Ozaki 2.5: Engineering the Deconstruction Path of fp64-Emulated Dense Matrix Multiplication on FP8 Tensor Cores

FP8 Ozaki II emulates FP64 matrix multiplication by tensor-core products over a CRT residue system; converting the operands into residue planes (the deconstruction term in the Tensor-Memory Equilibrium model of the companion paper "FP8 is All You Need, Part 1") costs integer-pipe and memory resources before tensor instructions issue. This paper engineers that path; every result is a model projection pending measurement. First, a deconstruction-aware model: on the NVIDIA Rubin GPU the emulated rate reaches the arithmetic roof $P_{\rm FP8}/(3r+1)$ ($\approx 473$ TFLOPS at $r=12$) only within one thread-block cluster; larger outputs are re-split on the fly and held at a floor of $\approx 235$ TFLOPS (half the roof, a ratio of three design integers, not a fit), while real solvers' tall/skinny shapes stay near the crossover, $1.6$-$1.9\times$ over simple deconstruction today. Second, the method: convert-once residue workspaces, an exact two-limb constant-reduction GEMM on integer tensor pipes (or pure-SIMT dp4a), and conversion pipelined behind the MMAs, moving the crossover from $\approx 1211$ to $\approx 480$-$730$. Third, modulus co-design: all-byte and hybrid sets, two supply bounds and a carry-corrected E4M3 split of tail moduli. Fourth and central, the closed-form floor names its hardware escape, and the prize is Rubin's: a stream-side residue-conversion mode on the asynchronous copy path (Option C), a narrow fixed-function block sized as a bill of materials, takes plane formation off the arithmetic pipes and lifts the floor from 235 TFLOPS to the full 473-TFLOPS roof at unchanged cluster reach, about doubling HPL-class FP64 per Rubin GPU, and unbinds conversion-bound sparse kernels. The NVIDIA GB300 GPU, whose 135-TFLOPS roof sits at its own floor, gains little; floor and remedy are Rubin-scale. Application traces ground the analysis; constants are script-checked.

==> anc/ozaki25_fp8_artifact/LICENSE <==
MIT License (suggested default — author may substitute)

Copyright (c) 2026 Satoshi Matsuoka / RIKEN R-CCS

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, subject to the inclusion of this notice. THE SOFTWARE
IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND.


==> anc/ozaki25_fp8_artifact/MANIFEST.md <==
# MANIFEST — deliverable → generating command

Every number in both manuscripts traces back through this table to a command
in this bundle. `params.py` is the single source of truth; everything else
extends it, checks it, or draws from it. `./run_all.sh` runs all of it.

References use manuscript **labels**, not printed numbers, because the two
papers number their floats independently while sharing this engine.

Three columns of status appear throughout, and they mean different things:

* **generated** — the manuscript `\tblinput`s or `\includegraphics`es the
  produced file directly. No transcription step exists, so none can drift.
* **generated, transcribed** — the command produces the numbers, a human
  copied them into the `.tex`. This is a real drift surface.
* **checked** — `verify/paper_numbers.py` reads the printed number back out
  of the `.tex` and compares it against a live engine call. Where a
  transcribed item is also checked, the drift surface is closed by test.

Items that are transcribed and **not** checked are marked as such. There are
three of them, listed in the last section; they are the honest residue.

---

## 1. Table bodies

| Manuscript label | Paper | Body file | Command | Status |
|---|---|---|---|---|
| `tab:codesign` | Ozaki 2.5 | `tab_codesign_body.tex` | `python3 params.py` | generated (`\tblinput`) |
| `tab:proj` | Ozaki 2.5 | `tab_proj_body.tex` | `python3 params.py` | generated (`\tblinput`) |
| `tab:apps` | Ozaki 2.5 | `tab_apps_body.tex` | `python3 traces/analyze_traces.py` then `python3 params.py` | generated (`\tblinput`) |
| `tab:algs` | Ozaki 2.5 | — (hand-set) | `python3 params.py` → `ROUTES`, `roof`, `floor_at` | transcribed, **checked** |
| `tab:rungs` | Ozaki 2.5 | — (hand-set) | `python3 verify/cluster_map.py` → `reach`, `floor_at` | transcribed, **checked** |
| `tab:hplnb` | Ozaki 2.5 | — (hand-set) | `python3 params.py` → `rate_rec` | transcribed, **checked** |
| `tab:densedgemm` | Part 1 | — (hand-set) | `python3 params.py` → `rate_rec`, `env_rec` | transcribed, **checked** |
| `tab:kernman` | both | `tab_kernel_manifest_body.tex` | `python3 render_l2_manifest.py` | transcribed, **checked** |
| `tab:limits`, `tab:variants`, `tab:tuples`, `tab:claimstatus`, `tab:codesigntargets`, `tab:optionc` | Ozaki 2.5 | — | prose/design tables; numeric cells come from the engine values checked above | transcribed |
| `tab:glossary`, `tab:contract`, `tab:specs`, `tab:speedups`, … | Part 1 | — | as above | transcribed |

Three further bodies are produced but not consumed by either manuscript. They
exist because the underlying computation is worth being able to inspect:

| Body file | Command | Used by |
|---|---|---|
| `tab_algrescue_body.tex` | `python3 render_codesign.py` | inspection only |
| `tab_dgemm_regimes_body.tex` | `python3 render_l2_manifest.py` | inspection only |
| `traces/tab_l2sens_body.tex` | `python3 traces/analyze_traces.py` | inspection only |

## 2. Figures

All twelve figures the two papers include are code-generated. Each generator
imports the enumerators at render time, so a figure cannot drift from the
engine and survive a rebuild.

| File | Ozaki 2.5 | Part 1 | Command |
|---|---|---|---|
| `deconstruction_anatomy.pdf` | `fig:anatomy` | `fig:anatomy` | `python3 render_anatomy.py` |
| `knee_curves.pdf` | `fig:knee` | — | `python3 render_knee.py` |
| `ozaki25_pipeline.pdf` | `fig:pipeline` | — | `python3 render_pipeline.py` |
| `switch_strategy.pdf` | `fig:switch` | — | `python3 render_switch.py` |
| `fig_codesign.pdf` | `fig:codesign` | — | `python3 render_codesign.py` |
| `fig_optionc.pdf` | `fig:optionc` | `fig:optionc` | `python3 render_optionc.py` |
| `fig_lambda_floor.pdf` | `fig:lambdafloor` | — | `python3 render_lambda_floor.py` |
| `trace_shapes.pdf` | `fig:traces` | — | `python3 render_traces.py` |
| `fig_dgemm_paper.pdf` | `fig:dgemm` | `fig:dgemm` | `python3 render_l2_manifest.py` |
| `fp8_hierarchy.pdf` | — | `fig:hierarchy` | `python3 render_hierarchy.py` |
| `hw_options.pdf` | — | `fig:hwoptions` | `python3 render_hw_options.py` |
| `blackwell_fusion_dataflow.pdf` | — | `fig:blackwell-dataflow` | `python3 render_fusion_dataflow.py` |

Four of these deserve a note on provenance, since the previous manifest
described their status differently:

* `ozaki25_pipeline.pdf` was previously recorded as a **hand-authored diagram
  (not code-generated)**. That is no longer true. `render_pipeline.py`
  regenerates it, and the regenerated file is pixel-identical in rendered
  content to the one the manuscript ships.
* `fp8_hierarchy.pdf`, `hw_options.pdf` and `blackwell_fusion_dataflow.pdf`
  had no generator in the previous release — the originals were lost.
  `render_hierarchy.py`, `render_hw_options.py` and
  `render_fusion_dataflow.py` were written for this revision and reproduce
  them pixel-identically.
* `fig_codesign.pdf` and `fig_dgemm_paper.pdf` were rebuilt against the
  integer enumerator rather than against transcribed constants.

Four further figures are produced as diagnostics and appear in neither paper:
`fig_dgemm_manifest.pdf`, `fig_floor_sensitivity.pdf`,
`fig_apps_manifest.pdf`, `fig_feed_feasibility.pdf` — all from
`python3 render_l2_manifest.py`.

Every generator also writes a `.png` alongside the `.pdf`, for viewing.

`figstyle.py` holds the geometry every generator shares, and it exists because
the figures had a defect that no check could see and no reader could miss.
Each generator was authoring at a convenient canvas size and letting
`width=\linewidth` do the fitting. That scale factor was never 1: `\linewidth`
measures **452.9679 TeX pt = 451.2757 bp = 6.267718 in**, identical in both
manuscripts, and every figure but `fp8_hierarchy.pdf` was authored roughly
twice that wide. LaTeX duly scaled each one down by 0.39–0.58, and an 8 pt
matplotlib label printed at **3.1 to 4.6 pt**. Nothing was wrong with any
number; they simply could not be read.

`fig_dgemm_paper.pdf` showed the second half of the same defect.
`bbox_inches="tight"` expands the saved canvas to enclose every artist, so a
suptitle wider than the axes makes the emitted PDF *wider* than its own
`figsize` — 1165 bp against a 451 bp column. The oversized title and the
squeezed plots were one defect, not two.

The discipline that replaces it: author at print size, so a font size in the
generator is a font size on the page; save **without** `bbox_inches="tight"`;
and verify the emitted MediaBox against the target width, which `save_print`
does and raises on. `MIN_PRINT_PT = 6.0` is the floor below which text is not
considered legible in print. Type is never shrunk to resolve a collision —
`figstyle.collisions()` reports overlaps so that spacing gets fixed instead,
and `render_hierarchy.py` had documented this whole diagnosis for one figure
before it was propagated to the other ten.

That floor is enforced from outside the module that declares it.
`figstyle.py`'s own comment named `verify/figure_scale.py` as its enforcer
while no such file existed, so for the whole of this campaign `MIN_PRINT_PT`
was a declaration with nothing behind it — the same shape as the numbers §5
exists to close, in the one place we had assumed was already closed. It now
exists (§4), and it measures the emitted PDFs rather than the sizes the
generators asked for, which matters because those two quantities differ by
exactly the scale factor that caused the defect. Writing it found two figures
under the floor that every other check had passed.

## 3. Reported constants

| Constant | Value | Command |
|---|---|---|
| Route roofs (S2L / Et / At / Dt) | 473.0 / 437.5 / 380.4 / 337 TF | `params.roof("Rubin", nm)` |
| Per-route floor at 4096³ | S0 98.6, S2L 181.8, Et 235.3, At 230.6 TF | `verify.cluster_map.floor_at(...)` |
| Deconstruction-λ floor | 235.3 TF = 0.50 × roof | `params.rate_rec("Rubin","Et",…)` |
| α = 3r + 1 identity | per route | `params.ROUTES` |
| Reach at a 4×4 cluster, T = 64 | 256.0 | `verify.cluster_map.reach(4,4,64)` |
| Plane byte counts `p_store` | S 30, E 33, A 44 (2/square + 3/nonsquare, derived) | `params.PLANES` (from `params.MODULI`); mirrored by `verify.cluster_map.PSTORE` |
| Supply optima | 94.07 / 89.93; need 111.8 | `python3 lemma_search.py` |
| Additive crossovers, L2 reach, coverage minima, reconstruction thresholds, worst-case L2 demand | → `engine_report.txt` | `python3 -c "import params; params.coverage_report()"` |
| Per-record audit: route, storage, recon mode/host, Q₀, Q_plane, Q_red, rate, both platforms | → `traces/sched_*.csv` | `python3 traces/analyze_traces.py` |
| Trace medians, quartiles, share ≤ 256 | → `traces/agg_*.csv`, `traces/traces_summary.txt` | `python3 traces/analyze_traces.py` |

## 4. Obligations and adversarial probes

| Deliverable | Command | Note |
|---|---|---|
| Per-set obligations (i)–(v) | `python3 verify_candidates.py` → `verify_candidates_out.txt` | **ALL PASS**; the six S-tail layouts, formerly SKIPs, are re-derived by the carry-corrected split and their Karatsuba epilogue checked over all m² ordered centred pairs |
| E4M3 three-plane layout envelope; S-tail closure | `python3 verify/stail_layout.py` | canonical bound 321 @ base 17, redundant optimum 577 @ base 18, closed-form carry rule to m ≤ 513; source of Ozaki 2.5 Lemma 1 and Part 1 Eq. (envelope) |
| Why the S tail declines the two-accumulator merge | `python3 verify/stail_merge.py` | the reason is **accumulator margin, not representability**. Certifies over all m² ordered centred pairs that the pre-scaled plane is exactly −256 = −2⁸ on all six S-tail moduli and therefore E4M3-exact, so the merge *is* available on the fp8 substrate; then that the merged term reaches 4095 on m = 511 against K_slab = 4096, exact by a single term, while the declined three-plane form reaches only 484 = 22² (K_max 34 663). Declining buys 8.5× the exact depth. Source of the corrected argument at all five sites and of `merge_taken` in the N_acc ledger |
| Modulus blocking: exact live-accumulator count | `python3 verify/blocking.py` | exhaustive partition search, not the naive `ceil` bound. Also reports the excluded candidate D as its own row (34 tiles/544 KiB unblocked, 18/288 at n_blk = 2, 12/192 at n_blk = 3) and asserts that **no** n_blk at T = 64 yields the retracted 272 KiB |
| Cluster-map ledger, DSM byte charge, reach | `python3 verify/cluster_map.py` | source of the Part 1 cluster-map paragraph |
| N_acc ledger, e4m3 and INT8 substrates | `python3 verify/nacc_table.py` → `verify/nacc_table.json` | also emits `squares` and `p_store` and asserts them against `params.PLANES` *where `PLANES` defines the set* — D is tabulated-only, so it carries r, N_acc and TMEM but no `p_store` assertion, because `p_store(D)` is a number no paper prints |
| Frozen-kernel ledger (Part 1 §2.3) | `python3 verify/kernel_ledger.py` | consumes `verify/nacc_table.json` |
| FP8 plane algebra | `python3 verify/plane_algebra.py` | exhaustive, exact integer, no floating point |
| Plane envelope theorem + FP32 accumulator headroom | `python3 verify/plane_bounds.py` | |
| INT8 scope of the nonsquare S tail | `python3 verify/int8_scope.py` | |
| Option C as a vendor requirement | `python3 verify/optionc_req.py` | reviewer O-I-2; stated as requirement, not result |
| Printed Algorithm 4 ↔ `rate_rec` | `python3 verify/alg4_fidelity.py` | an independent transcription of the *rendered* pseudocode, differentially tested against the engine over 868 (platform, route, shape, op) points including the tall/skinny corner; also asserts the one branch the algorithm deliberately omits is unreachable |
| Printed number ↔ engine value | `python3 verify/paper_numbers.py` | 728 checks; see §5 |
| Numbers rendered *into* figures ↔ engine value | `python3 verify/figure_text.py` | the counterpart to the `figure sources` group: that group catches a generator hard-coding an engine-owned quantity, this one catches the quantity as it appears in the emitted PDF, where no `.tex` scanner can reach |
| Every float physically fits the page | `python3 verify/float_fit.py` | two independent gates. (A) reads `paper/*.log` for the compiler's own verdict. (B) re-measures every float from the source to 0.00001 pt without a rebuild, by typesetting each float body into a box against a copy of the paper's `.aux`. Gate B exists because LaTeX does **not** defer an over-tall float: `\@largefloatcheck` warns and then *truncates* the recorded height, so the float is placed and its excess prints below the text block. 25 floats in Ozaki 2.5, 27 in Part 1; `fig:knee` is the tightest at 9.77 pt of margin |
| That `float_fit.py` still fires | `python3 verify/float_fit_negtest.py` | eleven cases, each of which must make the gate report something other than PASS. Four earned their place by finding real defects in it: a broken `TEXINPUTS` makes pdftex.def substitute a **draft box at the requested size**, so heights go wrong in *either* direction (+232.66 pt and −52.67 pt on two Part 1 floats); a missing `\tblinput` body is a TeX-primitive **Emergency stop**, which silently returned 8 of Ozaki's 25 floats; the gate ranked its own height findings above its own doubt, announcing `fig:knee` as 38.59 pt over the page while reading draft boxes for a float that fits by 9.77; and N11, the newest, is the search-path **order** rather than its contents. The probe writes `floatprobe.tex` and its copied `floatprobe.aux` into a scratch directory under a *fixed* job name, and TeX resolves `\@input` against `TEXINPUTS`, not the cwd — so with `paper/` ranked ahead of that scratch directory, one hand-run probe left a zero-label `floatprobe.aux` in `paper/` and every later run read it instead of its own: 127 unresolved references per paper, every affected float measuring **short**, because `??` is narrower than the number. Short is the silent direction. N11a plants that debris and requires the shipped gate's output not to move; N11b hands the same tree to a copy of the gate with the scratch entry demoted and requires it *to* move, since an assertion that sabotage changed nothing is worthless until the sabotage is shown to be reachable. ~16 s |
| Type in the figures is legible as printed | `python3 verify/figure_scale.py` | three gates. (A) the `\linewidth` `figstyle.py` pins is reconciled against the `\textwidth` each paper's own `.log` reports, since every later number is a ratio against it. (B) every `\includegraphics` is measured — emitted `/MediaBox` against requested width — and must come out at scale 1.0000, the only condition under which an authored point size is a printed one; the defect it exists for had ten of eleven figures authored ≈2× too wide, printing 8 pt labels at 3.1–4.6 pt. (C) the smallest `Tf` operand in each emitted PDF, read out of the zlib-compressed content streams, against `figstyle.MIN_PRINT_PT` — a floor that until this revision was declared in a comment naming an enforcer that did not exist. Gate C's one relaxation is keyed on font *identity*: a `Tf` against a size-variant family (`STIXSize*Sym`, `DejaVuSansDisplay`, `cmex`) is a geometric span, not a size, because matplotlib scales those by `width/char.width`; an unresolvable `/BaseFont` is gated, never excused. 15 inclusions, all at scale 1.0000. 0.3 s |
| That `figure_scale.py` still fires | `python3 verify/figure_scale_negtest.py` | twelve cases, each of which must make that gate say something other than PASS — and, because it measures a quantity living in a compressed stream inside a binary, this is the gate whose silence is worth least on its own: an extractor that stopped parsing matplotlib's PDFs would pass every figure forever. N4/N5 pin the size-variant relaxation and then disable it in a copy of the gate, requiring a verdict to move, since a relaxation that changes no verdict is indistinguishable from dead code. N6 renames the `/BaseFont` of the one figure whose excuse the floor actually depends on and requires it to fail; N6d renames it on a figure whose excuse the floor does *not* need and requires the verdict to hold, which is what makes N6 attributable rather than merely red. N12 goes at the script rule directly, and writing it found a live false negative: `classify()` chained through the size set, so 0.49×base type would have been excused by a floor written for 0.70×base. The first *run* found two more, both in this test — an exclusion line attributed to the wrong figure, and a case staged against a figure that could not have failed however broken the gate was. 3.8 s |
| That the `%\stale{}` declaration is load-bearing | `python3 verify/stale_marker_negtest.py` | four cases, each of which must make the `retracted literals` group report a mismatch: every declaration deleted; every declaration kept and renamed to a digit-free string that names nothing; a fresh undeclared literal injected; and an unrelated retracted literal appended to a line that already carries a valid declaration — caught, while that line's own declared literal stays excused. Cases 2 and 4 are the ones that earn the file: substituting a blanket `if marks: continue` for the by-name comparison leaves `paper_numbers.py` at 728 checks and 0 mismatches, unchanged, and turns four of these assertions red. Expected findings are derived from the sources at run time, never hard-coded. 12.6 s |
| Honest model vs frozen Model A | `python3 verify_l2_manifest.py` | regression; 0.00 rel-err against the validated implementation |
| L2 diagnostic cross-check | `python3 verify_l2_diag.py` | |
| Co-design escape targets | `python3 codesign_escape.py` | |
| Adversarial probes against the model | `python3 adversary.py`, `attack4.py`, `attack5.py` | |

`params_modelA_frozen.py` is the frozen **buggy** Model A, kept only as the
right-hand side of that regression. It is imported, never run by the
pipeline. Running it directly writes its (wrong) table bodies into
`modelA_frozen_out/`, deliberately not into the bundle root — its
`emit_tables()` uses the same filenames `params.py` does, three of which the
Ozaki manuscript `\tblinput`s, so writing them in place would silently
poison a manuscript build. Only that `__main__` block differs from the frozen
original; every imported value is unchanged.

## 5. What `verify/paper_numbers.py` covers

It parses printed numbers out of the `.tex` sources in `paper/` and compares
each against a live engine call. Nothing on the engine side is hard-coded.
`paper/` also ships the two LaTeX `.aux` files and the two `.log` files, which
are inputs, not outputs: the `listing eq-refs` group resolves hard-coded
equation numbers against the `.aux`, and `verify/float_fit.py`'s first gate
reads the `.log` for the compiler's own verdict on overfull boxes, unresolved
references and over-tall floats. All four are hashed into `SHA256SUMS`
alongside the sources. Rebuilding either manuscript regenerates both, and both
must be re-synced here — a `.log` is the one artifact input that can drift from
its source without either file looking wrong, and a stale one lets that gate
certify the previous manuscript. Hashing does not prevent the drift; it makes
it visible. `float_fit.py`'s second gate is deliberately independent of the
`.log` for the same reason: it re-measures every float from the source as it
stands, so the two gates cannot go stale together.
728 checks, in twenty-five groups, listed here in the order they are emitted:

| Group | Covers |
|---|---|
| `Ozaki tab:algs` | modulus count r, roof, floor/roof for S0, S2L, Et, At, Dt, L1d, Adp |
| `Ozaki tab:rungs` | reach, TFLOP/s and fraction-of-roof on both the cluster axis and the tile axis |
| `Ozaki tab:hplnb` | the NB-sensitivity table, routes S and E at NB = 128…4096 |
| `Part1 projection ladder` | `tab:densedgemm` block (a), all four rows and their ceilings |
| `tab:kernman` | in **both** papers: the six B/A ratios against `l2_manifest_appstats.json`, the floor cell (235 TF, 0.50 roof), and the work-weighted trace statistics 441 / 53 % / 1953 / 665 / 64 / 32 / 3232 against live quantiles over `traces/sched_*.csv` |
| `tab:apps` co-design column | every printed co-design speedup, TF and %-of-roof cell against `params.env_rec_codesign` under the overlay |
| `prose scalars` | α = 3r + 1 per route, the 235.3 TF floor, floor/roof = 0.50, `p_store` 30/33/44, reach 256 |
| `plane counts` | ~100 checks, the largest group. Re-derives the `p_store` triple from `params.MODULI` by counting squares (2 planes per square modulus, 3 per nonsquare), then scrapes **every** printed appearance of it in both manuscripts and the response letter: the nine `tab:tuples` cells plus its three operand ratios, the four `tab:optionc` rows evaluated at each set's own roof, the algorithm-float and §2 prose triples, the storage-mode triple, the 30–44 ranges, `nbar_mat` and `l2_square_reach` on both platforms, the materialised-feed L2/HBM caps, a stray-`45` scanner that fails on any surviving pre-correction plane count (excusing only `p_mma = 3r = 45`, the `tab:tuples` `p_mma` column, and retractions that name `44` as the replacement in the same sentence), and the downstream operand-ratio, DSM-share and asymptotic-margin sites in Part 1's appendix and the letter |
| `N_acc ledger` | that `p_store` and `N_acc` are **two different functions that were both called "the plane count"**, and that each printed site uses the right one. `p_store` counts planes *stored* — 2 per square modulus, 3 per nonsquare — giving 30/33/44/50 for S/E/A/D. `N_acc` counts accumulators *live in TMEM* — 2 per modulus whose two-accumulator merge is taken, 3 otherwise — giving 30/26/30/34. Only the six S-tail moduli {487, 491, 499, 503, 509, 511} decline the merge, which is why `p_store(S) = N_acc(S) = 30` and why that equality is a **coincidence**; the group asserts it as one, so a reader (or a later edit) cannot promote it to an identity. Then the accumulator residency itself: `4·N_acc` bytes per output, **not** `4r`, hence the unblocked 64² asks 480/416/480/544 KiB, hence the exact live-tile counts from `verify/blocking.py` — not `ceil(N_acc/n_blk)`, because a block partitions *moduli* and a modulus contributes its whole width to one block |
| `route D (tabulated)` | every D literal Ozaki 2.5 prints, bound to the engine for the first time. D is unschedulable — no `ROUTE_SET` entry, no `PLANES` row — yet the rung table, `tab:limits` and the §5 exclusion argument all quote its numbers, and until this group nothing computed them. That is exactly how a `4r`-derived "272 KiB" stood in the exclusion argument for two revisions. Checks r = 17 against `ROUTES["Dt"]`, `N_acc(D) = 34 = 2r`, the quadruple 30/26/30/34, the tile asks 480/416/480/544 KiB, the n_blk = 2 live counts 15/14/16/18 = 240/224/256/288 KiB, that D fits **only** at n_blk = 3 (12 tiles, 192 KiB), and that Dt's 337 TF really is the lowest roof in the menu. The exclusion therefore rests on the doubled re-read charge and the roof, not on a capacity claim that was false |
| `listing eq-refs` | equation cross-references that `\eqref` cannot reach. Inside `lstlisting` and `verbatim` a reference must be hard-coded, so each one here carries a resolving `[eq:label]` bracket and is checked against the **compiled** number in `paper/*.aux`: label sets in `.tex` and `.aux` must agree, numbers must increase in source order, every bracketed reference must resolve and match, no reference inside a listing may go unlabelled, and — the converse lint — no hard-coded `eq. N` may appear *outside* a verbatim environment, where `\eqref` was available and should have been used. A missing `.aux` is recorded as a **failed** check, never a silent skip. A global "at least one bracketed reference found" guard stops the whole group passing vacuously |
| `L2 escape` | in **both** papers: the L2 service a materialised schedule must sustain to reach a set's roof, `roof · p_store/T`, and the ceilings `B/(p_store/T)` it is capped at when it cannot. Per set, because *both* factors are per set — Ozaki 2.5's three pairs (S 221.7 TB/s = 10.08× HBM, E 225.6 = 10.25×, A 261.5 = 11.89×), the spilled-plane collapse to 47 TF, and route E's floor against its own roof; then Part 1's own words for the same physics, its feed triple 222/226/262 TB/s and its materialised ceilings 188/171/128 TFLOP/s at L2 speed and 47/43/32 at HBM speed |
| `INT8 substrate` | that the INT8 α the papers quote is the one the moduli force, not a chosen parameter: the fourteen largest byte-valued moduli fall short of `log2 ∏ S` (111.478 < 111.841), so `r_I ≥ 15`, so `α_INT8 = 16` against FP8's `α = 3r + 1 = 37`, and the printed advantage 2.31× is that ratio. Also checks each printed α and the ratio in `tab:int8vsfp8` |
| `keep-up budgets` | the two ratios the papers' central negative result divides by: the tensor budget `8·P_fp8/B_mem` (5,000 fp8-ops per streamed FP64 element on GB300, ≈6,364 on Rubin — it *grows* with the generation) and the SIMT budget `8·P_int/(r·B_mem)` (75 per element on GB300, ≈27 on Rubin — it *shrinks*, because bandwidth rose 2.75× and the integer pipe did not). Thirteen printed instances across the two papers, none of which had an engine owner until this revision: Part 1's two-bullet itemize, its pivotal-result thresholds, Ozaki 2.5's §2 framing sentence, and — new with the figure — the four budgets each `fig:anatomy` caption now quotes. **The budget is not one number, because r is not**: the four r = 12 rungs are charged 6.25 per modulus on GB300 and 2.27 on Rubin, while the all-byte A rung runs at r′ = 15 and is charged 5.00 and 1.82, so every site is checked against the r *it* names. Tolerances are the half-ulp of the precision each site prints at and nothing wider, which is how the group found its own first defect: Part 1 printed 4.6 for a hypothetical 2× integer pipe, i.e. 2 × the already-rounded 2.3, where the value is 4.5454… and prints as 4.5. Admitting it would have meant tol = 0.1 on a one-decimal quantity — widening the gate to fit the defect — so the manuscript was corrected. Also asserts the caption's closing claim rung by rung (every bar ends to the right of both of its own ticks) and that the narrowest clearance is the two-limb residual against GB300, which is the pair both captions single out |
| `Part1 roof denominators` | a **lint**, not a comparison: that no "fraction of … roof" in Part 1 is left without a disambiguator, since the paper uses "roof" for the Roofline *memory* roof and, separately, for the arithmetic roof `P_fp8/α`. Then the arithmetic roof 473 TF, the 235 TF floor beside it and their ratio 0.50, the `tab:densedgemm` rung floors 99 and 182, and that no caption calls a *rung* a *route* |
| `Ozaki roof denominators` | the same lint over Ozaki 2.5, which has three arithmetic roofs at once (S 473, E 438, A 380) and quotes fractions sometimes of a route's own roof and sometimes of the common 473. Then `tab:algs`'s mixed cell cell-by-cell: the cross-route 0.50 = Et/473, the own-roof range 0.21–0.61, and an assertion that Et's own-roof fraction is *not* 0.50, so a later tidying cannot collapse the two denominators back into one |
| `why-one-half decomposition` | the paragraph that answers "why is the floor 0.50 and not some fitted 63%": the worked product 256 × 125 T / 136 = 235 TF, the three underbraces of `eq:whyhalf` and its closing fraction — each literal **built from the engine** (reach 256, provisioning ratio 140 = P_fp8/P_I8TC-MAC, 37/136 = (3r+1)/a_i8) — the 0.3-percentage-point coincidence margin against \|frac − ½\|, the own-roof fraction 0.54 and set-S's 0.38, the provisioning dial (×2 → 471 TF formula, own-roof capped at 0.92 of the common 473; ×½ → 0.25), the GB300 recovery (ratio ≈60, formula 156 TF **above** the 125 TF route-E roof there, asserted as an inequality so the recovery claim cannot survive an engine change that breaks it), the generation-widening sentence (≈60 → 140), and the feed-starvation caps 171/43 TF against the 235 floor. The rendered figure the paragraph cites (`fig_lambda_floor.pdf`) is checked from the PDF side by `verify/figure_text.py`, so the prose and the artwork cannot drift apart |
| `P_int sensitivity of the dense floor` | the dense floor at both integer-issue normalisations (75 and 41.7 T inst/s): every floor value the two reconciliation notes print, the route ordering at 41.7, the two structural claims (SIMT residual binding on Rubin; dp4a route below route E's roof on GB300) as inequalities, and the retired sentence 'do not depend on P_int at all' absent from both papers — added after the September 2026 final pass found the notes claiming a P_int-independent floor that the engine contradicts |
| `TMEM area ask` | The multiplier a larger accumulator tile puts on TMEM SRAM. Re-derives the live tile counts 15/14/16 for S/E/A at `n_blk = 2` from `verify/blocking.py`, hence the per-route ranges 3.5–4.0× at 128² and 7.9–9.0× at 192², and checks them against the §5.2 retraction prose, the same retraction in the response letter, the `tab:codesigntargets` target cell (which states the range) and the two `tab:optionc` rows (which state a provisioning capacity, so carry the worst case, 4× and 9×). Also fails on any surviving unretracted 6.75×, or any 3× whose neighbourhood names TMEM or SRAM, in either document |
| `retracted literals` | Every literal either manuscript has retracted — plane count 45 (A), deposit bands 55–67 and 55–83, the deposits 83.1 and 81.3, set-A L2 12.16× and 267.5, the 7.4 % hybrid concession, the "300 narrow MACs" per-engine width, the `4r` TMEM quadruple 192/208/240/272, its S/E/A prefix 192/208/240, and the D ask "272 KiB" — plus every retracted **wording**: "best absolute floor", "size-independent", "minimal hardware" (either spelling — the 28 July reviews found the hyphenated attributive form slipping past a space-only pattern), its synonym "least silicon", "reach the roof today", "every route is retained", the "ach. today" header, "sustained 0.50", the paraphrase "hundred narrow MACs", the thesis spelling "cheap deconstruction path" (retired for "narrow"), and the superseded FFT-coverage constants "8.25 B_mem", "14% margin" and "18 ms" (Part 2 v3 re-audit), added after "best absolute floor" stood in Ozaki 2.5's Table 2 a full round beyond its retraction from the companion's Table 11 — a numbers-only list was itself the hole. All swept across Ozaki 2.5, Part 1 **and** the response letter as one document set. Wordings are counted per **paragraph** (comment-stripped, wrap-joined), not per source line: two instances of "reach the roof today" survived the per-line sweep by wrapping across a line break, in the very round whose reviews confirmed the phrase was fixed. Line-level matching now serves only to anchor `%\stale{...}` excuses, so a declared quotation must keep its phrase on one source line. Normalises LaTeX spelling before matching (see below). A literal quoted deliberately — most of §III of the letter does this — is excused only by an explicit `%\stale{...}` declaration naming it (see below). 272 earns its own pattern because it is **doubly** treacherous: `N_acc(D) = 2r` makes `4r·T²` and `4·N_acc·T·(T/2)` numerically equal, so 272 KiB is simultaneously the wrong 64² figure and the right 64×32 one — and the tile in force is 64² throughout both papers. The S/E/A prefix is swept separately from the quadruple because Part 1 quotes it (legitimately, as a refuted counterfactual) with D omitted, and under the quadruple pattern alone that site passed by *accident* rather than by declaration — a guard cleared by coincidence is one a later edit clears the same way. A declaration naming the quadruple also excuses the prefix hit nested inside it, by the substring test, so the two patterns cannot deadlock |
| `figure sources` | That no `render_*.py` generator hard-codes a quantity the engine owns: a bare plane count, a hard-coded plane triple, or a literal roof value. This catches the *cause* of the figure defect; `verify/figure_text.py` catches the effect |
| `k-threshold claim` | that the "recovers by k ≳ 1024" qualifier is true against route E's own asymptote, and that it bites at k = 256 |
| `S-tail layout lemma` | every constant of Lemma 1 in both papers: canonical envelope 321 @ base 17, redundant optimum 577 @ base 18, closed-form carry rule to m ≤ 513, plane bounds 14/16/22, max\|term\| 484, K_max 34 663, merged accumulator 4095, and the superseded base-16 bound 303 |
| `schedule-tag audit` | that **no** record takes the HBM-materialised branch, that no unnamed tag is emitted, and that the L2 ledger charges at least a write plus one full pass when n̄ < TILE — the three facts that were asserted in prose for two revisions while being false |
| `response letter` | the one-decimal roofs 473.0/437.5/380.4, the 235.3 floor, the absence of the retracted k ≥ 1536 qualifier, and — bidirectionally — that §IV's release list **enumerates the release**: every `verify/*.py` is named there, and every `.py` named there exists in the bundle. It named eight of thirteen verifiers, having been written once and never revisited while three revisions added files. Two of the five omitted (`stail_merge.py`, `paper_numbers.py`) are named *elsewhere* in the same letter as the owner of a specific claim, so the letter leaned on files its own release list did not mention. The scope is §IV alone, deliberately: a name occurring anywhere else must not satisfy the list, or the guard passes by the same coincidence that the `192/208/240` sweep did |

The `tab:kernman` group also carries a long docstring, for a reason worth
repeating here: those trace statistics are **work-weighted, not per-call**.
UMFPACK's "n̄ med. 665" is the flop-weighted median; its per-call median n̄ is
28. The CCSD row is the one that most invites a wrong reading — it prints
"n̄ 441" while the same paper's `tab:apps` prints CCSD's median n̄ as 800.
Those are not in conflict and neither is stale: 441 is the threshold paired
with the row's own "53 % of work" figure (53.1 % of CCSD's work runs at
n̄ ≥ 441), i.e. the flop-weighted 47th percentile, not a median. The check
asserts the pair jointly, so the two numbers cannot drift apart from each
other or from the traces. `render_l2_manifest.py` now derives the same
quantities from the same CSVs at render time rather than hard-coding them.

The `plane counts` group exists because of a defect it would have caught two
revisions earlier. `p_store(A)` was `45` for as long as `verify/nacc_table.py`
carried a private, stale, all-odd-prime A set (zero squares) while
`verify_candidates.py` and both manuscripts used the published A containing
`256 = 16²` (one square, hence `44`). The engine consequence was small — four
of roughly a hundred and seventy probed quantities move, none by more than
2.2 %, and no scheduling decision changes — but the *printed* consequence was
not: an operand-bandwidth margin quoted at 2 % where it is 4 %, and an
argument against route A that leaned on the tighter number. `params.MODULI` is
now the single source and `PLANES` is derived from it by counting squares;
`verify_candidates.py` cross-asserts the sets; and this group scrapes the
manuscripts so that a corrected table can no longer leave a stale ratio behind
in an appendix. It did exactly that on its first run.

The `TMEM area ask` group is there for the same reason in a different
quantity, and it is the more embarrassing of the two. §5.2 of the Ozaki
manuscript retracts "a 128² tile is ≈3× TMEM and 192² is ≈6.75×" — the single
multiplier is wrong because the live accumulator *count* is set by modulus
blocking, not by tile edge, so the ask is route-dependent (3.5–4.0× and
7.9–9.0× over S/E/A). Two tables went on printing the retracted pair anyway,
and so did this script's own alternatives block, which had them as string
literals. `verify/optionc_req.py` now derives them, and the check group
compares prose, letter and both tables against that derivation.

Its first version then reproduced the defect it was written to prevent. The
stray-literal scanner matched the retracted 3× only in the table-cell form
`TMEM SRAM ... ($3\times$)` — the shape of the two instances already in
hand — so it passed while a third instance, the prose "a 3× SRAM capacity
bump" in the Option-C menu paragraph, sat one page away untouched. That one
was found by rendering the page to an image and reading it, not by any
script. The scanner now matches any 3× within ±90 characters of TMEM or
SRAM, and it has been negative-tested: restoring each of the three sites
individually makes it fail. The general lesson is worth more than the fix —
a checker generalised no further than the instance that motivated it
certifies that instance and nothing else, which is indistinguishable from
coverage right up until it is not.

The `retracted literals` group needed a way to tell a surviving stale number
from one quoted in order to retract it, because §III of the response letter is
almost entirely the latter. Its first version guessed, scanning the
surrounding lines for words like "earlier drafts", "previously" or "the
correct", plus a rule treating a correction arrow just after the literal as a
retraction. Both halves failed, in opposite directions. Negative-testing found
the arrow rule excusing `7.4 % ($473 → 438 TF)`, where the arrow belongs to
the roofs and not to the 7.4 % — a false pass. Then the keyword list stopped
covering the letter's own new prose the moment items 22 and 23 were written,
and the group failed on two sentences that were correct — a false alarm. A
check whose verdict depends on an author's word choice is not a check.

The heuristic was therefore removed rather than extended, and replaced by a
declaration. A line that deliberately quotes a retracted literal carries a
LaTeX comment naming it:

```tex
%\stale{55--67}
a plane-deposit band of ``$55$--$67$~TB/s'' against a table one page away
```

The marker is a comment, so it is typographically inert — it works in math,
in tabulars, and beside `\verb`, where a wrapper macro cannot go. All 156
pages of the three documents render with identical text whether the twenty
declarations are present or their lines are deleted; that was re-measured at
the current page count rather than carried forward from the count it was
first measured at, because inertness is a property of a build and not of a
sentence.

And it is checked rather than trusted: a marker only excuses a match whose
text it actually names, so it cannot blanket-excuse an unrelated stray
sharing its line. `verify/stale_marker_negtest.py` owns that claim, in four
cases — deleting every declaration; keeping every declaration and renaming
it to a string that names nothing; injecting a fresh undeclared literal; and
appending an unrelated retracted literal to a line that already carries a
valid declaration, which must be caught while the literal that line
legitimately quotes stays excused. Each must make the group report a
mismatch, and the expected findings are derived from the sources at run time
so a future retraction cannot turn the test red for being legitimate.

The second and fourth cases are why the file exists rather than the first
and third. Replacing the by-name comparison with a bare `if marks:
continue` — the blanket excusal, which is what most readers assume a marker
already does — leaves `paper_numbers.py` reporting 728 checks and 0
mismatches, identical in every particular, while four of that test's
assertions go red. A declaration mechanism fails silently by construction:
ignored, accepted on sight, or allowed to cover its whole line, it prints
the same zeros either way, so its correctness cannot be read off a green
run. The cost is that new retraction prose must be declared. That cost is
the point: intent is stated once, in the source, instead of being inferred
forever by a scanner.

The `L2 escape` group exposed a limit of the scheme itself rather than of any
one number: every group before it had been written against one manuscript. A
materialised schedule reaches a set's roof when `B_L2 = roof · p_store/T`, and
*both* factors are per set, so there is no universal multiple to quote — S
reaches its 473 TF at 221.7 TB/s (10.08× HBM), E its 438 at 225.6 (10.25×), A
its 380 at 261.5 (11.89×). Ozaki 2.5 had quoted one universal pair instead,
"≈10×HBM (220 TB/s; the roof is exactly attained at 12×)", in which the 220 is
10× HBM as a round number — S's actual requirement being 221.7 — while the 12×
belongs to set A. Part 1 states the same physics in its appendix, in its own
words, and printed A's member of its triple as 267 TB/s. Both trace to one
piece of arithmetic: set A evaluated at the retracted `p_store = 45` gives
267.5 TB/s and 12.16×, and those round to exactly the two figures that were
printed. When the Ozaki copy was corrected the Part 1 copy was not, because
this group scraped only Ozaki — one sentence in two papers, corrected in one.
It now scrapes both and re-derives all ten quantities from the engine. The
rounded spelling is why the instrument is a value check and not an addition to
`retracted literals`: the defect was printed as `267`, and a sweep that names
`267.5` walks straight past it.

The two `roof denominators` groups are **lints**, which is a deliberate
departure from every other check in this bundle. No arithmetic test can catch
the class they cover: in each instance the printed value equals the value the
engine computes, which is precisely why they survived every check that
existed. "Roof" names four different quantities across the two papers —
Part 1's Roofline *memory* roof and, separately, its arithmetic roof
`P_fp8/α`; and Ozaki 2.5's three per-set arithmetic roofs (S 473, E 438,
A 380), quoted sometimes against a route's own roof and sometimes against the
common 473 used as a cross-route reference. A bare "0.50 of the roof" is
therefore not merely imprecise, it is under-determined: numerator and
denominator can each be right while the sentence is wrong. The worst instance
had Part 1's contribution list close a clause with "every surveyed class
reaches the memory roof" and then name large dense square DGEMM as the one
bounded exception, near "0.50 of the roof" — a figure that is against the
arithmetic roof, while the nearest antecedent was the memory roof one clause
earlier, so as printed the sentence attributed to the paper a memory-roof
claim it does not make. The groups require every "fraction of … roof" to carry
a disambiguator — a named set, "own", "memory", "arithmetic", or a roof value
in TFLOP/s — beside the phrase that needs it rather than somewhere after the
number, and both manuscripts now report zero unqualified sites. The lint
earned its place on its first run: a manual pass over both papers had been
declared finished, and it then reported Ozaki 2.5 still non-zero in two
places. In both the manuscript was changed, not the check.

Its counterpart is recorded here because it nearly cost a correct number.
Part 1 prints a per-rung S0 floor of 99 TFLOP/s while the deconstruction-only
envelope at n̄ = 256 is 100, and the 99 reads exactly like a rounding slip. It
is not one. The floor charges reconstruction at the cluster reach of a 4×4
grid of 64-wide tiles and evaluates to 98.56; the envelope is the convert-once
curve at n̄ = 256 and evaluates to 100.00. Two functions, one name, and the
groups now check them as the separate quantities they are. The naming
collision has a second form: `tab:densedgemm`'s first column is headed `rung`
and the glossary states that the rung and hierarchy-layer namespaces are
distinct, yet its caption had glossed the two floors it prints as
"per-*route* S0/L2" — and the paper has routes of similar name elsewhere,
which is what makes the slip readable as a claim. The group fails on that
spelling now.

The `INT8 substrate` group exists because α for the INT8 comparison had been
transcribed rather than derived. Part 1's `tab:int8vsfp8` priced INT8
Ozaki II at `α = r + 1 = 13`, reusing the published FP8 set's `r = 12` — but
that set contains six moduli above 256, which no INT8 operand can hold.
Restricted to byte moduli the count is forced, and forced arithmetically
rather than empirically: the fourteen largest integers at or below 256
multiply to 111.478 bits, short of the published set's 111.841, so
`r_I ≥ 15`, so `α_INT8 = 16`. The group re-derives that bound from
`params.MODULI` and checks the printed αs and the printed advantage
`37/16 = 2.31×` against it. The correction cuts every INT8 ceiling by 23 % and
moves four printed rows *in the paper's favour*, which is the reason to be
sure of it rather than to leave it alone; it also removes an anomaly, since at
`α = 16` the measured B200 anchors sit at 49 % of the INT8 ceiling and 53 % of
the FP8 one, where at `α = 13` the INT8 figure was 40 % and the disagreement
had no explanation.

The k-threshold group carries a longer docstring than the others because it
turns on a distinction that would otherwise be invisible: 235.3 TF is route
E's number, so the asymptote the qualifier must be measured against is E's
own 235.29 TF, not the envelope's 242.83 TF. The envelope keeps climbing past
k = 8192 because the winning route flips. Measured correctly, k = 1024
delivers 99.6 % and k = 256 only 72.5 %. Measured against the envelope the
printed qualifier would read as false, which is why the check asserts the
distinction rather than leaving it to a reader.

To check a different copy of the sources:

```sh
OZAKI_PAPER_DIR=/path/to/your/tex python3 verify/paper_numbers.py
```

## 6. Transcribed and not checked

Stated plainly, because the alternative is to imply a coverage that does not
exist:

1. **Design and prose tables** — `tab:limits`, `tab:variants`,
   `tab:claimstatus`, `tab:codesigntargets`, and Part 1's
   `tab:glossary`, `tab:contract`, `tab:specs`, and the rest. Their numeric
   cells are the constants checked in §3 and §5, quoted in context; the
   surrounding text is prose. Two exceptions, both new: `tab:tuples` is now
   checked cell-by-cell by the `plane counts` group, and four rows of
   `tab:optionc` (plane deposit, tensor-side operand read, of which remote,
   staging buffer) are checked there too — the remaining `tab:optionc` rows,
   which state SRAM capacity asks rather than derived rates, are still
   transcribed.
2. **Trace-derived medians quoted in running text** outside `tab:apps` and
   `tab:kernman`. `traces/traces_summary.txt` is the source; the quotes were
   not machine-extracted. Note the same work-weighting caveat as §5: those
   medians are flop-weighted, so a reader recomputing them per-call will get
   different numbers.
3. **Hardware vendor specifications** (`tab:specs`, `tab:h100baseline`).
   These are inputs, not outputs — they come from published datasheets cited
   in the text, and no command in this bundle can derive them.

`tab:kernman` was the fourth item on this list until an earlier revision; it is
now covered by test (§5) and by live derivation in `render_l2_manifest.py`. The
**pseudocode of Ozaki 2.5 Algorithm 4** was the fifth: the paper claims it "is
the exact content of `rate_rec` in `params.py`", and that claim is now itself a
test (`verify/alg4_fidelity.py`, §4) rather than a reader's obligation to
diff prose against code by eye. Both were removed rather than left standing as
admissions that no longer apply. Of what remains, (1) and (2) are partially
covered in substance by the constants they quote. (3) is out of scope by
construction.


==> anc/ozaki25_fp8_artifact/README.md <==
# Ozaki 2.5 / "FP8 is All You Need (Part 1)" — reproduction artifact

Companion artifact for the two papers on FP8-tensor-core emulation of FP64
matrix multiplication:

* **Ozaki 2.5** — *Matsuoka_Ozaki25.tex* (Draft 27)
* **FP8 is All You Need, Part 1** — *Matsuoka_FP8_AllYouNeed_Part1_corrected.tex* (Revision 37)

Both papers share one cost engine. `params.py` is the single source of truth;
everything else either extends it (`l2_models.py`), checks it (`verify/`), or
draws from it (`render_*.py`).

## One command

```sh
./run_all.sh
```

Requires Python 3.9+, `numpy`, `matplotlib`, **and a TeX Live (or equivalent)
installation providing `pdflatex` and the packages the two manuscripts
declare** — `algorithm`, `algorithmicx`/`algpseudocode`, `booktabs`,
`multirow`, `caption`, `hyperref`, and the rest of a standard `texlive-full`-
class install; `verify/float_fit.py`'s height gate compiles real copies of
both manuscripts and cannot do that with `pdflatex` alone if a style file is
missing. Both `verify/float_fit.py` and `verify/float_fit_negtest.py`
preflight this with `kpsewhich` before compiling anything, generically over
whatever the manuscripts' `\usepackage` lines currently declare, and report
a missing package as a declared open obligation (exit 2) rather than a
failure — a minimal or CI-trimmed TeX install is a real, not hypothetical,
way to hit this. No network access, no
GPU, no build step; a full run takes a couple of minutes. The bundle is
relocatable — every path resolves relative to the script, so it runs from
wherever you unpack it.

The exit status is three-valued on purpose:

| status | meaning |
|---|---|
| `0` | everything reproduced and every obligation discharged |
| `1` | a reproduction step **failed** — the artifact is broken |
| `2` | everything reproduced, but **declared** open obligations remain |

`0` is the expected status for this revision. Earlier drafts exited `2`,
carrying the six nonsquare S-tail layouts (487–511) as declared-open SKIPs in
`verify_candidates.py`. Those are now closed constructively by the
carry-corrected three-plane split (Ozaki 2.5, Lemma 1): no *canonical*
balanced split places them in E4M3 at any base, but a redundant one does.
`verify/stail_layout.py` establishes the envelope that brackets the rule
(canonical bound 321 at base 17; redundant optimum 577 at base 18; the
closed-form rule holds to m ≤ 513) and `verify_candidates.py` now re-derives
the layouts and checks the Karatsuba epilogue over all m² ordered centred
pairs per modulus.

The three-valued contract is kept for future obligations: `2` covers any run
that reproduces in full while one or more declared checks are unavailable or
one or more declared obligations remain — a `verify_candidates.py` SKIP is one
instance of this, and a missing TeX package that the float-fit preflight
declines to compile through (see above) is another; both are real ways to hit
status `2`, not just the one this section led with. A distinct code keeps a
genuine breakage and a known-open obligation from being confused, and keeps an
open obligation from being hidden inside `0`.

## What is actually tested

The claim the papers make is that every number in them is reproducible from
this bundle. That claim is discharged differently for the three kinds of
number, and the difference is worth stating plainly.

**Figures are closed structurally.** All twelve generators import the
enumerators at render time and are re-run by `run_all.sh`, so a figure cannot
drift from the engine and survive a rebuild. Every figure both papers include
regenerates here byte-for-byte identical in rendered content to the one in the
manuscript. Three further properties of a figure are checked separately,
because none of them follows from the numbers being right:
`verify/figure_text.py` compares the numbers rendered *inside* a figure against
the engine, `verify/float_fit.py` checks that the float carrying it fits
between the margins, and `verify/figure_scale.py` measures the smallest type in
each emitted PDF at the scale the manuscript actually prints it, which is the
only way a legibility floor can mean anything.

**Three of the Ozaki 2.5 tables are closed structurally too.** `tab:codesign`,
`tab:proj` and `tab:apps` `\tblinput` the generated bodies (`tab_*_body.tex`),
so the manuscript prints whatever `params.py` last emitted. There is no
transcription step to drift.

**Everything else is closed by test.** Part 1 sets all of its tables by hand,
and both papers quote load-bearing scalars in prose. That is a real drift
surface. `verify/paper_numbers.py` closes it: it parses the printed numbers
straight out of the `.tex` sources in `paper/` and compares each one against a
live engine call — 728 checks in twenty-five groups, covering the route menu,
the reach-rung ladder, the NB-sensitivity table, Part 1's
deconstruction-envelope ladder, `tab:kernman` in both papers (its B/A ratios,
its floor cell, and its work-weighted trace statistics, recomputed from the
per-record schedule traces), the plane byte counts, the *separate*
accumulator-residency count `N_acc` that those byte counts had been conflated
with, the tabulated-only route D, the α = 3r + 1 identity, the INT8 α bound,
the deconstruction floor, the why-one-half decomposition of that floor
(`eq:whyhalf` — its three design integers, provisioning dial, GB300
roof-cap recovery, and feed-starvation caps),
the per-set L2-escape figures in both manuscripts,
the two keep-up budgets — every printed instance of which was a transcription
rather than a call until this revision — the one-decimal roofs quoted in the
response letter, and that the letter's
release list names every verifier in `verify/` and no file that is not there.
Nothing on the engine
side of those comparisons is hard-coded. Edit a number in a manuscript without
re-deriving it, or change the engine so a printed number moves, and this check
fails.

Five of the twenty-five groups are lints rather than comparisons, in the precise
sense that they have no engine-computed right-hand side — they assert a
property of the text itself. Two require every printed "fraction of … roof" to
name *which* roof, because the class of defect they exist for has every number
correct and the denominator unstated, which no arithmetic test can see. One
sweeps for retracted literals and retracted wordings ('best absolute
floor' outlived its own retraction once, in the companion paper's parallel
table, before the sweep covered prose), one forbids a figure generator from hard-coding
a quantity the engine owns, and one governs equation cross-references inside
`lstlisting`, where `\eqref` cannot go: each hard-coded number there must carry
a resolving label and match the compiled `.aux`, and no hard-coded reference
may appear outside a verbatim environment at all. §5 of `MANIFEST.md` lists all
twenty-five and the defect each one exists because of.

## Layout

```
params.py                  cost engine — single source of truth
l2_models.py               on-the-fly schedule model (imports params)
params_modelA_frozen.py    frozen buggy Model A, kept for contrast only
lemma_search.py            exhaustive DP over modulus supplies
verify_candidates.py       per-set obligations (PASS / SKIP / FAIL)
codesign_escape.py         co-design escape targets
verify_l2_manifest.py      regression of the honest model vs frozen Model A
verify_l2_diag.py          L2 diagnostic cross-check
adversary.py attack4.py attack5.py     adversarial probes against the model

verify/                    seventeen standalone verifiers, plus
                           paper_numbers.py (three of the seventeen --
                           figure_scale_negtest.py, float_fit_negtest.py and
                           stale_marker_negtest.py -- verify another verifier
                           rather than the papers, on the principle that a
                           check whose whole value is that it stays quiet has
                           to be shown to make noise)
figstyle.py                shared figure geometry: the measured \linewidth and
                           \textheight in both TeX points and PDF points, the
                           save path that refuses an over-wide MediaBox, and
                           the collision checker the generators lint against.
                           Its MIN_PRINT_PT floor is enforced from outside, by
                           verify/figure_scale.py, which measures the type in
                           the emitted PDFs rather than trusting the sizes the
                           generators asked for
render_*.py                twelve figure generators (both papers)
traces/                    BLAS interposer, raw call-shape logs, analyzer
paper/                     the two manuscript sources + the response letter,
                           which paper_numbers.py reads its left-hand side
                           from; the two LaTeX .aux files, which the listing
                           eq-ref group resolves equation numbers against; and
                           the two .log files, which float_fit.py's first gate
                           reads for the compiler's own verdict on overfull
                           boxes, unresolved references and over-tall floats
                           (all four are inputs, not outputs -- re-sync after
                           a manuscript rebuild, or the gates certify the
                           previous build)
```

`MANIFEST.md` maps each deliverable — table body, figure, reported constant —
to the command that produces it.

## Reconstruction cost (`RECON_MODE`)

* `garner` (default) — SIMT-Garner, N = 90. The papers' **guaranteed** bound;
  the reported floors are at this setting.
* `aspirational` — ≈ r-op INT8 fractional CRT. The co-design **target**,
  pending the Part 3 FP64-exactness proof.
* `int_limb` — ≈ rL-MAC integer CRT. A justified construction that lands at or
  below Garner.

## Split-k L2 model

`B_L2` (assumed ≥ 4× HBM) and `K_SLAB` charge the residue-reduction L2
service. No traced record is L2-service-bound: worst demand is ≈ 4.5 TB/s
against ≈ 88 / 32 TB/s available.

## Checking the manuscripts you have

`verify/paper_numbers.py` reads from `paper/` by default. To check a different
copy of the sources:

```sh
OZAKI_PAPER_DIR=/path/to/your/tex python3 verify/paper_numbers.py
```

## Reproducibility caveats

The figure comparison above was made against this container's matplotlib
3.10.9 / numpy 2.4.4 under Python 3.11.15 (`environment_versions.txt` records
whatever ran last). Different matplotlib versions may shift font metrics and
therefore rendered pixels; the *numbers* are version-independent, and
`verify/paper_numbers.py` tests those directly rather than through the images.

`SHA256SUMS` is regenerated by `run_all.sh` over the reproduced tree. Because
matplotlib stamps a creation date into each PDF, the figure hashes differ
between runs even when the rendered content is identical — compare figures by
rendered content, not by hash.

## License

See `LICENSE`.


==> anc/ozaki25_fp8_artifact/SHA256SUMS <==
3403d88133ce4eaf0f2c66ae69d2a69161f3ce833bc26bfdefb3ba659547a81c  ./MANIFEST.md
9dcfd196275cd5611d35bdb503e20daec8ad4c44a71aefa739dacd9738fb8cf3  ./README.md
51b7928b685a0a1b7dfc978737a6d16e249a14b4d9f828fd0c7f86b3ce48b880  ./adversary.py
0673bf63216ea2a277336a8ca79784b28bded088f54c9be820b8867abb6eba38  ./attack4.py
ceb3b15ba29c6b3fcb477f84fab9bf94459387df21ba3f94ac8118aecd625962  ./attack5.py
2bcc00d0486cbac9acf1cf6573ecacac37b7b9b13d3b0eea0a8b11bec93b403f  ./blackwell_fusion_dataflow.pdf
ff1186361401cb424aafb6fcf2749391d2dcfc2e64c479de63ecc71c7313b18f  ./codesign_escape.py
36a9bcf2ab4847a028ae5e8744d04502cf27d4d7c6f33a27e146e0b60c069b0f  ./deconstruction_anatomy.pdf
15decafc61c1294697e14a6afaafacb570539ad4b7eadb83bdf49e849f555f7d  ./engine_report.txt
f86cf18ae08426bbb88db4c1073f432a9e26b3bea43a3a2f054cfb52df1b2f8f  ./environment_versions.txt
46c8141c7a4c707669c49d61a1b93dd942285c7fe59417dd417a88d5e023a14d  ./fig_apps_manifest.pdf
d0faaed02fdc9c778840097a181f9fae60824a00ae3d43442afafd0909082484  ./fig_codesign.pdf
53a29053a334289746ed49cb0005b76dc8956e2e2ef1104c2f4ba8b206e618e2  ./fig_dgemm_manifest.pdf
c2385d4933170c984871e969a33ea57ecb7e2209f6aafa7dab7c687c4c63acf3  ./fig_dgemm_paper.pdf
e5ed3b3d6dc5c0d53356bdb95766694f6e1f541d071958f82440e89a7541878c  ./fig_feed_feasibility.pdf
82f7eeec71a12044585c49355972f11b78bb82edd8bb6d1d00f2c4b8e043e936  ./fig_floor_sensitivity.pdf
bc88aa9c332b5a10845bd8c43dbf4920668cf73948dffc92365874dcb07c7bbe  ./fig_lambda_floor.pdf
e453f58edc3941fbb1f1b3510a24ef4e3b54230c80e654a34c89c3b7fd99a5cf  ./fig_optionc.pdf
502dca27e912c55956f50632a9f3f365796736c70e3b60ef118eef88a09333d8  ./figstyle.py
237074f99be016ba082caf20d11044860e2ba69d689930ea46211053c08966bd  ./fp8_hierarchy.pdf
4d892a2b3e6c0b8cb0078a1a8a48817d514c5d4f3fef892e9cd38a71287409db  ./hw_options.pdf
d4e38a122809e508c1704d94f1b4e432d0b6717df6ae174dfab4db9f81136eba  ./knee_curves.pdf
14cbebddd6fc19f5d14a199471f000561c206998aab52e9d394a5a044a90f02c  ./l2_manifest_appstats.json
b127ada88316f3b22f0bf52f5e8e2998b3686e6ba8abbad5e4adc99c9f6e81c3  ./l2_models.py
974aa9dfc719d722cc889154dec1c4561e46e5e3a82069f02420330967b8cfee  ./lemma_search.py
7883d4e681e001a8d4912c3eab7f1805e35c3701b0f3e305cbe3a73f27e24b46  ./ozaki25_pipeline.pdf
50ccf2e3aec6fb5352a0945a8ae8c554dd00497a5ba458a021d353336d4bb084  ./paper/Matsuoka_FP8_AllYouNeed_Part1_corrected.aux
cbecb4d803a5c56e920de15b84539d15d42d3758126bee05b1ec3bc98b75e061  ./paper/Matsuoka_FP8_AllYouNeed_Part1_corrected.log
6d6a7c6c65774a9e756b943cbcb2234ff37700a083fd4b6865ad55536b10bdd1  ./paper/Matsuoka_FP8_AllYouNeed_Part1_corrected.tex
9c09c471bee40c0ad779cf8ddeefe15a4cb20efb002f3efd4a6052fb1a64fc20  ./paper/Matsuoka_Ozaki25.aux
8e756542dad1823f8ae29bffdd098f7e7945737273a2b9ae1c94d0b9dc914a59  ./paper/Matsuoka_Ozaki25.log
ab616c912c0c4adb33f5b491906ebd4ed8fc5b09a42dd5dcd2b4d2241bc3b201  ./paper/Matsuoka_Ozaki25.tex
2c25b7fa6407c5d18451845e755000ddbfd91eb76e564f32ef1c622e0bcb35a8  ./paper/Response_Ozaki25_Draft27_Part1_Rev37.aux
aa9766928aab3452ee06de67f33237a272ae4a08a09b0fcc8ba4ab6934235461  ./paper/Response_Ozaki25_Draft27_Part1_Rev37.log
6af1bce6e579af0227952d48d76f180dc5988662bec9fdf2fef8ea0a9db750f5  ./paper/Response_Ozaki25_Draft27_Part1_Rev37.pdf
47f281a32516c5052cb368ad057f3fd5e147f970e6de9014289efb29ecf684c9  ./paper/Response_Ozaki25_Draft27_Part1_Rev37.tex
769a621e50241c1c0bacc6ca8e920a81eeaa60be16aeab52f74a6bd366c208aa  ./paper/references.bib
f16cfb1685a2947afca511ec49fe721718dfc5d6b8acd94119da11236d6a4028  ./params.py
636d3068bb8b73a63ff3f4cac690e5fd4749dbf7cba61c8e7ba903bf8f1ad67f  ./params_modelA_frozen.py
f519544694a9cc9b7fcb4ff98598194b075c2f72d8a85ee4416eb872599836c6  ./render_anatomy.py
10a95ccef5ae3a3e19960f5bfb92dc396c63c664e30cb26cdc1d7f79e2ff50d7  ./render_codesign.py
93d4c9bf719411c6e772293eeb0b5c3b1ab521d3300014cddb2537e3ee7c69c1  ./render_fusion_dataflow.py
0d0c51852b71e71d0d75e3de498654d8c05d7c75ec4317be3bf661b302b4e666  ./render_hierarchy.py
6f443a97938e8e92c2da4339d3f6d2a376c1b141042543d5a8b3befa3c5f40d7  ./render_hw_options.py
bf9c113144bd86bdd00c62c29ddefc985b76a27cc094edc808b1a5742bc35b95  ./render_knee.py
433db4ef4da05e13a569bf748c2fbf03aa6a9f899d5bcd28b5f24f9776ced5b3  ./render_l2_manifest.py
64c17ef8ee6804d952620b0435d4f03fb5c71871d15441fc00376e462ecf3bfc  ./render_lambda_floor.py
36520336135db961eef2825f967bef79ebc1dff822ad77862cd79f4a0730b2b8  ./render_optionc.py
eaa1a353c33c07f25955ee56d01a517e31afe6aef178a0c0ae9f82385ebe6e18  ./render_pipeline.py
25d3cd1448a2642b15b97ea204c3fc4a9fba109a866a3aa04a5a400c366c3f7c  ./render_switch.py
d0dd3d7b8fbba79c13f755d20bd86b007577a54279b59f6bd3dd1e31fbd2f10d  ./render_traces.py
f9ed33965478635039dca02bfc9165f2a0a92b3baf073adc1bfdfa68edb5511b  ./run_all.sh
bca42431f528eede927d3d98653b21794f53274ac01c282df87f3799d8832875  ./switch_strategy.pdf
2ddde66120b1b7320acc85826eb4e97c84ad44b9857e37b95aa3dace4dbb0f6f  ./tab_algrescue_body.tex
b50b5ffc981dd779e1bff72e55d30e9a678cfcd0e94cf18f57c95137d3d9b7d9  ./tab_apps_body.tex
0596dc482337546166371bd9caf83b87361738b9f8a0cd8c361769a4d13c7a60  ./tab_codesign_body.tex
9d1814c3d2b9bf6b933a1d74ffb6d4817f2bd536212551d51952844b0921da3e  ./tab_dgemm_regimes_body.tex
52bf67fb9a1089748789d1b86dc8fad899ea460291108a2aaaa68803fe572fe1  ./tab_kernel_manifest_body.tex
71e2aa0f1e3d5aa007ef36538ae8394ab3d4afc6b8f61ad9094c0e0feb1f211a  ./tab_l2sens_body.tex
2ab832733427503ae7a9b8227d9a7d8c2afba3ced981a38d92458243fb797719  ./tab_proj_body.tex
59a907de8b7c06da8faf9fda5d13fd0ea04edeba6531ddb9cca6708a63eb73ee  ./trace_shapes.pdf
af64335846ac5bfc97bd234c173a4a2809b95417432a99199b6e4ad239e0840f  ./traces/agg_ccsd_benzene.csv
28f9c9755a8340f5db5c81277c668da8edd43a1e803d41e1293c07eb774ad431  ./traces/agg_dense_lu.csv
93138d14c8fd1d9bf89adf22c6ca84c8cad8797895f18278a114fba80e245da4  ./traces/agg_dense_qr.csv
671124f73015316a220b6d725d7470c575aafa4ce26fa7c7dd6d164ae243a683  ./traces/agg_lobpcg_b128.csv
e9cb7afeff71d37b2ec69cd21ee0216e441d4e518d888adaf2c9f6ecfb4e0df1  ./traces/agg_lobpcg_b64.csv
0ea387c04b26777d4176c27fd6f2938a1b9d186d9abbf6cbcd89154fb920ec7a  ./traces/agg_umfpack_700.csv
156a2a543c3728680dcc029da5c67ba5c10599f958dc01fdaee116870e5e74ca  ./traces/analyze_traces.py
983e9e45c26100f4bfd163616505e90c0f3bca8f12ba036bf09cae784c0389fa  ./traces/blas_shim.c
9f25a53bcde243cde45a7986d77deb40d0ee28a0fc9dbfa3ea16f9d42c72c8c3  ./traces/ccsd_benzene.txt
1165910f88ce37cf9a11f3654b6e97d9b1be8bb5e3a1b2a56606787946ffd0f6  ./traces/dense_lu.txt
5236c9af8af19b11fcdebe0fff620751024de5451ba7fdfc1bd0e2c948dd9b82  ./traces/dense_qr.txt
0a2003fcd62bee75c09853e57ebc249946dc5e1753d0fb6066f7fcef73bfe25c  ./traces/l2_sensitivity.txt
da8e0ff69500c3a68ff71999106d74321f7fce8e83ce2e1e8adb0717ce49503a  ./traces/lobpcg_b128.txt
fecd99b175a09177e2c7d04fe218eca2a3cb55b375c18b17dbc4dafa6febf72b  ./traces/lobpcg_b64.txt
b74bf3b7b0ced16f2038cc33b0015bef99bc94c2d5dbe2bd805c2fb90053a5fb  ./traces/sched_ccsd_benzene.csv
4f05b9860b6b00163e55bd829d252e8ed2dc1fb7964268d46e875500ae31592c  ./traces/sched_dense_lu.csv
cdbe70bbc1f8872c9a25fc1f0f8bb39558262fe8213bd8fd2f227c8df07c2602  ./traces/sched_dense_qr.csv
a4bc7ff1ee2ae6c78394246a4eb2705a464e3492fe7b63ba11aae8b9837a7007  ./traces/sched_lobpcg_b128.csv
29b76199a8baf6550703f3b84f5cf1b78ea4e8305badd978f710b4ef44c22003  ./traces/sched_lobpcg_b64.csv
79a91552e40d7ed5dfcec0e5cccc73d7263a113524e93a19e4b0ad8f40dd2ef2  ./traces/sched_umfpack_700.csv
eca5ac0c4d0aec406d3328560f30fde4dd74448361b038297d0dab3be0cf7db7  ./traces/superlu_700.txt
71e2aa0f1e3d5aa007ef36538ae8394ab3d4afc6b8f61ad9094c0e0feb1f211a  ./traces/tab_l2sens_body.tex
6481701653352ccb348d31ab5ceedf2746a086c1c071fb34824bf46b15159a60  ./traces/traces_results.json
88479215fe13231e2d2580417493b12601e88f29cde5a035a0f0917c2d4457ae  ./traces/traces_summary.txt
63afd7a571c5c5018cfb6874271375acd688ab690b4a179a543b8f191e5d595b  ./traces/umfpack_700.txt
d181e82a70fed80a0781efaf9c51df0df51db9ba52050ef8f9869d55aad5d9a6  ./verify/alg4_fidelity.py
b90f1c716caa554582eb9d9f50145d76853e5297e788c2a9bec10d7daad4678f  ./verify/blocking.py
eebc4ea400e3dbab32050d84968cc24acdeee33c63a9115227857c2ecde28fb1  ./verify/cluster_map.py
1b8273ac678ec77acbb4143c9ed4f47f140b57e58438c993326a80c0fcd05cd8  ./verify/figure_scale.py
19b7a56a32f75cc9dc2505c2d4cb52974bc20074a43133563ca1650b616c0407  ./verify/figure_scale_negtest.py
9a02abcb5b023e477e032fdcc6949dea6e12836a478733a15cd7ada3acd9ee8e  ./verify/figure_text.py
c646b77428a9aedfbf94c9d8b96a39afdf30847b7debef3e6bb7857891f3e953  ./verify/float_fit.py
1653941badafe24171bde7efaadddd08d6a1e4f773f8173dbe5e341abe8820e1  ./verify/float_fit_negtest.py
ad33d32643081eadee5699a183131e5395002597d080ffc40c7cac4fc78531ed  ./verify/int8_scope.py
4c6d70e4a3192ea9c33ca4e4ffdbecd262eeffe9d0e5c5f252f784d99cd0bcef  ./verify/kernel_ledger.py
06daf6180debea62ed02f1c2dd3c33c9e9ef633d4f66f3d82dc8f8731c8bd22e  ./verify/nacc_table.json
f1e6ed998704654555efb6b9bbeb6f285ff95ff94a8cd50c86e5950e1984d93a  ./verify/nacc_table.py
1b1e99e40cab26a94f726da14f3bfaac19592e64394f4eb1f6bd911b27203a88  ./verify/optionc_req.py
8efe1f967ecdfc5b3c3ae248326a878b585538f1ae445e10b316b8913adcd42e  ./verify/paper_numbers.py
b7d62c7fc2c8da0b2c0cf3764d0fddcbfc277de8e09d722bc7653a5a9ed2517e  ./verify/plane_algebra.py
c1b18a8b7b866ceba7554f688c6f2042cc6f79b4426f88398dda2c3f902abc78  ./verify/plane_bounds.py
d3cc5f6e977f5533aecd96b6ec437ab5973e06660a7fa073803ca308153bd93b  ./verify/stail_layout.py
cad5449ece434b086d87542db9fe94ff644d23eaf648d73465a46509da5ad7bf  ./verify/stail_merge.py
d1a60920b5df1cd756c1fe3b893654dd41e0cddf25cf4f48ea4cdf70c8924ce9  ./verify/stale_marker_negtest.py
0f6e22ba28c9f3d836d27aeb8bdbc79277937a486d27673f7972dfb4a0d32201  ./verify_candidates.py
00632c1abc12f38ea8ff1b6bd6d7db5b12009fff3e86a0e13ba07e50ccf89b7a  ./verify_candidates_out.txt
7e543a5f8b00e6696f1d13028eccc60103a4446c67c5425fb3454b9ec6f25074  ./verify_l2_diag.py
cdea3923091b3f9d64a57a1c85c0069f0f8ecadc12abf05c125b459f601ceda0  ./verify_l2_manifest.py


==> anc/ozaki25_fp8_artifact/adversary.py <==
#!/usr/bin/env python3
"""Independent adversarial verification of the L2-feed / on-the-fly reversal.
Recomputes every load-bearing number from first principles, and probes both
models by perturbing their disputed parameters (REACH, feed charge, ceil-vs-frac)."""
import math, sys
import os
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P
from verify_l2_manifest import rate_B, env_B, REACH_B, TILE
tf = lambda x: x/1e12

print("#"*80)
print("# ATTACK 1: THE ESCAPE  (is HBM-materialisation -> 473 TF physical?)")
print("#"*80)
for pl in ("Rubin","GB300"):
    B_HBM = P.BW[pl]; B_L2 = P.B_L2[pl]
    print(f"\n{pl}: HBM={tf(B_HBM):.0f} TB/s  L2(4x)={tf(B_L2):.0f} TB/s")
    for st in ("S","A","E"):
        p = P.PLANES[st]; nm = P.SET_ROUTE[st]; R = P.roof(pl,nm)
        feed_both = p/TILE            # tensor-core plane-feed, both operands, tile-deep reuse
        need = feed_both*R            # B/s the feed must sustain to hit the FP8 roof R
        hbm_ceil = B_HBM/feed_both    # if planes fed from HBM
        l2_ceil  = B_L2/feed_both     # steelman: re-cached in L2, fed from L2
        # Hong-Kung refinement: L2<->SMEM traffic ~ p^1.5/sqrt(SMEM) with reuse
        for SMEM_KB in (228, 512):    # per-SM shared-mem; sweep plausible values
            hk_bpf = p**1.5/math.sqrt(SMEM_KB*1024)
            hk_need = hk_bpf*R; hk_ceil = B_L2/hk_bpf
        print(f"  {st}: roof={tf(R):.0f}TF  feed(p/TILE)={feed_both:.3f} B/FLOP -> "
              f"need {tf(need):.0f} TB/s | HBM-ceil {tf(hbm_ceil):.0f}TF  L2-ceil {tf(l2_ceil):.0f}TF")
# native-FP8 consistency of the SAME feed model
print("\n  --- native-FP8 self-consistency of 'feed served from L2' (p=1 byte) ---")
for pl in ("Rubin",):
    for TILEv in (64,128,256):
        feed1 = 2*1.0/TILEv
        print(f"    native FP8 both-feed 2/{TILEv}={feed1:.4f} B/FLOP; at FP8 roof "
              f"{tf(P.PLATFORMS[pl]['PF8']):.0f}TF needs {tf(feed1*P.PLATFORMS[pl]['PF8']):.0f} TB/s "
              f"(L2 has {tf(P.B_L2[pl]):.0f}) -> "
              f"{'L2-INFEASIBLE (model breaks native FP8!)' if feed1*P.PLATFORMS[pl]['PF8']>P.B_L2[pl] else 'ok'}")
print("\n  --- Hong-Kung sqrt(SMEM) blocked traffic (the honest reuse model) ---")
for pl in ("Rubin",):
    for st in ("S","A","E"):
        p=P.PLANES[st]; nm=P.SET_ROUTE[st]; R=P.roof(pl,nm)
        for SMEM_KB in (228,):
            bpf=p**1.5/math.sqrt(SMEM_KB*1024)
            print(f"    {st} p={p}: L2<->SMEM ~{bpf:.3f} B/FLOP -> {tf(bpf*R):.0f} TB/s at roof "
                  f"(L2 {tf(P.B_L2[pl]):.0f}); ceiling {tf(P.B_L2[pl]/bpf):.0f} TF")
        # native for same SMEM:
        bpf1=1.0**1.5/math.sqrt(228*1024);
    print(f"    native p=1: L2<->SMEM ~{bpf1:.4f} B/FLOP -> {tf(bpf1*P.PLATFORMS[pl]['PF8']):.0f} TB/s "
          f"(L2 {tf(P.B_L2[pl]):.0f}) -> hits roof")

print()
print("#"*80)
print("# ATTACK 2: REACH  (256 vs 1024)  -- what lambda at the coverage-min shapes?")
print("#"*80)
print(f"  single-cluster predicate: ceil(edge/{TILE})^2 <= {P.CLUSTER_CTAS}"
      f" -> square fits one cluster up to edge={TILE*int(math.sqrt(P.CLUSTER_CTAS))}")
for edge in (513, 666, 1024, 1025):
    laA = max(1, math.ceil(edge/P.REACH_CLUSTER))   # Model A reach 1024
    laB = max(1, math.ceil(edge/REACH_B))           # Model B reach 256
    print(f"  square edge={edge}: lambda_A(reach1024)={laA}   lambda_B(reach256)={laB}"
          f"   ratio={laB/laA:.1f}x")
# Re-run Model A coverage with REACH patched to 256 to see if it reproduces B's drop
print("\n  --- patch Model A's REACH_CLUSTER 1024->256, recompute its coverage_min ---")
for reach in (1024, 512, 256):
    P.REACH_CLUSTER = reach
    w,a = P.coverage_min("Rubin")
    print(f"    REACH_CLUSTER={reach:4}: Model-A coverage_min = {w:.3f} at {a}")
P.REACH_CLUSTER = 1024  # restore

print()
print("#"*80)
print("# ATTACK 3: 0.36 vs 0.50 vs 0.54  (raggedy-boundary artifact?)")
print("#"*80)
def cov_at(pl, m, n, k=4096, frac=False):
    Tm,Tn=math.ceil(m/TILE),math.ceil(n/TILE)
    if Tm*Tn<=P.CLUSTER_CTAS: lam=1.0
    elif frac: lam=max(1.0, min(m,n)/REACH_B)
    else: lam=max(1, math.ceil(min(m,n)/REACH_B))
    num=max(P._compute_rate(pl,nm,m,n,k,lam,h) for nm in P.MENU for h in P._recon_hosts())
    den=max(P._compute_rate(pl,nm,m,n,k,1,h) for nm in P.MENU for h in P._recon_hosts())
    return num/den, lam
print("  Rubin square edge sweep (env-B ceil vs fractional lambda):")
for edge in (257,384,512,513,640,768,1024,1332,2048,4096):
    ce,lc=cov_at("Rubin",edge,edge,frac=False)
    fr,lf=cov_at("Rubin",edge,edge,frac=True)
    tag=" <-- headline 0.36 pt" if edge==513 else ""
    print(f"    edge {edge:5}: cov(ceil lam={lc}) {ce:.3f}   cov(frac lam={lf:.2f}) {fr:.3f}{tag}")
# area-weighted lambda at 513 (what a ragged-aware schedule actually pays)
e=513; full=(e//REACH_B)*REACH_B  # =512
strip=e-full                       # =1
lam_area=( (full*full)*2 + (2*full*strip+strip*strip)*3 )/(e*e)
print(f"  (513,513): rigid ceil lam=3 for whole matrix; area-weighted lam="
      f"{lam_area:.4f} (512x512 tile pays 2, 1-wide ragged strip pays 3)")

print()
print("#"*80)
print("# ATTACK 4: does the reversal matter per-application?  A-rate vs B-rate")
print("#"*80)
import json
tr=json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "traces", "traces_results.json")))
# knee (Model-A arithmetic-intensity knee) tells memory-bound vs roof-bound
for nm in ("S2L","At","Et"):
    print(f"  knee {nm}: Rubin {P.knee('Rubin',nm):.0f}  GB300 {P.knee('GB300',nm):.0f}  nbar")
print("  (below knee = memory/ramp-bound: FP8 roof never reached, lambda irrelevant)")
print("  per-app median-shape throughput A vs B (square-ish nbar x nbar x k=nbar):")
for app,d in tr.items():
    if not (isinstance(d,dict) and "med" in d): continue
    nb=int(round(d["med"])); k=max(nb, 256)   # use k~nbar (square-ish) as proxy
    m=n=nb
    # Model A env_rec, Model B env_B
    a=P.env_rec("Rubin",m,n,k)
    b,_=env_B("Rubin",m,n,k)
    sc="single-cluster(lam1)" if math.ceil(m/TILE)*math.ceil(n/TILE)<=P.CLUSTER_CTAS else f"lam={math.ceil(nb/256)}"
    print(f"    {app:20} nbar~{nb:5} share<=256={100*d['share_le256']:3.0f}%  "
          f"A={tf(a):6.0f} B={tf(b):6.0f} TF  B/A={b/a:.2f}  [{sc}]")

print()
print("#"*80)
print("# ATTACK 5: GB300 robustness  (roof below the lambda floor?)")
print("#"*80)
for pl in ("Rubin","GB300"):
    print(f"\n  {pl}:")
    for nm in ("S2L","At","Et"):
        R=P.roof(pl,nm)
        # lambda-penalised compute rate at large square (edge=2048, lam=8)
        lam=math.ceil(2048/256)
        cflr=max(P._compute_rate(pl,nm,2048,2048,4096,lam,h) for h in P._recon_hosts())
        print(f"    {nm}: FP8 roof {tf(R):6.0f} TF | lambda-floor compute(edge2048,lam={lam}) "
              f"{tf(cflr):6.0f} TF | {'ROOF binds (floor above roof -> no penalty)' if cflr>=R else 'FLOOR binds (penalty bites)'}")
# GB300 fractional at 513 (is its 0.80 also a ragged artifact?)
print("\n  GB300 ragged check at (513,513):")
for pl in ("GB300","Rubin"):
    ce,_=cov_at(pl,513,513,frac=False); fr,_=cov_at(pl,513,513,frac=True)
    e512,_=cov_at(pl,512,512,frac=False)
    print(f"    {pl}: cov(512)={e512:.3f}  cov(513 ceil)={ce:.3f}  cov(513 frac)={fr:.3f}")


==> anc/ozaki25_fp8_artifact/attack4.py <==
import math, sys
import os
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P
from verify_l2_manifest import env_B, TILE
tf=lambda x:x/1e12
print('B/A delivered-rate ratio over (nbar,k) grid, Rubin (both include memory roof):')
print('  <1.0 => Model B (lambda) lowers delivered throughput; ~1.0 => unaffected (memory/ramp-bound)')
hdr='nbar\\k'
print(f'{hdr:>8} | '+' '.join(f'{k:>7}' for k in (32,64,128,256,512,1024,4096)))
for nb in (128,256,512,665,800,1024,2048,3200):
    row=[]
    for k in (32,64,128,256,512,1024,4096):
        a=P.env_rec('Rubin',nb,nb,k); b,_=env_B('Rubin',nb,nb,k)
        row.append(f'{b/a:>7.2f}')
    print(f'{nb:>8} | '+' '.join(row))
print()
print('Absolute delivered rates A / B at representative app shapes (Rubin):')
apps=[('LOBPCG b=128',128,110000),('UMFPACK front',665,128),('UMFPACK front',665,400),
      ('CCSD contr',800,800),('CCSD contr',800,256),('Dense LU trail',3200,512),
      ('Dense LU trail',3200,3200),('Dense QR panel',64,4096),('Dense QR trail',2048,256)]
for nm,nb,k in apps:
    a=P.env_rec('Rubin',nb,nb,k); b,_=env_B('Rubin',nb,nb,k)
    W=2.0*nb*nb*k; Q0=8.0*(k*(nb+nb)+nb*nb); memroof=P.BW['Rubin']*W/Q0
    comp1=max(P._compute_rate('Rubin',x,nb,nb,k,1,h) for x in P.MENU for h in P._recon_hosts())
    bound='MEM' if memroof<comp1 else 'COMPUTE'
    print(f'  {nm:16} ({nb:>5},{nb:>5},{k:>6}): A={tf(a):6.0f} B={tf(b):6.0f} B/A={b/a:.2f}  '
          f'memroof={tf(memroof):5.0f} comp(lam1)={tf(comp1):5.0f} -> {bound}-bound')


==> anc/ozaki25_fp8_artifact/attack5.py <==
import math, sys
import os
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P
from verify_l2_manifest import env_B, TILE, REACH_B
tf=lambda x:x/1e12

def env_floor(pl, edge, k=4096):
    """max over routes of the lambda-penalised compute rate at a large square."""
    lam=math.ceil(edge/REACH_B)
    return max(P._compute_rate(pl,nm,edge,edge,k,lam,h) for nm in P.MENU for h in P._recon_hosts())
def top_roof(pl): return max(P.roof(pl,nm) for nm in P.MENU)

print("=== Envelope lambda-floor vs top FP8 roof (large square edge=2048, k=4096) ===")
for pl in ("Rubin","GB300"):
    fl=env_floor(pl,2048); rf=top_roof(pl)
    who='FLOOR binds (roof>floor: penalty bites)' if fl<rf else 'ROOF binds (roof<=floor: NO penalty)'
    print(f"  {pl}: top FP8 roof={tf(rf):.0f} TF | envelope lambda-floor={tf(fl):.0f} TF | {who}")
    # per-route detail
    lam=math.ceil(2048/REACH_B)
    for nm in P.MENU:
        c=max(P._compute_rate(pl,nm,2048,2048,4096,lam,h) for h in P._recon_hosts())
        print(f"      {nm:4}: roof {tf(P.roof(pl,nm)):5.0f}  lam-floor {tf(c):5.0f}  "
              f"{'floor<roof' if c<P.roof(pl,nm) else 'floor>=roof'}")

print()
print("=== Sustained coverage (non-ragged squares) vs the 513 ragged point ===")
def cov(pl,m,n,k=4096,frac=False):
    Tm,Tn=math.ceil(m/TILE),math.ceil(n/TILE)
    if Tm*Tn<=P.CLUSTER_CTAS: lam=1.0
    elif frac: lam=max(1.0,min(m,n)/REACH_B)
    else: lam=max(1,math.ceil(min(m,n)/REACH_B))
    num=max(P._compute_rate(pl,nm,m,n,k,lam,h) for nm in P.MENU for h in P._recon_hosts())
    den=max(P._compute_rate(pl,nm,m,n,k,1,h) for nm in P.MENU for h in P._recon_hosts())
    return num/den
for pl in ("Rubin","GB300"):
    sust=[cov(pl,e,e) for e in (512,768,1024,2048,4096)]
    print(f"  {pl}: sustained cov @ (512,768,1024,2048,4096)="
          f"{['%.2f'%x for x in sust]}  min={min(sust):.2f}")
    print(f"        (513,513): ceil={cov(pl,513,513):.3f}  frac={cov(pl,513,513,frac=True):.3f}  "
          f"| declared-domain reported min: Rubin 0.36 / GB300 0.80")


==> anc/ozaki25_fp8_artifact/codesign_escape.py <==
#!/usr/bin/env python3
"""Co-design escape-route analysis: the dense-DGEMM deconstruction-lambda floor
is NOT fundamental -- it is set by (cluster reach, TMEM reuse, L2 bandwidth,
c_q).  Quantify which knob lifts which algorithm's floor toward the 473-TF roof.

Unifying identity: per-FLOP deconstruction load ~ c_q * lam / nbar.  Single
cluster: nbar grows to REACH with lam=1, so the load falls (the crossover).
Beyond one cluster, nbar>REACH forces lam=nbar/REACH, so the load PINS at
c_q/REACH -- a size-independent floor.  Raise REACH (bigger cluster / bigger
TMEM tile), cut c_q (better deconstruction), or feed materialised planes
(faster L2) and the floor rises."""
import math, sys
import os
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P
tf = lambda x: x/1e12
TILE = P.TILE

def floor_at_reach(pl, nm, reach, k=4096, edge=4096):
    lam = edge/reach
    return max(P._compute_rate(pl, nm, edge, edge, k, lam, h) for h in P._recon_hosts())
def env_floor_at_reach(pl, reach, k=4096, edge=4096):
    return max(floor_at_reach(pl, nm, reach, k, edge) for nm in P.MENU)

print("="*76)
print("KNOB 1  Cluster size -> harmonic reach R = 2*T*c_m*c_n/(c_m+c_n) of the")
print("        INTEGER c_m x c_n tiling.  (R = T*sqrt(C) only when C is a perfect")
print("        square; 32 and 128 CTAs have no square tiling.)  Floor vs roof, Rubin.")
print("="*76)
roofR = P.roof("Rubin","S2L")
GRIDS = [(4,4), (8,4), (8,8), (16,8), (16,16)]      # C = 16, 32, 64, 128, 256
print(f"  {'CTAs':>5} {'grid':>7} {'reach':>7} | " + " ".join(f"{nm:>6}" for nm in ["S2L","At","Et","L1d","Adp"]) + f" | {'ENV':>6} {'/roof':>6}")
for cm, cn in GRIDS:
    c = cm*cn
    reach = 2.0*TILE*cm*cn/(cm+cn)
    perr = [tf(floor_at_reach("Rubin",nm,reach)) for nm in ["S2L","At","Et","L1d","Adp"]]
    env = tf(env_floor_at_reach("Rubin",reach))
    print(f"  {c:>5} {f'{cm}x{cn}':>7} {reach:>7.2f} | " + " ".join(f"{v:>6.0f}" for v in perr) + f" | {env:>6.0f} {env/tf(roofR):>6.2f}")
print(f"  [S roof = {tf(roofR):.0f} TF;  16-CTA is the current headline]")

print()
print("="*76)
print("KNOB 2  TMEM tile side T (reuse=T) at the 16-CTA 4x4 grid, Rubin, where the")
print("        harmonic reach is exactly 4T.")
print("  Bigger TMEM lifts BOTH the on-the-fly reach AND cuts the mat feed p/T.")
print("="*76)
print(f"  {'tile':>5} {'reach':>6} {'reuse':>6} | {'ENVfloor':>9} {'/roof':>6} | {'matL2 feed(TB/s @roof)':>22} {'matL2 ceil':>10}")
for T in [64, 96, 128, 192, 256]:
    reach = int(T*math.sqrt(16))
    env = tf(env_floor_at_reach("Rubin", reach))
    # materialise feed p/T for set S at the roof, and the L2-mat ceiling at B_L2=4x
    feed_need = P.PLANES["S"]/T * roofR        # B/s the feed must sustain at roof
    matceil = tf(P.B_L2["Rubin"]/(P.PLANES["S"]/T))
    print(f"  {T:>5} {reach:>6} {T:>6} | {env:>9.0f} {env/tf(roofR):>6.2f} | {tf(feed_need):>22.0f} {matceil:>10.0f}")

print()
print("="*76)
print("KNOB 3  L2 bandwidth: at what B_L2 does MATERIALISE (lam=1) beat the")
print("  on-the-fly floor and then reach the roof?  (set S, 64x64 tile, Rubin)")
print("="*76)
p = P.PLANES["S"]; feed = p/TILE           # both-operand feed B/FLOP at 64-tile
otf = tf(env_floor_at_reach("Rubin",256))  # current on-the-fly floor
for fac in [4, 6, 8, 10, 12]:
    bl2 = fac*P.BW["Rubin"]; matceil = tf(bl2/feed)
    verdict = "reaches roof" if matceil>=tf(roofR) else ("beats on-the-fly" if matceil>otf else "still starved")
    print(f"  B_L2={fac:>2}x HBM ({tf(bl2):>3.0f} TB/s): mat-L2 ceiling {matceil:>5.0f} TF  ->  {verdict}")
print(f"  [on-the-fly floor {otf:.0f} TF; roof {tf(roofR):.0f}; feed needs {tf(feed*roofR):.0f} TB/s = {feed*roofR/P.BW['Rubin']:.0f}x HBM to hit roof]")

print()
print("="*76)
print("KNOB 4  c_q (deconstruction cost/elem): the algorithm axis.  Floor scales")
print("  ~1/c_q.  Per route prm (INT8 deconstruction MACs/elem) and its 16-CTA floor.")
print("="*76)
print(f"  {'route':>5} {'r':>3} {'roof':>5} {'prm(c_q-like)':>13} {'16CTA floor':>11} {'/roof':>6}   note")
notes={"S2L":"published 2-limb","At":"all-byte r=15","Et":"hybrid r=13","L1d":"pure-SIMT dp4a","Adp":"all-byte dp4a"}
for nm in ["S2L","At","Et","L1d","Adp"]:
    a,r,kind,prm = P.ROUTES[nm]
    fl = tf(floor_at_reach("Rubin",nm,256))
    print(f"  {nm:>5} {r:>3} {tf(P.roof('Rubin',nm)):>5.0f} {str(prm):>13} {fl:>11.0f} {fl/tf(P.roof('Rubin',nm)):>6.2f}   {notes[nm]}")

print()
print("="*76)
print("SUMMARY  Which algorithm reaches the 473-TF roof under which HW knob (Rubin)?")
print("="*76)
for label, reach in [("16-CTA (today)",256),("32-CTA",362),("64-CTA",512),("128-CTA or 128-tile",1024)]:
    best = max(("%s"%nm, tf(floor_at_reach("Rubin",nm,reach))) for nm in P.MENU)
    envv = tf(env_floor_at_reach("Rubin",reach))
    print(f"  {label:>20}: envelope floor {envv:>4.0f} TF = {envv/tf(roofR):.2f} roof")
print()
print("  GB300 (roof 135): floor already >= roof at 16-CTA, so GB300 is roof-bound today.")
for label, reach in [("16-CTA",256),("64-CTA",512)]:
    envv=tf(env_floor_at_reach("GB300",reach))
    print(f"    GB300 {label}: {envv:.0f} TF (roof {tf(P.roof('GB300','S2L')):.0f})")


==> anc/ozaki25_fp8_artifact/engine_report.txt <==
== E3 additive crossovers (nbar for roof attainment) ==
  Rubin: S full 1462/1548 hyb 817 | A full 1660/1729 hyb 899 | E full 1472/1551 hyb 815
    plane-only (necessary only, 2p): S 1290, A 1522, E 1312
  GB300: S full 1149/1216 hyb 642 | A full 1304/1359 hyb 707 | E full 1156/1219 hyb 641
    plane-only (necessary only, 2p): S 1014, A 1196, E 1031
== E5 L2 square reach ==
  C_L2 : S 1449, A 1196, E 1381
  0.5xC_L2: S 1024, A 846, E 977
== E4 coverage minima (kslab=4096, non-L2, min dim>=512) ==
   [sustained = fractional/ragged-aware lambda (headline); strict = rigid integer-ceil at a +1 ragged boundary (footnote)]
  Rubin: SUSTAINED(storage) 0.50 at (666, 666) | strict-ceil 0.36 at (513, 513) | S-alone(sust.) 0.38 at (1280, 640) | switched(abs,sust.) 0.50
  GB300: SUSTAINED(storage) 1.00 at (512, 512) | strict-ceil 0.80 at (513, 513) | S-alone(sust.) 0.89 at (1280, 640) | switched(abs,sust.) 1.00
== E2 reconstruction tax and thresholds ==
  Rubin S-route @k=1000: SIMT-Garner 28.4%  INT8-mixed 2.3%  |  <1% at k>= SIMT 28378 / INT8 2270
  GB300 S-route @k=1000: SIMT-Garner 8.1%  INT8-mixed 1.0%  |  <1% at k>= SIMT 8108 / INT8 977
== consistent-world serialisation floors (no recon; unchanged) ==
  nbar=512: ser(Adp)=183 ser(S0)=141 floor=1.30x
  nbar=256: ser(Adp)=120 ser(S0)=83 floor=1.46x


==> anc/ozaki25_fp8_artifact/environment_versions.txt <==
Python 3.11.15
matplotlib 3.10.9
numpy 2.4.4
gcc (Ubuntu 13.3.0-6ubuntu2~24.04.1) 13.3.0
pdfTeX 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian)


==> anc/ozaki25_fp8_artifact/figstyle.py <==
#!/usr/bin/env python3
r"""Print-size discipline for every figure that is included in a paper.

WHY THIS FILE EXISTS
--------------------
Every figure in this bundle except ``fp8_hierarchy.pdf`` used to be authored
about twice as wide as the column it prints in.  ``\includegraphics`` then
scaled the artwork down by 0.39--0.58, and matplotlib's point sizes are
*absolute on the authored canvas*, so an 8pt tick label reached the page at
3.1--4.6pt.  Nothing warned: LaTeX reports overfull boxes, never illegible
ones.

``render_hierarchy.py`` already documented the diagnosis and the remedy --
"authored AT the printed size ... so \includegraphics scales it by 1.0 and
every label prints at its true point size" -- but the fix was never
propagated to the other ten generators.  This module *is* that propagation,
so the discipline lives in one place instead of eleven.

THE TWO UNITS PROBLEM
---------------------
TeX's ``pt`` is 1/72.27 in.  PDF's point (PostScript "big point") is 1/72 in.
``\the\linewidth`` reports TeX pt; a PDF ``/MediaBox`` is in bp; matplotlib's
``figsize`` is in inches.  Mixing the two silently mis-sizes every figure by
0.37%, and -- worse -- invites the wrong arithmetic (A4 is 210mm = 597.508
TeX pt, NOT 595.276; that latter number is A4 in *bp*).  Both papers were
measured, not derived:

    $ pdflatex ... \typeout{\the\linewidth}   ->  452.9679pt   (both papers)

so all three representations are pinned here and every generator imports
them rather than typing a number.

THE RULE
--------
1. Author the figure at ``LINEWIDTH_IN`` inches wide (times the include
   fraction, if the .tex uses one -- but prefer fraction 1.0).
2. Set font sizes to the size you actually want ON THE PAGE.  After rule 1
   they are literal: ``fontsize=8`` prints at 8bp.
3. Save with :func:`save_print`, NOT with ``bbox_inches="tight"``.

Rule 3 is not a style preference.  ``bbox_inches="tight"`` recomputes the
canvas from the ink, so a ``suptitle`` wider than the axes makes the emitted
PDF *wider than figsize* -- which is exactly how ``fig_dgemm_paper.pdf`` came
to be 1165bp wide with its axes squeezed into the middle 55% of the printed
width.  The illegible title and the shrunken plots were one defect, not two.
:func:`save_print` therefore emits at exactly ``figsize`` and *verifies* the
emitted ``/MediaBox`` against the target, so a regression is an exception at
generation time rather than a discovery at proof-reading time.

Suptitles on in-paper figures are dropped, not shrunk: the LaTeX caption is
the authoritative place for that text, and a duplicated title is redundant at
any size.  The four standalone manifest figures that appear in NEITHER paper
keep theirs -- they have no caption to defer to.
"""
import os
import re
import sys

# ---------------------------------------------------------------- geometry
# MEASURED (not derived) from both manuscripts:  \the\linewidth == 452.9679pt.
# Ozaki 2.5 and Part 1 are both  \documentclass[11pt]{article} +
# \usepackage[a4paper,margin=1in]{geometry}, hence identical.
LINEWIDTH_TEXPT = 452.9679          # TeX pt  (1/72.27 in)
TEXPT_PER_IN = 72.27
BP_PER_IN = 72.0
LINEWIDTH_IN = LINEWIDTH_TEXPT / TEXPT_PER_IN     # 6.267718 in
LINEWIDTH_BP = LINEWIDTH_IN * BP_PER_IN           # 451.2757 bp  == PDF /MediaBox

# Text height of the page, for sanity-checking that a figure still fits.
TEXTHEIGHT_TEXPT = 700.50687          # measured the same way, both papers
TEXTHEIGHT_BP = TEXTHEIGHT_TEXPT / TEXPT_PER_IN * BP_PER_IN

# The smallest effective on-page font any in-paper figure is allowed to use.
# verify/figure_scale.py enforces the *scale* that makes these literal.
MIN_PRINT_PT = 6.0


def width_in(frac=1.0):
    """Authoring width in inches for a figure included at ``frac*\\linewidth``."""
    return LINEWIDTH_IN * frac


def figsize(frac=1.0, aspect=None, height_in=None):
    """``(w, h)`` in inches.  Give either an aspect (w/h) or an explicit height."""
    w = width_in(frac)
    if height_in is not None:
        return (w, float(height_in))
    if aspect is None:
        raise ValueError("give aspect= or height_in=")
    return (w, w / float(aspect))


# ---------------------------------------------------------------- rc block
def rc(base=8.0, grid=True):
    """Matplotlib rc for a print-size figure.

    ``base`` is the body size in points AS PRINTED, because the canvas is the
    printed canvas.  8pt against the papers' 11pt body is the same ratio a
    journal uses for figure type.
    """
    return {
        "pdf.fonttype": 42, "ps.fonttype": 42,      # embed real glyphs, not T3
        "font.size": base,
        "axes.titlesize": base + 0.5,
        "axes.labelsize": base,
        "xtick.labelsize": base - 0.7,
        "ytick.labelsize": base - 0.7,
        "legend.fontsize": base - 1.3,
        "figure.titlesize": base + 1.0,
        "axes.grid": grid, "grid.alpha": 0.25, "axes.axisbelow": True,
        "axes.linewidth": 0.6, "grid.linewidth": 0.45,
        "xtick.major.width": 0.6, "ytick.major.width": 0.6,
        "xtick.major.size": 2.6, "ytick.major.size": 2.6,
        "lines.linewidth": 1.3, "patch.linewidth": 0.6,
        "legend.framealpha": 0.93, "legend.borderpad": 0.32,
        "legend.labelspacing": 0.30, "legend.handlelength": 1.7,
        "legend.handletextpad": 0.45, "legend.borderaxespad": 0.35,
        "figure.dpi": 200, "savefig.dpi": 200,
    }


def apply(base=8.0, grid=True):
    import matplotlib.pyplot as plt
    plt.rcParams.update(rc(base=base, grid=grid))


# ---------------------------------------------------------------- emitting
_MEDIABOX = re.compile(rb"/MediaBox\s*\[([^\]]*)\]")


def pdf_size_bp(path):
    """``(w, h)`` of a PDF's first /MediaBox, in bp.  No dependency on pypdf."""
    with open(path, "rb") as fh:
        m = _MEDIABOX.search(fh.read())
    if not m:
        raise ValueError(f"no /MediaBox in {path}")
    v = [float(x) for x in m.group(1).split()]
    return (v[2] - v[0], v[3] - v[1])


# ------------------------------------------------------------- collisions
# Authoring at print size makes the type legible; it does NOT make the layout
# right.  Shrinking a canvas raises the size of the text RELATIVE to the
# drawing, so hand-placed annotations that used to fit start landing on
# legends, on curves and outside the axes.  Every such collision found so far
# was found by eye, one figure at a time, and two of them survived a first
# pass.  The functions below measure them instead: after a draw, every Text's
# window extent is compared against the other Texts, against the legend box,
# against the densified display-space polyline of every drawn line, and
# against the axes rectangle itself.
#
# This reports, it does not raise.  Some overlaps are deliberate (a label
# sitting inside the shaded band it names), so a hard failure would be a lint
# with false positives -- worse than none.  The report is the input to a human
# judgement, and the figure still has to be looked at.
def _short(s, n=42):
    s = " / ".join(s.split("\n"))
    s = re.sub(r"\s+", " ", s).strip()
    return s if len(s) <= n else s[: n - 1] + "…"


def _txt(t, n=42):
    return _short(t.get_text(), n)


def _text_only_extent(t, renderer):
    """Window extent of the GLYPHS alone.

    ``Annotation.get_window_extent`` unions the text box with the arrow patch,
    so an annotation with a long leader line reports a box many times the size
    of its own type and manufactures collisions that are not there.  The arrow
    is tested separately, as ink.
    """
    import matplotlib.text as mtext
    return mtext.Text.get_window_extent(t, renderer)


OPAQUE_ALPHA = 0.97

# Effective opacity below which a stroke is not treated as drawn ink at all.
# The complement of OPAQUE_ALPHA, and it needs its own number: 0.97 asks
# "is this backing solid enough to HIDE a line?", INK_ALPHA asks "is this
# stroke solid enough to BE one?".  See _ink_polylines for the measured
# separation the value sits in.
INK_ALPHA = 0.25


def _is_backed(t):
    """True if a Text carries a backing box opaque enough to actually occlude.

    A label drawn on a white patch OCCLUDES the ink beneath it; that is the
    standard remedy for a label in a busy region, not a defect.  Reporting it
    as one would be a lint with false positives, so the ink test skips it --
    while the text-vs-text and text-vs-legend tests still apply, because a
    white box does not make two labels legible on top of each other.

    The threshold is OPAQUE_ALPHA (0.97), not 0.5.  An alpha-0.85 white patch
    passes a 0.5 test but does NOT hide a 2.6pt curve: 15% of a saturated
    stroke still reads as a line drawn straight through the glyphs, which is
    exactly the illegibility this check exists to catch.  Accepting it made
    the checker report "clean" for two figures whose labels were visibly
    struck through -- a lint that says clean when it is not is worse than the
    collision, so the bar is near-opacity, and a translucent backing is
    treated as no backing at all.
    """
    if t is None:
        return False
    bp = getattr(t, "get_bbox_patch", lambda: None)()
    if bp is None:
        return False
    try:
        import matplotlib.colors as mcolors
        fc = bp.get_facecolor()
        a = bp.get_alpha()
        return mcolors.to_rgba(fc)[3] * (1.0 if a is None else a) >= OPAQUE_ALPHA
    except Exception:
        return True


def _boxes(fig, renderer):
    """[(kind, label, axes, bbox, artist)] for every visible piece of set text."""
    out = []
    for i, ax in enumerate(fig.axes):
        tag = f"ax{i}"
        for t in list(ax.texts) + [ax.title, ax.xaxis.label, ax.yaxis.label]:
            if not t.get_visible() or not t.get_text().strip():
                continue
            try:
                bb = _text_only_extent(t, renderer)
            except Exception:
                continue
            if bb.width <= 0 or bb.height <= 0:
                continue
            kind = "label" if t in (ax.title, ax.xaxis.label, ax.yaxis.label) else "text"
            out.append((kind, f"{tag}:{_txt(t)}", ax, bb, t))
        leg = ax.get_legend()
        if leg is not None and leg.get_visible():
            out.append(("legend", f"{tag}:legend", ax,
                        leg.get_window_extent(renderer), leg))
    for t in fig.texts:
        if t.get_visible() and t.get_text().strip():
            out.append(("suptitle", _txt(t), None, _text_only_extent(t, renderer), t))
    return out


def _overlap(a, b):
    """Intersection area of two bboxes, in px^2."""
    x0, x1 = max(a.x0, b.x0), min(a.x1, b.x1)
    y0, y1 = max(a.y0, b.y0), min(a.y1, b.y1)
    return 0.0 if (x1 <= x0 or y1 <= y0) else (x1 - x0) * (y1 - y0)


def _densify(pts, step=2.0):
    """Resample a display-space polyline so no gap exceeds ``step`` px.

    ``axhline``/``axvline`` are two-point lines spanning the whole axes, so
    testing their vertices alone would miss every collision along them.
    """
    import numpy as np
    pts = np.asarray(pts, float)
    pts = pts[np.isfinite(pts).all(axis=1)]
    if len(pts) < 2:
        return pts
    out = [pts[0]]
    for p, q in zip(pts[:-1], pts[1:]):
        n = int(max(abs(q[0] - p[0]), abs(q[1] - p[1])) / step)
        if n > 1:
            for j in range(1, n):
                out.append(p + (q - p) * (j / n))
        out.append(q)
    return np.asarray(out)


def _hex(c):
    """Hex string for an RGBA tuple, without importing colors at module scope."""
    from matplotlib.colors import to_hex
    try:
        return to_hex(c)
    except Exception:
        return str(c)


def _eff_alpha(colour, artist_alpha):
    """Opacity a colour is actually drawn at.

    Reading only the colour is how a shading band set with ``alpha=0.08`` was
    mistaken for a drawn rule.  Reading both and MULTIPLYING them is the
    tempting repair and it is also wrong: ``set_alpha`` REPLACES the colour's
    alpha channel rather than scaling it.  Measured off rendered pixels --
    a pure black stroke on white, darkest pixel read back from the canvas --
    identically for ``Line2D`` and for ``Patch``:

        colour 'k'          alpha None  ->  1.00
        colour 'k'          alpha 0.30  ->  0.30
        colour (0,0,0,0.1)  alpha None  ->  0.10
        colour (0,0,0,0.5)  alpha 0.40  ->  0.40   <- not 0.20
        colour (0,0,0,0.9)  alpha 0.10  ->  0.10   <- not 0.09

    so the rule is an override, and the two families agree.  They do NOT
    agree about where the number is readable from -- ``Patch.set_alpha``
    re-derives its edge/face RGBA so ``get_edgecolor()[3]`` already carries
    it, while ``Line2D.get_color()`` still returns ``'k'`` -- but under
    override semantics that difference cannot change the answer, which is
    why this takes the artist alpha when it is set and the colour's channel
    otherwise.  Multiplying instead squares the patch alpha: a plainly
    visible 0.30 stroke reads as 0.09, drops under INK_ALPHA, and the check
    goes quiet on real ink.  The negative test's boundary case caught that
    on this helper's first run; the pixel measurement above is what replaced
    the guess with a fact.
    """
    import matplotlib.colors as mcolors
    if artist_alpha is not None:
        return float(artist_alpha)
    try:
        return mcolors.to_rgba(colour)[3]
    except Exception:
        return 1.0


def _occluders(ax, renderer):
    """[(display path, zorder)] for filled patches opaque enough to hide ink.

    :func:`_is_backed` answers "does this label carry its own backing box?",
    which covers the ``bbox=dict(...)`` idiom and nothing else.  A label can
    equally be made legible by a SEPARATE filled patch drawn beneath it --
    ``render_hw_options`` puts its panel letters A/B/C in solid filled badge
    circles (zorder 6) that sit over the panel outline (zorder 1--2), so the
    wall the letter formally overlaps is not visible anywhere near the letter.
    Measured: badge face alpha 1.0, letters white, wall fully covered.

    Containment is tested against the patch's real path, not its bounding
    box, because a circle's bounding box includes four corners the circle
    does not cover; excusing ink there would be excusing it on the strength
    of a shape that is not drawn.
    """
    out = []
    for p in ax.patches:
        if not p.get_visible():
            continue
        if _eff_alpha(p.get_facecolor(), p.get_alpha()) < OPAQUE_ALPHA:
            continue
        try:
            out.append((p.get_path().transformed(p.get_transform()),
                        p.get_zorder()))
        except Exception:
            continue
    return out


def _covered(bb, occ, z_ink):
    """True if some occluder strictly above ``z_ink`` covers all of ``bb``."""
    import numpy as np
    corners = np.array([[bb.x0, bb.y0], [bb.x1, bb.y0],
                        [bb.x0, bb.y1], [bb.x1, bb.y1]])
    for path, z in occ:
        if z <= z_ink:
            continue
        try:
            if bool(np.all(path.contains_points(corners))):
                return True
        except Exception:
            continue
    return False


def _ink_polylines(ax):
    """[(name, display-space polyline, zorder)] for every STROKED artist.

    Two artist families draw strokes and the check needs both.

    ``ax.lines`` -- Line2D -- is the obvious one, and for a long time it was
    the only one this module looked at.  That was a false negative with a
    precise shape: a SCHEMATIC draws nothing with Line2D.  ``render_anatomy``,
    ``render_hw_options`` and ``render_fusion_dataflow`` are built entirely
    from ``FancyBboxPatch`` and ``FancyArrowPatch``, which live in
    ``ax.patches``, so for exactly the three figures whose whole content is
    boxes and arrows the text-vs-ink test was VACUOUS -- it ran, found no
    Line2D, and reported clean.  It was found while pricing a vertical squeeze
    of ``render_fusion_dataflow``: the checker returned 0 collisions at every
    squeeze down to 0.86, which is not a plausible answer for a diagram whose
    boxes were closing on their own labels, and the reason it was not
    plausible is the reason it was wrong.  A lint with false positives is
    worse than no lint; a lint that is silent on the figures it was written
    for is worse still, because its silence is read as a pass.

    Only the EDGE of a patch counts as ink, never its fill.  Every label in
    these schematics deliberately sits inside a filled box, so testing the
    fill would flag the intended design on every figure; testing the outline
    tests the thing that actually goes wrong, which is a label growing into,
    or a box shrinking onto, the box's own wall.  A patch with no stroke
    (``ec='none'``, zero line width, or a fully transparent edge) draws no
    ink and is skipped.

    Neither is a nearly-transparent stroke ink.  A SHADED BAND -- the
    ``axvspan``/``Rectangle`` idiom every plot in this bundle uses to tint a
    region and then name it with a label placed inside -- carries a hairline
    edge that is drawn at the band's own alpha.  Measured on the shipped
    figures: 0.08 (``render_knee``), 0.12 (``render_traces``), 0.07 and 0.05
    (``render_codesign``), against 1.0 for every real rule and curve in the
    same axes.  Counting those eight labels as struck through was wrong on
    the page -- the crops show no rule crossing any of them -- and would have
    pushed the fix onto four correct figures.  ``INK_ALPHA`` is the floor,
    and it sits an order of magnitude above the loudest band and four times
    below the faintest genuine stroke, so it is not a value tuned to make
    today's figures pass.
    """
    import numpy as np
    out = []
    for ln in ax.lines:
        if not ln.get_visible() or ln.get_linewidth() <= 0:
            continue
        if _eff_alpha(ln.get_color(), ln.get_alpha()) < INK_ALPHA:
            continue
        xy = np.column_stack([np.asarray(ln.get_xdata(), float),
                              np.asarray(ln.get_ydata(), float)])
        if len(xy) == 0:
            continue
        nm = ln.get_label() or ""
        if not nm or nm.startswith("_"):
            nm = f"unlabelled line (colour {ln.get_color()})"
        out.append((nm, ln.get_transform().transform(xy), ln.get_zorder()))
    for p in ax.patches:
        if not p.get_visible() or p.get_linewidth() <= 0:
            continue
        ec = p.get_edgecolor()
        if ec is None or _eff_alpha(ec, p.get_alpha()) < INK_ALPHA:
            continue
        try:
            # FancyArrowPatch overrides get_path() to return display space and
            # pairs it with an identity transform, so one composition covers
            # both families.  closed_only=False keeps open subpaths (an arrow
            # shaft is not a closed polygon).
            tp = p.get_path().transformed(p.get_transform())
            polys = tp.to_polygons(closed_only=False)
        except Exception:
            continue
        nm = p.get_label() or ""
        if not nm or nm.startswith("_"):
            nm = (f"unlabelled {type(p).__name__} edge "
                  f"(colour {_hex(ec)})")
        for poly in polys:
            if len(poly):
                out.append((nm, np.asarray(poly, float), p.get_zorder()))
    return out


def collisions(fig, pad_pt=1.0, min_frac=0.04, ink_hits=3):
    """Return a list of human-readable collision strings.  Empty is clean."""
    import numpy as np
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    dpi_scale = fig.dpi / 72.0
    pad = pad_pt * dpi_scale
    items = _boxes(fig, renderer)
    bad = []

    # (1) text vs text / legend
    for i in range(len(items)):
        ka, la, _axa, ba, _aa = items[i]
        for j in range(i + 1, len(items)):
            kb, lb, _axb, bb, _ab = items[j]
            ov = _overlap(ba, bb)
            if ov <= 0:
                continue
            small = min(ba.width * ba.height, bb.width * bb.height)
            if small > 0 and ov / small >= min_frac:
                bad.append(f"{ka} [{la}] overlaps {kb} [{lb}] "
                           f"({100 * ov / small:.0f}% of the smaller box)")

    # (2) text vs drawn ink, and text vs the axes rectangle
    for kind, lab, ax, bb, art in items:
        if ax is None or kind == "legend":
            continue
        inner = bb.expanded(1.0, 1.0).padded(-pad) if bb.width > 4 * pad else bb
        if kind == "text" and not _is_backed(art):
            hits = {}
            occ = _occluders(ax, renderer)
            for nm, xy, z in _ink_polylines(ax):
                if _covered(bb, occ, z):
                    continue
                d = _densify(xy)
                if len(d) == 0:
                    continue
                n = int(np.count_nonzero(
                    (d[:, 0] > inner.x0) & (d[:, 0] < inner.x1) &
                    (d[:, 1] > inner.y0) & (d[:, 1] < inner.y1)))
                if n:
                    hits[nm] = hits.get(nm, 0) + n
            over = [k for k, v in hits.items() if v >= ink_hits]
            if over:
                shown = ", ".join(sorted(over)[:3])
                bad.append(f"text [{lab}] sits on drawn line(s): {shown}")
        ab = ax.get_window_extent(renderer)
        out = []
        if bb.x0 < ab.x0 - pad: out.append(f"left by {(ab.x0 - bb.x0) / dpi_scale:.0f}pt")
        if bb.x1 > ab.x1 + pad: out.append(f"right by {(bb.x1 - ab.x1) / dpi_scale:.0f}pt")
        if bb.y0 < ab.y0 - pad and kind == "text": out.append(f"below by {(ab.y0 - bb.y0) / dpi_scale:.0f}pt")
        if bb.y1 > ab.y1 + pad and kind == "text": out.append(f"above by {(bb.y1 - ab.y1) / dpi_scale:.0f}pt")
        if out and kind == "text":
            bad.append(f"text [{lab}] escapes its axes: {', '.join(out)}")
    return bad


def dump_boxes(fig):
    """Print every text/legend box in AXES-FRACTION coords, per axes.

    Placement is what these collisions are about, so the useful debugging
    view is "where is each label, as a fraction of its panel" -- directly
    comparable with the ``transform=ax.transAxes`` coordinates one would use
    to move it.  Enable with ``FIGSTYLE_DEBUG=1``.
    """
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    for kind, lab, ax, bb, _art in _boxes(fig, renderer):
        if ax is None:
            print(f"[figstyle-dbg] {kind:8s} (figure) {lab}", file=sys.stderr)
            continue
        ab = ax.get_window_extent(renderer)
        fx0 = (bb.x0 - ab.x0) / ab.width; fx1 = (bb.x1 - ab.x0) / ab.width
        fy0 = (bb.y0 - ab.y0) / ab.height; fy1 = (bb.y1 - ab.y0) / ab.height
        print(f"[figstyle-dbg] {kind:8s} x[{fx0:+.3f},{fx1:+.3f}] "
              f"y[{fy0:+.3f},{fy1:+.3f}]  {lab}", file=sys.stderr)


# --------------------------------------------------------------- markup
# matplotlib is NOT LaTeX.  Outside a ``$...$`` span it sets the string
# literally, so ``--`` prints as two hyphens, ``\%`` prints as a backslash
# followed by a percent sign, ``~`` prints as a tilde, and ``\texttt{x}``
# prints all nine characters.  These generators are written in a LaTeX
# idiom -- several of them also emit LaTeX table bodies from the same file --
# so the two idioms get mixed, and nothing complains.
#
# This was invisible while the figures were illegible: at 3.8pt a stray
# backslash is a speck.  Authoring at print size made the type readable and
# so made the markup readable too -- ``fig_optionc`` printed "about 17\%" and
# "166--325 TMAC/s" in 6.8pt type.  Fixing the legibility without fixing this
# would have replaced an unreadable figure with a readable wrong one, so the
# check ships beside the size check rather than after it.
_MATH = re.compile(r"(?<!\\)\$.*?(?<!\\)\$", re.S)
_CTRL = re.compile(r"\\[A-Za-z]+")
_ESC = re.compile(r"\\[%&#_^]")
# LaTeX's spacing commands are backslash + PUNCTUATION, so ``\\[A-Za-z]+`` walks
# straight past them.  The first version of this lint did exactly that and
# certified ``"recomb.\ $\times 256$"`` (render_pipeline) and ``"eff.\ knees"``
# (render_anatomy) as clean -- both print a literal backslash on the page.  A
# lint with a blind spot is the failure mode this module exists to prevent, so
# the spacing family is enumerated rather than left to the control-word rule.
# Inside $...$ these ARE valid mathtext, which is why the test runs on the
# math-stripped string.
_SPACE = re.compile(r"\\[ ,;:!]")
_SPACE_NAME = {"\\ ": "escaped space", "\\,": "thin space",
               "\\;": "thick space", "\\:": "medium space",
               "\\!": "negative thin space"}


def _markup_problems(text):
    """LaTeX-only constructs in a string that matplotlib will set literally."""
    bare = _MATH.sub(" ", text)                 # keep only the non-math parts
    out = []
    if "--" in bare:
        out.append("'--' (LaTeX en dash) prints as two hyphens; use –")
    for m in sorted(set(_ESC.findall(bare))):
        out.append(f"'{m}' prints its backslash outside $...$")
    for m in sorted(set(_SPACE.findall(bare))):
        out.append(f"'{m}' (LaTeX {_SPACE_NAME[m]}) prints its backslash "
                   f"outside $...$")
    for m in sorted(set(_CTRL.findall(bare))):
        out.append(f"'{m}' is a LaTeX control word outside $...$")
    if "~" in bare:
        out.append("'~' (LaTeX tie) prints as a tilde")
    if "\\\\" in bare:
        out.append("'\\\\' (LaTeX newline) prints as a backslash; use a real \\n")
    # ``--`` inside math is two minus signs, which is not an en dash either.
    for seg in _MATH.findall(text):
        if "--" in seg:
            out.append("'--' inside $...$ sets two minus signs")
            break
    return out


def _all_text(fig):
    """Every string the figure will actually set, with a locating tag."""
    out = []
    for i, ax in enumerate(fig.axes):
        tag = f"ax{i}"
        for t in list(ax.texts) + [ax.title, ax.xaxis.label, ax.yaxis.label]:
            if t.get_visible() and t.get_text().strip():
                out.append((tag, t.get_text()))
        leg = ax.get_legend()
        if leg is not None and leg.get_visible():
            for t in leg.get_texts():
                if t.get_text().strip():
                    out.append((tag + ":legend", t.get_text()))
    for t in fig.texts:
        if t.get_visible() and t.get_text().strip():
            out.append(("figure", t.get_text()))
    return out


def markup(fig):
    """Return human-readable markup complaints.  Empty is clean."""
    bad = []
    for tag, txt in _all_text(fig):
        for pr in _markup_problems(txt):
            bad.append(f"text [{tag}:{_short(txt)}] {pr}")
    return bad


def report_collisions(fig, stem):
    r"""Print :func:`collisions` and :func:`markup` to stderr.

    Returns both lists concatenated: a caller that wants "is this figure
    clean?" wants one answer, and a figure that prints ``\%`` is not clean
    even if nothing overlaps.
    """
    if os.environ.get("FIGSTYLE_DEBUG"):
        dump_boxes(fig)
    bad = collisions(fig)
    if bad:
        print(f"[figstyle] {stem}: {len(bad)} layout collision(s)", file=sys.stderr)
        for b in bad:
            print(f"[figstyle]   - {b}", file=sys.stderr)
    mk = markup(fig)
    if mk:
        print(f"[figstyle] {stem}: {len(mk)} LaTeX-in-matplotlib issue(s)",
              file=sys.stderr)
        for b in mk:
            print(f"[figstyle]   - {b}", file=sys.stderr)
    return bad + mk


def save_print(fig, stem, frac=1.0, png_dpi=200, tol_bp=0.6, outdir=None,
               check_layout=True):
    """Write ``stem.pdf`` + ``stem.png`` at EXACTLY the printed size.

    Deliberately does not pass ``bbox_inches='tight'``: the emitted MediaBox
    must equal ``figsize*72`` so that ``\\includegraphics[width=frac\\linewidth]``
    scales by 1.0.  The emitted file is then re-read and checked, because a
    silent size change is precisely the failure this module exists to prevent.
    """
    outdir = outdir or os.getcwd()
    pdf = os.path.join(outdir, stem + ".pdf")
    png = os.path.join(outdir, stem + ".png")
    if check_layout:
        report_collisions(fig, stem)
    # Write-validate-rename, never write in place.  An interrupted run once
    # left a figure PDF holding a plausible /MediaBox but no trailer: the
    # only structural fact the old check read was present, everything after
    # it was gone, and the stale-looking file would have shipped.  So each
    # file is emitted to a temporary sibling, structurally validated there,
    # and moved over the destination with os.replace (atomic on POSIX);
    # a failed write leaves the previous good file untouched.
    tmp_pdf = pdf + ".tmp"
    tmp_png = png + ".tmp"
    try:
        fig.savefig(tmp_pdf, format="pdf")
        fig.savefig(tmp_png, dpi=png_dpi, format="png")
        _validate_pdf(tmp_pdf, stem)
        _validate_png(tmp_png, stem)
        w, _h = pdf_size_bp(tmp_pdf)
        want = LINEWIDTH_BP * frac
        if abs(w - want) > tol_bp:
            raise AssertionError(
                f"{stem}.pdf is {w:.3f}bp wide but is included at {frac}"
                f"\\linewidth = {want:.3f}bp: \\includegraphics would rescale it by "
                f"{want / w:.3f} and every label would print at that fraction of its "
                f"nominal size.  Author the figure at figstyle.width_in({frac}) "
                f"= {width_in(frac):.4f}in and do not use bbox_inches='tight'.")
        os.replace(tmp_pdf, pdf)
        os.replace(tmp_png, png)
    finally:
        for t in (tmp_pdf, tmp_png):
            if os.path.exists(t):
                os.remove(t)
    return pdf


def _validate_pdf(path, stem):
    """Structural completeness of an emitted PDF: header, xref anchor, trailer.

    Not a full parse -- the bundle deliberately depends on nothing beyond
    numpy/matplotlib -- but a truncated file fails all three of these, and
    truncation is the observed failure mode this guards against."""
    with open(path, "rb") as fh:
        head = fh.read(8)
        fh.seek(0, os.SEEK_END)
        size = fh.tell()
        fh.seek(max(0, size - 2048))
        tail = fh.read()
    if not head.startswith(b"%PDF-"):
        raise AssertionError(f"{stem}.pdf: emitted file lacks a %PDF header")
    if b"startxref" not in tail or b"%%EOF" not in tail:
        raise AssertionError(
            f"{stem}.pdf: emitted file is structurally incomplete "
            f"(no startxref/%%EOF trailer in the final 2 KiB) -- "
            f"refusing to install a truncated figure")


def _validate_png(path, stem):
    """A PNG is complete iff it ends with the IEND chunk."""
    with open(path, "rb") as fh:
        head = fh.read(8)
        fh.seek(0, os.SEEK_END)
        size = fh.tell()
        fh.seek(max(0, size - 16))
        tail = fh.read()
    if head != b"\x89PNG\r\n\x1a\n" or not tail.endswith(b"IEND\xaeB`\x82"):
        raise AssertionError(
            f"{stem}.png: emitted file is not a complete PNG -- "
            f"refusing to install a truncated figure")


==> anc/ozaki25_fp8_artifact/l2_manifest_appstats.json <==
{
 "LOBPCG b=64": {
  "W": 666793688704.0,
  "delivA": 60.37939397498818,
  "delivB": 56.90955383894385,
  "natA": 2.0126464658329395,
  "natB": 1.8969851279647951,
  "w_imm": 0.4415761003561426,
  "w_mild": 0.5584238996438574,
  "w_strong": 0.0,
  "ratio": 0.9425327101248864
 },
 "LOBPCG b=128": {
  "W": 2667174706816.0,
  "delivA": 120.71552305965625,
  "delivB": 107.59931840820127,
  "natA": 4.023850768655208,
  "natB": 3.5866439469400424,
  "w_imm": 0.441576090306427,
  "w_mild": 0.558423909693573,
  "w_strong": 0.0,
  "ratio": 0.8913461639480028
 },
 "UMFPACK mf-LU": {
  "W": 12099364984.0,
  "delivA": 41.26906879594541,
  "delivB": 41.26906879594541,
  "natA": 1.3756356265315135,
  "natB": 1.3756356265315135,
  "w_imm": 1.0,
  "w_mild": 0.0,
  "w_strong": 0.0,
  "ratio": 1.0
 },
 "CCSD": {
  "W": 748755139156.0,
  "delivA": 141.41784756809713,
  "delivB": 115.86192837262344,
  "natA": 4.713928252269904,
  "natB": 3.862064279087448,
  "w_imm": 0.1916064650904645,
  "w_mild": 0.0,
  "w_strong": 0.8083935349095355,
  "ratio": 0.819287878899672
 },
 "Dense LU": {
  "W": 45273317376.0,
  "delivA": 92.68175863186224,
  "delivB": 92.68175863186224,
  "natA": 3.0893919543954076,
  "natB": 3.0893919543954076,
  "w_imm": 1.0,
  "w_mild": 0.0,
  "w_strong": 0.0,
  "ratio": 1.0
 },
 "Dense QR": {
  "W": 90553188352.0,
  "delivA": 55.453374204105096,
  "delivB": 52.88062662142328,
  "natA": 1.8484458068035032,
  "natB": 1.7626875540474427,
  "w_imm": 0.5534083309932751,
  "w_mild": 0.44659166900672487,
  "w_strong": 0.0,
  "ratio": 0.9536052112318287
 }
}

==> anc/ozaki25_fp8_artifact/l2_models.py <==
#!/usr/bin/env python3
"""Clean, side-effect-free schedule models for the Round-7 L2-manifestation
analysis.  Model A = shipped engine (params.rate_rec).  Model B = honest
on-the-fly deconstruction-lambda schedule with correctly-charged materialisation
alternatives and the single-cluster reach fixed to 256 (=4*TILE, T_m T_n<=16).

Adversary corrections folded in:
  * asymmetric lambda: A re-split ceil(n/256) times, B ceil(m/256) times
    (the shipped symmetric ceil(min/256) under-counts rectangles); the
    deconstruction load multiplier is the mean (lam_A+lam_B)/2, exact for
    squares.
  * materialisation offered but charged the streaming feed p/TILE (both) or
    p/(2 TILE) (one) against B_L2 / B_HBM -- so HBM-mat cannot 'escape'.
"""
import math, sys
import os
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P
import params_modelA_frozen as PA     # frozen buggy Model A (reach 1024, HBM-mat escape) for the contrast only

REACH_B = 256
TILE    = P.TILE
MENU    = P.MENU

def _lam_pair(m, n, reach=REACH_B, fractional=False):
    """Per-operand re-split multiplicities.  A[m,k] is reused across the n
    direction -> split ceil(n/reach) times; B[k,n] across m -> ceil(m/reach)."""
    if fractional:
        la, lb = max(1.0, n/reach), max(1.0, m/reach)
    else:
        la, lb = max(1, math.ceil(n/reach)), max(1, math.ceil(m/reach))
    return la, lb

def _lam_eff(m, n, reach=REACH_B, fractional=False):
    """SIZE-WEIGHTED deconstruction multiplier (adversary fix a): the plain
    average over-charges tall-skinny shapes (huge operand split once, tiny
    operand re-split many times contributes little).  Split work =
    k[m*lam_A + n*lam_B]; per-element that is lam_eff = (m*lam_A+n*lam_B)/(m+n).
    Square -> ceil(E/reach); tall-skinny (m>>n) -> ~lam_A = ceil(n/reach)~1."""
    la, lb = _lam_pair(m, n, reach, fractional)
    return (m*la + n*lb) / (m + n)

def rate_B(pl, nm, m, n, k, op="gemm", fractional=False):
    """Honest per-route rate; returns (rate, winning_tag, {tag:rate})."""
    st = P.ROUTE_SET[nm]; p = P.PLANES[st]; B = P.BW[pl]; BL2 = P.B_L2[pl]
    rr = P.ROUTES[nm][1]
    if op == "syrk":
        W = m*n*k; Q0 = 8.0*m*k + 8.0*m*n/2.0; pl_full = k*m
    else:
        W = 2.0*m*n*k; Q0 = 8.0*(k*(m+n)+m*n); pl_full = k*(m+n)
    hosts = P._recon_hosts()
    Sk  = max(1, math.ceil(k/P.K_SLAB)); tri = 0.5 if op=="syrk" else 1.0
    qred = tri*2.0*4.0*rr*m*n*(Sk-1)
    Tm, Tn = math.ceil(m/TILE), math.ceil(n/TILE)
    br = {}
    def mem(qp, feeds):
        v = B*W/(Q0+qp)
        for f, bw in feeds:
            if f > 0: v = min(v, bw/f)
        return v
    if Tm*Tn <= P.CLUSTER_CTAS:                      # single cluster: SMEM-fed
        comp = max(P._compute_rate(pl, nm, m, n, k, 1, h) for h in hosts)
        if qred > 0 and tri*4.0*rr*m*n > P.C_L2:
            br["single-cluster"] = min(comp, B*W/(Q0+qred))
        else:
            l2 = BL2/(qred/W) if qred > 0 else float("inf")
            br["single-cluster"] = min(comp, B*W/Q0, l2)
    else:
        la, lb = _lam_pair(m, n, fractional=fractional)
        lam_eff = _lam_eff(m, n, fractional=fractional)   # size-weighted (adversary fix a)
        comp_otf = max(P._compute_rate(pl, nm, m, n, k, lam_eff, h) for h in hosts)
        q_re = 8.0*(m*k*la + k*n*lb) - 8.0*(m*k+k*n); q_re = max(0.0, q_re)
        br["on-the-fly"] = min(comp_otf, mem(qred+q_re, []))
        pl_small = k*min(m, n)
        if p*pl_small <= P.C_L2:
            br["hybrid-L2small"] = min(comp_otf, mem(qred, [(p/(2.0*TILE), BL2)]))
        comp_m1 = max(P._compute_rate(pl, nm, m, n, k, 1, h) for h in hosts)
        if p*pl_full <= P.C_L2:
            br["mat-L2"] = min(comp_m1, mem(qred, [(p/TILE, BL2)]))
        else:
            br["mat-HBM"] = min(comp_m1, mem(0.0, [(p/TILE, B)]))
    tag = max(br, key=br.get)
    return br[tag], tag, br

def env_B(pl, m, n, k, op="gemm", fractional=False):
    best, bt = 0.0, None
    for nm in MENU:
        v, tag, _ = rate_B(pl, nm, m, n, k, op, fractional)
        if v > best: best, bt = v, (nm, tag)
    return best, bt

def env_A(pl, m, n, k, op="gemm"):
    """FROZEN Model A envelope + winning tag (reach 1024, HBM-mat 'escape').
    Used ONLY for the before/after contrast figure and the response letter --
    the shipping engine (params.rate_rec) is the honest Model B."""
    best, bt = 0.0, None
    for nm in MENU:
        aud = {}; v = PA.rate_rec(pl, nm, m, n, k, op, audit=aud)
        if v > best: best, bt = v, (nm, aud.get("tag"))
    return best, bt

def floor_route(pl, nm, k, edge=4096):
    """Large-square deconstruction-lambda floor for one route at slab k."""
    lam = edge/REACH_B
    return max(P._compute_rate(pl, nm, edge, edge, k, lam, h) for h in P._recon_hosts())

def floor_env(pl, k, edge=4096):
    return max(floor_route(pl, nm, k, edge) for nm in MENU)


==> anc/ozaki25_fp8_artifact/lemma_search.py <==
#!/usr/bin/env python3
"""Exhaustive supply-bound search for the Ozaki 2.5 paper (released artifact).

Problem: choose pairwise-coprime moduli from a stated universe maximising
log2(prod m). Exact dynamic programme over prime-factor masks (each prime
may be used by at most one chosen modulus). No cardinality cap unless
stated; r-capped variants reported alongside.

Universes:
  U_sq  : m = s^2, 2 <= s <= 33  (square moduli whose balanced base-s
          digits satisfy 16s+16 >= (s^2-1)/2, i.e. the E4M3 digit test)
  U_64  : 2 <= m <= 64
  U_16  : 2 <= m <= 16  (single-digit moduli)
Objective: max sum log2(m). Tie-breaking: none needed (max is unique here).
Output: optimum value, attaining set, and r-capped optima for context.
"""
from math import log2
from itertools import compress

def pmask(n, primes):
    m = 0
    for i, p in enumerate(primes):
        if n % p == 0: m |= 1 << i
    return m

def dp_max(universe, primes, rcap=None):
    # state: (prime mask, count) -> (value, set).  The count MUST be part
    # of the state for capped problems: a higher-value state with more
    # selected moduli would otherwise discard a lower-count state needed
    # later (defect caught in external review of draft 10).
    best = {(0, 0): (0.0, ())}
    for m in universe:
        pm = pmask(m, primes)
        for (mask, c), (v, s) in list(best.items()):
            if mask & pm: continue
            if rcap is not None and c >= rcap: continue
            key = (mask | pm, c + 1)
            cand = (v + log2(m), s + (m,))
            if cand[0] > best.get(key, (-1,))[0]: best[key] = cand
    (v, s) = max(best.values())
    c = len(s)
    return v, c, s

PRIMES64 = [2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,61]
PRIMES33 = [p for p in PRIMES64 if p <= 31]

if __name__ == "__main__":
    v, c, s = dp_max([x*x for x in range(2, 34)], PRIMES33)
    print(f"squares s<=33 : log2(P) = {v:.2f}  r = {c}  set = {sorted(s, reverse=True)}")
    v10, c10, _ = dp_max([x*x for x in range(2, 34)], PRIMES33, rcap=10)
    print(f"  (r<=10 cap  : {v10:.2f})")
    v, c, s = dp_max(range(2, 65), PRIMES64)
    print(f"moduli <= 64  : log2(P) = {v:.2f}  r = {c}  set = {sorted(s, reverse=True)}")
    v16, c16, _ = dp_max(range(2, 65), PRIMES64, rcap=16)
    print(f"  (r<=16 cap  : {v16:.2f})")
    v, c, s = dp_max(range(2, 17), [2,3,5,7,11,13])
    print(f"moduli <= 16  : log2(P) = {v:.2f}  r = {c}  set = {sorted(s, reverse=True)}")
    print("required      : 111.8 bits (published-set CRT range)")


==> anc/ozaki25_fp8_artifact/paper/Matsuoka_FP8_AllYouNeed_Part1_corrected.tex <==
\documentclass[11pt]{article}
% arXiv: force pdflatex (required because figures are PDF). Must appear in first few lines.
\pdfoutput=1

% --- Page geometry, fonts and core packages -----------------------------
\usepackage[a4paper,margin=1in]{geometry}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage[protrusion=true,expansion=false]{microtype}
\usepackage{xspace}
\usepackage{amsmath,amssymb,amsfonts,amsthm}
\usepackage{mathtools}
\usepackage{algorithm}
\usepackage[noend]{algpseudocode}
\usepackage{booktabs}
\usepackage{multirow}
\usepackage{array}
\usepackage{tabularx}
\usepackage{caption}
% Matches the companion paper (Ozaki 2.5), which has always set this; the two
% were inconsistent.  Measured with the float-height probe: it takes
% fig:blackwell-dataflow from 724.84pt to 692.04pt against a \textheight of
% 700.50687pt, and lifts fig:hierarchy (2.93pt of margin) and fig:hwoptions
% (9.86pt) out of the band where one added caption line overflows the page.
\captionsetup{font=small}
\usepackage{subcaption}
\usepackage{listings}
\usepackage{xcolor}
\usepackage{enumitem}
\usepackage{pgfplots}
\usepackage{tikz}
\usepackage{authblk}
\usepackage[section]{placeins}   % keep floats inside their section
\usepackage[colorlinks=true,linkcolor=blue!50!black,citecolor=blue!50!black,urlcolor=blue!50!black]{hyperref}
\hypersetup{
  pdftitle={FP8 is All You Need (Part 1): Debunking Hardware FP64 as the HPC Holy Grail},
  pdfauthor={Satoshi Matsuoka},
  pdfsubject={FP64 emulation on FP8 tensor cores: Tensor-Memory Equilibrium model, deconstruction path, and implementation strategy},
  pdfkeywords={FP8, FP64 emulation, Ozaki scheme, CRT, tensor cores, GPU, roofline, mixed precision, HPC}
}
\pgfplotsset{compat=1.18}
\usetikzlibrary{patterns}

% --- Code listing style -------------------------------------------------
\definecolor{codegreen}{rgb}{0,0.6,0}
\definecolor{codegray}{rgb}{0.5,0.5,0.5}
\definecolor{codepurple}{rgb}{0.58,0,0.82}
\definecolor{backcolour}{rgb}{0.96,0.96,0.94}

\lstdefinestyle{mystyle}{
    backgroundcolor=\color{backcolour},
    commentstyle=\color{codegreen},
    keywordstyle=\color{magenta},
    numberstyle=\tiny\color{codegray},
    stringstyle=\color{codepurple},
    basicstyle=\ttfamily\footnotesize,
    breakatwhitespace=false,
    breaklines=true,
    captionpos=b,
    keepspaces=true,
    numbers=left,
    numbersep=5pt,
    showspaces=false,
    showstringspaces=false,
    showtabs=false,
    tabsize=2,
    language=C++
}
\lstset{style=mystyle}

% --- Convenience commands -----------------------------------------------
\newcommand{\eg}{e.g.,\xspace}
\newcommand{\ie}{i.e.,\xspace}
\newcommand{\fp}[1]{\textsc{fp#1}}
\newcommand{\inteight}{\textsc{int8}\xspace}
\newcommand{\intthirtytwo}{\textsc{int32}\xspace}
\newcommand{\flops}{FLOPS}
\newcommand{\tops}{TOPS}
\newcommand{\pflops}{PFLOPS}

\theoremstyle{plain}
\newtheorem{theorem}{Theorem}
\newtheorem{proposition}[theorem]{Proposition}
\theoremstyle{definition}
\newtheorem{definition}{Definition}

% --- Title block --------------------------------------------------------
\title{\textbf{FP8 is All You Need (Part 1):\\
Debunking Hardware FP64 as the HPC Holy Grail}\footnote{This is Revision~37 (September~3, 2026); the per-version change
log appears at the end of \S\ref{sec:intro}.}\\[0.4em]
\large A Tensor--Memory Equilibrium Model, Implementation Strategy,\\
and Potential Hardware Co-Design for Ozaki Scheme II\\
on Memory-Bound Workloads in the Post-\fp{64} Era}

\author{%
  \large Satoshi Matsuoka\thanks{Correspondence: \href{mailto:matsu@acm.org}{\texttt{matsu@acm.org}}}\\
  \normalsize Director, RIKEN Center for Computational Science (R-CCS)\\
  \normalsize Kobe, Hyogo, Japan%
}
\date{Revision 37 --- Version September 3, 2026\\{\small\normalfont build \texttt{r37-20260903}}}

% Third-pass slack for the handful of paragraphs that contain long
% unbreakable runs (typewriter paths, inline math tuples).  This only
% affects paragraphs that would otherwise be set overfull -- a paragraph
% that already fits within \tolerance never sees it -- so it cannot loosen
% text that is currently well set.
\setlength{\emergencystretch}{3em}

% =======================================================================
\begin{document}
\maketitle

\begin{abstract}
\noindent
This paper develops a conditional framework under which
\fp{8} matrix multiplication can serve as the dominant
\emph{matrix-work substrate} for the surveyed matrix-dominated
\fp{64} kernel classes, provided the model's storage, overlap, and
numerical conditions hold; the construction retains a bounded,
enumerated auxiliary set of integer, \fp{32}/\allowbreak Kulisch,
data-movement/\allowbreak control, and native-fallback operations
(stated precisely in the boxed claim of \S\ref{sec:formalclaim}).
Against the long-held dogma that native \fp{64} silicon is the
irreducible foundation of numerical simulation, we argue something
stronger than its refutation: on AI-optimised GPUs of the B300
generation and beyond, the FP8 tensor-core matrix op, composed through
the Chinese Remainder Theorem-based Ozaki Scheme~II, suffices to carry
the surveyed matrix-dominated kernel classes at \fp{64}-grade accuracy, with
native \fp{64}---under the stated numerical contracts---recast from a hardware
requirement into a \emph{derived accuracy guarantee} for those classes rather
than a general hardware-equivalence result.  The claim is organised as a compositional
hierarchy---the FP8 op (L0), Ozaki~II (L1), the Berkeley-``dwarf''
kernels (L2), composite solvers (L3), applications (L4)---so that
exhibiting the reduction of every dwarf establishes the thesis for the
surveyed classes by composition.  The precise version of the claim---stated
once, in the boxed formulation of \S\ref{sec:formalclaim}---is that
the FP8 matrix op is the \emph{candidate dominant multiplication
substrate} for these matrix-dominated classes, the remaining arithmetic
being a bounded and enumerated auxiliary set: fixed-width integer
deconstruction/reconstruction side-work, \fp{32}/Kulisch reductions,
data movement and control, and a native-\fp{64} fallback for
out-of-range rows.  The title names the research \emph{program}; the
box states the \emph{present result}.

The framework's instrument is the \textbf{Tensor--Memory Equilibrium}
(TME) model, a Roofline extension exposing four emulation
parameters---the compute multiplier $\alpha=3r{+}1$, the bandwidth
multiplier $\beta$, the reconstruction latency $\gamma$, and, new in
this version following the technical review by Bayraktar, Gunnels, and
Caday of NVIDIA~\cite{bayraktar2026tme}, the per-input
\emph{deconstruction} cost $c_q$---alongside the key architectural
parameters, all held symbolic.  Proposition~1 states the thesis as a
conditional theorem: at the model's upper bound, under four explicit
conditions, the reduction to the \fp{8} primitive sacrifices \emph{no}
performance relative to an ideal native-\fp{64} machine of the same
bandwidth.  The model is a two-way instrument---it can \emph{confirm
or refute} the thesis kernel class by kernel class, analytically where
the margins are wide and by measurement that identifies the exact
responsible term where they are not---and it enforces the paper's
discipline: the theory and its bound are architecture-independent,
while everything separating delivered silicon from the bound is an
implementation artifact, a measured value of the model's own free
parameters.

Within this framework the analysis yields several findings.
\emph{On-chip tile fusion} is identified as the mechanism driving
$\beta\!\to\!1$---keeping the residue and reconstruction traffic
on-chip so that emulation is essentially free behind the memory
wall---and recovering memory-roof execution for the streaming
kernels; the deconstruction term defines a threshold intensity
$\mathrm{OI}^{*}$ below which emulation is \emph{conversion-bound},
re-assigning the verdicts of SpMV and single-RHS GEMV, at currently memo-counted
constants, to the surviving native pipe pending an engineered $c_q$.
Together with the companion FFT analysis (Part~2) and FP32+Kahan compensation
for the reductions, the kernel coverage closes in a sharpened,
hardware-conditional form: at the fused,
engineered-$c_q$ bound every surveyed class reaches the memory roof at
\fp{64}-grade accuracy (componentwise Grade~A for the matrix work on the
published-set round-to-nearest route whose theorem is established; the
codesigned A/E performance variants carry the per-set accuracy obligations of
the companion~\cite{matsuoka2026ozaki25},
compensated Grade~B for the reductions)---with two bounded,
explicitly-priced exceptions.  Large \emph{dense} square DGEMM, whose multi-cluster outputs are
re-split on the fly and so sit, for cluster-aligned sizes, at a deconstruction
floor near $0.50$ of the \fp{8} \emph{arithmetic} roof ($473$~TFLOPS on Rubin,
hence ${\approx}235$~TFLOPS delivered; a
sawtooth in $\lceil E/256\rceil$, ragged worst case disclosed in the appendix); because the
planes are generated on-chip and never materialised, this bound is a compute
(deconstruction) limit, not an L2-bandwidth one, and is itself a liftable
co-design coordinate (Appendix~\ref{app:beta-blackwell}, Fig.~\ref{fig:dgemm};
companion Ozaki~2.5).  And the 3-D FFT---the one primitive on which both
conversion terms bind at once---which Part~2's final analysis walls at a
per-output integer-SIMT \emph{epilogue}: $4.9$--$6.7\times$ its memory roof
in software ($63$--$87$~ms against $12.9$~ms for $1024^3$ on B300, still
$1.3$--$1.9\times$ the collapsed native path at peak issue), with the
closed-form floor naming its own escape---a co-design ladder whose
minor rungs (restore the INT8 tensor core B200 already shipped, with
positional accumulation; add the load-path deconstruction datapath this
paper names Option~C) take B300-class silicon to $16.0$--$23.5$~ms,
within $1.2$--$1.8\times$ of the roof, and whose one moderate rung
(modular reduction at the MMA output) reaches $12.9$--$15.0$~ms, the
roof at the optimistic end of the epilogue interval.  For this one
primitive of five, the thesis is conceded in software and
\emph{effectively reachable with minor hardware plus one moderate
addition}---hardware each piece of which this paper and its companions
already motivate independently. At the \emph{shipping} $c_q$, the lowest-intensity
conversion-bound kernels (SpMV, single-RHS GEMV) additionally revert to the
native pipe until an engineered $c_q$ or persistent-plane reuse restores
them---the sparse-critical co-design lever below.
Quantitatively, Ozaki~II lifts the emulated \fp{64} ceiling from the
collapsed $\sim\!1.3$-TFLOPS native floor to $\sim\!135$~TFLOPS on
B300 and $\sim\!473$~TFLOPS on Rubin---the latter at the official
17.5-PFLOPS dense \fp{8} rate of June~30, 2026, a $4.4\times$
correction which, with the deconstruction term, mandates this
revision---and every workload studied matches or exceeds the last
HPC-balanced GPU (H100) at the fused bound, staying within $7\%$ of
H100 scaling at memo-counted constants, against the up-to-$50\times$
regression of native B300 \fp{64}.  A dissection of the
deconstruction cost into its migratable (linear) and SIMT-resident
stages yields a software mitigation ladder and three concrete
hardware options for the deconstruction path, the strongest retiring
the fourth term identically.  Finally, the deconstruction analysis is
shown to merit attention for \emph{dense} linear algebra as much as
for the streamed kernels: a size crossover gates attainment of the
theoretical Ozaki~II peak, yielding a testable account of NVIDIA's
published Rubin Emulated-DGEMM figure ($\sim\!200$~TFLOPS, $42\%$ of
the model ceiling) as a deconstruction-limited branch at moderate
problem sizes---decidable by a single size sweep and, if confirmed,
substantially recoverable by software alone.  That dense-side
analysis has since been developed into a standalone companion
paper---\emph{Ozaki~2.5}, submitted to arXiv---whose corrected,
script-checked instruction counts, exact two-limb residue-formation
kernels, modulus/encoding codesign, and measured call-shape traces
are incorporated here; its sparse and streamed implications
(operand-stationary plane amortisation, the codesign dividend for
memory-bound kernels) are developed in this paper.  The measurement
of the open constants and the evaluation of the options are the
subject of a rapidly forthcoming Part~3.
\end{abstract}

\vspace{0.4em}
\noindent\textbf{Keywords:} FP8 tensor-core emulation; Ozaki Scheme~II;
Tensor--Memory Equilibrium (TME) model; memory-bound HPC kernels; NVIDIA
Blackwell Ultra (B300); post-FP64 GPU architecture; AI for Science (AI4S).

\bigskip

% =======================================================================
\section{Introduction}
\label{sec:intro}

The trajectory of high-performance computing (HPC) hardware has bifurcated.
While scientific simulation---ranging from Quantum Chromodynamics and
Computational Fluid Dynamics to climate emulation and seismic imaging---continues
to rely on IEEE~754 double-precision (\fp{64}) arithmetic for numerical
stability and reproducibility, the data-center GPU market is decisively pivoting
toward Artificial Intelligence.  This pivot is characterised by an exponential
increase in low-precision throughput (\fp{16}, \fp{8}, \fp{6}, \fp{4}) at the
direct expense of native \fp{64} capability.

The NVIDIA Blackwell architecture~\cite{nvidia_b200_datasheet,jarmusch2025}
serves as the canonical case study.  Whereas the B200 retained a respectable
$\sim\!40$~TFLOPS of dense \fp{64} tensor performance, the Blackwell Ultra
B300---based on the same architecture but with tensor cores re-balanced for
NVFP4---reports only $\sim\!1.3$~TFLOPS sparse / $1.2$~TFLOPS dense \fp{64} per
GPU in the official datasheet~\cite{nvidia_blackwell_ultra}.  Independent
microbenchmark analyses confirm the \fp{64} regression and document the
ascent of NVFP4 to the role of primary tensor
format~\cite{jarmusch2025,dickenmann2026}, and commentary at SC25
underscored that the platform's $64$-bit floating-point capability does not
improve over the previous generation~\cite{hpcwire_fp64}.

The successor architecture, NVIDIA's Vera Rubin platform (R200 GPU),
sustains the same trajectory.  NVIDIA's published Rubin specifications
report \emph{native} \fp{64} vector performance at $\sim\!33$~TFLOPS---a
further regression from B200's $\sim\!40$~TFLOPS~\cite{theregister_rubin}---and
list, for the first time, an explicit ``Emulated DGEMM'' column at
$\sim\!200$~TFLOPS that is achieved \emph{through Ozaki-style
emulation}~\cite{nvidia_rubin_blog,lockwood_rubin}.  In parallel, Rubin
ships with 22~TB/s HBM4 bandwidth---$2.75\times$ over B300's 8~TB/s---and
\textbf{17.5~PFLOPS of dense \fp{8} matrix throughput}, per NVIDIA's DGX
Rubin NVL8 specification of June~30, 2026 (140~PFLOPS dense FP8/FP6
training across eight GPUs; product announced at
CES~2026)~\cite{nvidia_dgx_rubin_nvl8}.\footnote{Versions of this paper
through July~3, 2026 (arXiv v1--v3) used $\sim\!4$~PFLOPS of dense
\fp{8} for Rubin, traced to early third-party specification
compilations~\cite{lockwood_rubin} that in retrospect placed Rubin's
FP16/BF16 rate ($4$~PFLOPS) in the \fp{8} slot.  NVIDIA's official
figure---postdating v1--v2 and missed by days in v3, adopted here---is
$4.4\times$ higher, and \S\ref{sec:cqladder} propagates the
correction and its consequences.  NVIDIA marks the values preliminary
and subject to change.}  NVIDIA has thus committed to
emulation as the \emph{official} path to \fp{64}-equivalent matrix
performance on its scientific-computing flagship, a commitment made
concrete in the next generation of Rubin-based supercomputers now being
deployed at major HPC centres~\cite{nvidia_doudna,nvidia_bluelion}.

This regression has two consequences that, until now, have not been treated
together.

\paragraph{Consequence 1: Memory-bound kernels become compute-bound.}
\begin{sloppypar}
The classical Roofline ridge point---the operational intensity at which the
compute roof and the memory roof intersect---is given by $P_{\fp{64}}/B_{\text{mem}}$,
where $P_{\fp{64}}$ is the peak \fp{64} throughput and $B_{\text{mem}}$ is the
HBM bandwidth.  On B300 this ridge sits at
$1.3\,\text{TFLOPS} / 8\,\text{TB/s} = 0.16$~\flops{}/Byte, so low that essentially
every dense linear-algebra kernel narrower than a GEMM falls into the
compute-bound regime.  A 7-point stencil with operational intensity
$\approx 0.5$~\flops{}/Byte should run at the memory roof of
$8 \cdot 0.5 = 4$~TFLOPS, but is instead capped at $1.3$~TFLOPS by the
native \fp{64} pipe.  In other words, \emph{the bandwidth that the application
needs is physically present on the chip but cannot be consumed by the
arithmetic units}.
\end{sloppypar}

\paragraph{Consequence 2: Low-precision tensor units are dormant.}
At the same time, the B300 carries 10~\pflops{} of dense NVFP4 throughput
(15~\pflops{} sparse) and 5~\pflops{} of dense \fp{8} (10~\pflops{} sparse).
In a typical \fp{64}-only
HPC kernel these units are idle, and the silicon area they occupy contributes
nothing to the kernel's time-to-solution.  This is the \emph{Dark Silicon}
manifestation of the AI--HPC divergence.

\paragraph{The Ozaki Scheme.}
The Ozaki scheme~\cite{ozaki2012}, originally introduced for accurate dot
products and matrix multiplication, has emerged over the last decade as the
canonical mechanism for reclaiming this dormant throughput.  Recent work has
extended the scheme in two directions: the original \emph{Ozaki I} (mantissa
slicing) has been adapted to \fp{16}, \fp{8} and \inteight tensor
cores~\cite{mukunoki2020,ootomo2024}, and a fundamentally different
\emph{Ozaki II} variant based on the Chinese Remainder Theorem (CRT) was
proposed by Ozaki, Uchino and Imamura in 2025~\cite{ozaki2025_scheme2}.
NVIDIA integrated Ozaki-style emulation into cuBLAS in
October~2025~\cite{nvidia_cublas_emulation}, and the U.S.\ Department of
Energy's Genesis Mission has explicitly identified Ozaki emulation as its
fallback path for \fp{64}-accurate scientific
computing on AI-centric hardware~\cite{hpcwire_genesis}.  At the same time,
AMD's recent positioning around the MI430X suggests that not every vendor
is convinced that emulation alone is sufficient~\cite{hpcwire_amd}.

\paragraph{The gap addressed by this paper.}
Despite the rapid maturation of Ozaki I and Ozaki II for dense GEMM, all
published performance studies have focused on the compute-bound regime where
the technique most obviously wins.  No published analysis (to our knowledge,
as of June~2026---prior to the technical review~\cite{bayraktar2026tme}
whose deconstruction analysis this version incorporates) systematically
asks: \emph{when is Ozaki II profitable for
memory-bound kernels?}  This is the operating regime that dominates real
scientific simulation codes: stencil sweeps in PDE solvers, SpMV in iterative
linear solvers, batched GEMV in time-stepped reduced-order models, and
similar bandwidth-limited primitives.  The conventional wisdom---that EFT
methods cannot help bandwidth-limited kernels because they inflate operand
counts---deserves a more careful look on hardware where the \fp{64} compute
roof has collapsed below the memory roof.

\paragraph{Contributions of this paper.}
The central contribution of this paper is conceptual, and the technical
results exist to establish it:

\begin{enumerate}[leftmargin=2em,itemsep=3pt]
\item \textbf{The ``FP8 is all you need'' thesis: the FP8 tensor-core
   matrix-multiply is the candidate dominant matrix-work substrate for the
   surveyed classes (under the stated conditions).}  We argue---and structure the entire paper
   around---the claim that the \emph{surveyed} matrix-dominated \fp{64} HPC
   kernels, and the applications that compose them, reduce to sequences of FP8
   matrix operations through the Ozaki~II scheme, the principal non-FP8
   arithmetic on the matrix path being bounded, fixed-width integer
   side-work---the accumulation in the reconstruction step and the
   per-input residue deconstruction charged by the fourth model term.  Native
   \fp{64} silicon is, on this account and \emph{under the stated numerical
   contracts}, not a hardware requirement for these classes but a
   \emph{derived accuracy guarantee} obtained by composition over the FP8
   primitive.  This recasts the industry's \fp{8}-ward shift, for the surveyed
   matrix-dominated work, from a threat to double-precision science into a
   sufficient foundation.
\item \textbf{A compositional hierarchy (L0--L4) that makes the thesis
   precise and a coverage framework organised by the Berkeley dwarf
   taxonomy (with enumerated exclusions)}
   (\S\ref{sec:dwarfs}).  We organise scientific computing into five layers
   ---the FP8 op (L0), Ozaki~II (L1), the basic numerical kernels or
   ``dwarfs'' (L2), the composite/solver kernels of real application inner
   loops (L3), and full applications (L4)---and show that, because the
   Berkeley dwarf taxonomy is a heuristic spanning set for the surveyed
   matrix-dominated kernel classes (an evidence-coverage motif, not a closure
   theorem over all of scientific computing), exhibiting the reduction of
   \emph{every surveyed} dwarf to the FP8 primitive establishes the
   thesis for those classes by composition, with the non-matrix and
   algorithmically-mitigated exceptions enumerated explicitly.
\item \textbf{The thesis is testable in both directions, and we supply
   the instrument.}  We make the claim operational---every kernel must stay on
   the bandwidth-bound side of the roofline (or remain otherwise
   \fp{64}-competitive) under FP8 emulation---and develop the
   \textbf{Tensor--Memory Equilibrium (TME)} model (\S\ref{sec:model}), a
   Roofline extension exposing the four emulation parameters
   $(\alpha,\beta,\gamma,c_q)$ alongside the key architectural
   parameters $(P_{\text{low}}, P_{\text{int}}, B_{\text{mem}})$,
   expressly so the claim can be \emph{confirmed or refuted} per
   kernel: fitting a machine's parameters into the model settles most
   verdicts analytically, and where the analytic margin is thin,
   measuring the same constants identifies the exact term---and hence
   the exact condition of Proposition~\ref{prop:atomic}---on which the
   verdict turns.  The machinery has already functioned as designed:
   the review of~\cite{bayraktar2026tme} exposed the
   missing deconstruction term $c_q$, which this version incorporates
   (\S\ref{sec:whyupdate}), while the same fit confirms the thesis
   across the dwarfs (L2, \S\ref{sec:impl}--\ref{sec:eval}) and their
   compositions (L3, \S\ref{sec:l3})---and that confirmation, with the
   conversion-bound regime now explicitly bounded, is the paper's
   theoretical content, stated formally as
   Proposition~\ref{prop:atomic}.
\item \textbf{The mechanism that makes the reduction efficient, not merely
   possible.}  We identify \textbf{on-chip tile fusion} (SMEM/TMEM-resident
   residue state; the register file holds only addresses and control,
   Appendix~\ref{app:beta-blackwell}) as the structural
   reason the bandwidth multiplier $\beta\!\to\!1$ for streaming kernels,
   keeping the residue/reconstruction traffic on-chip so that emulation is
   essentially free behind the memory wall, and we give the kernel-design
   discipline this requires (\S\ref{sec:impl}, Appendix~\ref{app:sparse}).
   This is what turns ``\fp{8} can emulate \fp{64}'' into ``\fp{8} keeps the
   memory-bound kernels at the memory roof.''
\item \textbf{Quantitative substantiation across architectures and a
   generational baseline.}  We project modeled upper-bound emulated \fp{64}
   throughput across the full operational-intensity spectrum for B300 and
   Rubin~R200 (\S\ref{sec:arch},~\S\ref{sec:eval}), re-baseline against the
   last HPC-balanced GPU (H100) to show emulation matches or exceeds it on
   every workload studied at the fused bound---and stays within $7\%$ of
   H100 scaling at the memo-counted reference deconstruction constants via
   the hybrid native/emulated path---while native B300 regresses by up to
   $\sim\!50\times$ (\S\ref{sec:h100baseline}), settle the INT8-versus-FP8
   substrate question as a division of labour
   (\S\ref{sec:int8vsfp8}), and---together with a companion FFT
   analysis~\cite{matsuoka2026fft} and FP32+Kahan compensation for BLAS-1
   reductions---close the kernel coverage so that, at the fused
   engineered-$c_q$ bound, every surveyed class
   reaches the memory roof at \fp{64}-grade accuracy (Grade~A matrix
   work, Grade-B compensated reductions)---with two bounded exceptions:
   large dense square DGEMM, whose on-the-fly-generated multi-cluster
   outputs sit at a cluster-aligned deconstruction floor near $0.50$ of
   the \emph{arithmetic} roof $P_{\fp{8}}/\alpha$ ($473$~TFLOPS on Rubin),
   not of the memory roof just named (a compute limit, L2-insensitive;
   Fig.~\ref{fig:dgemm}); and the 3-D FFT, whose per-output
   integer-SIMT epilogue holds software at $4.9$--$6.7\times$ its memory
   roof (still $1.3$--$1.9\times$ B300's collapsed native path) and whose
   roof is approached under the companion's minor-hardware rungs and
   reached with one moderate addition~\cite{matsuoka2026fft}---subject to the
   deconstruction condition of \S\ref{sec:model} (\S\ref{sec:l3}).
\item \textbf{The deconstruction analysis reaches dense linear
   algebra, not only the streamed kernels}
   (\S\ref{sec:rubinuplift}).  Although the fourth term binds the
   memory-bound kernels first, we show it also gates \emph{dense}
   Ozaki~II: attainment of the theoretical $P_{\fp{8}}/(3r{+}1)$ peak
   requires the outer-dimension harmonic mean to clear a crossover
   $n^{*}$ (Eq.~\eqref{eq:densecrossover}) that grows with the
   generation---${\approx}350$ on GB300, ${\approx}1{,}200$ on Rubin
   at memo-counted constants---so that moderate-size, tall-skinny, and
   batched GEMMs are conversion-bound even though nominally
   compute-bound.  Optimising the deconstruction path---the software
   ladder of \S\ref{sec:cqladder}, ultimately the hardware options of
   \S\ref{sec:hwproposal}---therefore extends near-peak dense
   emulation toward all sizes, and yields a testable account of
   NVIDIA's published Rubin Emulated-DGEMM figure as the fourth-term
   branch (Eq.~\eqref{eq:pdense}), conditionally worth
   $1.8$--$2.2\times$ by software alone at the announced operating
   region if a size sweep confirms that origin (floor
   ${\approx}1.76\times$ under FP8/INT8 tensor serialisation via the
   INT8-tensor-contention-free \texttt{dp4a} routes, and
   ${\approx}1.3$--$1.5\times$ if SIMT--\fp{8} overlap is also denied
   to both sides).  The dense-side
   development is now a standalone companion
   paper~\cite{matsuoka2026ozaki25}---exact two-limb residue
   formation, script-checked instruction counts, modulus/encoding
   codesign, shape-switched dispatch, and measured call-shape
   traces---whose corrected constants this version incorporates
   throughout.
\item \textbf{Potential hardware co-design, and the sparse/streamed
   Ozaki-2.5 discipline} (\S\ref{sec:hwproposal}).  Dividing the theory
   from the fourth term that limits it localises the co-design coordinates
   precisely.  \emph{On the hardware side}, we set out three concrete options
   for the deconstruction datapath---the strongest, \textbf{Option~C}, a
   stream-side residue-decompose transform on the copy path, retires the
   fourth term ($c_q{\to}0$) identically and un-binds the conversion-bound
   sparse kernels at once (Fig.~\ref{fig:optionc}); this is the $c_q$ half of
   the co-design, with the companion Ozaki~2.5 supplying the dense-DGEMM half
   (cluster reach, TMEM tile, and L2 bandwidth for the re-split floor), the
   two cross-referenced as one design space, none yet present in silicon.
   \emph{On the software side}, new to this version, we
   port the companion's findings to this paper's own territory:
   \emph{operand-stationary plane conversion} for fixed sparse
   operators, stated honestly as a bandwidth-for-instructions trade
   (convert the value array once at setup at ${\approx}3.8\times$ the
   nnz footprint; the planes are re-read every iteration, capping
   delivered throughput near $0.35$ of the raw-value \emph{memory} roof---worse
   than fused conversion on GB300, comparable on Rubin, leaving the
   streamed-vector share charged identically); dispatch of the
   width-bounded dense fraction of sparse solvers by $\bar{n}$ at
   the BLAS boundary, grounded in the companion's measured traces;
   and the \emph{sparse-specific codesign dividend}---the all-byte
   modulus set's pass-count surcharge is free for memory-bound
   kernels while its one-pass reduction legitimately restores a
   $c_q^{\text{res}} \approx 5.3$ per modulus, making the codesigned
   set the better default for the streamed class in its \texttt{dp4a}
   and lazy realisations (the inline tensor-migrated residual still
   favours the published set at the sets' own modulus counts).
\item \textbf{A clear theory/implementation division}
   (\S\ref{sec:formalclaim}).  This paper establishes the \emph{theory
   and its upper bound}: Proposition~\ref{prop:atomic} states the thesis
   as a conditional theorem, and the analytic sections verify its
   conditions (C1)--(C4) satisfiable in the model, class by class.
   Everything separating delivered silicon from the bound is an
   \emph{implementation artifact}---a measured value of the model's own
   free parameters $(\beta, c_q, P^{\text{eff}}_{\text{int}},
   \gamma)$---quantified for 2026 silicon in \S\ref{sec:cqladder}
   and measured end-to-end in Part~3
   (\S\ref{sec:futurework}).  The questions the structural claim leaves
   open are exactly those conditions, concentrated in
   \S\ref{sec:falsification} rather than
   threaded through the theory.
\end{enumerate}

We claim none of the underlying numerical machinery as our own: the Ozaki
scheme, the CRT-based Ozaki~II, the \fp{8} adaptation, the error
analysis, the cuBLAS integration, and the ADP-style accuracy guarantees
are due to the authors cited throughout
(Ozaki~II~\cite{ozaki2025_scheme2}, the \fp{8}
variant~\cite{uchino2026_fp8,mukunoki2025_fp8},
error analysis~\cite{ozaki_error_analysis_2026}, the cuBLAS
integration~\cite{nvidia_cublas_emulation}, and ADP~\cite{schwarz2025}).
Our contribution is to assemble them into a single structural
claim about scientific computing---FP8 as the candidate dominant
matrix-work substrate for the surveyed classes---and to
build the model, the kernel discipline, the cross-architecture projections,
and the completeness audit needed to establish it.

\paragraph{Why this is an opportunity, not a threat.}  The thesis above
inverts a widely held fear.  The AI market's decisive shift toward
low-precision \emph{floating-point}---\fp{8} for inference, then for
training~\cite{deepseekv3}, and now four-bit NVFP4 pretraining matching an
\fp{8} baseline~\cite{nvidia_nvfp4_2025}---was widely expected to
\emph{compromise} double-precision science and to fork the product line
into AI and \fp{64}-preserving SKUs.  We argue the opposite, and more
strongly than a compatibility claim: the very \fp{8} silicon that the AI
workloads are paying for is not merely \emph{adequate} for \fp{64} science
but is its natural and sufficient foundation.  The mechanism, stated once
for the whole paper, is that emulation \emph{extends the achievable compute
ceiling of the roofline}: on a \fp{64}-collapsed part the native ceiling
has fallen \emph{below} the memory roof, forcing physically memory-bound
kernels to become compute-bound on the scant \fp{64} pipe; Ozaki~II lifts
that ceiling back above the memory roof so the kernels are \emph{recovered}
to their natural bandwidth-bound regime.  What remains is kernel-engineering
investment to realise the FP8 building blocks---a well-scoped, tractable
implementation programme (\S\ref{sec:futurework}), motivated by the imminent
ubiquity of FP8-rich silicon.

\subsection{What This Paper Establishes: Theory as Upper Bound, Implementation as Artifact}
\label{sec:formalclaim}

This is, first and deliberately, a \emph{formalisation} paper, and the
point deserves its own subsection because everything else in the paper
is organised around it.  What we establish is a \textbf{theoretical
framework}---the Tensor--Memory Equilibrium model, with its four
emulation parameters $(\alpha,\beta,\gamma,c_q)$ and its architecture
parameters $(P_{\text{low}}, P_{\text{int}}, B_{\text{mem}})$ held
symbolic---within which the following can be stated and checked as a
mathematical claim rather than a benchmark: \emph{low-precision
matrix-multiply---as low as \fp{8}---can serve as the dominant
matrix-work substrate for the surveyed matrix-dominated \fp{64} kernel
classes, under the model's conditions and without performance sacrifice
at its upper bound}.  ``Without performance sacrifice'' has a precise meaning at
the theory level: at the model's upper bound, every surveyed kernel
class attains exactly the performance an ideal machine would deliver
---the memory roof where the kernel is bandwidth-bound, the emulation
ceiling where it is compute-bound---so the reduction from \fp{64}
semantics to the \fp{8} primitive costs \emph{nothing} at the bound.
Proposition~\ref{prop:atomic} in \S\ref{sec:model} states this formally
as a conditional theorem, with four explicit conditions (C1)--(C4); the
analytic content of \S\ref{sec:impl}--\S\ref{sec:l3} is the
verification, class by class, that those conditions are
\emph{satisfiable in the model} with stated margins.  The framework is
deliberately a two-way instrument: because every architectural quantity
enters as a fitted parameter, the same model that confirms the
conditions on one machine can refute them on another, the verdict is
reached analytically wherever the margins are wide, and---whichever way
it falls---it arrives with the responsible term attached, so that
implementation measurement, when needed, tests a named constant rather
than a vague hypothesis.

\begin{center}
\fbox{\parbox{0.92\linewidth}{%
\textbf{The defensible core claim, stated once.}  \emph{For the
surveyed matrix-dominated kernel classes, and under the stated
storage, overlap, and numerical conditions, FP8 Ozaki-II is a
candidate dominant multiplication substrate: fixed-width integer
operations, \fp{32}/Kulisch reductions, data movement and control,
and native fallback remain explicit, enumerated auxiliary
mechanisms.}}}
\end{center}

\noindent
The title names the research \emph{program}---the conditional theorem
at the model's bound, and the engineering agenda for closing its
conditions; the boxed statement is the \emph{present result}, which
every projection in this paper supports and no claim exceeds.

The second half of the discipline is an equally explicit division:
\textbf{everything that separates delivered silicon from the bound is
an implementation artifact, and every artifact is a parameter of the
same model}---the delivered $\beta$, the engineered deconstruction cost
$c_q$, the effective integer budget $P^{\text{eff}}_{\text{int}}$, the
delivered tile efficiency, the reconstruction throughput behind
$\gamma$.  Artifacts are not refutations of the theory; they are
measured values of its free parameters on particular hardware, and they
change with engineering effort and with hardware generation (as this
version's Rubin correction and the companion's audited deconstruction
counts~\cite{matsuoka2026ozaki25} both illustrate).  The paper therefore keeps the
two layers physically separate: the theory and its bound live in
\S\ref{sec:dwarfs} and \S\ref{sec:model} and are architecture-independent;
today's artifacts are quantified in one section, \S\ref{sec:eval}
(the constants in \S\ref{sec:cqladder}, their consequences in
\S\ref{sec:rubinuplift}), against 2026 silicon; the hardware options that would
eliminate the largest of them are \emph{set out} here
(\S\ref{sec:hwproposal})---dividing the theory from its limiting term is what
localises them---with their systematic end-to-end measurement and evaluation
the declared subject of the Part~3 companion paper.  A reader who accepts the theory but doubts the constants and a
reader who accepts today's constants but doubts the theory are, by
construction, disagreeing with different sections.

\subsection{Why This Revision: the Deconstruction Term and the Rubin FP8 Correction}
\label{sec:whyupdate}

This version of the paper differs from its predecessors in two
substantive respects---one theoretical, one observational---and both
reasons deserve a plain statement up front.  The first is a first-order
correction to the paper's own model.
The TME model as previously published charged the tensor-core work
($\alpha$), the HBM traffic ($\beta$), and the \emph{output}-side
reconstruction ($\gamma$ per output element)---but not the
\emph{input}-side \textbf{deconstruction}: before a single MMA can issue,
every streamed \fp{64} operand element must be scaled, rounded, and
reduced modulo each of the $r$ moduli, elementwise and nonlinear work
that runs on the SIMT integer pipe, not on the tensor cores.  As the
technical review by Bayraktar, Gunnels, and Caday of
NVIDIA~\cite{bayraktar2026tme} observed, this term is the exact dual of
$\gamma$---reconstruction is charged per output, deconstruction per
input---and for memory-bound kernels the number of inputs exceeds the
number of outputs by orders of magnitude, so the omission was
\emph{first-order}, not a refinement.  A model that omits a first-order,
architecture-independent term is not an architecture-independent model;
it is an incorrect one.  The term therefore belongs in this paper, in
symbolic form, even though its \emph{constants} are
architecture-specific.

The implications are material and are carried throughout this version.
The deconstruction cost defines a threshold operational intensity
$\mathrm{OI}^{*}$ (\S\ref{sec:model}) below which an emulated kernel is
\emph{conversion-bound}: the integer pipe, not the memory system or the
tensor cores, is the binding resource, and emulation cannot pay for
itself against even a collapsed native \fp{64} pipe.  At the reference
constants currently counted on the shipping cuBLAS emulation
path~\cite{bayraktar2026tme}, the lowest-intensity kernels---SpMV and
single-right-hand-side GEMV---fall below $\mathrm{OI}^{*}$ and are
accordingly re-assigned in the claims tables to the surviving native
\fp{64} pipe, and the batched-GEMV and stencil headlines are reduced.
This verdict is not the last word, because $\mathrm{OI}^{*}$ is itself a
co-design target from two sides. In software, the dominant sparse pattern
is \emph{operand-stationary}: a fixed matrix applied repeatedly (Krylov and
iterative-refinement solvers, the same $A$ across dozens of SpMVs), for
which \emph{deferred/persistent} deconstruction---convert $A$'s residue
planes \emph{once} and reuse them across every application (Mode~P,
\S\ref{sec:hwproposal})---amortises the conversion \emph{instructions}
toward zero across the iteration. This is not a free rescue but a
bandwidth-for-instructions trade: the persistent planes stream at $p$
bytes/nonzero against $8$ ($\times2.83$ for set~S), so it lifts these
kernels off the conversion-bound floor only when the plane array is
cache/L2-resident (or when SIMT issue, not memory, is the bottleneck). For
an $A$ too large to keep resident the planes cost $p/8\times$ the native HBM
traffic and the verdict can revert; and it does nothing for a single SpMV or
a changing $A$ (each new pattern reconverts)---there the fused,
engineered-$c_q$ kernel is the mitigation. Where it does apply, the plane
array's residency, not the per-call conversion, governs. In hardware,
lowering $c_q$ directly (the deconstruction-path options of
\S\ref{sec:hwproposal}) moves the threshold for the single-shot case
too---the same $c_q$ lever the companion Ozaki~2.5 uses to lift the dense
floor. Whether the shipping
constants are a floor or an artifact of a code path never
engineered to minimise deconstruction is a measurable question---the
review itself states the two-sided decision criterion (a conversion kernel
cheaper than $c_q\!\approx\!7$ integer instructions per modulus per
element restores single-RHS GEMV parity; one at or above it confirms
the conversion-bound verdict as delivered)---and it is the first
experiment of the measurement programme.  The engineering of that
conversion path has since been developed into a standalone companion
paper, \emph{Ozaki~2.5} (submitted to
arXiv~\cite{matsuoka2026ozaki25}); this version incorporates its
corrected, script-checked instruction counts throughout
(\S\ref{sec:cqladder}) and develops their sparse and streamed
implications.  With the companion in place, the performance-projection
section has been restructured accordingly: the realistic constants are
established \emph{first} (\S\ref{sec:cqladder}), imported rather than
re-derived, and the projections, substrate discussion, and hardware
proposal then follow from them; the provenance of the memo-counted
shipping constants is summarised in Appendix~\ref{app:memo}.  A
subsequent external review prompted, and this revision adopts, the
storage-mode and tensor-concurrency analyses of
\S\ref{sec:hwproposal}, the algorithm-attribution care of
\S\ref{sec:model} (Scheme~I versus~II on the shipping anchors), the
conditional restatement of Proposition~\ref{prop:atomic}, and
rebuilt kernel byte ledgers throughout.  Two further corrections from
the same review are adopted: the tensor-core tile-granularity charge
$W_{\text{mma}}=(8/B)\,W$ for kernels with $B<8$ right-hand sides, and
corrected batched-GEMV operational intensities ($B/4$~\flops{}/B for
\fp{64}-streamed operands).

The second mandate is observational, and it is drastic.  On June~30,
2026---after the June~8 and June~16 versions of this paper, and days
before the July~3 one---NVIDIA published the DGX Rubin NVL8 product
specification, whose figures fix Rubin's dense \fp{8} tensor rate at
\textbf{17.5~PFLOPS per GPU}~\cite{nvidia_dgx_rubin_nvl8}:
\emph{$4.4\times$ the $\sim\!4$-PFLOPS figure all earlier versions of
this paper carried} from third-party compilations.  A projection paper
whose subject architecture's headline rate moves by $4.4\times$ is
obligated to re-issue: the Rubin Ozaki~II ceiling rises from
$\approx\!108$ to $\approx\!473$~TFLOPS, NVIDIA's published
Emulated-DGEMM figure moves from apparently \emph{exceeding} the model
bound to sitting comfortably inside it at $\approx\!42\%$ (a
cross-check of the
$(3r{+}1)$ cost structure---and, as \S\ref{sec:rubinuplift} now shows,
a gap of exactly the magnitude the deconstruction term itself
generates at moderate problem sizes, raising the testable possibility
that the fourth term, not the tensor cores, is what the published
figure is measuring), and the generational narrative
inverts---emulation margin now grows with the generation
(\S\ref{sec:cqladder}).  The two mandates interact, and
\S\ref{sec:cqladder} analyses the interaction in detail: the \fp{8}
uplift supplies headroom that can absorb much of the deconstruction
\emph{arithmetic} onto the tensor pipes---while the accompanying
bandwidth growth makes the SIMT-side residual of the fourth term
\emph{more} binding, not less, sharpening rather than dissolving the
hardware question below.

What does \emph{not} change is the structure of the thesis---but it
sharpens.  If deconstruction is the one place where the FP8-primitive
stack genuinely needs help on low-intensity kernels, then the hardware
question stops being ``how much \fp{64} silicon must survive?''\ and
becomes ``how cheaply can the deconstruction path be provided?''---by a
larger integer-issue budget, by a fixed-function
\fp{64}$\to$residue conversion datapath (a cvt-class unit,
hypothesized to cost far less area than an \fp{64} ALU array; PPA is
a Part-3 measurement), or by the small surviving native pipe that
B300 in fact retains.  $\mathrm{OI}^{*}$ is precisely the equation that
sizes these alternatives.  The architecture-specific measurement of the
new constants ($c_q$, the integer-issue budget $P_{\text{int}}$, the
converted fraction $\varphi$, delivered tile efficiency), and the
evaluation of these hardware remedies, are deliberately \emph{deferred}
from this paper: they are the subject of a \textbf{Part~3} companion
paper, now in preparation for rapid publication,
with substantially expanded
experiments and scrutiny on GB200-class systems.  This paper retains the
architecture-independent formulation---the four-term model with $c_q$
and $P_{\text{int}}$ as symbolic parameters---and states every claim at
both the fused upper bound and the memo-counted reference constants.

\subsection{The FP8 Primitive Hierarchy and the Berkeley Dwarfs}
\label{sec:dwarfs}

The structure of the thesis is a strict compositional hierarchy, shown in
Figure~\ref{fig:hierarchy}, and it is most naturally understood as the
completion of a programme begun by the Berkeley
``dwarfs''~\cite{asanovic2006berkeley,colella2004dwarfs}.  That work
identified the recurring patterns of computation in scientific and
parallel computing---a small, \emph{heuristic spanning} set of equivalence classes
(dense and sparse linear algebra, spectral methods, structured and
unstructured grids, particle methods, and so on)---deliberately at a
rough, architecture-agnostic level, so that one could reason about
scientific computing at the right altitude: above the particulars of any
one machine, below the particulars of any one application.  The dwarfs
answered \emph{``what are the recurring kernels?''}  They left open a
question that the post-\fp{64} era makes urgent: \emph{what low-precision
matrix primitive is sufficiently general to carry the matrix work of the
surveyed classes at \fp{64}-grade accuracy under the stated contracts
(\S\ref{sec:background})?}  This paper proposes the FP8 tensor-core matrix
op as the candidate dominant substrate, while retaining the enumerated
auxiliary operations and fallback paths, and in doing so reduces the
matrix work of each class to the FP8 primitive.

% Artwork regenerated from released source (render_hierarchy.py) at Part 1's
% \textwidth, so \includegraphics[width=\linewidth] scales by exactly 1.0 and
% the embedded type prints at its true size.  Its text is now the scoped
% statement below (candidate dominant matrix-work substrate for the surveyed
% classes); reviewer F10's artwork/caption contradiction is resolved.
\begin{figure}[htbp]
\centering
\includegraphics[width=\linewidth]{fp8_hierarchy.pdf}
\caption{The FP8 primitive hierarchy.  Read upward as composition and
downward as reduction.  L0, the FP8 tensor-core matrix-multiply, is the
\emph{candidate dominant matrix-work substrate} for the surveyed classes; higher
layers also require the explicitly enumerated auxiliary operations and fallback
paths described in the text.  The Berkeley dwarfs are layer~L2; this paper
establishes that the \emph{surveyed} L2 dwarfs---and hence the surveyed
composite kernels (L3) and the applications (L4) built from them---reduce
through the Ozaki~II layer (L1) to the L0 primitive at \fp{64}-grade accuracy
\emph{under the stated numerical contracts}, with the non-matrix and
algorithmically-mitigated exceptions enumerated explicitly (this is an
evidence-coverage claim over the surveyed classes, not a closure theorem over
all of scientific computing).  The integer part of that
enumerated auxiliary set is bounded, fixed-width side-work: the
fixed-width \emph{multi-limb} integer accumulation of Garner
reconstruction (narrow per-digit arithmetic; the reconstructed value
spans multiple 32-bit limbs, e.g.\ the $5{\times}$INT32 Kulisch
accumulator of the companion paper, with one rounded conversion to
\fp{64}) and the per-input residue
deconstruction of \S\ref{sec:model}, both exact and peripheral in
arithmetic---though the latter's throughput cost is charged as a
first-order model term.}
\label{fig:hierarchy}
\end{figure}

\paragraph{What ``primitive'' means---the definition the thesis rests
on.}  Before the hierarchy, the load-bearing definition.  We call an
operation the \emph{primitive} of a computation if its executed count
scales proportionally with the mathematical work $W$; we call
operations whose count is \emph{bounded per operand or per output},
independent of $W$---here the $O(r)$ narrow-integer deconstruction per
streamed element, the $O(r)$ reconstruction per output, addressing, and
control---the \emph{bounded substrate}.  One scope limit must be
stated at the definition, not discovered later: for kernels whose
mathematical work is itself linear in the data---BLAS-1 reductions
and, per nonzero, SpMV---bounded-per-operand work is $\Theta(W)$, and
the per-operand/per-work distinction degenerates.  That is precisely
why the fourth TME term is first-order for the streamed class, and
why the thesis for that class is not ``the substrate is
asymptotically free'' but ``the substrate's demand is bounded per
element and providable by minor, non-scaling hardware,'' with the
BLAS-1 reductions carried by an explicitly enumerated auxiliary
substrate (\fp{32}+Kahan or the exact Kulisch route) rather than by
the matrix primitive at all.  The distinction is otherwise the same
one always applied, silently, to classical machines: a computation
whose numerical work reduces to \fp{64} FMAs was never said to have
``multiple primitives'' because it also performs address arithmetic,
loads, and stores.  The thesis of this paper is that, \emph{for the surveyed matrix-dominated
classes}, \emph{the \fp{8} tensor-core matrix op is the sole matrix-work
primitive in this defined sense}: the
one unit whose throughput must scale with the workload's matrix work,
supported by a fixed, enumerated auxiliary substrate (narrow
integer/\texttt{dp4a} deconstruction, \fp{32}/Kulisch reductions,
conversion data movement, control, and a native fallback) none of
whose members needs throughput that tracks the FLOP count.  The bounded
substrate is not free---the fourth term of \S\ref{sec:model} is
precisely its price list, and \S\ref{sec:cqladder} and
\S\ref{sec:rubinuplift} are the study of
how to pay it---but ``charged'' and ``co-primitive'' are different
claims: the substrate's demand is bounded per element, providable by
minor pipes, narrow dot-product instructions, fixed function, or the
primitive itself (\S\ref{sec:cqladder} and \S\ref{sec:hwproposal}
instantiate these on
current silicon), and no unit carrying it needs throughput that tracks
the FLOP count.

The hierarchy has five layers.  At the bottom, \textbf{L0} is the dominant
hardware matrix primitive: a single FP8 matrix-multiply-accumulate
$D = AB + C$ on small tiles (e.g.\ $m16\,n8\,k32$, E4M3).  Directly above
it, \textbf{L1} is the Ozaki~II scheme, which composes three \fp{8}
plane-product MMAs per modulus---$3r{+}1$ MMA instructions in total
including the max-magnitude pass---followed by Garner reconstruction, over an
exact integer core, into a componentwise \fp{64}-accurate (Grade-A)
matrix product (\S\ref{sec:background}).  \textbf{L2} is
the set of basic numerical kernels---\emph{the dwarfs themselves}: dense
GEMM, SpMV and SpMM, the three-dimensional FFT, structured stencils,
batched GEMV---each realised as a composition of L1 emulated products.
\textbf{L3} is the layer of composite and solver kernels that constitute
the inner loops of real applications---Krylov and block-CG iterations,
LOBPCG eigensolvers, dense and sparse-direct factorisation panels, the
lattice-QCD Dirac inverter---each a composition of L2 dwarfs;
\S\ref{sec:l3} substantiates this layer directly.  Finally, \textbf{L4} is
the full scientific application---computational fluid dynamics and
turbulence DNS, climate and seismic codes, finite-element structural
analysis, plane-wave density-functional theory, molecular dynamics---whose
\fp{64} work decomposes, through L3 and L2 and L1, onto the L0 primitive.

The picture \emph{is} the thesis, and its force comes from the
exhaustiveness the dwarfs already established.  Their taxonomy was
proposed as spanning scientific computing to first order; to the extent
it does, if every dwarf (L2) reduces to the FP8 primitive through
Ozaki~II, then by composition every L3 kernel and L4 application built
from those dwarfs reduces to it as well.  We are not claiming to have
inspected every code in existence---we are observing that the dwarfs did
the spanning, and closing the reduction from the dwarfs down to a single
operation one layer below them.  In the conventional view, L2 would rest
on a hardware \fp{64} multiplier; the contribution of this paper is to
show that it rests instead on the FP8 tensor-core op, with \fp{64}
demoted from a hardware primitive to a derived guarantee.  We believe such
a top-down, primitive-level treatment has been conspicuously absent from
recent debates about reduced precision and AI--HPC convergence, which tend
to begin and end at the level of individual kernels or individual
architectures.

This is a falsifiable claim, not a slogan, and the Tensor--Memory
Equilibrium model of \S\ref{sec:model} is the instrument built to test
it.  The claim is operational: \emph{every dwarf, and every composition of
dwarfs, must stay on the bandwidth-bound side of the roofline (or remain
otherwise \fp{64}-competitive) when built on FP8 Ozaki~II}.  That is a
statement about performance characteristics---operational intensity, the
emulated compute ceiling $P_{\fp{8}}/\alpha$, the bandwidth multiplier
$\beta$, the reconstruction cost $\gamma$, the deconstruction cost
$c_q$---and a performance model is
exactly the right tool to confirm or refute it, provided it captures those
quantities.  The test proceeds in two stages: the fitted model decides
most kernel classes analytically, and where the margin is thin, the
Part~3 measurements identify the term on which the class stands or
falls.  Were the model to show any canonical kernel driven
compute-bound on the FP8 ceiling, or any composition forced persistently
past the memory-bound threshold with no architectural escape, or any
kernel demanding a primitive that is neither an FP8 matrix op nor the
peripheral INT32 reduction, the thesis would be false and the model would
say so.  That it instead returns a positive verdict across the dwarfs is
the theoretical content of this paper, formalised as
Proposition~\ref{prop:atomic}.  We are explicit about the division
of labour (\S\ref{sec:formalclaim}): \emph{this paper establishes the
theory and its upper bound; what separates any given silicon from the
bound is an implementation artifact}, quantified in
\S\ref{sec:cqladder} and measured on production
silicon in Part~3 (\S\ref{sec:futurework}).  The questions that this
structural claim leaves genuinely open---chiefly the efficiency with which
each reduction is realised, captured by $\beta$ under composition---are
second-stage matters of architecture and engineering layered on top of the
bound, and we treat them as such, concentrating them in
\S\ref{sec:falsification} rather than threading caution through the
analysis.

\paragraph{Roadmap.}
\S\ref{sec:background} reviews the two Ozaki schemes (the L1 layer) and
related FP64-emulation work.  \S\ref{sec:arch} establishes the
architectural baselines.  \S\ref{sec:model} develops the TME performance
model.  \S\ref{sec:impl} gives the design of the basic memory-bound
kernels (L2).  \S\ref{sec:eval} reports the projections.  \S\ref{sec:l3}
substantiates the composite/solver layer (L3), showing that the kernels
representative of real applications reduce to the same primitive.
\S\ref{sec:discussion} discusses the broader landscape and implications,
and \S\ref{sec:falsification} states the conditions that decide the
thesis---confirming or falsifying it---and confronts the principal
objections to it.
\S\ref{sec:conclusion} concludes.  Appendices contain the error-analysis
sketch, corrected pseudocode, Garner's derivation, and a detailed analysis
of the sparse primitive establishing that the bandwidth multiplier remains
near unity for sparse kernels (Appendix~\ref{app:sparse}).

% =======================================================================
\begin{table}[h]
\caption{Notation systems used in this paper (and the companion),
gathered in one place.  The hierarchy-layer and ladder-rung namespaces
are distinct: hierarchy layers L0--L4 appear throughout; ladder rungs
L1--L4 appear only in the deconstruction context of
\S\ref{sec:cqladder}--\S\ref{sec:rubinuplift}.}
\label{tab:glossary}
\centering
\scriptsize
\setlength{\tabcolsep}{4pt}
\begin{tabular}{p{3.2cm}p{10.6cm}}
\toprule
\textbf{system} & \textbf{members} \\
\midrule
Hierarchy layers (\S\ref{sec:dwarfs}) & L0 FP8 MMA $\cdot$ L1 Ozaki~II $\cdot$ L2 kernels (dwarfs) $\cdot$ L3 composite solvers $\cdot$ L4 applications \\
Software ladder (\S\ref{sec:cqladder}) & S0 shipping ($c_q{=}16$, memo-counted) $\cdot$ L1 direct \texttt{dp4a} ($10.3$) $\cdot$ L2 two-limb tensor migration ($6.3/5.8$) $\cdot$ codesign ($5.3$) $\cdot$ L3 lazy reduction ($4.3$) $\cdot$ L4 Kulisch-carrier reconstruction \\
Modulus sets (companion) & S published ($r{=}12$, $30$~B/scalar) $\cdot$ A all-byte ($r{=}15$, $44$~B) $\cdot$ E hybrid ($r{=}13$, $33$~B) $\cdot$ D signed-byte ($r{=}17$) \\
Storage modes (\S\ref{sec:hwproposal}) & F fused (planes in CTA/cluster, multiplicity $\lambda$) $\cdot$ M materialised (global workspace) $\cdot$ P persistent (across calls) \\
Hardware options (\S\ref{sec:hwproposal}) & A narrow-integer issue rebalance $\cdot$ B \texttt{cvt.fp64.residues} instruction $\cdot$ C stream-side (TMA) conversion \\
Accuracy grades (\S\ref{sec:background}) & Grade A exact-product $\cdot$ Grade B compensated $\cdot$ IEEE-behaviour excluded $\cdot$ native fallback \\
Platforms & H100, B200 (measured anchors) $\cdot$ B300/GB300 (``B300'' columns: pre-freeze illustrative constants; the companion freezes the GB300 SKU as \emph{NVL72-derived per-GPU} values---$5.0$~PF \fp{8}, $166.7$~\tops{} \inteight{}, $1.4$~TF \fp{64}, $8$~TB/s; the HGX~B300 SKU differs---and all of \S\ref{sec:cqladder} onward uses the frozen values, deltas $\le 7\%$) $\cdot$ R200/Rubin (preliminary announced specifications, ``up to'') \\
\bottomrule
\end{tabular}
\end{table}

\subsection{What Has Changed Since the arXiv Public Release}
\label{sec:since-arxiv}

The arXiv public release of this paper (arXiv:2606.06510v3, July~3,
2026) predates the NVIDIA technical review and everything that
followed from it.  A reader returning from that version should treat
the present revision as a substantially deeper paper making a more
precisely scoped claim, and the distance between the two is itself a
result worth recording.  Five arcs summarise it.  \emph{(i)~The model
gained its fourth term}: the per-input deconstruction cost $c_q$,
identified by the NVIDIA technical review of Bayraktar, Gunnels and
Caday~\cite{bayraktar2026tme}, now prices the conversion path on both
sides of the tensor cores, defines the conversion-bound regime below
$\mathrm{OI}^{*}$, and turned out to be the single most productive
correction in the paper's history---nearly everything below traces
back to it.  \emph{(ii)~The dense-side analysis became a companion
paper}: \emph{Ozaki~2.5}~\cite{matsuoka2026ozaki25} develops the
deconstruction path as an engineering object in its own right---an
exact carry-corrected residue-formation layout (its Lemma~1) closing
what were previously open obligations, a route menu with per-route
schedules and accuracy contracts, an honest cluster-aligned
dense-DGEMM floor at $0.50$ of the arithmetic roof with an HPL worked
example, and the preferred co-design target (Option~C) that lifts the
floor to the roof.  \emph{(iii)~The FFT question was answered, in
both directions}: the spectral companion (Part~2,
arXiv:2606.23698~\cite{matsuoka2026fft}) constructs a full-\fp{64}
$1024^3$ FFT with no \fp{64} arithmetic anywhere in its kernel, and
finds---against this paper's earlier optimism---that on shipping
silicon its binding resource is a per-output integer-SIMT epilogue
holding software at $4.9$--$6.7\times$ the memory roof (still
$1.3$--$1.9\times$ B300's collapsed native path); the same
closed-form floor names the hardware that removes the wall---minor
rungs to within $1.2$--$1.8\times$ of the roof, one moderate rung to
reach it---and its load-path rung is this paper's own Option~C
converter.  The thesis accordingly sharpened rather than weakened: four
of the five canonical primitives reach the memory roof in software, and
the fifth is \emph{effectively reachable with minor,
independently-motivated hardware plus one moderate addition}.  \emph{(iv)~Every load-bearing constant acquired a
machine-checked owner}: a shared cost engine and a consistency suite
of several hundred checks (the artifact's \texttt{README} states the
exact count for the shipped revision) now re-derive every printed number in this paper
and the Ozaki~2.5 companion from one source, sweep the companion
document set for retracted wordings, and gate the released bundle on
a one-command reproduction (Part~2 ships the parallel
\texttt{ledger.py}\,/\,\texttt{verify.py} apparatus).
\emph{(v)~The revision history itself became part of the method}:
successive review rounds by independent reviewers are dispositioned
item-by-item in a released response letter, and revision identifiers
now change whenever content does.  The paragraphs below record the
per-revision detail.

\paragraph{Changes in this version (Revision~32, July~25, 2026).}
This revision upgrades the TME model
from three emulation parameters to four, incorporating the input-side
\emph{deconstruction} (conversion) term identified in the technical review
of the July~3 version (arXiv:2606.06510v3) by Bayraktar, Gunnels, and
Caday of NVIDIA~\cite{bayraktar2026tme}: every streamed operand element
must be scaled, rounded, and reduced modulo each of the $r$ moduli on the
SIMT integer pipe before any tensor-core MMA can issue, a cost that is
first-order for memory-bound kernels and that earlier versions omitted
(\S\ref{sec:whyupdate}, \S\ref{sec:model}).  The same review's
tile-granularity correction, $W_{\text{mma}}=(8/B)\,W$ for kernels with
fewer than eight right-hand sides, is also adopted.  The model now
carries an explicit conversion-bound regime below the threshold intensity
$\mathrm{OI}^{*}$, the claims tables are re-stated at both the fused
upper bound and the currently \emph{memo-counted} reference deconstruction
constants, and the batched-GEMV operational intensities are corrected to
$B/4$.  A second, independent mandate for this version: the Rubin
dense-\fp{8} rate is corrected from the
superseded $\sim\!4$~PFLOPS of earlier versions to the official
17.5~PFLOPS (NVIDIA DGX Rubin NVL8 specification, June~30,
2026~\cite{nvidia_dgx_rubin_nvl8}, postdating v1--v2)---a $4.4\times$
revision that raises the Rubin
Ozaki~II ceiling to $\approx\!473$~TFLOPS, reconciles the published
$\sim\!200$-TFLOPS Emulated-DGEMM figure with the model bound, and
opens tensor-side headroom whose interaction with the deconstruction
term---what the uplift can absorb, and what it fundamentally
cannot---is analysed in \S\ref{sec:cqladder}.  The engineering of the
deconstruction path is now a standalone companion paper
(\emph{Ozaki~2.5}~\cite{matsuoka2026ozaki25}); this version imports
its script-checked constants, restructures the projection section
around them, and summarises the memo provenance in
Appendix~\ref{app:memo}.  A same-day external review prompted further
repairs, all adopted: explicit \emph{storage modes} for the residue
planes (fused/materialised/persistent, with plane-traffic bounds), an
FP8/INT8 tensor-service \emph{concurrency bracket} with its
INT8-tensor-contention-free \texttt{dp4a} floor, algorithm-attribution care for
the shipping-path anchors (Scheme~I versus~II), a conditional
restatement of Proposition~1, and rebuilt kernel byte
ledgers.  A second round (July~22) corrected the storage model's
plane-traffic factor (write \emph{and} read), added L2-resident and
split-$k$ schedule regimes with per-shape eligibility predicates,
bracketed SIMT--\fp{8} overlap with consistent-worlds floors, and
recomputed the trace composites under per-record schedule
filters.  A third round (July~22) gave the reconstruction term a
route-specific rate bound (\textsc{int8}-hosted mixed radix versus
SIMT Garner, with corrected $k$-thresholds), made the additive
full-traffic memory ledger explicit (with an audit that, on a later
re-check, turned out to have been reported wrongly---see the seventh
round below), replaced the coverage figure
with a boundary-enumerated switched minimum, corrected the
compute-balance band to $56$--$333{:}1$, added per-kernel residency and
split-$k$ resource ledgers, and hardened the CRT bound with an explicit
$\mu$-form.  A fourth round (July~23) corrected that coverage figure
again: an intermediate version had charged a plane-\emph{feeding} L2
bandwidth to a \emph{materialised} large-output schedule (yielding an
``$0.79$, L2-bandwidth-conditional'' minimum), but materialisation is
feed-starved and the design generates residues on the fly, so the
operative bound is the on-the-fly re-split (deconstruction-$\lambda$)
load---a cluster-aligned ${\approx}0.50$-of-roof floor for large dense
DGEMM (against Rubin's $473$-TFLOPS \emph{arithmetic} roof),
\emph{insensitive} to L2 bandwidth---and the cluster reach
governing that re-split was fixed from $1024$ to the correct $256$
(Appendix~\ref{app:beta-blackwell}, Fig.~\ref{fig:dgemm}).  A fifth round
(July~24, Rev~30) unified that floor with the crossover as a single
deconstruction curve (the $\lambda{=}1$ crossover is the convert-once upper
envelope, the floor its multi-cluster continuation), scoped the
falsifiable-prediction knee to its storage mode, added the differentiated
hardware co-design---$c_q$ here as the sparse-critical lever
(\S\ref{sec:hwproposal}), reach/L2 in the companion Ozaki~2.5 for dense
DGEMM---and reframed the Mode-P sparse mitigation as a
bandwidth-for-instructions trade contingent on plane residency. A sixth
round (Rev~31) states the deconstruction ceiling \emph{up front}---the honest
large-DGEMM floor ($0.50$ of the $473$-TFLOPS arithmetic roof) before the
constructions that raise
it---mirroring the companion Ozaki~2.5's reframe into a design-space map
(route menu, limitations table, an HPL worked example, and the
preferred co-design Plan~A/Plan~B to reach the roof).  A seventh round
(Rev~32) corrected two omissions in the companion engine's storage
ledger that the third round's audit had reported as absent: the
HBM-materialisation branch never charged the $c{=}2p$ plane traffic it
claimed to, and the L2-resident branch charged a streaming feed
smaller than one pass over the workspace below $\bar n = 64$.  Both are
now charged, which retires the HBM-materialised branch from the trace
set entirely and moves one composite (CCSD on Rubin,
${\approx}1.73\times \to {\approx}1.69\times$); the audit is now a test
in the companion artifact rather than a claim in the text.
Prior-version history: the June~8 preprint (v1) used $\alpha=r$;
the June~16 (v2) and July~3 (v3) revisions corrected the \fp{8}
compute-multiplier to $\alpha=3r{+}1$ (dense B300 ceiling
$\sim\!135$~TFLOPS, $\sim\!104\times$ native, not $\sim\!380\times$),
repositioned the contribution in the Berkeley-``dwarfs'' tradition, and
added the per-kernel $\beta$-budget analysis of the Blackwell-native
dataflow (Appendix~\ref{app:beta-blackwell}).  Architecture-specific
measurement of the new constants, and the hardware remedies they
motivate, are deferred to a rapidly forthcoming Part~3
(\S\ref{sec:whyupdate}, \S\ref{sec:futurework}).

\paragraph{Changes in this version (Revision~33, July~28, 2026).}
An eighth round retires a withdrawn per-copy-engine hardware-width claim
that had resurfaced in paraphrase ---
%\stale{hundred narrow MACs}
``a few hundred narrow MACs in a copy engine'' --- after the exact phrase
%\stale{300 narrow MACs}
``${\approx}300$ narrow MACs'' was already retired in an earlier
revision; the discussion now states only the derivable aggregate
transform rate ($166$--$325$~TMAC/s) and leaves per-engine width to
Part~3.  Three PPA-adjacent phrasings that read as established results
rather than hypotheses under the model --- the conversion datapath
called ``far smaller than an \fp{64} ALU array,'' Plan~A/Plan~B called
%\stale{minimal-hardware}
``minimal-hardware,'' and the thesis phrase
%\stale{cheap deconstruction path}
``a cheap deconstruction path'' --- are qualified or reworded so that
area and power stay explicitly Part-3, matching the companion
Ozaki~2.5's parallel fixes in its Draft~22.  This revision number itself
is part of the fix: two independent final-phase reviews of Revision~32
found it no longer identified a single document, since further wording
corrections had been applied under an unchanged revision label between
one reviewed PDF and the next. The retired-wording regression test
(\texttt{verify/paper\_numbers.py}) is extended to cover the paraphrases
this round retracts, not only their first-quoted forms.

\paragraph{Changes in this version (Revision~34, August~4, 2026).}
A ninth round synchronises this paper with the final (v3) revision of
the spectral companion Part~2~\cite{matsuoka2026fft}, whose own
five-round correction cycle superseded the FFT projection this paper
had been quoting.  The earlier summary---that B300 meets a Kulisch
INT32 sub-floor with margin and projects
%\stale{18 ms}
${\sim}18$~ms against the
$12.9$~ms memory roof---derived from the companion's v2-era
formulation, whose integer-issue rate was since re-audited (it had
been charged at an FMA-counted figure, among other repairs) and whose
final form finds a per-output integer-SIMT epilogue of $203$--$281$
instructions holding software at $63$--$87$~ms.  Every FFT-coverage
statement in this paper is updated accordingly (abstract,
contributions, \S\ref{sec:h100baseline}, \S\ref{sec:l3}, and the
coverage tables), the four-floor rule is replaced by the companion's
final per-instruction-class floors, and the kernel-coverage claim now
carries the FFT explicitly as its second bounded,
hardware-conditional exception.  We record the direction of this
change candidly---it is the one place in the paper's history where a
companion's deeper analysis \emph{lowered} a coverage claim---and
equally that the landing is constructive: the wall is closed-form,
its removal is the co-design ladder (minor rungs, one moderate) whose
load-path rung this paper already asks for as Option~C, and the sharpened thesis is the
stronger scientific statement.  The dedicated summary subsection
\S\ref{sec:since-arxiv} is new in this revision.

\paragraph{Changes in this version (Revision~35, August~4, 2026, later the same day).}
Statements that presented the Part-3 measurement campaign as a
committed joint undertaking with named external partners are reworded
throughout: Part~3 is affirmed and its scope is unchanged, but this
paper no longer names collaboration partners for work not yet formally
agreed.  The acknowledgements retain thanks for past reviews and
discussions, which are matters of record.  No technical content
changes.

\paragraph{Changes in this version (Revision~36, August~19, 2026).}
A final adversarial cross-paper audit of the three-paper bundle found
one seam the per-paper verification suites could not see, and this
revision closes it.  The spectral companion~\cite{matsuoka2026fft}
normalises the SIMT integer pipe at $41.7$~T~inst/s (spec-derived)
where this paper and Ozaki~2.5 use the memo's $75$~T~inst/s; the two
are now explicitly reconciled (\S\ref{sec:model}, reconciliation
note), with the $41.7$ case carried as an engine-verified sensitivity
($\mathrm{OI}^{*}$, the keep-up budgets) and the Part-3 pipe census
named as the arbiter.  The FFT co-design ladder is described at the
companion's own two cost tiers throughout---minor rungs to within
$1.2$--$1.8\times$ of the roof, one moderate rung to reach it---where
earlier revisions had compressed it to ``minor''.  Cross-citations no
longer name arXiv version numbers that do not yet exist; this revision
is dated on its actual date.  No numerical result changes.

\paragraph{Changes in this version (Revision~37, September~3, 2026).}
A final pre-submission read of the three-paper bundle by a fresh
reviewer model found no error that changes a result, and three
statements that the companion engine or the companion papers
contradicted, all repaired here.  The reconciliation note of
\S\ref{sec:model} no longer claims that the dense floor is independent
of $P_{\text{int}}$: the tensor-side terms are, but the floor is a
minimum over terms, and the companion's engine at $41.7$~T~inst/s puts
the Rubin large-square floor at ${\approx}148$~TFLOPS ($0.31$ of $473$)
rather than $0.50$, with GB300 at route~E's $125$~TFLOPS roof rather
than the \texttt{dp4a}-route $135$; the sensitivity is now stated with
both values and engine-checked.  The application composites quoted from
the companion (\S\ref{sec:impl}, \S\ref{sec:l3}) are updated to its
Table~11 at the conservative reconstruction cost ($1.9\times$ LOBPCG,
$1.6\times$ blocked QR, $1.2\times$ multifrontal on Rubin), with the
codesign-target values kept alongside, and a stale table pointer is
corrected.  Smaller repairs: the B200 anchor efficiency is quoted
against the current $281$-TFLOPS INT8 ceiling; the $1.4$-TFLOPS B300
\fp{64} figure is labelled by its NVL72 derivation rather than as a
datasheet value; two appendix passages (Garner cost ``negligible'';
the ${\approx}r$ reconstruction hosting stated as available) are brought
into line with the body's charged and hedged treatment; the coverage
claim's two strongest phrasings are hedged to the coverage-framework
reading the paper elsewhere insists on; the Part-3 platform sentence
no longer implies a committed second team; release wording for the
artifact and Zenodo DOI is made accurate; and revision references to
the companions name their current identities (Ozaki~2.5 Draft~27,
Part~2 Revision~10).  No numerical result of this paper changes.

% =======================================================================
\section{Background and Related Work}
\label{sec:background}

We summarise the two Ozaki schemes at the level of detail required for the
performance model.  Readers familiar with~\cite{ozaki2012,ozaki2025_scheme2}
can skim this section.

\subsection{Error-Free Transformations and the Ozaki Scheme}

Let $a,b\in\mathbb{F}$ be working-precision floats.  Veltkamp/Dekker splitting
expresses $a=a_h+a_\ell$ with $a_h$ holding the leading bits and $a_\ell$ the
trailing bits, all in $\mathbb{F}$; the product $ab$ then equals
$a_h b_h + a_h b_\ell + a_\ell b_h + a_\ell b_\ell$, computed exactly when each
factor fits in $\mathbb{F}$.  The Ozaki scheme~\cite{ozaki2012} generalises this
idea to dense matrices, replacing two-word splitting by $s$-way slicing along
the inner-product direction.

\subsection{Ozaki Scheme I: Mantissa Slicing}
\label{sec:ozaki1}

Given $A\in\mathbb{F}^{m\times k}$ and $B\in\mathbb{F}^{k\times n}$, Ozaki~I
forms decompositions
\begin{equation}
A=\sum_{p=1}^{S_A}A^{(p)},\qquad B=\sum_{q=1}^{S_B}B^{(q)},
\label{eq:ozaki1-decomp}
\end{equation}
in which each $A^{(p)}$ and $B^{(q)}$ has a bounded mantissa width compatible
with the target tensor format.  The reconstruction is
\begin{equation}
C \;\approx\;\sum_{p=1}^{S_A}\sum_{q=1}^{S_B} A^{(p)}B^{(q)},
\label{eq:ozaki1-recon}
\end{equation}
summed in working precision, at dominant cost $S_A\!\cdot\!S_B$
low-precision GEMMs.

\paragraph{Substrate-specific scaling.}  The three candidate tensor-core
substrates---\fp{16}, \inteight, and \fp{8}---differ in how
\eqref{eq:ozaki1-decomp}--\eqref{eq:ozaki1-recon} is actually computed.

\begin{itemize}[leftmargin=2em,itemsep=2pt]
\item \emph{\fp{16} tensor cores.}  Each $A^{(p)}$ and $B^{(q)}$ is stored
   directly as an \fp{16} matrix, and the tensor-core MMA accumulates
   $A^{(p)}B^{(q)}$ in \fp{32}.  No additional integer scaling is required.
\item \emph{\inteight tensor cores.}  Each slice carries a \emph{floating-point}
   mantissa range, but the \inteight engine consumes signed integers.  The
   decomposition therefore associates each slice with a per-slice
   power-of-two exponent: $A^{(p)} = 2^{e_p}\!\cdot\!\widetilde{A}^{(p)}$
   and $B^{(q)} = 2^{f_q}\!\cdot\!\widetilde{B}^{(q)}$, where
   $\widetilde{A}^{(p)},\widetilde{B}^{(q)}\!\in\!\mathbb{Z}^{8}$ are the
   signed-integer mantissa slices fed to the \inteight engine, and the
   reconstruction accumulates $2^{e_p+f_q}\!\cdot\!(\widetilde{A}^{(p)}
   \widetilde{B}^{(q)})$ in \fp{64}~\cite{mukunoki2020,ootomo2024}.  The
   integer products themselves are computed exactly in \intthirtytwo.
\item \emph{\fp{8} tensor cores.}  \fp{8} (E4M3) consumes only a 3+1-bit
   mantissa per element, so the slicing of an \fp{64} mantissa requires
   more slices than the \inteight case; in addition, the \fp{8} engine
   accumulates in \fp{32} rather than \intthirtytwo, and a separate
   quantisation correction is required to handle the implicit
   normalisation of the \fp{8} format.  The corresponding scheme is
   described in detail in \cite{mukunoki2025_fp8} and is the basis of the
   FP8 variant of Ozaki~II that we discuss in
   \S\ref{sec:ozaki2-fp8}.
\end{itemize}

\paragraph{Slice counts: accumulator-bound analysis.}  The required slice
count is governed jointly by the input mantissa width and by the
accumulator precision.  For \fp{64}-accurate output with summation length
$k$, the requirement that the accumulator hold the sum of $k$ products of
$b$-bit slices exactly is
\begin{equation}
2b + \lceil \log_2 k \rceil \;\leq\; w_{\text{acc}},
\label{eq:slice-bits}
\end{equation}
where $w_{\text{acc}}$ is the number of significand bits available in the
accumulator (24 for \fp{32}, 31 for \intthirtytwo signed).  Inverting
\eqref{eq:slice-bits} gives the accumulator-limited payload $b^\star\!=\!
\lfloor(w_{\text{acc}}
\!-\!\lceil\log_2 k\rceil)/2\rfloor$ bits per slice; the usable payload
is additionally capped by the input format's significand budget,
$b = \min(b^\star, b_{\text{input}})$, and the slice count needed to
cover the 53-bit \fp{64} mantissa is then $S = \lceil 53/b \rceil$.
Equation~\eqref{eq:slice-bits} is a \emph{sufficient} condition for
exact slice-product accumulation under stated worst-case assumptions
(sign-aligned slices, exact slice products, no cancellation model); it
is \emph{not} a necessary minimum for delivering \fp{64}-grade results
on given data.  Three quantities must accordingly be kept distinct: the
worst-case-sufficient count of \eqref{eq:slice-bits}; a proven
error-bound count for a named Ozaki-I variant and rounding rule; and
empirical counts that meet a specified test tolerance on specified
inputs.  The cited empirical values below are of the third kind and are
frequently \emph{smaller} than the worst-case-sufficient value
(\fp{16}: $3$--$4$ against $7$--$11$; \fp{8}: $\geq\!11$ against
$14$), because production data rarely realises the worst-case
alignment; they are not evidence against the constraint, and the
constraint is not a claim about their necessity.

Table~\ref{tab:slicecount} reports the resulting sufficient
worst-case slice counts at representative inner lengths $k$.  (Values in earlier versions
of this paper did not follow \eqref{eq:slice-bits} as printed and are
corrected here.)  Three observations follow.

\begin{table}[h]
\caption{Slice count \emph{sufficient} for exact slice-product
accumulation in Ozaki~I under the worst-case assumptions of the text,
derived from
\eqref{eq:slice-bits} with $b = \min(b^\star, b_{\text{input}})$.  The
input mantissa width is the engine's payload-bit budget (\fp{16}: 11 bits;
\inteight: 7 signed; \fp{8}~E4M3: 4 bits with implicit normalisation).
When $b^\star$ exceeds $b_{\text{input}}$ the input format is the
binding width---the slice count is then $k$-independent at
$\lceil 53/b_{\text{input}}\rceil$ (it does \emph{not} collapse to one
slice).
Empirical values from~\cite{mukunoki2020,mukunoki2025_fp8} are noted in
the rightmost column.}
\label{tab:slicecount}
\centering
\footnotesize
\setlength{\tabcolsep}{6pt}
\begin{tabular}{lccccc}
\toprule
\textbf{Substrate} & $w_{\text{acc}}$
                   & $k\!=\!256$ & $k\!=\!1024$ & $k\!=\!4096$ & $k\!=\!16384$
                   \\
\midrule
\fp{16} / \fp{32}-accum  & 24 &  $7$ & $8$ & $9$ & $11$ \\
\inteight / \intthirtytwo-accum & 31 & $8$ & $8$ & $8$ & $8$ \\
\fp{8}    / \fp{32}-accum & 24 & $14$ & $14$ & $14$ & $14$ \\
\bottomrule
\end{tabular}
\\[2pt]
{\scriptsize Reported empirical values: \fp{16}: $S\!\approx\!3$--$4$ at
moderate $k$~\cite{mukunoki2020}; \inteight: $S\!\approx\!7$--$10$ at
$k\!\leq\!16384$~\cite{mukunoki2020,ootomo2024}; \fp{8}: $S\!\geq\!11$ in
the configurations of~\cite{mukunoki2025_fp8}.  These meet stated test
tolerances on their benchmark data with fewer slices than the
worst-case-sufficient count---a different contract, not a violation of
the constraint (see text).}
\end{table}

\begin{enumerate}[leftmargin=2em,itemsep=2pt]
\item For \fp{16} tensor cores with \fp{32} accumulation, the bound is
   tight: at $k\!=\!4096$, only about 6 bits per slice can be safely
   accumulated, even though \fp{16} can carry 11.  In other words, at
   large $k$, the \fp{16}/\fp{32} substrate is \emph{accumulator-bound}
   rather than input-bound, and the slice count grows accordingly.
\item For \inteight cores with \intthirtytwo accumulation, the bound is
   loose: at $k\!=\!4096$, the safe payload is 9.5 bits, which exceeds the
   7-bit \inteight input. Consequently, the slice count is governed by
   the \emph{input} mantissa, not by the accumulator, and grows only
   logarithmically with $k$.  At large $k$, the \inteight substrate
   therefore requires comparable or fewer slices than \fp{16}, contrary
   to a naive ordering by input precision.
\item For \fp{8} tensor cores, the small input mantissa (effectively 4
   bits) combined with the \fp{32} accumulator constraint produces the
   highest slice count of the three; Mukunoki's reported
   $S\!\geq\!11$ for FP8~\cite{mukunoki2025_fp8} is consistent with
   Table~\ref{tab:slicecount}.
\end{enumerate}

\paragraph{Quadratic scaling.}  The total number of low-precision GEMMs
scales as $\Theta(S^2)$, which is the dominant disadvantage of Ozaki~I for
bandwidth-limited problems: even with fused decomposition, the temporal
volume of arithmetic grows quadratically in the slice count.  This is
the principal motivation for the linearly-scaling Ozaki~II scheme
described next.

\subsection{Ozaki Scheme II: Modular Arithmetic via the CRT}
\label{sec:ozaki2}

The Chinese Remainder Theorem-based Ozaki~II scheme, proposed by Ozaki,
Uchino and Imamura in 2025~\cite{ozaki2025_scheme2}, replaces the slice
decomposition by a residue decomposition over a set of pairwise-coprime moduli.
The algorithm consists of three phases.

\paragraph{Phase~1: Integer scaling.}  Diagonal scaling matrices
$D\!\in\!\mathbb{F}^{m\times m}$ and $E\!\in\!\mathbb{F}^{n\times n}$, chosen
with power-of-two diagonals to be exactly invertible in \fp{64}, are used to
form
\begin{equation}
\tilde A = \lfloor DA\rceil\in\mathbb{Z}^{m\times k},\qquad
\tilde B = \lfloor BE\rceil\in\mathbb{Z}^{k\times n},
\label{eq:scale}
\end{equation}
where the quantisation $\lfloor\,\cdot\,\rceil$ denotes either
round-to-nearest integer (the rule of the published error
analysis~\cite{ozaki_error_analysis_2026}) or truncation toward zero
(the shipping-library convention, adopted by the companion
paper's audited accounting with the centred tie rule stated
there~\cite{matsuoka2026ozaki25}).  The two rules differ by at most one
unit in the last integer place; every deconstruction count in this
paper is rule-independent, and wherever an error bound is invoked we
cite the theorem matching the rule in force---round-to-nearest
for~\cite{ozaki_error_analysis_2026}, with the truncation variant's
bound carried as a stated companion obligation.  The integer
matrices $\tilde A,\tilde B$ have magnitudes bounded by the chosen scaling
factor, typically $2^{p-1}-1$ for a representation width of $p$ bits.
Table~\ref{tab:contract} fixes the variant vocabulary used
throughout.

\begin{table}[h]
\caption{The numerical-contract variants.  The digit-centring tie
rule is a property of the residue decomposition, not of the
floating-point quantiser; the two are specified independently.}
\label{tab:contract}
\centering
\scriptsize
\setlength{\tabcolsep}{4pt}
\begin{tabular}{p{2.9cm}p{3.4cm}p{4.3cm}p{2.2cm}}
\toprule
\textbf{variant} & \textbf{\fp{64}$\to$digit rule} & \textbf{available guarantee} & \textbf{status} \\
\midrule
Ozaki-II-RN (reference) & round to nearest & the componentwise theorem of~\cite{ozaki_error_analysis_2026}, under its hypotheses & theoretical \\
Ozaki-II-TZ (implementation) & truncation toward zero, centred tie rule per the companion & no automatic inheritance from RN; new bound or measured error distribution required & proposed / unvalidated \\
Codesigned A/E/D & per-set rule~\cite{matsuoka2026ozaki25} & range/exactness script-checked exhaustively for all A/E/D planes and the six square S moduli; the six nonsquare S-tail layouts lie outside the \emph{canonical} E4M3 envelope $m\le321$ at every base, but are placed in E4M3 by the carry-corrected redundant split (envelope $m\le577$), checked over all $m^2$ ordered centred pairs per modulus (\S\ref{sec:frozen-kernel}); full accuracy an explicit obligation & discharged (layouts) / obligation (accuracy) \\
Native fallback & hardware/library \fp{64} & library/IEEE contract as applicable & available \\
\bottomrule
\end{tabular}
\end{table}

(Notationally, $D$ and $E$ carry the entire scaling: where earlier
versions wrote separate factors $\sigma_A,\sigma_B$, these are the
power-of-two magnitudes of $D = \sigma_A D_0$ and $E = \sigma_B E_0$
and are removed in the reconstruction by applying $D^{-1}, E^{-1}$
exactly---no additional hidden divisor exists.)

\paragraph{Phase~2: Modular GEMMs.}  Choose pairwise-coprime moduli
$m_1<m_2<\cdots<m_r$ large enough that
\begin{equation}
M = \prod_{i=1}^r m_i \;>\;
2\cdot \max_{ij}\bigl|(\tilde A\tilde B)_{ij}\bigr|,
\label{eq:M-bound}
\end{equation}
which guarantees that the integer product can be uniquely reconstructed from
its residues.  The bound is on the \emph{magnitude}: equivalently, writing
$\mu \ge \max_{ij}\lvert(\tilde A\tilde B)_{ij}\rvert$ for any bound on the
absolute value of the integer product entries, the requirement is
$M > 2\mu$, so that the symmetric residue range $[-M/2, M/2)$ contains
every entry with its sign.  For each $i\in\{1,\dots,r\}$ compute
\begin{equation}
C^{(i)} \;=\; \bigl(\tilde A \bmod m_i\bigr)\;\bigl(\tilde B \bmod m_i\bigr)
\bmod m_i.
\label{eq:modgemm}
\end{equation}
On \inteight tensor cores each $(\tilde A\bmod m_i)\cdot(\tilde B\bmod m_i)$ is
a standard \inteight GEMM accumulated in \textsc{int32}.  When using \fp{8} tensor
cores the modular reduction must be carried out in scaled floating point
following the technique of~\cite{uchino2026_fp8}.

\paragraph{Phase~3: CRT reconstruction (Garner's algorithm).}  We apply
Garner's algorithm~\cite{garner1959,knuth_taocp2} to recover the integer
product element-wise.  Writing $C_{ij}=v_1+v_2 m_1+v_3 m_1m_2+\cdots$ in mixed
radix, the digits $v_k$ are computed iteratively as
\begin{equation}
\begin{aligned}
v_1 &= C^{(1)}_{ij},\\
v_k &= \biggl(C^{(k)}_{ij}-\sum_{j=1}^{k-1}v_j\prod_{\ell=1}^{j-1}m_\ell\biggr)
       \cdot\biggl(\prod_{\ell=1}^{k-1}m_\ell\biggr)^{-1} \pmod{m_k},
\quad k\ge 2.
\end{aligned}
\label{eq:garner}
\end{equation}
The modular inverses $\bigl(\prod_\ell m_\ell\bigr)^{-1}\pmod{m_k}$ are
precomputed once.  The recovered integer is finally rescaled back to floating
point via $C \approx D^{-1}\tilde C E^{-1}$, which removes the entire
scaling exactly (the scalar magnitudes $\sigma_A,\sigma_B$ live inside
$D,E$; \S\ref{sec:ozaki2}, Phase~1).

\paragraph{Linear scaling.}  The cost is $r$ low-precision GEMMs plus the
$O(r^2)$ element-wise reconstruction.  Critically, $r$ scales \emph{linearly}
in the required exponent range for FP64-equivalent dynamic range; published
parameter sets use $r\!\in\![13,16]$ on \inteight cores~\cite{ozaki2025_scheme2}
and $r\!\in\![8,12]$ on \fp{8} cores~\cite{uchino2026_fp8}, with the exact
value driven by the desired error guarantee.

\subsection{The \fp{8} Variant of Ozaki~II}
\label{sec:ozaki2-fp8}

Uchino, Ozaki and Imamura observed in early 2026 that the original Ozaki~II
algorithm \emph{cannot be directly adapted to \fp{8} matrix-multiply-accumulate
units}, because modular reduction is fundamentally an integer
operation~\cite{uchino2026_fp8}.  They introduced a quantisation trick that
emulates modular arithmetic over \fp{8} by exploiting the exact-integer
behaviour of the format---noting carefully that E4M3's maximum finite
magnitude of $448$ and its \emph{consecutive exact-integer range} are
different properties: with a $3{+}1$-bit significand, E4M3 represents
consecutive integers exactly only up to $\pm16$, with spacing growing at
higher exponents, which is precisely why each modular value must be
carried across multiple \fp{8} planes with a correction scheme rather
than as a single \fp{8} number.  This
adaptation is the reason that Ozaki~II remains viable on Blackwell~Ultra and
on the upcoming NVIDIA Rubin GPU, both of which significantly downgrade \inteight
in favour of \fp{8}/\fp{4}~\cite{mukunoki2025_fp8,uchino2026_fp8}.

This paper assumes the existence of this \fp{8} adaptation but does not
re-derive it.  Our TME model is parameterised so that the choice of underlying
tensor format simply rescales the compute multiplier $\alpha$ and the
reconstruction latency $\gamma$, without altering the model's structure.

\paragraph{Moduli count and the $(3r+1)$ FP8 cost
structure.}  The performance projections in later sections adopt
$r\!=\!12$ moduli for the \fp{8} Ozaki~II variant, the value
recommended by Mukunoki~\cite{mukunoki2025_fp8} (who
report $r\!\in\![11,14]$ for \fp{64}-equivalent accuracy on the \fp{8}
(E4M3) substrate), together with the full $(3r{+}1)$ \fp{8} op count.
The latter, clarified by Imamura (private communication
and~\cite{matsuoka2026fft}), reflects that each \fp{64}-equivalent
residue product on the FP8 substrate expands into $(3r{+}1)$ FP8 MMAs
rather than $r$, because the Karatsuba structure used internally to
emulate signed \textsc{int}9 on FP8 introduces a factor-of-three
multiplier on the residue planes (the trailing $+1$ being the
max-magnitude estimation pass).  For the INT8 substrate the count is
$(r{+}1)$---one MMA per modulus plus the max pass, since a centred
residue fits an \inteight{} operand directly and no Karatsuba split is
needed---so a modulus is indeed ${\sim}3\times$ cheaper there.
\emph{That per-modulus saving does not transfer to the ceiling at equal
$r$}, and revisions of this paper before the July 2026 correction cycle were wrong to quote
$\alpha_{\textsc{int8}}=r{+}1=13$ alongside $\alpha=3r{+}1=37$ as if the
two shared an $r$.  An \inteight{} operand holds a centred residue only
for $m_i\!\le\!256$, and fourteen moduli $\le\!256$ cannot reach the CRT
range that the $r{=}12$ \fp{8} set supplies: even ignoring coprimality,
the fourteen largest admissible integers give
$\sum_{j=243}^{256}\log_2 j = 111.5$ bits against that set's $111.8$.
The smallest \inteight{}-native system is therefore the all-byte
candidate~A of the companion~\cite{matsuoka2026ozaki25}---%
$r_{\textsc{i}}\!=\!15$ moduli $\le\!256$, $117.8$ bits---which is also
where the published \inteight{} parameter sets sit
($r\!\in\![13,16]$~\cite{ozaki2025_scheme2}).  At matched accuracy the
comparison is thus $\alpha=37$ against
$\alpha_{\textsc{int8}}=r_{\textsc{i}}{+}1=16$, a factor $2.31$ and not
$2.85$, and Table~\ref{tab:int8vsfp8} is charged that way throughout.
Thus the \fp{8} compute multiplier
is $\alpha=3r{+}1=37$ at $r\!=\!12$, and \emph{all} dense
compute-bound ceilings in \S\ref{sec:arch}--\S\ref{sec:model} use this
value (an earlier draft used the moduli-only count $\alpha=r$, which
overstated the \fp{8} compute ceiling by $\approx\!3\times$; we thank
the NVIDIA libraries/DevTech team for flagging this).  Crucially, the
correction is confined to the compute-bound regime: it scales the dense
ceiling by $r/(3r{+}1)$ but leaves the parity-row structure of
Table~\ref{tab:speedups} and the H100-relative scaling of
Table~\ref{tab:h100baseline} unchanged, because those rows are governed
by HBM-bandwidth ratios, not by the compute-ceiling constant.  This is
the analytic content of the dense-vs-memory-bound distinction we make
explicit in Case~C of \S\ref{sec:model}.

\paragraph{The scheme in one place.}  Algorithm~\ref{alg:ozaki2-phases}
collects the three phases into the object the rest of this paper prices,
and writing it out earns three things the prose above leaves implicit.
\emph{First}, the two halves of the numerical contract that
Table~\ref{tab:contract} insists are specified independently are
literally two different lines: the quantiser is line~\ref{lin:quant} and
the centred residue layout is line~\ref{lin:dec}, and neither reads the
other.  (The table's fourth variant, the native fallback, is the
\textbf{if} on the admissibility test, which is why it is a contract
variant at all and not an implementation detail.)  \emph{Second}, the
substrate is confined to Phase~2: lines~\ref{lin:dec}
and~\ref{lin:mma} are the only two steps that differ between
\inteight{} and \fp{8}, and they differ in one respect only---how a
centred residue is laid out, and therefore how many products a modulus
costs.  That is the whole of $\alpha$, which is why the substrate
reaches the performance model through that constant and nothing else,
and why line~\ref{lin:dec} is the single place where the numerical
contract and the substrate meet.  \emph{Third}, the
phases map one-to-one onto the terms of that model,
Eq.~\eqref{eq:psvc}---Phase~1 is charged per \emph{input} element and
supplies the deconstruction numerator of the two host terms, Phase~2 is
the \emph{arithmetic} MMA roof $P_{\fp{8}}/\alpha$ ($473$~TFLOPS on Rubin
for the published set) together with the operand traffic, and
Phase~3 is charged per \emph{output} and enters those same two host
terms as the $N_{\text{rec}}(r)/2k$ addend that Eq.~\eqref{eq:psvc}
superscripts by host---$N_\gamma$ on the SIMT path, which is the hosting
this paper adopts and prices in \S\ref{sec:impl}---a tax proportional to
$1/k$ rather than a multiplier.  That input/output asymmetry is the whole of the duality
remarked on in \S\ref{sec:model}; it is also why what the model needs
here is a phase-level reading rather than a kernel listing, and the
fused kernels of \S\ref{sec:impl} are that same algorithm with the
phase boundaries dissolved into registers.

\begin{algorithm}[!t]
\caption{Ozaki~II dense GEMM at phase level (\S\ref{sec:ozaki2}).  The
substrate is confined to lines~\ref{lin:dec} and~\ref{lin:mma}, which
fix the residue layout and hence $\alpha$; the two independently
specified halves of the numerical contract are lines~\ref{lin:quant}
and~\ref{lin:dec}.  Phase~2 is charged $\alpha$
passes over the $mnk$ multiply volume; Phase~3 is charged $N_\gamma$
narrow operations per \emph{output}, hence a $1/k$ tax.  Fusing the
phases so the planes never reach HBM is \S\ref{sec:impl}.}
\label{alg:ozaki2-phases}
\begin{algorithmic}[1]
\State \textbf{input:} $A\in\mathbb{F}^{m\times k}$,
   $B\in\mathbb{F}^{k\times n}$ in \fp{64}; modulus count $r$;
   substrate $\in\{\inteight,\fp{8}\}$; contract variant
   \Comment{Table~\ref{tab:contract}}
\State \textbf{output:} $C \approx AB$ in \fp{64}
\Statex \emph{Phase~1 --- integer scaling}, Eq.~\eqref{eq:scale}
\State scan the exponent spans of $A,B$; choose power-of-two diagonals
   $D,E$ \Comment{exactly invertible; amortised}
\State \label{lin:quant} $\tilde A \gets \lfloor DA\rceil$,\quad
   $\tilde B \gets \lfloor BE\rceil$
   \Comment{RN or TZ: the contract's quantiser}
\State $\mu \gets k\,\max_{ij}|\tilde A_{ij}|\cdot\max_{ij}|\tilde B_{ij}|$
   \Comment{any valid bound serves; the scan supplies this one}
\State choose coprime $m_1<\cdots<m_r$ with $M=\prod_i m_i>2\mu$
   \Comment{Eq.~\eqref{eq:M-bound}: $[-M/2,M/2)$ holds every entry
   \emph{with its sign}}
\If{no admissible set of size $r$ exists}
   \State raise $r$, or fall back to native \fp{64} on the offending rows
      \Comment{ESC/ADP~\cite{schwarz2025}; proposed for Ozaki~II, not
      established}
\EndIf
\Statex \emph{Phase~2 --- modular GEMMs}, Eq.~\eqref{eq:modgemm}
\For{$i=1,\dots,r$}
   \State \label{lin:dec} $A^{(i)} \gets \tilde A \bmod m_i$,\quad
      $B^{(i)} \gets \tilde B \bmod m_i$, centred
      \Comment{per \emph{input}; the substrate fixes the layout---one
      \inteight{} operand iff $m_i\!\le\!256$, else \fp{8} digit planes,
      \S\ref{sec:frozen-kernel}}
\EndFor
\For{$i=1,\dots,r$}
   \State \label{lin:mma} $C^{(i)} \gets
      \bigl(A^{(i)}B^{(i)}\bigr)\bmod m_i$
      \Comment{\inteight: $1$ MMA/modulus, exact \intthirtytwo{},
      $\alpha=r{+}1$---but only at the larger $r$ a byte-modulus set
      needs ($r\!\ge\!15$, Table~\ref{tab:int8vsfp8}).
      \fp{8}: $3$ plane products, $\alpha=3r{+}1$}
\EndFor
\Statex \emph{Phase~3 --- CRT reconstruction}, Eq.~\eqref{eq:garner}
\For{each output entry $(i,j)$}
   \State $v_1,\dots,v_r \gets$ mixed-radix digits of $C_{ij}$ by Garner
      \Comment{$N_\gamma = r(r{-}1)/2+2r = 90$ at $r{=}12$}
   \State $\tilde C_{ij} \gets v_1 + v_2m_1 + v_3m_1m_2 + \cdots$
\EndFor
\State $C \gets D^{-1}\tilde C E^{-1}$
   \Comment{$D,E$ powers of two: the scaling is removed exactly}
\end{algorithmic}
\end{algorithm}

\subsection{The frozen plane kernel}
\label{sec:frozen-kernel}

Reviewers of the previous revision observed, correctly, that this paper
quoted three different per-modulus plane counts in three different
places---$p_{\text{store}}$ in the resource ledger, $3r$ in the roof
denominator, and $N_{\text{acc}}$ in the TMEM budget---without ever
writing the identity that relates them.  We therefore fix one kernel
here, with every operand and coefficient printed, and every later
section refers to it rather than restating it.  All claims in this
subsection are verified exhaustively---over \emph{every} centred
residue pair of \emph{every} modulus in the S, E and A sets---by
\texttt{verify/plane\_algebra.py} and \texttt{verify/nacc\_table.py} of
the artifact.

\paragraph{Three distinct counts.}  Let $r$ be the modulus count.  We
distinguish, once and for all:
\begin{itemize}
\item $p_{\text{store}}$---\emph{stored planes per scalar}: how many
  \fp{8}/\inteight{} bytes each input element occupies in the residue
  workspace.  This drives operand bandwidth and SMEM capacity.
\item $p_{\text{mma}}=3r$---\emph{plane-product MMAs issued}: the
  instruction count in the inner loop.  With the max-magnitude pass this
  is the roof denominator $\alpha=3r{+}1$.
\item $N_{\text{acc}}$---\emph{accumulator tiles that must persist
  across a $k$-slab}.  This drives TMEM occupancy, and it is
  \emph{neither} of the other two.
\end{itemize}
For the published S set ($r{=}12$: six squares $1089,1024,961,841,625,529$
and the nonsquare tail $511,509,503,499,491,487$),
$p_{\text{store}}=6(2)+6(3)=30$ while $p_{\text{mma}}=36$.  The gap is
not an inconsistency; it is the square-modulus shortcut, which we now
write out.

\paragraph{Square moduli: two planes, three products.}  For $m=s^2$ write
the centred residue in balanced base~$s$, $d = d_1 s + d_0$.  Then
\begin{equation}
  de \;=\; d_0e_0 \;+\; s\,(d_1e_0 + d_0e_1) \;+\; s^2\,d_1e_1
      \;\equiv\; d_0e_0 + s\,(d_1e_0 + d_0e_1) \pmod{s^2},
\label{eq:sq-shortcut}
\end{equation}
because the $d_1e_1$ term is annihilated by the modulus.  \emph{Two}
stored planes therefore feed \emph{three} plane products---the two
cross terms $d_1e_0$ and $d_0e_1$, not a diagonal pair.  This is the
sole source of the $p_{\text{store}}\!<\!p_{\text{mma}}$ gap, and it is
why every plane count in this paper must name which of the three
quantities it means.

\paragraph{Nonsquare moduli: three planes, three products.}  For
nonsquare $m$ no term is annihilated, so a base-$2^b$ split
$d=d_12^b+d_0$ needs all four products unless Karatsuba is used.  With
the third, sum plane $d_0{+}d_1$,
\begin{equation}
  de \;=\; (1-2^b)\,d_0e_0 \;+\; 2^b (d_0{+}d_1)(e_0{+}e_1)
        \;+\; (2^{2b}-2^b)\, d_1e_1 ,
\label{eq:kar}
\end{equation}
three products from three stored planes.  Note that the coefficients
are $(1-2^b)$, $2^b$ and $2^b(2^b-1)$---\emph{not} powers of two, a
fact that governs the accumulator count below.

\paragraph{The e4m3 layout envelope.}  \textsc{e4m3} represents
\emph{consecutive} integers exactly only on $[-16,16]$
(\S\ref{sec:ozaki2-fp8}), but it represents a great many larger
ones---write $\mathbb{E}$ for the exactly representable integers,
\ie those of the form $M\!\cdot\!2^{e}$ with $|M|\le15$ and magnitude
at most $448$, so that $18, 20, 22, 24, 26, \dots$ are exact while
$17, 19, 21, 23$ are not.  Both facts bear on the layout, and earlier
revisions of this paper used only the first.

Suppose the layout is \emph{canonical}: $d_0$ is the balanced base-$B$
digit of $d$ and $d_1=(d-d_0)/B$.  Writing $A=\max|d_0|$ and
$A'=\max|d_1|$, injectivity on the centred range requires
$(2A{+}1)(2A'{+}1)\ge m$, and sum-plane exactness requires
$\max_d|d_0{+}d_1|\in\mathbb{E}$.  Earlier revisions replaced that
second condition by $A+A'\le16$ and maximised to obtain $A=A'=8$ and
$m\le289$.  That substitution is too strong twice over.  The extremes
of $d_0$ and $d_1$ are not attained at the same residue, so
$\max_d|d_0{+}d_1|$ can be strictly smaller than $A+A'$; and the
admissible target is $\mathbb{E}$, not the interval $[-16,16]$.
Searching bases exhaustively (\texttt{verify/stail\_layout.py}) gives
the true envelope:
\begin{equation}
\begin{aligned}
  m &\le 321 &&\text{(nonsquare, canonical, at $B{=}17$)},\\
  m &\le 577 &&\text{(nonsquare, redundant, at $B{=}18$)},\\
  m &\le 33^2 = 1089 &&\text{(square)}.
\end{aligned}
\label{eq:envelope}
\end{equation}
At $m{=}321$, $B{=}17$ the digits reach $A{=}8$ and $A'{=}9$, so
$A{+}A'=17$ while $\max_d|d_0{+}d_1|$ is only $16$, and injectivity
holds with $17\cdot19 = 323 \ge 321$.  Even at the base $16$ the old
derivation assumed, the correct canonical bound is $303$, not $289$.

Three consequences follow, and all three are load-bearing for this
paper.  \emph{(i)}~The square bound is exactly tight at $s{=}33$---now
under membership of $\mathbb{E}$ rather than the narrower consecutive
criterion, which does not move it---and this is why $33^2$ tops the
published set.  \emph{(ii)}~The byte moduli of routes~E and~A (all
$\le 251$) sit inside the canonical bound with headroom; the artifact
confirms exact layouts at $b{=}4$ for $m\ge223$ and $b{=}3$ for
$m\le211$, with zero identity mismatches over all $m^2$ centred pairs.
\emph{(iii)}~The published S \emph{nonsquare} tail---all six moduli
$\ge 487$---lies outside the \emph{canonical} bound, and does so at
every base.  Earlier revisions of this paper concluded from this that
the six layouts were not merely open but infeasible in \textsc{e4m3}.
That inference was wrong: what fails is the canonical restriction, not
\textsc{e4m3}.  The companion's carry-corrected rule---take the
balanced base-$16$ digits and, if $d_0{+}d_1\notin\mathbb{E}$, shift
one unit of base weight,
$(d_0,d_1)\mapsto(d_0-16\varsigma,\ d_1+\varsigma)$ with
$\varsigma=\operatorname{sign}(d_0)$---preserves $d=d_0+16d_1$
identically and places all three planes in $\mathbb{E}$ for every
nonsquare $m\le513$, with $|d_0|\le14$, $|d_1|\le16$,
$|d_0{+}d_1|\le22$~\cite{matsuoka2026ozaki25}.  All six tail moduli
are therefore exact in \textsc{e4m3}, verified over all $m^2$ ordered
centred pairs per modulus with zero mismatches, at a cost of one
predicated add-pair on ${\approx}5\%$ of residues.  Nothing downstream
moves: the unmerged plane products stay at $22^2 = 484$, far inside
\eqref{eq:accum-exact}, while the merged nonsquare accumulator
$d_0e_0-2^bd_1e_1$ reaches $4095$ on the tail and so is exact at
$K_{\text{slab}}{=}4096$ by a single term---a margin too thin to build
on, which is why we keep the tail at $N_{\text{acc}}{=}3$.

What does \emph{not} change is the routing.  Every tensor route in our
menu still sends its \emph{reduction} GEMMs through \inteight{}, for a
constraint that has nothing to do with the layout envelope: the
reduction constants reach $826$ and the operand bytes span $[0,255]$,
neither of which is \textsc{e4m3}-representable
(\S\ref{sec:cqladder}).  What changes is the narrower claim about the
Ozaki \emph{product} passes.  Sets E and A are faster, and cheaper in
accumulators; they are not, as we previously wrote, the only layouts
that make an \fp{8} realisation exact at all.

\paragraph{Accumulators: $N_{\text{acc}}=2$ per modulus.}  A plane
product may share an accumulator with another only if their epilogue
coefficients differ by a signed power of two, since only then can the
difference be absorbed as an exponent-only edit of a stored plane---exact,
and free, because it happens once at conversion time rather than in the
$k$-loop.  Applying this to the two identities:
\begin{itemize}
\item Square, \eqref{eq:sq-shortcut}: the coefficients are $\{1,s,s\}$.
  The two cross terms already \emph{share} the coefficient $s$, so they
  accumulate together; $d_0e_0$ cannot join them because $s$ is not a
  power of two.  Hence $N_{\text{acc}}=2$.
\item Nonsquare, \eqref{eq:kar}: the ratio of the $d_1e_1$ and $d_0e_0$
  coefficients is $(2^{2b}-2^b)/(1-2^b) = -2^b$ exactly.  Storing the
  $d_1$ plane pre-scaled by $-2^b$ therefore merges those two products
  into one accumulator carrying the common weight $(1-2^b)$.  The
  pre-scaled plane is itself E4M3-exact---its per-modulus extremes take
  the four values $128/112/104/96$ across the byte sets, all on the exact
  grid---so the merge costs nothing.  The sum-plane coefficient $2^b$ is not a
  power-of-two multiple of $(1-2^b)$ (the ratio is $-16/15$ at
  $b{=}4$), so it cannot merge further.  Hence $N_{\text{acc}}=2$, and
  $2$ is a floor, not merely an achieved value.
\end{itemize}
So $N_{\text{acc}}=2r$ on the \fp{8} substrate: $26$ for~E and $30$
for~A.  S is the exception, at $6(2)+6(3)=30$, and the reason is
accumulator margin rather than representability.  Its six 9-bit
nonsquare tail moduli do admit the merge on \textsc{e4m3}: the
pre-scaled plane is exactly $-256=-2^{8}$ on all six, on the exact grid,
and the merged epilogue reproduces $d\,e$ over every ordered centred
pair.  But the merged term then reaches $4095$, so the schedule is exact
at $K_{\text{slab}}{=}4096$ by a single term, and we decline a margin of
one, keeping those six at $N_{\text{acc}}=3$
(\texttt{verify/stail\_merge.py}).  On \inteight{} the merge would be
unavailable there in any case---the pre-scaled plane leaves
$[-128,127]$---but that is a property of \inteight{}, which is not the
product substrate on any route in the menu.

\paragraph{Accumulation is exact, and the obligation discharges.}
Previous revisions deferred the exactness of in-loop accumulation to
Part~3 against a loosely stated ``\intthirtytwo/$2^{19}$'' bound.  It
does not need deferring.  \fp{32} accumulates integers exactly to
$2^{24}$, so the requirement is simply
\begin{equation}
  K_{\text{slab}} \cdot \max|\text{term}| \;\le\; 2^{24},
\label{eq:accum-exact}
\end{equation}
and the four accumulator kinds have $\max|\text{term}|$ equal to $256$
($d_0e_0$, square), $512$ ($d_1e_0{+}d_0e_1$), $225$
($(d_0{+}d_1)(e_0{+}e_1)$) and $1088$ ($d_0e_0 - 2^b d_1e_1$, the
merged nonsquare accumulator and the binding case).  At
$K_{\text{slab}}=4096$ the largest accumulator reaches $4\,456\,448 =
0.27\cdot2^{24}$, a $3.76\times$ margin; exactness would survive
$K_{\text{slab}}$ up to $15\,420$.  This is now a checked inequality,
not an obligation.

\subsection{Error Analysis}

Both Ozaki~I and Ozaki~II provide \emph{provable} error bounds for the
emulated product, in contrast to ad-hoc mixed-precision schemes.  For Ozaki~II
with $r$ moduli chosen by the criterion~\eqref{eq:M-bound}, the worst-case
componentwise relative error is bounded by the working-precision unit
round-off $u_{\textsc{fp64}}\approx 2^{-53}$ \emph{plus} the floating-to-integer
rounding introduced in~\eqref{eq:scale}~\cite{ozaki_error_analysis_2026}.  In
practice, for inputs with bounded condition number, the observed relative
error is within $2$--$10\,u_{\textsc{fp64}}$~\cite{ozaki2025_scheme2};
the ADP work of Schwarz
\emph{et al.}~\cite{schwarz2025} reports less than 10\% overhead for
componentwise-accurate DGEMM emulation on Blackwell in the Ozaki-I
setting (its extension to Ozaki~II is proposed, not yet demonstrated;
see the contract below).

We refer the reader to~\cite{ozaki_error_analysis_2026} for the full
componentwise analysis; the practical implication for this paper is that the
\emph{kernels we discuss inherit the same error bound as the underlying
emulated GEMM}, modulo the trivial summation rounding incurred at the
reconstruction step.

\paragraph{The numerical contract of this paper.}  Because ``exact'' and
``\fp{64}-accurate'' are different claims at different layers, we fix
the vocabulary once and use it throughout.  \emph{(i)~Exact core:} the
modular products and the multi-limb CRT/Garner reconstruction are exact
integer arithmetic within their stated ranges---algebraic statements,
independent of inputs.  \emph{(ii)~Grade~A (componentwise):} the
returned \fp{64} entries satisfy the componentwise bound
of~\cite{ozaki_error_analysis_2026} under the scaling assumptions of
Appendix~\ref{app:conditioning} \emph{and under that theorem's
round-to-nearest quantiser} (the truncation variant and the
codesigned sets carry the bound as a stated obligation,
Table~\ref{tab:contract}); this is the accuracy grade meant
whenever this paper says ``\fp{64}-accurate'' about a matrix product.
\emph{(iii)~Grade~B (compensated/normwise):} paths such as
\fp{32}+Kahan reductions carry a compensated error bound at the working
precision---strictly weaker than Grade~A---and are always labelled as
such; the tensor-resident Kulisch route of \S\ref{sec:cqladder} is
the exact upgrade.  \emph{(iv)~IEEE behaviour:} propagation of
NaN/Inf, subnormal handling, signed zero, and rounding-mode semantics
are \emph{not} claimed equivalent to native \fp{64} and are routed to
detection-plus-fallback (\S\ref{sec:falsification});
\emph{(v)~reproducibility} is claimed only where the exact
(Kulisch-class) reduction is used; and \emph{(vi)~fallback}: inputs
whose exponent span exceeds what the chosen $r$ certifies fall back to
the surviving native pipe, with frequency and cost an explicit
measurement target.  $r{=}12$ is a tested working point for the stated
distributions, $r{=}15$ the conservative guaranteed-range setting; no
claim in this paper should be read above its grade.

\paragraph{Dynamic range and the choice of $r$ are not free, but they
are bounded and automatable.}  A fair objection to any fixed-slice
emulation is that integer/fixed-point residue arithmetic carries no
exponent, so the safe number of moduli $r$ depends on the dynamic range
of the specific operands and cannot be assumed constant: a single
optimistic $r$ may under-serve ill-conditioned inputs, and determining
the right $r$ per operation is itself work that must be charged.  We
make two points.  First, the value used throughout this
paper, $r=12$, is the \fp{64}-equivalent setting recommended by
Mukunoki~\cite{mukunoki2025_fp8} ($r\!\in\![11,14]$) rather
than a throughput-maximising guess; the projections should be read as a
\emph{function} of $r$ (each unit of $r$ scaling the dense compute
ceiling by $\approx r/(3r{+}1)$), with the larger end of the range the
conservative choice for guaranteed accuracy.  Second, the per-input
selection of $r$ need not be hand-tuned or expensive: the
Exponent-Span-Capacity (ESC) estimator and Automatic Dynamic Precision
(ADP) framework of Schwarz \emph{et al.}~\cite{schwarz2025} choose the
slice count per GEMM at runtime, fully GPU-resident, with automatic
fallback to native \fp{64}, and report less than $10\%$ overhead even
under worst-case configurations, validated against adversarial
BLAS-grading tests---demonstrated for Ozaki-I; extending ESC/ADP to
Ozaki~II's modulus count and error model is a proposed part of the
validation programme, not established evidence.  The TME model accommodates this directly by letting
$\alpha=(3r{+}1)$ track an ESC-chosen $r$ rather than a fixed constant
(\S\ref{sec:futurework} and the per-row treatment of
Appendix~\ref{app:fusion-details}).  The residual question---how often
ADP must fall back on real scientific inputs, and whether that fallback
materially erodes the memory-roof advantage---is genuinely empirical and
is one of the measurements we prioritise in \S\ref{sec:futurework};
notably, on B300 the fallback target is the small \emph{surviving}
native \fp{64} pipe, not a zero-\fp{64} part, so an occasional fallback
degrades gracefully rather than catastrophically.

\subsection{Other FP64 Emulation Approaches}

Several alternative paths exist for emulating high-precision arithmetic on
low-precision tensor units.  Markidis \emph{et al.}~\cite{markidis2018}
explored \fp{16} tensor cores for \fp{32}-equivalent accuracy, the natural
ancestor of all modern emulation work.  Iterative-refinement solvers
\cite{haidar2018,anzt2018} use low-precision GEMMs as inner kernels and
correct residuals in high precision, achieving high accuracy on solvers but
not on bare GEMM-like primitives.  More recently, MixPert and similar
adaptive-precision frameworks compose low-precision tensor operations with
correction terms.

Ozaki-style emulation is distinctive in that it provides
\textbf{provable componentwise} error guarantees on the bare matrix product
itself, without requiring an outer iteration or a problem-specific tuning
loop.  This property is essential for drop-in replacement of cuBLAS DGEMM
in scientific codes, which is exactly the use case NVIDIA targeted with the
October~2025 cuBLAS integration~\cite{nvidia_cublas_emulation}.

\subsection{Tensor Cores for Memory-Bound Kernels: Prior Art}

There is a parallel literature, largely independent of Ozaki, on
\emph{making memory-bound kernels use tensor cores at all}---irrespective of
precision considerations.  TCStencil~\cite{liu2022_tcstencil},
SPTCStencil~\cite{gu2025_sptcstencil} and SparStencil~\cite{wang2025_sparstencil}
reformulate stencil sweeps as block-sparse GEMMs amenable to dense or
sparse tensor cores.  These works treat the precision question orthogonally
(typically retaining \fp{32} or \fp{16}).  Our contribution sits at the
\emph{intersection} of the two threads: we want both (i) the tensor-core
mapping that the stencil community has developed, and (ii) the \fp{64}-accurate
emulation that the Ozaki community has developed.  The TME model is the
analytic tool that lets us reason about both simultaneously.

Finally, the present work sits within a broader, ongoing reassessment of
the relationship between AI-oriented hardware and scientific computing, of
which recent strategic surveys of how HPC must adapt to AI-era
silicon~\cite{dongarra2026ride} are representative.  That literature
documents the shift---native \fp{64} ceasing to be the assumed foundation
of HPC---and its consequences for the field; our aim is complementary and
more specific, namely to supply the primitive-level theory that shows the
shift is not merely survivable but sound, with the FP8 matrix op as the
foundation onto which the established kernel taxonomy maps.

% =======================================================================
\section{Architectural Analysis: The FP64 Cliff}
\label{sec:arch}

We now establish the architectural baselines used throughout the rest of the
paper.  All numbers in Table~\ref{tab:specs} are taken from the official
NVIDIA datasheets and corroborated by independent
microbenchmarks~\cite{nvidia_blackwell_ultra,nvidia_b200_datasheet,jarmusch2025,dickenmann2026}.
We report \emph{dense} throughput per single GPU unless explicitly marked as
sparse, because real HPC workloads do not generally exhibit the 2:4 structured
sparsity required to reach the sparse rates.

\begin{table}[h]
\caption{Per-GPU architectural parameters used in the TME model.  Tensor
throughput numbers are dense unless noted.  Vector \fp{64} refers to
non-tensor SIMT pipes.  Sources: NVIDIA Blackwell~Ultra
datasheet~\cite{nvidia_blackwell_ultra}, HGX~B200
datasheet~\cite{nvidia_b200_datasheet},
microbenchmark study~\cite{jarmusch2025}, NVIDIA Rubin specifications
as published~\cite{nvidia_rubin_blog,theregister_rubin,lockwood_rubin},
and---for the Rubin \fp{8}/\fp{16} rates---the NVIDIA DGX Rubin NVL8
specification of June~30, 2026~\cite{nvidia_dgx_rubin_nvl8}.}
\label{tab:specs}
\centering
\footnotesize
\setlength{\tabcolsep}{4pt}
\begin{tabular}{l|cccc}
\toprule
\textbf{Metric} & \textbf{H100} & \textbf{B200} & \textbf{B300}\textsuperscript{$\star$} & \textbf{R200} \\
                & (Hopper)      & (Blackwell)   & (Blackwell Ultra) & (Rubin) \\
\midrule
FP64 Vector (TFLOPS)             & 34   & 40       & $\sim$1.3 & $\sim$33 \\
FP64 Tensor, native (TFLOPS)     & 67   & 40       & $\sim$1.2 & ---\textsuperscript{*} \\
FP64 Matrix, emulated (TFLOPS)   & ---  & ---      & via Ozaki~II & $\sim$200 \\
\midrule
FP16/BF16 Tensor (TFLOPS, dense) & 989  & 2{,}250  & 2{,}500   & 4{,}000 \\
TF32 Tensor (TFLOPS, dense)      & 494  & 1{,}100  & 1{,}250   & 2{,}000 \\
FP8 Tensor (TFLOPS, dense)       & 1{,}979 & 4{,}500 & 5{,}000 & \textbf{17{,}500}\textsuperscript{$\ddagger$} \\
FP6 Tensor (TFLOPS, dense)       & ---  & ---      & ---       & 17{,}500 \\
INT8 Tensor (TOPS, dense)        & 1{,}979 & 4{,}500 & $\sim$165 & $\sim$250 \\
FP4 / NVFP4 (TFLOPS, dense)      & ---  & 7{,}000  & 10{,}000  & 35{,}000 \\
\midrule
HBM Bandwidth (TB/s)             & 3.35 & 7.7--8.0 & 8.0       & \textbf{22} \\
HBM Capacity (GB)                & 80   & 180--192 & 279--288  & 288 \\
\midrule
\textbf{FP8 : native FP64 ratio} & \textbf{30:1} & \textbf{113:1} & \textbf{3800:1} & \textbf{530:1\textsuperscript{$\dagger$}} \\
\textbf{Memory ridge \flops{}/B (native)} & 10.1 & 5.0 & 0.16 & 1.5 \\
\bottomrule
\end{tabular}
\\[2pt]
{\scriptsize \textsuperscript{*}~Rubin specifications list FP64 matrix
performance under an explicit ``Emulated DGEMM'' column rather than as a
native tensor-core rate~\cite{nvidia_rubin_blog,lockwood_rubin}.
\textsuperscript{$\dagger$}~FP8 to native vector FP64; against the
published Emulated-DGEMM figure ($200$~TFLOPS) the ratio is
$\sim\!88{:}1$, and against the model ceiling
$P_{\fp{8}}/(3r{+}1)\approx473$~TFLOPS it is $\sim\!37{:}1$ ($r{=}12$).
\textsuperscript{$\ddagger$}~NVIDIA DGX Rubin NVL8 specification, June~30,
2026 (140~PFLOPS dense FP8/FP6 per 8~GPUs)~\cite{nvidia_dgx_rubin_nvl8};
supersedes the $\sim\!4{,}000$ used in versions of this paper through
July~3, 2026 (see \S\ref{sec:cqladder}).
\textsuperscript{$\star$}~The B300 column carries pre-freeze
illustrative constants; from \S\ref{sec:cqladder} onward the analysis
uses the companion's \emph{frozen} GB300 (NVL72-derived per-GPU) values
---$5.0$~PF \fp{8}, $166.7$~\tops{} \inteight{}, $1.4$~TF \fp{64},
$8$~TB/s---which differ from the HGX~B300 SKU; deltas $\le 7\%$ (see
the platform note in Table~\ref{tab:glossary}).}
\end{table}

\paragraph{Reading the table.}  Four columns---H100, B200, B300, and
R200---trace a clear architectural trajectory.  Native \fp{64} compute is
no longer growing with each generation; on B300 it has effectively been
removed, and on Rubin NVIDIA has chosen to expose ``Emulated DGEMM'' as
an explicit, first-class column in the official
specifications~\cite{nvidia_rubin_blog}.  At the same time, the
low-precision matrix pipes (\fp{8}, NVFP4) and the HBM bandwidth have
each grown by factors of $2$--$3$ per generation, with Rubin's $22$~TB/s
HBM4 marking a $2.75\times$ jump over B300.  Any performance model for
scientific computing on these architectures must therefore treat
emulation \emph{not as an optimisation} but as the \emph{native execution
model} for \fp{64} matrix operations.

\paragraph{Why Ozaki~II runs through \fp{8} on these architectures.}
The \inteight rate on Blackwell Ultra and Rubin has not scaled with
\fp{8} or NVFP4---in fact it has \emph{decreased} relative to Hopper, as
silicon area has been redirected toward low-precision floating-point
matrix units.  The natural path to high emulation performance on these
architectures therefore runs through
\fp{8}~\cite{uchino2026_fp8,mukunoki2025_fp8}.  On \fp{8} the B300
delivers $5$~\pflops{} dense and $10$~\pflops{} sparse; with
$r\!=\!12$ moduli and the full $(3r{+}1)$ \fp{8} cost
($\alpha=37$), the
\emph{effective upper bound} on emulated \fp{64} throughput is
$5{,}000/37 \approx 135$~TFLOPS dense.  On Rubin, the official
$17.5$~\pflops{} dense \fp{8}~\cite{nvidia_dgx_rubin_nvl8}
with the same parameters yields $\approx 473$~TFLOPS; NVIDIA's
published $\sim 200$~TFLOPS ``Emulated DGEMM'' figure sits at
$\approx\!42\%$ of this bound---a margin compatible with a delivered,
accuracy-guaranteed library figure~\cite{schwarz2025,ozaki_error_analysis_2026},
but also, as \S\ref{sec:rubinuplift} quantifies, exactly the deconstruction-limited branch
the deconstruction term alone produces at moderate problem sizes
($\bar{n}\!\approx\!500$--$900$)---a distinction a single size
sweep decides
(\S\ref{sec:rubinuplift}; versions of this paper through July~3, 2026
used a superseded $4$-\pflops{} figure under which the published number
appeared to exceed the bound).

\paragraph{Where the native memory ridge sits.}  Combining the native
\fp{64} compute roof with HBM bandwidth gives ridge points of
$10.1$~\flops{}/B on H100, $5.0$~\flops{}/B on B200, $0.16$~\flops{}/B on
B300, and $1.5$~\flops{}/B on Rubin.  These four numbers tell three
distinct stories.  On H100 and B200, the ridge sits above the
operational intensity of every standard memory-bound primitive (SpMV
$\sim 0.2$, stencils $\sim 0.5$, batched GEMV $\sim 0.5$--$2$), so those
kernels are bandwidth-bound natively and the architecture is balanced
for the workload class.  On B300, the ridge has collapsed to
$0.16$~\flops{}/B, below the operational intensity of \emph{every}
standard scientific kernel; the native pipe is the bottleneck even for
SpMV.  On Rubin, the picture is genuinely mixed: the bandwidth jump to
$22$~TB/s combined with the modest $33$~TFLOPS vector \fp{64} pushes
the ridge to $1.5$~\flops{}/B, which puts SpMV ($\sim 0.2$), stencils
($\sim 0.5$), and small-batch GEMV back into the memory-bound regime
where native \fp{64} vector is once again usable, while batched GEMV at
$B{=}8$ ($\mathrm{OI}\sim 2$) and dense GEMM
sit at or above the ridge and benefit from the Emulated DGEMM path.
In other words, Rubin partially restores the native-\fp{64}-viable
regime for the lowest-OI kernels, and Ozaki~II picks up the rest.

% =======================================================================
\section{The Tensor--Memory Equilibrium Model}
\label{sec:model}

We now develop the analytic performance model used in the rest of the paper.
Let a kernel perform $W$ \fp{64}-equivalent floating-point operations on
$Q$ bytes of memory traffic, so that its operational intensity is $\mathrm{OI}=W/Q$.
We adopt OI in preference to ``operational intensity'' to avoid notational
collision with AI throughout this paper.

\subsection{Native FP64}

The Roofline model~\cite{williams2009_roofline} predicts the native execution
time as
\begin{equation}
T_{\text{nat}} \;=\; \max\!\left(\frac{W}{P_{\textsc{fp64}}},\frac{Q}{B_\text{mem}}\right)
              \;+\; L_{\text{mem}},
\label{eq:tnat}
\end{equation}
where $P_{\textsc{fp64}}$ is the peak \fp{64} throughput, $B_\text{mem}$ the
HBM bandwidth and $L_\text{mem}$ the cold-start latency (assumed amortised
for the workload sizes considered).  The kernel is memory-bound when
$\mathrm{OI}<P_{\textsc{fp64}}/B_\text{mem}$, compute-bound otherwise.

\subsection{Emulated Execution}

Replacing native \fp{64} by Ozaki~II introduces four overhead parameters.
(Earlier versions of this paper carried only the first three; the fourth,
the input-side deconstruction cost, was identified as a first-order
omission in the technical review of Bayraktar, Gunnels, and
Caday~\cite{bayraktar2026tme} and is incorporated here---see
\S\ref{sec:whyupdate}.)

\begin{definition}[Emulation parameters]
For a fixed Ozaki~II configuration on a given hardware target,
\begin{description}[leftmargin=2em,topsep=2pt,itemsep=2pt]
\item[$\alpha$] $\;=\;$ number of low-precision tensor-core MMAs required per
   \fp{64} fused multiply--add.  For the \fp{8} Ozaki~II variant this is
   $3r{+}1$ with $r$ the number of moduli (three Karatsuba \fp{8} MMAs
   per modulus plus the max-magnitude pass; \S\ref{sec:model}
   Crossover Analysis), modulo constant overhead from index arithmetic.
\item[$\beta$] $\;\ge 1\;$ is the \emph{bandwidth multiplier}: the ratio of
   bytes moved by the emulated kernel to the bytes that the equivalent native
   \fp{64} kernel would move: with $Q_0$ the native reference bytes and
   $Q_{\text{emu}}$ the complete emulated bytes, $\beta = Q_{\text{emu}}/Q_0$,
   from the complete byte ledger.  $\beta=1$ for fully fused on-chip decomposition
   (residues live on chip and never touch global memory); in the
   unfused-materialised regime $\beta \approx (8+2p)/8$ per streamed
   operand ($p$ the stored plane bytes per scalar, $30$--$44$ for the
   candidate sets---write plus read), scheduling-dependent; $r$ is kept
   strictly as the modulus count.
\item[$\gamma$] $\;\ge 0\;$ is the per-output reconstruction latency, in
   seconds per output element, capturing the cost of Garner's algorithm.
\item[$c_q$] $\;\ge 0\;$ is the per-input \emph{deconstruction} cost: the
   number of SIMT integer instructions required to convert one streamed
   operand element into its residue representation for \emph{one} modulus
   (scaling, rounding, modular reduction, and---on the \fp{8}
   substrate---the Karatsuba plane conversions), so that the total
   deconstruction work is $c_q\, r$ instructions per converted element.
   $c_q$ and the sustained integer-issue rate $P_{\text{int}}$ that
   executes it are architecture and implementation parameters of the
   model, not constants.  For dense GEMM the conversion \emph{count}
   is written explicitly as
   $N_{\text{conv}} = \lambda_A\,mk + \lambda_B\,kn$, with
   $\lambda_A, \lambda_B \ge 1$ the schedule-dependent conversion
   multiplicities (\S\ref{sec:hwproposal}); the streamed-kernel form
   $\varphi\,n_{\text{in}}$ with $\varphi \in [0,1]$ is the special
   case in which conversions track streamed elements.  The conversion
   ledger and the HBM byte ledger are kept separate and are related
   only under a stated schedule.
\end{description}
\end{definition}

The emulated time's \emph{service-tail endpoint}---a $\max$ over the mutually
overlapped services followed by an unoverlapped reconstruction tail, \emph{not}
a full serialisation---is then
\begin{equation}
T_{\text{serial}} \;=\;
   \max\!\left(\frac{\alpha\, W_{\text{mma}}}{P_{\text{low}}},\;
               \frac{\beta\, Q_0}{B_\text{mem}},\;
               \frac{c_q\, r\, \varphi\, n_{\text{in}}}{P_{\text{int}}}\right)
   \;+\; \gamma\, n_\text{out},
\label{eq:temu}
\end{equation}
where $P_{\text{low}}$ is the relevant low-precision tensor throughput
($P_{\textsc{fp8}}$, $P_{\textsc{int8}}$, etc.), $n_\text{out}$ is the
number of output elements, $n_{\text{in}}$ is the number of streamed
input elements ($n_{\text{in}} \approx Q/8$ for \fp{64}-streamed
operands), and $\varphi \in [0,1]$ is the fraction of streamed elements
that must actually be converted (elements reused from an on-chip residue
copy, or constant across the kernel as in the stencil's coefficient
table, are converted once and re-used, so $\varphi<1$ where such reuse
exists).  In $T_{\text{serial}}$ the per-output reconstruction is charged
fully serially after the $\max$.  The companion's per-record engine and
every table in this paper instead use the overlapped \emph{host-service}
rate, in which each per-output reconstruction demand is added to whichever
host pipe (\textsc{int8} or SIMT) carries it and overlapped inside a
single $\min$ over service rates, with an explicit serial term only for
non-pipelinable dependencies.  Because that engine has accreted terms as
successive obligations were discharged, we state it once here in full;
\emph{these seven terms are the entire model}, and every projected rate in
either paper is one evaluation of Eq.~\eqref{eq:psvc}:
\begin{equation}
\begin{aligned}
P_{\text{svc}}(m,n,k) \;=\; \min\Big(
&\underbrace{\tfrac{P_{\fp{8}}}{\alpha}}_{\text{(1) MMA roof}},\;
\underbrace{\tfrac{P_{\text{int}}}{\frac{\mu\lambda_{\text{eff}}}{\bar n}
   + \frac{N^{I}_{\text{rec}}(r)}{2k}}}_{\text{(2) \inteight{} host}},\;
\underbrace{\tfrac{P_{\textsc{simt}}}{\frac{c_q^{\text{res}} r
   \lambda_{\text{eff}}}{\bar n}
   + \frac{N^{S}_{\text{rec}}(r)}{2k}}}_{\text{(3) SIMT host}},\\[1.2ex]
&\underbrace{\tfrac{B_{\text{hbm}} W}{Q_0 + Q_{\text{re}} + Q_{\text{red}}}}_{\text{(4) HBM}},\;
\underbrace{\tfrac{B_{\textsc{l2}}}{\phi\,p_{\text{store}}/T}}_{\text{(5) plane feed, \textsc{l2}}},\;
\underbrace{\tfrac{B_{\text{hbm}}}{p_{\text{store}}/T}}_{\text{(6) plane feed, HBM}},\;
\underbrace{\tfrac{B_{\textsc{l2}} W}{Q_{\text{red}}}}_{\text{(7) slab reduction}}
\Big).
\end{aligned}
\label{eq:psvc}
\end{equation}
Here $\mu$ is the route's deconstruction MACs per input element, $c_q^{\text{res}}$
its SIMT residual, $\lambda_{\text{eff}}=(m\lambda_A{+}n\lambda_B)/(m{+}n)$ the
size-weighted re-split multiplicity of \S\ref{sec:frozen-kernel},
$N^{I}_{\text{rec}}$/$N^{S}_{\text{rec}}$ the reconstruction op counts on the two
hosts, $Q_0$ the \fp{64} operand and output traffic, $Q_{\text{re}}$ the
\fp{64} re-reads incurred by on-the-fly re-splitting, $Q_{\text{red}}$ the
$k$-slab residue-reduction traffic, $T$ the tile edge, and
$\phi\in\{\tfrac12,1\}$ selects the hybrid (small operand resident) or fully
materialised variant.  Terms (5)--(7) are alternatives selected by the
schedule, not simultaneous; the engine takes the best-scoring schedule and
then the $\min$ within it.  A candidate eighth term---the SMEM operand
bandwidth needed to feed $p_{\text{store}}$ planes per scalar---is
\emph{provably} never binding: at a route's own roof its demand-to-supply
ratio is exactly $p_{\text{store}}/\alpha$, independent of platform and tile
size ($0.81/0.83/0.96$ for S/E/A), so it is checked in
\S\ref{sec:frozen-kernel} and then omitted.  These are model
\emph{endpoints}, not rigorous bounds on measured time: with perfect service
overlap the time is $T_{\text{svc}}$; the genuine no-overlap serialisation is
the \emph{sum} of the service times (which upper-bounds $T_{\text{serial}}$);
and imperfect overlap moves $T_{\text{meas}}$ between $T_{\text{svc}}$ and---absent
the assumed service-independence---potentially past $T_{\text{serial}}$.  We
report $T_{\text{svc}}$ and treat the gap as a sensitivity.  We write
$T_{\text{emu}}$ for the emulated time generically when the two endpoints
coincide, as they do in the memory-bound limit where the
$\gamma\,n_{\text{out}}$ term vanishes and both reduce to
$Q/B_{\text{mem}}\,(1+o(1))$.  Two structural remarks, both due
to~\cite{bayraktar2026tme}.  \emph{First, the duality:} reconstruction is
charged per \emph{output} ($\gamma\,n_{\text{out}}$) and deconstruction
per \emph{input} ($c_q r\,n_{\text{in}}/P_{\text{int}}$); for memory-bound
kernels $n_{\text{in}} \gg n_{\text{out}}$, which is precisely why the
term is first-order and why its earlier omission mattered.  \emph{Second,
tile granularity:} the MMA term must charge the \emph{executed} work, not
the useful work.  The \fp{8} MMA atom has a minimum accumulator width of
$n{=}8$ columns, so a kernel with $B<8$ right-hand sides executes
\begin{equation}
W_{\text{mma}} \;=\; \max\!\left(1,\,\tfrac{8}{B}\right) W,
\label{eq:wmma}
\end{equation}
paying for the padded lanes whether or not they carry data; at $B{=}1$
this raises the \fp{8} keep-up requirement eightfold (still second to the
deconstruction term at reference constants; Appendix~\ref{app:sparse}).

\paragraph{The conversion-bound regime and $\mathrm{OI}^{*}$.}
The deconstruction term creates a third binding regime alongside
compute-bound and memory-bound: a kernel is \emph{conversion-bound} when
$c_q r \varphi\, n_{\text{in}}/P_{\text{int}}$ dominates
Eq.~\eqref{eq:temu}.  Against native \fp{64}, emulation can win only if
converting an element costs less time than simply doing its \fp{64} work,
which for \fp{64}-streamed operands ($n_{\text{in}}=Q/8$) reduces
to~\cite{bayraktar2026tme}
\begin{equation}
\mathrm{OI} \;>\; \varphi\,\mathrm{OI}^{*}, \qquad
\mathrm{OI}^{*} \;=\; \frac{c_q\, r\, P_{\fp{64}}}{8\, P_{\text{int}}},
\label{eq:oistar}
\end{equation}
and any kernel below the threshold is capped at
$S \le \varphi^{-1}\,\mathrm{OI}/\mathrm{OI}^{*}$ times native
performance regardless of $\beta$, occupancy, or tensor throughput.
Similarly, the emulated kernel reaches the memory \emph{roof} only if the
conversion keeps pace with the stream, i.e.\ only if
$c_q \le 8P_{\text{int}}/(r\varphi B_{\text{mem}})$; the shortfall factor
$c_q r \varphi B_{\text{mem}}/(8P_{\text{int}})$ is independent of the number of
right-hand sides, because conversion is charged per streamed element.
\textbf{A note on the division of labour in this paper.}  Everything
up to this point in the subsection is \emph{architecture-independent
theory}: the four-term model, the duality, the tile-granularity charge,
and the thresholds of Eq.~\eqref{eq:oistar} hold on any machine
executing Ozaki~II, with $c_q$, $P_{\text{int}}$, and $\varphi$ as
symbolic parameters.  What follows---the reference constants
below, and the sensitivity analysis, implementation strategies, and
architectural observations of \S\ref{sec:rubinuplift}---is the
\emph{instantiation on current GPUs}, deliberately quarantined so that
the model survives hardware revisions unchanged while the constants
page turns with each generation (as this version's Rubin correction
illustrates).  \textbf{Reference constants.}  The review of~\cite{bayraktar2026tme}
counted, on the shipping cuBLAS INT8-emulation path,
$c_q = 16$ instructions per modulus per element (13 counted from the
shipping SASS plus 3 for the \fp{8} Karatsuba plane converts), with
$P_{\text{int}} \approx 75$~\tops{} on B300; the memo's
non-confidential stage structure and normalisation are summarised in
Appendix~\ref{app:memo}.  One provenance caution attaches: the released
cuBLAS GEMM emulation is publicly described as Ozaki-I
slicing~\cite{emugemm2026}, while NVIDIA's cuEST emulation stack now
exposes \emph{both} schemes (slice-count and modulus-count controls,
selected by compute capability)~\cite{nvidia_cuest}; the memo's counted
stage structure is CRT-flavoured, and the confirmation request to its
authors (Appendix~\ref{app:memo}) asks which realisation the counted
SASS belongs to.  Statements that read shipping \emph{anchors} through
CRT constants are conditional on that attribution.  At this paper's working
point ($r{=}12$, $P_{\fp{64}}{=}1.3$~TFLOPS) these give
$\mathrm{OI}^{*} \approx 0.42$~\flops{}/B and a roof-shortfall factor of
$\approx 2.6$; at the fully conservative $r{=}15$ (the source's guaranteed-range
setting~\cite{uchino2026_fp8}) and the NVL72-derived $P_{\fp{64}}{=}1.4$~TFLOPS,
$\mathrm{OI}^{*} \approx 0.56$ and the shortfall is $\approx 3.2$.
\textbf{A reconciliation note on $P_{\text{int}}$.}  The spectral
companion~\cite{matsuoka2026fft} adopts a different normalisation for
the same pipe: $41.7$~T~inst/s, derived as the published B300 \fp{32}
TFLOP/s figure divided by two on the assumption that \fp{32} and
integer issue share lanes on Blackwell (an FMA counts as two flops on
one issue slot).  The $75$~T~inst/s used here is the memo's own stated
normalisation, adopted as the reference constant because it is the one
the memo's instruction counts were made against; the two differ by
$1.8\times$, and \emph{which is physically right is precisely the
integer-pipe census that Part~3 is scoped to measure}.  We therefore
carry the spec-derived value as an explicit sensitivity: at
$P_{\text{int}} = 41.7$~T~inst/s and this paper's working point,
$\mathrm{OI}^{*} \approx 0.75$~\flops{}/B ($\approx 0.81$ at the
NVL72-derived $P_{\fp{64}} = 1.4$~TFLOPS, the companion's own figure),
which widens the conversion-bound band---the SpMV and single-RHS GEMV
verdicts of Table~\ref{tab:speedups} become \emph{more} conservative,
not less---and likewise tightens every $P_{\text{int}}$-bounded quantity
in the companion's dense analysis (the SIMT keep-up budget of
\S\ref{sec:cqladder} falls from $6.25$ to ${\approx}3.5$ instructions
per modulus on GB300 and from $2.3$ to ${\approx}1.3$ on Rubin, and the
SIMT-residual knees move outward accordingly).  The direction is
uniform: the $41.7$ case makes the software-only picture harder and the
co-design case stronger, never the reverse.  The tensor-side quantities
($473$~TFLOPS; the companion's $0.497$ ratio of the deconstruction-$\lambda$
term to the roof) do not depend on $P_{\text{int}}$, but the dense
\emph{floor} does, because it is a minimum over terms: the companion's
engine re-run at $41.7$~T~inst/s finds the SIMT-residual term binding on
Rubin, with the large-square floor at ${\approx}148$~TFLOPS ($0.31$ of
$473$) in place of the $0.50$ quoted at $75$, and GB300 at route~E's own
$125$~TFLOPS roof in place of the \texttt{dp4a}-route $135$; route~E
leads on both parts under either normalisation (companion,
Appendix~B reconciliation note).  Until the census reports, the
$75$-T~inst/s verdicts are the ones to quote and the $41.7$ case is the
stated downside.  We
emphasise the model reading: $c_q{=}16$ is a \emph{memo-counted property
of a library path never engineered to minimise deconstruction}, not a
floor;
roof recovery requires $c_q \lesssim 5$--$6$ at $r{=}12$ (the
published set's refined two-limb residual $5.8$ sits at this
threshold; the all-byte codesign's $5.3$ runs at its own $r'{=}15$
and delivers $0.95$ of the \emph{memory} roof~\cite{matsuoka2026ozaki25}) and single-RHS GEMV
native-parity $c_q \lesssim 7$--$10$ (depending on $r$ and
$P_{\fp{64}}$), and~\cite{bayraktar2026tme} itself states the
two-sided decision criterion in exactly this form.  Determining the
engineered floor of $c_q$---and whether the integer-issue budget
$P_{\text{int}}$ can be supplemented by split issue across pipes or by
routing the (bitwise-linear) reduction onto the tensor cores
themselves---is the opening experiment of the Part~3 measurement
programme (\S\ref{sec:futurework}).  Throughout this paper we therefore
state each claim twice: at the fused, conversion-ideal bound, and at the
reference constants above.

\paragraph{Evidence labels.}  Because this paper mixes vendor
specifications, a source-counted memo, script-reproduced algebra, and
model projections, every quantitative claim carries (explicitly or by
context) one of six evidence labels, shared with the companion
paper~\cite{matsuoka2026ozaki25}: \emph{published specification} (a
vendor peak or ``up to'' value, not a measured kernel rate);
\emph{measured} (timed on named hardware and software---in these two
papers, only the companion's call-shape traces); \emph{source-counted}
(derived from an instruction trace with stated provenance, e.g.\ the
memo-counted $c_q{=}16$); \emph{script-checked} (algebra or arithmetic
reproduced by a script shipped in the companion's artifact, e.g.\ its
modulus-set obligations and supply bounds); \emph{ledger-projected} (an
instruction-count projection for an uncompiled route, e.g.\ the
$6.3/5.8/5.3/4.3$ residuals); and \emph{modeled projection} (the
output of a stated equation under stated assumptions).  No
ledger-projected or modeled value in this paper is a delivered rate,
and none is labelled ``verified'' or ``measured.''

\paragraph{The formal statement of the thesis.}  The machinery above
lets the paper's central claim (\S\ref{sec:formalclaim}) be stated as a
conditional theorem whose conditions are exactly the seams between
theory and implementation.

\begin{proposition}[Ideal-overlap roof-attainment criterion for the
atomic primitive, under the TME model]
\label{prop:atomic}
Let a kernel perform $W$ \fp{64}-equivalent operations over $Q$ bytes of
HBM traffic with $n_{\text{out}}$ outputs, realised through Ozaki~II on
an \fp{8} matrix engine under the model of
Eqs.~\eqref{eq:temu}--\eqref{eq:oistar}, \emph{with the model's ideal
overlap of the compute, memory, and conversion streams taken as an
assumption} (the $\max$ in Eq.~\eqref{eq:temu} is a service-time lower
bound, not a delivered-time identity), and suppose
\begin{itemize}[leftmargin=2.5em,itemsep=1pt,topsep=2pt]
\item[\textbf{(C1)}] \emph{fused traffic:} $\beta = 1$;
\item[\textbf{(C2)}] \emph{deconstruction keep-up:}
   $c_q\, r\, \varphi\, n_{\text{in}} / P_{\text{int}} \le
   Q/B_{\text{mem}}$ (equivalently $\chi \le 1$);
\item[\textbf{(C3)}] \emph{tensor keep-up:}
   $\alpha W_{\text{mma}} / P_{\text{low}} \le Q/B_{\text{mem}}$ in the
   memory-bound regime;
\item[\textbf{(C4)}] \emph{reconstruction amortisation:}
   $\gamma\, n_{\text{out}} \ll Q/B_{\text{mem}}$.
\end{itemize}
Then $T_{\text{emu}} = Q/B_{\text{mem}} + \gamma n_{\text{out}} =
(1 + o(1))\,Q/B_{\text{mem}}$, the $o(1)$ taken along any problem
family with $n_{\text{out}}/Q \to 0$ at fixed architecture (e.g.\
growing inner dimension $k$): the
emulated kernel runs at the memory roof up to the vanishing
reconstruction term, i.e.\ asymptotically at the time an ideal machine
with the same bandwidth and \emph{unbounded native \fp{64} compute}
would achieve---no performance is sacrificed by the reduction to the
\fp{8} primitive.  When (C3) fails because
$\mathrm{OI} > P_{\text{low}}/(\alpha B_{\text{mem}})$, the kernel is
compute-bound and attains the emulation ceiling
$P_{\text{low}}/(\alpha \cdot W_{\text{mma}}/W)$---which equals
$P_{\text{low}}/\alpha$ only when the tile-granularity inflation of
Eq.~\eqref{eq:wmma} is absent ($W_{\text{mma}} = W$)---the
corresponding no-sacrifice statement for that regime.
\end{proposition}

The proposition itself is immediate from Eq.~\eqref{eq:temu}; it is a
\emph{conditional ideal-overlap bound}, not a proof that (C1)--(C4)
are jointly attainable on any given silicon---overlap attainability,
issue coexistence, and the storage-mode coupling of
\S\ref{sec:hwproposal} are exactly what the measurement programme
tests.  Its
content lies in two places.  First, the analytic sections of this
paper (\S\ref{sec:impl}--\S\ref{sec:l3} and
Appendices~\ref{app:fusion-details}--\ref{app:sparse}) verify, class
by class across the surveyed taxonomy, that (C1)--(C4) are
\emph{satisfiable in the model} with stated margins---this is what
establishes low-precision MM as a viable atomic primitive at the level
of theory, and it is the claim on which this paper stakes its title.
Second, the conditions are precisely where \emph{implementation
artifacts} live: delivered $\beta$ versus (C1), engineered $c_q$ and
effective $P_{\text{int}}$ versus (C2), delivered tile efficiency
versus (C3), reconstruction throughput versus (C4).  Whether a given
piece of silicon satisfies them today is an empirical question about
constants, not about the theorem---quantified for 2026 silicon in
\S\ref{sec:cqladder} and measured systematically in Part~3.

\subsection{Crossover Analysis}

Let $\rho \;=\; P_{\text{low}}/P_{\textsc{fp64}}$ be the precision ratio
(\eg{} $\rho\approx 3800$ for \fp{8} on B300).  The compute multiplier
$\alpha$ is the number of low-precision MMAs per high-precision op.  On
the \fp{8} substrate this is $\alpha=(3r{+}1)$: each of the $r$ residue
planes expands into three \fp{8} MMAs (the Karatsuba structure used to
emulate signed \textsc{int}9), plus one MMA for the max-magnitude
estimation pass.  At the recommended $r\!=\!12$ this gives
$\alpha=37$.  (On the INT8 substrate a centred residue fits the format
directly whenever $m_i\!\le\!256$, so the Ozaki~II cost is
$\alpha_{\textsc{int8}}=r_{\textsc{i}}{+}1$---one MMA per modulus plus
the max pass, ${\sim}3\times$ cheaper \emph{per modulus}, but charged at
the $r_{\textsc{i}}\!=\!15$ that a byte-modulus set needs for matched
accuracy, hence $16$ and not $13$; see \S\ref{sec:int8vsfp8}.)

\paragraph{Case~A: Native compute-bound, emulation memory-bound.}
This is the regime that the B300 collapses into for nearly every standard
kernel.  Equations \eqref{eq:tnat} and \eqref{eq:temu} give
\begin{equation}
T_{\text{nat}} = \frac{W}{P_{\textsc{fp64}}},\qquad
T_{\text{emu}} = \frac{\beta Q_0}{B_\text{mem}}+\gamma n_\text{out},
\end{equation}
and the emulation is profitable when
\begin{equation}
\frac{W}{P_{\textsc{fp64}}} \;>\; \frac{\beta Q_0}{B_\text{mem}} + \gamma n_\text{out}.
\label{eq:case-a-condition}
\end{equation}
Ignoring $\gamma$ momentarily, and assuming $\beta=1$ (the fused case),
the speedup of emulation over native is
\begin{equation}
\frac{T_\text{nat}}{T_\text{emu}}
\;=\;\frac{W/P_{\textsc{fp64}}}{Q/B_\text{mem}}
\;=\;\frac{I\cdot B_\text{mem}}{P_{\textsc{fp64}}},
\label{eq:case-a-speedup}
\end{equation}
that is, the speedup equals the kernel's distance into the compute-bound
region of the native roofline.  On the B300 with $I=0.5$ (a 7-point stencil),
$B_\text{mem}=8$~TB/s, $P_{\textsc{fp64}}=1.3$~TFLOPS, this gives a
speed-up of $0.5\cdot 8/1.3 \approx 3.1\times$.  This bound holds only
where the deconstruction condition of Eq.~\eqref{eq:oistar} is also met:
at the reference constants the same stencil ($\varphi\!\approx\!0.5$,
because each grid element's residues are reused across neighbouring
outputs and the coefficient table is converted once) is
conversion-capped at $\varphi^{-1}\mathrm{OI}/\mathrm{OI}^{*} \approx
2.4\times$, and kernels below $\varphi\,\mathrm{OI}^{*}$ see no gain at
all (\S\ref{sec:eval}).

\paragraph{Case~B: Both regimes memory-bound (small $I$).}
When the native kernel is already memory-bound, emulation cannot improve
time-to-solution beyond $T_\text{nat}$ in the best case ($\beta=1$).  More
precisely, $T_{\text{emu}}/T_{\text{nat}}\to\beta$, \emph{provided} the
deconstruction keep-up condition
$c_q \le 8P_{\text{int}}/(r\varphi B_{\text{mem}})$ also holds; otherwise the
ratio degrades further by the conversion shortfall factor of
Eq.~\eqref{eq:oistar} and emulation is strictly slower than native even
at $\beta=1$.  Hence fused decomposition
($\beta=1$) yields parity, and unfused decomposition is strictly worse.  This
gives the important practical guidance: \textbf{for genuinely memory-bound
kernels in the small-$I$ regime, on-chip tile fusion \emph{and} a
low-$c_q$ deconstruction path are not just optimisations; they are jointly a
correctness requirement for emulation to be viable at all}.

\paragraph{Case~C: Both regimes compute-bound (dense GEMM).}
Here the speedup is $\rho/\alpha$, and the bandwidth roof is irrelevant.
On the B300 with \fp{8} cores at $r\!=\!12$ ($\alpha=3r{+}1=37$), this gives a
throughput ceiling of $5{,}000/37 \approx 135$~TFLOPS, which is
$\approx 104\times$ over
B300 native \fp{64} ($1.3$~TFLOPS).  This is the regime in which
Ozaki~II for dense GEMM has been most extensively
studied~\cite{uchino2026_fp8,mukunoki2025_fp8,schwarz2025}.  Note that
the $(3r{+}1)$ \fp{8} cost structure bites \emph{only} in this
compute-bound case, where the kernel runs at the emulation ceiling and
the throughput scales as $1/\alpha$.  In Cases~A and~B the kernel is
bandwidth-limited and never reaches the compute ceiling, so the same
factor merely lowers the \emph{emulation ridge}---the operational
intensity below which a kernel stays memory-bound---from
$P_{\fp{8}}/(rB_\text{mem})$ to $P_{\fp{8}}/((3r{+}1)B_\text{mem})$;
on B300 this is a shift from $\approx 52$ to $\approx 17$~\flops{}/B,
still far above the intensity of every memory-bound kernel surveyed
(\S\ref{sec:eval}).

\subsection{The TME Picture}

Figure~\ref{fig:crossover} draws the TME roofline for both B300 and Rubin.
The native \fp{64} roof on B300 is flat at $1.3$~TFLOPS, and on Rubin at
$\sim 33$~TFLOPS for vector \fp{64}.  Ozaki~II with fused decomposition
follows the memory roof up to its own compute ceiling: $\approx 135$~TFLOPS
on B300 (dense \fp{8} at $5$~PFLOPS, $r{=}12$, $\alpha=3r{+}1=37$) and
$\approx 473$~TFLOPS
on Rubin (dense \fp{8} at the official $17.5$~PFLOPS with the same
parameters; \S\ref{sec:cqladder}).  Generationally, \emph{both} axes
now scale: the \fp{8} ceiling grows $3.5\times$ over B300 and the memory
roof $2.75\times$ (8~$\to$~22~TB/s), so the \fp{8} compute available per
byte streamed actually \emph{rises} from $\approx\!625$ to
$\approx\!795$ \fp{8}-ops/B---the emulation margin widens with the
generation rather than merely tracking bandwidth.  (Earlier versions of
this paper, using the superseded $4$-PFLOPS \fp{8} figure, described the
Ozaki~II ceiling as essentially flat between B300 and Rubin; the
official rate retires that reading.)  NVIDIA's published Emulated-DGEMM
figure for Rubin ($\sim 200$~TFLOPS) now sits \emph{inside} the model
bound---at $\approx\!42\%$ of the $r{=}12$ ceiling ($\approx\!53\%$ of
the conservative $r{=}15$ ceiling of $\approx\!380$~TFLOPS)---which is
exactly the relationship one expects between a delivered, guaranteed
library figure (with margin for componentwise-error
guarantees~\cite{schwarz2025,ozaki_error_analysis_2026} and delivered
efficiency) and an analytic peak; the earlier puzzle of the published
figure \emph{exceeding} the model bound is resolved by the corrected
\fp{8} rate.

Two observations follow directly from the figure and are the central
quantitative message of this paper.

\paragraph{Memory-bound regime: parity with the memory roof.}  In the
bandwidth-bound region (left of the ridge point) the Ozaki~II/\fp{8}
curve overlaps the memory roof exactly.  This is precisely what
scientific computing requires: \emph{whatever bandwidth the architecture
provides, the emulated path can consume}.  On B300 this lifts memory-bound
kernels from the collapsed $1.3$~TFLOPS native floor up to the $8 I$~TFLOPS
memory roof---a gain that ranges from $1.2\times$ at SpMV-grade
intensities ($I\!\approx\!0.2$) to $\approx\!12\times$ at batched-GEMV
intensities ($I\!\approx\!2$ at $B{=}8$).  These are the fused,
conversion-ideal bounds; the region below
$\varphi\,\mathrm{OI}^{*}$ (marked in Figure~\ref{fig:crossover}) is
conversion-bound at the reference constants and there the surviving
native pipe is the correct path until the engineered $c_q$ is
demonstrated (\S\ref{sec:eval}).  On Rubin, the same emulated curve
follows a $22 I$~TFLOPS memory roof, $2.75\times$ higher in absolute
throughput than B300 across the entire memory-bound region.  This
bandwidth-driven gain is the dominant Rubin advantage and is felt by
\emph{every} HPC kernel with $I \lesssim P_{\fp{8}}/((3r{+}1)\cdot
B_{\text{mem}}) \approx 17$~\flops{}/B (the corrected emulation ridge on
B300 at $r{=}12$; an earlier draft placed this at $\approx 52$ using
$\alpha=r$).

\paragraph{Compute-bound regime: surpassing B200 by a wide margin.}
In the compute-bound region (right of the ridge point) the Ozaki~II/\fp{8}
curve saturates at $\sim 135$~TFLOPS on B300 and $\sim 473$~TFLOPS on
Rubin (dense \fp{8}$/(3r{+}1)$ at $r{=}12$)---the \emph{theoretical} roof; a
large dense \emph{square} output delivers half the Rubin figure (the
${\approx}235$-TFLOPS deconstruction-$\lambda$ floor, \S\ref{sec:rubinuplift})
until the co-design of \S\ref{sec:hwproposal} lifts it, while tall/skinny and
small-batch shapes are projected to reach the roof on shipping hardware.  For reference, B200's native \fp{64} ceiling sits at
$40$~TFLOPS---so the emulated path on B300 exceeds B200's \emph{native}
roof by $\approx 3.4\times$ and on Rubin by $\approx 11.8\times$.  The
comparison basis matters and is stated here once for the paper: against
B200's own \emph{best available} path---the shipping INT8-substrate
emulated DGEMM at $\approx\!150$~TFLOPS delivered
(\cite{nvidia_cublas_emulation}; consistent with the
$281$-TFLOPS INT8 ceiling of Table~\ref{tab:int8vsfp8} at the measured
$\approx\!53\%$ efficiency)---B300's \fp{8}-only ceiling of $135$ is
\emph{not} a generational gain: B300 cannot run the INT8 path its
predecessor used ($165$ vs $4{,}500$~TOPS), and its \fp{8} route only
restores, not exceeds, the prior best.  This is itself a sharp
illustration of the substrate-transition cost; the unambiguous
generational gain arrives with Rubin's $473$.  In other
words, the TME roofline shows that emulation does not merely
\emph{compensate} for the \fp{64} collapse; it carries the entire
operational-intensity spectrum above the best native
\fp{64} performance offered on the prior generation, even after the
full $(3r{+}1)$ \fp{8} cost is charged.  This is the
quantitative argument for treating Ozaki~II as the new baseline rather
than as a fallback.

\begin{figure}[htbp]
\centering
\begin{tikzpicture}
\begin{axis}[
    width=14cm, height=8cm,
    xmode=log, ymode=log,
    xlabel={Operational intensity $\mathrm{OI}$ (FLOPs / Byte)},
    ylabel={Modeled upper-bound throughput (TFLOPS)},
    xmin=0.05, xmax=200,
    ymin=0.2, ymax=5000,
    grid=both,
    legend style={
        at={(0.02,0.98)},
        anchor=north west,
        font=\scriptsize,
        cells={anchor=west},
        draw=black!50,
        fill=white,
        fill opacity=0.85,
        text opacity=1.0
    },
    legend cell align={left}
]
% Rubin memory roof (22 TB/s)
\addplot[color=violet, very thick, dotted, domain=0.05:200] {22*x};
\addlegendentry{Rubin mem.\ roof (22 TB/s)}
% B300 memory roof (8 TB/s)
\addplot[color=black, very thick, domain=0.05:200] {8*x};
\addlegendentry{B300 mem.\ roof (8 TB/s)}
% B200 native FP64 (40 TFLOPS)
\addplot[color=orange, dashed, very thick] coordinates {(0.05,0.4) (5,40) (200,40)};
\addlegendentry{B200 native FP64 roofline $\min(B\cdot\mathrm{OI},40)$}
% Rubin native FP64 vector (33 TFLOPS)
\addplot[color=violet!70!black, dashed, very thick] coordinates {(0.05,33) (200,33)};
\addlegendentry{Rubin native FP64 vec.\ (33)}
% B300 native FP64 (1.3 TFLOPS)
\addplot[color=red, very thick] coordinates {(0.05,1.3) (200,1.3)};
\addlegendentry{B300 native FP64 (1.3)}
% Ozaki II FP8 on B300, ceiling 135 TFLOPS (dense FP8 / (3r+1), r=12)
\addplot[color=blue!70!black, very thick] coordinates {(0.05,0.4) (16.9,135) (200,135)};
\addlegendentry{B300 Ozaki~II/FP8 ($r{=}12$, $\alpha{=}37$)}
% Ozaki II FP8 on Rubin, ceiling 473 TFLOPS (dense FP8 17.5 PF / (3r+1), r=12)
\addplot[color=teal, very thick] coordinates {(0.05,1.1) (21.5,473) (200,473)};
\addlegendentry{Rubin Ozaki~II/FP8 ($r{=}12$, $\alpha{=}37$)}
% Rubin large-square delivered floor: deconstruction-lambda, 0.50 roof, dense-GEMM (OI>=50) region
\addplot[color=teal!55!black, densely dashed, very thick] coordinates {(50,235) (200,235)};
\addlegendentry{Rubin large-square deliv.\ floor (235)}
\node[teal!55!black, anchor=south, font=\scriptsize] at (axis cs:110,238) {deconstruction-$\lambda$ floor};
% Vertical guides
\addplot[mark=none, gray, dashed, forget plot] coordinates {(0.2,0.2) (0.2,5000)};
\node[black, rotate=90, anchor=south] at (axis cs:0.2,0.6) {\scriptsize SpMV};
\addplot[mark=none, gray, dashed, forget plot] coordinates {(0.5,0.2) (0.5,5000)};
\node[black, rotate=90, anchor=south] at (axis cs:0.5,0.6) {\scriptsize Stencil};
\addplot[mark=none, gray, dashed, forget plot] coordinates {(2,0.2) (2,5000)};
\node[black, rotate=90, anchor=south] at (axis cs:2,0.6) {\scriptsize bGEMV};
% Conversion-bound threshold OI* at reference constants (r=12)
\addplot[mark=none, red!70!black, densely dotted, thick, forget plot] coordinates {(0.42,0.2) (0.42,5000)};
\node[red!70!black, rotate=90, anchor=south] at (axis cs:0.42,30) {\scriptsize $\mathrm{OI}^{*}$ (ref.\ $c_q$)};
\addplot[mark=none, gray, dashed, forget plot] coordinates {(50,0.2) (50,5000)};
\node[black, rotate=90, anchor=south] at (axis cs:50,0.6) {\scriptsize GEMM};
\end{axis}
\end{tikzpicture}
\caption{TME roofline projection for B300 and Rubin.  Each platform has
its own memory roof (black for B300, dotted violet for Rubin) and its
own native \fp{64} ceiling (red for B300, dashed violet for Rubin
vector; B200 in dashed orange for reference).  The Ozaki~II/\fp{8}
curves (blue for B300, teal for Rubin) trace the memory roof in the
bandwidth-bound regime and saturate at the emulation compute ceiling in
the compute-bound regime.  The Ozaki~II/FP8 ceiling is $\approx
135$~TFLOPS on B300 and $\approx 473$~TFLOPS on Rubin (each = $P_{\fp{8}}/(3r{+}1)$
with $r=12$, $\alpha=37$; Rubin at the official 17.5-PFLOPS dense \fp{8}
rate of June~30, 2026~\cite{nvidia_dgx_rubin_nvl8}); NVIDIA's published
``Emulated DGEMM'' figure
for Rubin, $\sim 200$~TFLOPS~\cite{nvidia_rubin_blog,lockwood_rubin},
sits at $\approx\!42\%$ of this bound---compatible with a delivered
library figure, but also exactly the branch the deconstruction term
alone produces at moderate problem sizes
(Eq.~\eqref{eq:pdense}, \S\ref{sec:rubinuplift}).  The teal $473$ line is
the \emph{theoretical} roof; for a large dense \emph{square} output the
delivered rate plateaus at half of it (the dashed teal
${\approx}235$-TFLOPS deconstruction-$\lambda$ floor in the dense-GEMM
region), which the hardware co-design of \S\ref{sec:hwproposal} (Option~C)
lifts back to the roof---tall/skinny and small-batch GEMMs are
projected to reach the roof on shipping hardware.
The dotted red vertical marks the conversion-bound threshold
$\mathrm{OI}^{*}\!\approx\!0.42$~\flops{}/B at the reference
deconstruction constants ($c_q{=}16$, $P_{\text{int}}{=}75$~\tops,
$r{=}12$; Eq.~\eqref{eq:oistar}): left of it the emulated curves are
\emph{not attained} at those constants---the binding resource is the
integer pipe---and the surviving native \fp{64} is the correct path
pending an engineered $c_q$.
The B200 reference is drawn as its full roofline
$\min(B\cdot\mathrm{OI}, 40)$ at its own $8$~TB/s: in the
bandwidth-bound region B300's emulated curve essentially
\emph{coincides} with B200's roofline (equal bandwidth), Rubin's
advantage there is its bandwidth ratio, and neither is an emulation
effect; the emulation advantage proper appears in
the compute-bound region.  All curves are modeled upper bounds, not
measurements.}
\label{fig:crossover}
\end{figure}

% =======================================================================
\section{Implementation Strategies for Memory-Bound Kernels}
\label{sec:impl}

The crossover analysis of \S\ref{sec:model} establishes that the
\emph{kernel design discipline}---and specifically the value of $\beta$---is
what determines whether Ozaki~II is profitable on memory-bound workloads;
in the vocabulary of Proposition~\ref{prop:atomic}, this section is the
class-by-class verification that condition (C1) is satisfiable in the
model for the streaming kernels.
We now describe how to drive $\beta\to 1$ for the three canonical
bandwidth-limited primitives.

\subsection{On-Chip Tile Fusion: the Common Pattern}

The unifying technique is to perform the decomposition (\eqref{eq:scale} and
the residue reduction $\bmod\,m_i$) \emph{after} the working-precision
operand has arrived in registers, and to perform the reconstruction
(\eqref{eq:garner}) on the accumulator before the result is stored.  This
keeps the residue planes off the HBM bus.  In CUDA terms:
\begin{enumerate}[leftmargin=2em,itemsep=2pt]
\item Each thread block reads a tile of $A$ (and possibly $B$) in
   \fp{64} from HBM into shared memory.
\item Within the tile, each warp computes the $r$ residue planes in
   registers, using a small precomputed table of moduli stored in
   \texttt{constant} memory.
\item The warp issues $r$ low-precision \texttt{wmma::mma\_sync} (or
   equivalent \texttt{tcgen05}) instructions, each operating on the $i$th
   residue plane.
\item After the tile loop, the warp reconstructs the integer accumulator
   via Garner's algorithm \eqref{eq:garner}, rescales by $D^{-1}E^{-1}$,
   and stores one \fp{64} result.
\end{enumerate}

\paragraph{Two residency regimes, stated explicitly.}  The
register-resident language of the streamed-kernel algorithms below
(Algorithms~\ref{alg:fused-gemv}--\ref{alg:fused-spmv}) is deliberate and is
\emph{not} in tension with the dense-GEMM re-hosting of
Appendix~\ref{app:beta-blackwell}.  For the streamed kernels---batched
GEMV, stencil via im2col, blocked-ELLPACK SpMV---each thread carries
only a handful of residue \emph{fragments} (bytes per thread, not a
tile), so register residency is the intended and feasible regime, and
$\beta\!\to\!1$ follows directly.  The register-file-pressure failure
that Appendix~\ref{app:beta-blackwell} analyses is specifically the
\emph{dense-GEMM tile} case, where a full $128\times256$ operand tile
$\times\,r$ planes would spill; there the planes are re-hosted to
SMEM/TMEM and the register file holds only addresses and control.
Table~\ref{tab:kernelresid} makes the residence, lifetime, conversion
multiplicity, capacity limit, and evidence status explicit per kernel.

\begin{table}[h]
\caption{Per-kernel residence of the residue state (design values,
unmeasured unless noted).  ``fragments'' = a few bytes per thread;
``planes'' = a full per-modulus tile.  $\lambda$ is the conversion
multiplicity; the capacity limit is the resource that bounds the
regime.}
\label{tab:kernelresid}
\centering
\scriptsize
\setlength{\tabcolsep}{3.5pt}
\begin{tabular}{p{2.5cm}p{2.7cm}p{2.2cm}p{1.0cm}p{2.4cm}p{1.7cm}}
\toprule
kernel & operand/plane residence & accumulator & $\lambda$ & capacity limit & evidence \\
\midrule
batched GEMV ($B{=}8$) & fragments in registers & registers$\to$\fp{64} out & 1 & regs/thread ($\approx$fragments) & ledger \\
stencil (im2col) & fragments in registers, halo in SMEM & registers & 1 & SMEM halo band & ledger \\
SpMV (blocked-ELL) & value fragments in registers; $x$-residues L2-band & registers & 1 & L2 $x$-band, shared & ledger \\
dense-GEMM tile & planes in SMEM/TMEM; regs hold addresses/control & TMEM ($r$ sets) & $\lambda_A,\lambda_B$ & SMEM $\approx\!150$--$165$~KB & App.~\ref{app:beta-blackwell} \\
\bottomrule
\end{tabular}
\end{table}

Because the residue planes never reach HBM, the bandwidth multiplier
$\beta$ equals~1 (modulo a negligible constant for the moduli table and the
precomputed Garner inverses).  The compute multiplier
$\alpha$ equals $3r{+}1$ on the \fp{8} substrate (the three Karatsuba
\fp{8} MMAs per modulus plus the max-magnitude pass; a single MMA per
modulus suffices only on an INT8 substrate with byte moduli, where
$\alpha_{\textsc{int8}}=r_{\textsc{i}}{+}1=16$ at the
$r_{\textsc{i}}\!=\!15$ that matched accuracy then costs,
\S\ref{sec:background}).  The reconstruction latency
$\gamma$ is $O(r^2)$ per output element, but since each output element is
the result of an inner-product reduction of length~$k$, the per-FMA overhead
is $O(r^2/k)$.  The asymptotic
alone is not a rate argument, and the ``negligible at $k\gtrsim 10^3$''
aside of earlier revisions was too optimistic for the naive hosting, so
we replace it with a route-specific rate bound.  Garner at
$r{=}12$ costs $N_\gamma \approx r(r{-}1)/2 + 2r \approx 90$ narrow
multiply-adds per output; hosted on the SIMT integer pipe and charged
against $P_{\text{int}} = 75$~\tops{}, its service time is a
\emph{fraction} $45\,P_{\text{emu}}/(k\,P_{\text{int}})$ of the emulated
GEMM's---which at $k = 1000$ is $8.1\%$ on B300 and $28.4\%$ on Rubin
(the faster the emulated roof, the larger the tax), and falls below
$1\%$ only at $k \gtrsim 8.1{\times}10^3$ (B300) /
$2.84{\times}10^4$ (Rubin).  SIMT-hosted Garner is therefore a genuine
small-$k$ wall, exactly as the review notes, and reconstruction is
\emph{retained} for stream-rate outputs ($k \lesssim r^2$, e.g.\
single-RHS short-row SpMV, the corner Appendix~\ref{app:sparse}
brackets).  We therefore \emph{adopt} the SIMT--Garner cost
($N_\gamma\approx90$ narrow multiply--adds per output; below $1\%$
only at $k\gtrsim 8.1{\times}10^3$ on B300 / $2.84{\times}10^4$ on
Rubin) as the \emph{conservative reconstruction cost ceiling}---the most
expensive implementable reconstruction, hence a \emph{performance floor}
\emph{within the model}---a lower bound on the modeled rate, not a measured
one, since every other term in the composite remains a projection---and all companion
trace composites are reported at it.  The $\approx\!r$-op \textsc{int8}
hosting is a \emph{codesign target}, not a delivered count: an exact
reconstruction of the ${\approx}112$-bit CRT state requires either a
multi-limb integer recombination ($\approx\!rL$ byte-MACs with
$L\approx14$; by op-count $rL{\approx}168$ exceeds Garner's $\sim\!90$ narrow
ops, so the comparison is of host-pipe \emph{times}, $rL/P_{\text{byteMAC}}$ vs
$N_\gamma/P_{\text{narrow}}$, which the companion engine finds comparable to
or below Garner---no decisive gain) or a floating-point fractional-CRT
($\approx\!r$ \fp{32} MACs) whose \fp{64}-exactness is a Part-3
validation obligation; until one of these is demonstrated, the
$k\gtrsim 977$ (B300) / $2270$ (Rubin) thresholds are an explicit
sensitivity/target rather than an earned result.  The companion's per-record engine carries both
hostings and applies the tax to the emulated envelope and the shipping
baseline alike; at the conservative reconstruction cost floor the companion composites are
unchanged from the $\approx\!r$ target for the compute-advantaged
records ($k \gg$ threshold) but lower for the small-$k$, memory-bound
fronts---some shipping-relative ratios move by up to ${\approx}20\%$ (LOBPCG
$b{=}64$: Rubin $2.43\!\to\!1.94$, GB300 $1.60\!\to\!1.67$; UMFPACK GB300
$1.00\!\to\!1.19$; dense-QR Rubin $2.06\!\to\!1.60$; the companion's
Table~11 against its codesign-target table), while the
vs-native multipliers of the small-$k$ multifrontal and dense-LU
records on Rubin fall---which the codesign target would restore,
pending Part-3 validation.

\paragraph{$\beta=1$ is an upper bound, not a delivered number.}
We stress that $\beta=1$ is an \emph{idealisation} that the kernel
engineering must earn, not a property the model is entitled to assume.
Two costs that the abstract accounting above suppresses are real and
must ultimately be charged.  First, holding $r$ residue planes plus the
integer CRT-reconstruction operands in registers competes for the same
register file that bounds occupancy; at realistic GEMM tile sizes a
naive implementation can spill (raising the effective $\beta$ above~1)
or lose occupancy, so the achievable $\beta$ is an \emph{empirical}
quantity governed by the tile-size/register-budget tradeoff rather than
a constant---the model should be read as charging $\beta\!\ge\!1$ with
equality only in the fully fused limit, not as assuming unbounded
registers.  Second, the per-operand preprocessing---the
floating-to-integer scaling of~\eqref{eq:scale}, the per-modulus
reduction, and the max-magnitude estimation pass (the trailing $+1$ in
$3r{+}1$)---is genuine data-touching work.  As of this version that work
is no longer an informal caveat: it is the deconstruction term
$c_q r\,\varphi\,n_{\text{in}}/P_{\text{int}}$ of Eq.~\eqref{eq:temu},
charged explicitly on the integer pipe rather than folded into $\beta$,
and at the reference constants it---not the register file---is the
binding constraint for the lowest-intensity kernels
(\S\ref{sec:whyupdate}).  The honest statement of our claim is therefore
that the emulated kernel is memory-bound \emph{provided the
deconstruction keep-up condition holds}, and measuring the engineered
$c_q$ on real kernels is the first item of the programme of
\S\ref{sec:futurework}.  None of this
is hypothetical: the reference library
GEMMul8~\cite{gemmul8_github} already realises the
quantise~$\rightarrow$~modular-GEMM~$\rightarrow$~CRT pipeline with
both INT8 and \fp{8} backends and reports strong throughput on
GH200/Blackwell, so the open question is not \emph{whether} on-chip
fusion is achievable but \emph{how much} of the $\beta=1$ ideal survives
at production tile sizes---precisely the quantity we intend to measure
(\S\ref{sec:futurework}); Appendix~\ref{app:beta-blackwell} quantifies the
per-kernel $\beta$ budgets this question must meet and the Blackwell-class
dataflow (shared-memory operands, tensor-memory accumulators, asynchronous
copies) that the model projects meets them.  In the framing of \S\ref{sec:dwarfs}, $\beta$
is the canonical second-stage variable: should a kernel prove to sit at
$\beta>1$ for some structured class (large stencils, say), the design
response is itself a codesign question---add architectural registers and
compiler fusion to drive $\beta$ back toward~1, retain a small native
\fp{64} unit for that class, or emulate it at a higher-precision substrate
such as \fp{32}---and it is one the bound lets us pose precisely rather
than in the abstract.

\paragraph{The unifying goal: extending the roofline ceiling.}
It is worth stating the strategy of this entire section in one
sentence, because it frames everything that follows.  On a
\fp{64}-collapsed part the native compute ceiling sits at
$\sim\!1.3$~TFLOPS, \emph{below} the memory roof across essentially the
whole operational-intensity spectrum, so kernels that are physically
memory-bound are forced compute-bound by the silicon.  Ozaki~II does not
make these kernels run faster than bandwidth allows; rather, it
\emph{lifts the achievable compute ceiling}---from the collapsed
$1.3$~TFLOPS native floor up to the emulated $P_{\fp{8}}/(3r{+}1)\approx
135$~TFLOPS ceiling on B300---so that the memory roof, not the
\fp{64} pipe, once again becomes the binding constraint.  Equivalently,
emulation \emph{extends the compute-bound region of the roofline to the
right}, pushing the emulated ridge out to $\approx\!17$~\flops{}/B
(\S\ref{sec:model}) and so \emph{recovering the memory-bound character}
of every kernel whose intensity falls below it.  The four primitives
treated next (batched GEMV, stencil, SpMV)---and, in the companion
paper, the 3-D FFT~\cite{matsuoka2026fft}---are exactly the cases for
which this recovery is the goal; how far the ceiling can be extended in
practice, against the register-pressure and latency limits noted above,
is the empirical question driving the measurement program of
\S\ref{sec:futurework}.

\subsection{Strategy 1: Batched GEMV}
\label{sec:gemvstrategy}

Standard GEMV ($y=Ax$) cannot use tensor cores at all because the operands
have a one-dimensional axis.  Batched GEMV, $Y=AX$ with
$X\in\mathbb{F}^{n\times B}$ for batch size~$B$, exposes a small $B$ that
maps onto the 16- or 32-wide tensor-core $n$-dimension.  Algorithm
\ref{alg:fused-gemv} sketches the fused Ozaki-II GEMV kernel.

\paragraph{The abstract per-modulus product.}  To keep the pseudocode
substrate-honest without repeating the plane schedule in every
listing, all three algorithms call one abstract routine,
\[
  \texttt{fp8\_modular\_product}(a^{(i)}, x^{(i)}, m_i),
\]
whose \fp{8} realisation is: for a \emph{square} modulus, two stored
operand planes and the corresponding plane-product MMAs; for a
\emph{nonsquare} modulus, three stored planes ($d_0$, $d_1$,
$d_0{+}d_1$) and \emph{three} plane-product MMAs with the Karatsuba
correction, all with \fp{32} accumulation (exact in the small-integer
range), followed by the deferred exact integer reduction of the
accumulator to the residue interval in the epilogue.  Summed over the
modulus set this is the $3r{+}1$ \fp{8}-MMA count of \S\ref{sec:background}
(the $+1$ being the amortised max-magnitude pass); on the \inteight{}
substrate the same routine collapses to a single MMA per modulus with
native \intthirtytwo{} accumulation, but only for $m_i\!\le\!256$, so
$\alpha_{\textsc{int8}} = r_{\textsc{i}}{+}1 = 16$ at the byte-modulus
set's $r_{\textsc{i}}\!=\!15$ (\S\ref{sec:background}).
Every term of $\alpha$ therefore maps to a line of this routine, and
the single \texttt{mma\_sync} calls in the listings below are
invocations of it, not single hardware MMAs.

\begin{algorithm}[t]
\caption{Fused Ozaki-II batched GEMV (pseudocode).}
\label{alg:fused-gemv}
\begin{algorithmic}[1]
\State \textbf{Input:} matrix $A\in\mathbb{F}^{M\times N}$ (\fp{64}), batch
$X\in\mathbb{F}^{N\times B}$ (\fp{64}), moduli table $\{m_i\}_{i=1}^r$,
scaling diagonals $D,E$.
\State \textbf{Output:} $Y=AX\in\mathbb{F}^{M\times B}$.
\State Allocate registers $\{a^{(i)}_\text{frag}\}_{i=1}^r$, $\{x^{(i)}_\text{frag}\}_{i=1}^r$, $\{C^{(i)}_\text{acc}\}_{i=1}^r$.
\State Zero all accumulators $C^{(i)}_\text{acc}$.
\For{tile $k = 0,\dots,N/T_k-1$}
    \State Cooperatively load $A_\text{tile}$ and $X_\text{tile}$ in \fp{64} into shared memory.
    \For{$i = 1,\dots,r$}
        \State $a^{(i)}_\text{frag} \gets \mathrm{residue}\bigl(\lfloor D\,A_\text{tile}\rceil,\;m_i\bigr)$
        \Comment{in registers}
        \State $x^{(i)}_\text{frag} \gets \mathrm{residue}\bigl(\lfloor X_\text{tile}\,E\rceil,\;m_i\bigr)$
    \EndFor
    \For{$i = 1,\dots,r$}
        \State $C^{(i)}_\text{acc} \gets \texttt{fp8\_modular\_product}(a^{(i)}_\text{frag},x^{(i)}_\text{frag},m_i)$
        \Comment{2/3 plane MMAs, \fp{32} accum.\ (see text); 1 MMA on \inteight}
    \EndFor
\EndFor
\State $\tilde C \gets \text{GarnerReconstruct}(C^{(1)},\dots,C^{(r)};\{m_i\})$
\State $Y \gets D^{-1}\tilde C E^{-1}$ \Comment{rescale to \fp{64}}
\State Store $Y$.
\end{algorithmic}
\end{algorithm}

\paragraph{Key analysis.}  The matrix $A$ is read once per output row (cached
behaviour assumed), and the input batch $X$ is read $\lceil M/T_m\rceil$
times.  For \fp{64}-streamed $A$ (8~B per element, the dominant traffic
at large $M,N$) the operational intensity is $2B$ flops per element over
8~B, i.e.\ $\approx B/4$~\flops{}/Byte---$2$~\flops{}/B at
$B{=}8$.  (Earlier versions used $B/2$; the value is corrected here
following~\cite{bayraktar2026tme}.)  With $\beta=1$ and the
deconstruction condition met, the emulated kernel hits
the memory roof at $16$~TFLOPS on the B300, versus $1.3$~TFLOPS native
\fp{64}---a $\approx 12\times$ speedup.  At the reference deconstruction
constants the kernel is instead conversion-capped at
$\mathrm{OI}/\mathrm{OI}^{*} \approx 4.8\times$ native
(Eq.~\eqref{eq:oistar}); note that increasing $B$ raises the cap
proportionally (more useful flops per converted element) but does
\emph{not} close the gap to the memory roof, which is
$B$-independent.  The fused bound is realised only when the
register pressure of $r$ residue planes is tolerable; in practice we expect
$B$ to be limited to about $4$--$8$ before register spilling forces
$\beta>1$.

\subsection{Strategy 2: Stencil via im2col}
\label{sec:stencil}

A 7-point stencil computes, at every grid point $(i,j,k)$ of a
3-D array $u$,
\begin{equation}
v_{ijk} \;=\; c_0 u_{ijk} + c_1\!\left(u_{i\pm 1,j,k} + u_{i,j\pm 1,k}
                                       + u_{i,j,k\pm 1}\right),
\label{eq:stencil7pt}
\end{equation}
or, more generally, a fixed-coefficient linear combination of a small
neighbourhood.  At fp64 the operational intensity is
$\mathrm{OI}\!\approx\!0.5$~\flops{}/Byte (7 multiply-adds per output
across $\sim\!28$ bytes of HBM traffic when neighbour reads are reused
via the L1/shared-memory cache).

\paragraph{Mapping to GEMM via im2col.}  The standard tensor-core
mapping~\cite{liu2022_tcstencil} flattens the stencil into a GEMM by
treating the coefficient vector $c\!\in\!\mathbb{R}^{7}$ as a row matrix
and the neighbourhood values as columns of a $7\!\times\!N_\text{tile}$
matrix $U_\text{im2col}$ for a tile of $N_\text{tile}$ output points:
\begin{equation}
v_\text{tile} \;=\; c \cdot U_\text{im2col}\,,\qquad
U_\text{im2col}\!\in\!\mathbb{R}^{7\times N_\text{tile}}.
\label{eq:stencil-gemm}
\end{equation}
This produces a tall-and-skinny matrix product whose inner dimension is
the stencil width.  The coefficient vector $c$ is constant across the
entire kernel and can therefore be pre-decomposed once into its $r$
residue planes
$\{c^{(i)} = \mathrm{residue}(\lfloor sc\rceil,\,m_i)\}_{i=1}^r$ and
held in constant memory; the grid values must be residue-decomposed on
each tile.

\paragraph{Fused Ozaki-II 7-point stencil.}  Algorithm~\ref{alg:fused-stencil}
gives the fused kernel.  The key structural property is that the
$r\!\times\!7$ pre-decomposed coefficients fit in constant memory once
for the entire kernel run; on each tile the kernel reads
$N_\text{tile}\!+\!2$ planes from HBM (for the
three-axis halo), residue-decomposes the values into
residue planes in registers, invokes the $r$ modular products (2/3
plane MMAs each on \fp{8}; \S\ref{sec:gemvstrategy}) to compute
$c^{(i)} \cdot U^{(i)}_\text{im2col}$, and reconstructs
one fp64 output per grid point via Garner.

\begin{algorithm}[t]
\caption{Fused Ozaki-II 7-point stencil (pseudocode).
The pre-decomposed coefficient table $\{c^{(i)}\}$ lives in constant memory;
all residue planes are register-resident, giving $\beta\!\to\!1$.}
\label{alg:fused-stencil}
\begin{algorithmic}[1]
\State \textbf{Input:} grid $u\!\in\!\mathbb{F}^{N_x\times N_y\times N_z}$ (\fp{64}),
       coefficient vector $c\!\in\!\mathbb{F}^7$ (\fp{64}), moduli table
       $\{m_i\}_{i=1}^r$, scaling factor $s$.
\State \textbf{Output:} stencil image $v$.
\State \textbf{Precompute (once):} $c^{(i)}\!\gets\!\mathrm{residue}(\lfloor sc\rceil,\,m_i)$ for $i\!=\!1,\dots,r$;
       store $\{c^{(i)}\}$ in constant memory.
\For{tile $t$ partitioning the grid}
   \State Cooperatively load $u_\text{halo}$ for tile $t$ (including
          $\pm 1$ neighbourhood) into shared memory.
   \For{each output point $p$ in the tile (one warp per warp-tile)}
      \State Assemble neighbourhood vector
             $U_p\!=\![u_p,u_{p\pm \hat x},u_{p\pm \hat y},u_{p\pm \hat z}]\!\in\!\mathbb{F}^7$
             from shared memory.
      \For{$i = 1,\dots,r$}
         \State $U_p^{(i)}\!\gets\!\mathrm{residue}(\lfloor s U_p\rceil,\,m_i)$
                \Comment{in registers}
         \State $C_p^{(i)}\!\gets\!\texttt{fp8\_modular\_product}(c^{(i)},U_p^{(i)},m_i)$
                \Comment{$1\!\times\!7\!\times\!N_\text{tile}$ shape; 2/3 plane MMAs per modulus}
      \EndFor
      \State $v_p\!\gets\!\mathrm{GarnerReconstruct}(C_p^{(1)},\dots,C_p^{(r)})\,/\,s^2$
   \EndFor
\EndFor
\State Store $v$.
\end{algorithmic}
\end{algorithm}

\paragraph{Key analysis.}  Each grid point is read once (cached, with
the $\pm\,1$ neighbours hit in shared memory) and written once.
One ledger, three labelled points, used consistently hereafter: the
\emph{compulsory} minimum is $16$~B per output (one \fp{64} read +
one \fp{64} write; $\mathrm{OI} = 14/16 \approx 0.88$); the
\emph{tuned} estimate of Appendix~\ref{app:fusion-details} charges
imperfect halo reuse for $\approx\!24$~B ($\mathrm{OI} \approx
0.58$); and the \emph{reference} ledger used in every claims table
additionally charges a store-miss line fill on the output stream (a
stated assumption about the cache transaction, not a measurement) and
coefficient/boundary traffic for $\approx\!28$~B per output
($\mathrm{OI} \approx 0.5$)---the conservative value behind the
$4$-TFLOPS roof quoted below.  Compute per output is the $r$ modular
products---$(3r{+}1)$ plane MMAs on \fp{8}
(\S\ref{sec:gemvstrategy})---over the 7-element inner product, a
total of $\approx\!(3r{+}1)\!\cdot\!7$ \fp{8}
multiply-adds per output, which on B300's $5$~PFLOPS \fp{8} tensor
ceiling is $\sim\!5\cdot10^{-14}$~s per output and therefore
comfortably below the
${\approx}3.5$~ps/output ($28$~B $/$ $8$~TB/s) that the
reference-ledger memory roof
affords---a ${\sim}70\times$ margin (an earlier version misprinted
the stream time in nanoseconds).  Provided the register
pressure of $r$ residue planes is tolerable, the coefficient
constant-memory traffic does not saturate the constant cache, and the
deconstruction keep-up condition (C2) holds, the
$\beta\!=\!1$ discipline is realised and the kernel runs at the
memory roof of $\approx\!4$~TFLOPS on B300, against $\approx\!1.3$~TFLOPS
under native \fp{64}.  This is the $3.1\times$ fused-bound speedup reported in
Table~\ref{tab:speedups}; at the reference deconstruction constants the
conversion cap is $2.4\times$ ($\varphi\approx0.5$).

\paragraph{Sparsity exploitation (future work).}  The im2col matrix is
structurally sparse: at most 7 non-zeros per row for a 7-point stencil.
This invites the use of NVIDIA's 2:4 sparse tensor cores; SPTCStencil
and SparStencil exploit this directly for
\fp{32}/\fp{16}~\cite{gu2025_sptcstencil,wang2025_sparstencil}.
Combining the structured-sparsity tensor cores with the Ozaki-II
residue decomposition is a natural next step but is outside the scope
of this paper; we leave it open for follow-up (\S\ref{sec:futurework}).

\subsection{Strategy 3: SpMV via Blocked-Ellpack}
\label{sec:spmv}

SpMV computes $y\!=\!Ax$ for sparse $A\!\in\!\mathbb{F}^{M\times N}$ and
dense $x\!\in\!\mathbb{F}^N$.  It is the most challenging of the three
strategies because the underlying access pattern is irregular and the
operational intensity is the lowest ($\mathrm{OI}\!\sim\!0.2$~\flops{}/Byte
for typical PDE-discretisation sparsity).

\paragraph{Mapping to tensor cores via Blocked-Ellpack.}  The
\textbf{Blocked-ELL} format groups non-zeros into row-major blocks of a
uniform block-column width $\mathit{bw}$ (typically 16 or 32, chosen
to match the tensor-core $k$-dimension).  Sparse rows that have fewer
than $\mathit{bw}$ non-zeros are padded with structural zeros; row
permutations may be applied to balance block density.  Each block of
$\mathit{bw}$ columns becomes a small dense GEMM
$y_\text{tile}\!=\!A_\text{block} x_\text{gather}$, where
$x_\text{gather}\!\in\!\mathbb{F}^{\mathit{bw}}$ is a gather of the
relevant entries of $x$.  Padding wastes compute, but the wasted compute
is \fp{8}/\inteight compute, which is roughly four orders of magnitude
cheaper than wasted \fp{64} compute on B300.  Even a 90\%-wasteful
padding scheme remains profitable provided $\beta$ stays close to~1.

\paragraph{Fused Ozaki-II Blocked-ELL SpMV.}  Algorithm~\ref{alg:fused-spmv}
gives the fused kernel.  Each block row issues a small GEMV that maps
onto the tensor-core $\mathit{bw}\!\times\!1$ MMA shape, with $r$
residue planes computed and reconstructed in registers.  The dense
input vector $x$ is shared across all block rows and remains in shared
memory; the sparse pattern dictates the gather indices.

\begin{algorithm}[t]
\caption{Fused Ozaki-II Blocked-Ellpack SpMV (pseudocode).
Each block row issues one $\mathit{bw}\!\times\!1$
\texttt{fp8\_modular\_product} per modulus (2/3 plane MMAs each on
\fp{8}); $\beta\!\to\!1$ provided shared-memory tiling keeps
the gathered $x_\text{gather}$ register-resident.}
\label{alg:fused-spmv}
\begin{algorithmic}[1]
\State \textbf{Input:} sparse matrix $A$ in Blocked-ELL layout with
       block-column width $\mathit{bw}$ (data array $A_\text{val}$,
       column-index array $A_\text{col}$),
       dense vector $x\!\in\!\mathbb{F}^N$,
       moduli table $\{m_i\}_{i=1}^r$, scaling factors $D,E$.
\State \textbf{Output:} $y\!=\!Ax$.
\State Allocate registers
       $\{C_\text{row}^{(i)}\}_{i=1}^r$, zero each.
\For{block row $b$ of $A$}
   \State Load $A_\text{val}[b,\cdot]\!\in\!\mathbb{F}^{\mathit{bw}}$
          and indices $A_\text{col}[b,\cdot]$ for this block row.
   \State Gather $x_\text{gather}\!\in\!\mathbb{F}^{\mathit{bw}}$
          using $A_\text{col}[b,\cdot]$ (shared-memory access if
          locality permits).
   \For{$i = 1,\dots,r$}
      \State $A^{(i)}_\text{frag}\!\gets\!\mathrm{residue}\bigl(\lfloor D\,A_\text{val}[b,\cdot]\rceil,\,m_i\bigr)$
      \State $x^{(i)}_\text{frag}\!\gets\!\mathrm{residue}\bigl(\lfloor x_\text{gather}\,E\rceil,\,m_i\bigr)$
      \State $C_\text{row}^{(i)}\!\gets\!\texttt{fp8\_modular\_product}(A^{(i)}_\text{frag},x^{(i)}_\text{frag},m_i)$
   \EndFor
   \State $\tilde{y}_b\!\gets\!\mathrm{GarnerReconstruct}(C_\text{row}^{(1)},\dots,C_\text{row}^{(r)})$
   \State $y_b\!\gets\!D^{-1}\tilde{y}_b E^{-1}$
\EndFor
\State Store $y$.
\end{algorithmic}
\end{algorithm}

\paragraph{Key analysis.}  Bandwidth is dominated by the streaming
read of $A_\text{val}$ plus the gather of $x$; with a moderate
shared-memory tile of $x$ the gather hits cache most of the time, so
the effective intensity matches the structural value of
$\sim\!0.2$~\flops{}/Byte.  At $\beta\!=\!1$ the emulated kernel
saturates HBM at $\approx 1.6$~TFLOPS on B300 and $\approx 4.4$~TFLOPS
on Rubin, against $\approx 1.3$~TFLOPS native B300 and $\approx 4.4$~TFLOPS
native Rubin (the latter is at parity because Rubin's higher HBM ridge
already accommodates the SpMV intensity).  The B300 speedup is
modest ($\sim 1.2\times$) precisely because the kernel is so deeply
bandwidth-bound that the native pipe is already a tolerable match;
the point of including it is not the speedup magnitude but the
\emph{equality}: emulation gives up nothing.  That statement must now be
qualified by the deconstruction condition: SpMV sits at
$\mathrm{OI}\!\approx\!0.2 < \mathrm{OI}^{*}\!\approx\!0.42$, i.e.\
squarely in the conversion-bound region at the reference constants
($\varphi\!=\!1$: every element of $A$ is used once), where the emulated
path is capped at $\approx 0.48\times$ native and the surviving native
pipe is the correct route.  Recovering the fused $1.2\times$ bound
requires the engineered $c_q \lesssim 5$--$6$ that Part~3 measures;
until then the SpMV row of the claims tables reads ``native fallback''
at reference constants (\S\ref{sec:eval}).

\paragraph{Caveat: padding inflation and non-ELL-amenable structure.}  The Blocked-ELL mapping inflates
$Q$ by the inverse of the row density.  This is the closest we come in
this paper to a regime where $\beta\!>\!1$ is fundamentally
unavoidable: $\beta$ is bounded below by the padding ratio.  For
matrices with strongly heterogeneous row lengths, hybrid CSR-ELL or HYB
formats are required to keep $\beta$ acceptable; otherwise the model
predicts a regression rather than parity.  See
Appendix~\ref{app:fusion-details} for the precise mapping of
padding ratio to $\beta$.  More broadly, the Blocked-ELL analysis is a
\emph{best case} for tensor-core SpMV, and several important sparse
structures do not fit it: Monte-Carlo / particle codes with
irregular, dynamically generated connectivity; matrices whose
nonzero distribution resists ELL blocking even after reordering; and
dual-mesh or unstructured-stencil discretisations whose access
pattern is gather-dominated rather than block-dense.  For these the
padding ratio---and hence $\beta$---can be large enough to erase the
emulation benefit, and the right comparison may instead be against
B300's surviving native \fp{64} on the (already memory-bound) kernel.
We expect that many element distributions can be clustered into
ELL-amenable blocks by row/column reordering---or composed through a
hybrid Ellpack/CSR or blocked formulation so that the dominant work is
again a matrix multiplication, building on the substantial body of
high-performance sparse matrix--matrix (SpGEMM) work that casts irregular
sparse computation into dense-block products~\cite{matsuoka2018blocked}---but
this is a hypothesis to be tested on real matrices,
not an assumption of the model.  In the terms of \S\ref{sec:dwarfs}, the
Blocked-Ellpack analysis establishes the \emph{upper bound} for the
canonical sparse dwarf; whether a given irregular matrix attains it is the
second-stage format question, and the genuinely irregular cases above
belong in the empirical campaign of \S\ref{sec:futurework} rather than
in the analytical projection.

% =======================================================================
\section{Performance Projections}
\label{sec:eval}

We instantiate the TME model on the architectures of Table~\ref{tab:specs}
and compute the projected speedup of Ozaki~II/\fp{8} over native \fp{64}
for the four canonical workloads.  We use the standard abbreviation
\emph{OI} for operational intensity, measured in FLOPs per byte of HBM
traffic; values are taken from the Williams Roofline
literature~\cite{williams2009_roofline} and the workload-specific
analyses in \S\ref{sec:impl}.  All projections assume the conditions of
Proposition~\ref{prop:atomic} at the bound---(C1) $\beta=1$ (fused
decomposition) and (C4) $\gamma$ amortised---with $r=12$ moduli for the \fp{8} variant at the full
$(3r{+}1)=37$ \fp{8} cost
\cite{uchino2026_fp8,mukunoki2025_fp8}---the value recommended by
Mukunoki~\cite{mukunoki2025_fp8} for \fp{64}-equivalent accuracy---and $\gamma$ amortised to zero for
inner-product lengths $k\!\gtrsim\!100$.  Each B300
projection is stated twice: at the fused, conversion-ideal bound, and as
the conversion-bound cap $\varphi^{-1}\mathrm{OI}/\mathrm{OI}^{*}$ at the
shipping reference constants of \S\ref{sec:model} ($c_q{=}16$,
memo-counted, Appendix~\ref{app:memo};
$P_{\text{int}}{=}75$~\tops{}, $\mathrm{OI}^{*}{\approx}0.42$~\flops{}/B);
rows whose cap falls below $1\times$ are re-assigned to the surviving
native \fp{64} pipe.  Because the shipping count is an engineering
artifact and not a floor, \S\ref{sec:cqladder} first fixes the
\emph{realistic} constants---the corrected platform rates, the keep-up
budgets they imply, and the companion paper's script-checked,
ledger-projected $c_q$
ladder~\cite{matsuoka2026ozaki25}---and only then do we project; the
staged assembly of \S\ref{sec:step7} reads every cap against what
software demonstrably recovers.  The batched-GEMV operational
intensities are the corrected $B/4$ values (\S\ref{sec:impl}).

\subsection{The Realistic Constants: the Rubin Correction, the Keep-Up
Budgets, and the Audited $c_q$ Ladder}
\label{sec:cqladder}

\paragraph{The corrected Rubin rates.}  Versions of this paper through
July~3, 2026 (arXiv v1--v3) used $\sim\!4$~PFLOPS for Rubin's
dense \fp{8} tensor rate, traced to early third-party specification
compilations~\cite{lockwood_rubin} that, in retrospect, placed Rubin's
FP16/BF16 rate in the \fp{8} slot.  NVIDIA's official product
specification for the DGX Rubin NVL8---published June~30, 2026, for the
platform announced at CES~2026---lists \emph{140~PFLOPS of dense
FP8/FP6 training performance across eight Rubin GPUs}, i.e.\
\textbf{17.5~PFLOPS of dense \fp{8} per GPU}~\cite{nvidia_dgx_rubin_nvl8},
$4.4\times$ the figure used previously (NVIDIA marks the values
preliminary and subject to change).  Because the publication postdates
v1--v2 of this paper and was missed by days in v3, we record it here
explicitly as a mandated correction, propagated through
Tables~\ref{tab:specs}, \ref{tab:speedups}, \ref{tab:h100baseline}
and~\ref{tab:int8vsfp8} and Figure~\ref{fig:crossover}.  Its
consequences are uniformly favourable to the thesis.  \emph{(i)}~The
Rubin Ozaki~II ceiling rises to $\approx\!473$~TFLOPS at $r{=}12$
($\approx\!380$ at the conservative $r{=}15$), and the emulated ridge
moves out to $17{,}500/(37\cdot22)\approx21.5$~\flops{}/B---every
surveyed kernel is deeper inside the memory-bound region on Rubin than
on B300.  \emph{(ii)}~The published $\sim\!200$-TFLOPS Emulated-DGEMM
figure, which under the old rate \emph{exceeded} the model bound, now
sits at $\approx\!42\%$ ($r{=}12$) to $\approx\!53\%$ ($r{=}15$) of the
analytic ceiling---a margin compatible with a delivered,
accuracy-guaranteed library number, so the model and NVIDIA's official
figure are now mutually consistent, itself a nontrivial cross-check of
the $(3r{+}1)$ cost structure (consistency is not yet causality;
\S\ref{sec:rubinuplift} sharpens it into a falsifiable size-sweep
hypothesis).  \emph{(iii)}~The \fp{8} compute available per byte of
HBM stream \emph{rises} generationally, from $\approx\!625$
\fp{8}-ops/B on B300 to $\approx\!795$ on Rubin---emulation margin
grows with the generation rather than merely riding bandwidth.
\emph{(iv)}~All tensor-side keep-up margins widen: streaming \fp{64}
operands at 22~TB/s (2.75~Telem/s) demands $\approx\!204$~TFLOPS of
\fp{8} work at $\alpha=37$, i.e.\ $1.2\%$ of peak---$\approx\!9\%$
even at the $B{=}1$ tile-granularity worst case of
Eq.~\eqref{eq:wmma}.

\paragraph{The two keep-up budgets.}  A kernel that saturates the HBM
stream consumes \fp{64} elements at rate $B_{\text{mem}}/8$; dividing
each pipe's throughput by that rate gives the \emph{per-element
budget} each pipe can spend without falling behind the stream:

\begin{itemize}[leftmargin=2em,itemsep=2pt]
\item \emph{Tensor budget} $= 8P_{\fp{8}}/B_{\text{mem}}$:
   $\approx\!5{,}000$ \fp{8}-ops per element on B300, and
   $\approx\!6{,}400$ on Rubin.  It \emph{grows} with the generation
   (consequence~(iii) above).
\item \emph{SIMT budget} $= 8P_{\text{int}}/B_{\text{mem}}$:
   $75$ instructions per element on B300 ($6.25$ per modulus at
   $r{=}12$), but only $\approx\!27$ on Rubin ($2.3$ per modulus;
   $1.8$ at $r{=}15$)---because bandwidth grew $2.75\times$ while the
   SIMT integer rate presumably did not.  Even a $2\times$
   integer-pipe scaling reaches only $4.5$ per modulus.  It
   \emph{shrinks} with the generation.
\end{itemize}

Against these budgets stands the shipping deconstruction cost:
$c_q = 16$ instructions per modulus, memo-counted on the shipping
cuBLAS path by the NVIDIA review~\cite{bayraktar2026tme}---an
instruction-count estimate, never a throughput measurement; the
non-confidential stage structure behind it is summarised in
Appendix~\ref{app:memo}.  The comparison is stark: \emph{on
Rubin-class bandwidth, SIMT-only deconstruction at anything near the
shipping count cannot keep up with the stream under any plausible
engineering, while the tensor pipe idles at $\ge\!97\%$}.  The fourth
term becomes more binding with the generation even as \fp{8} headroom
widens; the uplift simultaneously \emph{funds} a migration of the
work and \emph{mandates} it.  Everything that follows turns on one
question: \emph{how much of $c_q$ can leave the SIMT pipe?}

\paragraph{The audited answer: what migrates, and what cannot.}
Since the first version of this paper, that question has been worked
out in full in a standalone companion paper---\emph{Ozaki~2.5},
submitted to arXiv~\cite{matsuoka2026ozaki25}---whose script-checked
accounting (ledger-projected for the uncompiled routes)
this section imports rather than re-derives;
Figure~\ref{fig:anatomy} summarises it.  Of the six stages that turn
one streamed \fp{64} element into its $3r$ \fp{8} operand planes,
three are elementwise nonlinearities that a linear engine cannot
host---scale-and-truncate ($\sim\!4$ per element, amortised $4/r$ per
modulus; truncation is the shipping convention), the final modular
reduction ($\sim\!2$ per modulus), and the Karatsuba plane split
($\sim\!3$ per modulus)---and the split is moreover \emph{structural}
for the \fp{8} substrate: the companion's exhaustive supply bounds
prove that no pairwise-coprime system of \fp{8}-significand-sized
moduli spans the required CRT range (sub-64 systems cap at $89.9$ of
the needed $111.8$ bits), so some piece handling survives every
reformulation.  Byte-plane marshaling is data movement on the
LSU/SMEM path---a bandwidth cost that \fp{8} FLOPs cannot buy
(Appendix~\ref{app:beta-blackwell}).  The bulk of the counted cost,
the per-modulus byte-plane reduction ($\sim\!8$--$10$ of the $13$
counted instructions), is \emph{linear over the byte planes},
$x \bmod m = \sum_k b_k\,(2^{8k} \bmod m) \bmod m$, and
migrates---to packed \texttt{dp4a} dot products on the SIMT pipe, or
to the tensor side---subject to one exactness subtlety established in
the companion: the reduction constants reach $826$ for the real
$9$--$11$-bit moduli, so an exact one-pass byte GEMM is
impossible---the exact realisation is a \emph{pair} of $K{=}8$ limb
GEMMs on the \inteight{} tensor pipes (operand bytes are not
\textsc{e4m3}-representable, so the \fp{8} pipes cannot host them),
recombined at one extra SIMT instruction per modulus.  (The sixth
stage, the amortised ESC/max pass, is a linear tile reduction and
migrates trivially.)

The audited ladder of engineered $c_q$ that results---each rung a
shipping-silicon software route, and each a Part~3
kernel~\cite{matsuoka2026ozaki25}---is: $16$, the memo-counted
shipping path (S0); $\approx\!10.3$, the direct \texttt{dp4a} route
(L1; two limbs, published set; an earlier draft's $\approx\!7.5$
survives only as an explicitly unverified reuse-schedule target);
$6.3$ uniform / $5.8$ refined, the SIMT residual after the two-limb
tensor migration with the final reduction inline (L2); $\approx\!5.3$,
the all-byte \emph{codesigned} modulus set, which legalises a one-pass
reduction at an $\alpha'{=}46$ pass-count surcharge that is free
precisely where kernels are memory-bound; $\approx\!4.3$, L2 with the
\emph{lazy-reduction} $\alpha$-trade (L3), deferring the final
reduction to the epilogue at $\alpha'\!\approx\!6r{+}1{=}73$
(likewise benign here: even at $\alpha'{=}73$ the Rubin ceiling is
$\approx\!240$~TFLOPS, above the published $200$, and the ridge
$\approx\!11$~\flops{}/B); and $2$, the speculative piece-free floor.
Summing the non-migratable stages gives the two software floors
\begin{equation*}
c_q^{\text{res}} \;\approx\; \frac{4}{r} + 1 + 2 + 3 \;\approx\; 6.3,
\qquad
c_q^{\text{res,lazy}} \;\approx\; \frac{4}{r} + 1 + 3 \;\approx\; 4.3
\ \text{instructions per modulus at } r{=}12,
\end{equation*}
where the $+1$ is the recombination that two-limb exactness forces
(the companion's refined per-modulus accounting gives $5.8$ for the
published set; an earlier draft of this paper printed $5.3/3.3$ from
the invalid one-pass assumption---the all-byte codesign is what
legitimately restores a $5.3$-class \emph{per-modulus} residual,
though at its own $r'{=}15$ its per-element total, $\approx\!79$
instructions, slightly exceeds the published set's $70$--$76$, so its
streamed dividend is realised through the \texttt{dp4a} and lazy
variants rather than the inline tensor-migrated residual).
Comparing floors with
budgets yields the pivotal result (Figure~\ref{fig:anatomy}(b) draws
the ladder rungs against the budget each of them is actually charged
at; the refined, lazy and one-pass floors named next are not rungs of
that ladder and are compared with the same budgets here rather than on
the panel): \emph{the software floors sit at or
inside B300's $6.25$-per-modulus budget (the refined $5.8$ inside,
the uniform $6.3$ marginally outside; $4.3$ inside with
margin; the all-byte $5.3$, read against its own $r'{=}15$ budget of
$5.0$, delivers $0.95$ of the B300 \emph{memory} roof), but no realisable software
floor fits Rubin's $2.3$}
($6.3$ delivers $0.36$ of the Rubin \emph{memory} roof, $5.8$ delivers $0.39$,
$4.3$ with its $\alpha'$ charge $0.53$; only the speculative
piece-free $2$ would fit).  Software alone can recover the roof on
B300; on Rubin-class bandwidth something must change in the
hardware---which is what \S\ref{sec:hwproposal} proposes.

\begin{figure}[htbp]
\centering
\includegraphics[width=\linewidth]{deconstruction_anatomy.pdf}
\caption{Anatomy of the deconstruction cost, after the companion
paper's script-checked accounting~\cite{matsuoka2026ozaki25}.
\textbf{(a)}~The six stages that turn one streamed \fp{64} element into
its $3r$ \fp{8} operand planes, colour-coded by disposition: the
elementwise nonlinearities (round-to-integer, final modular reduction,
Karatsuba plane split) stay on the SIMT pipe or fixed function (red);
the \emph{linear} stages---the per-modulus byte-plane reduction, the
bulk of the memo-counted cost, and the ESC/max pass---migrate to the tensor
pipes or \texttt{DP4A} (green); byte-plane marshaling is data movement
on the LSU/SMEM path, an arithmetic-free cost that FLOPs cannot buy
(amber).  \textbf{(b)}~Five rungs of the audited software ladder, each
drawn against the per-modulus SIMT keep-up budget
$8P_{\text{int}}/(r B_{\text{mem}})$ that applies to \emph{that} rung
(paired ticks; \textsf{GB300} labels the frozen SKU behind this paper's
B300 columns).  The budget moves with $r$: the four $r{=}12$ rungs
(the memo-counted $16$; the direct \texttt{dp4a} route
$\approx\!10.3$ and its unverified $\approx\!7.5$ reuse-schedule
target; the two-limb residual $6.3$) are charged against $6.25$ per
modulus on B300 and $2.27$ on Rubin, while the all-byte codesign at
\texttt{dp4a} grain ($\approx\!7.3$) runs at $r'{=}15$ and is charged
against $5.00$ and $1.82$.  Every bar ends to the right of both of its
own ticks; the narrowest miss drawn is $6.3$ against $6.25$.  The
refined ($5.8$), lazy ($4.3$) and one-pass all-byte ($5.3$) floors are
results of the accounting rather than rungs of this ladder and are not
drawn here; the text compares them with these same budgets, and its
conclusion---software fits B300's budget, nothing realisable fits
Rubin's---is the gap the hardware options of \S\ref{sec:hwproposal}
close.}
\label{fig:anatomy}
\end{figure}

\paragraph{The division of labour, and the Kulisch carriers.}
The ladder induces a coherent software end-state worth naming---an
\emph{FP8-resident Ozaki~II pipeline}: the \fp{8} tensor cores carry
the heavy work (the Ozaki product passes); the residual \inteight{}
tensor pipes carry the two-limb reduction GEMMs and the
reconstruction epilogues; and the SIMT pipe touches each element only
for the audited residual, with \texttt{dp4a} as the tensor-free
fallback (\S\ref{sec:int8vsfp8} develops the substrate reading).  The
reconstruction side deserves its own note, because it generalises
well beyond Garner (L4).  An \fp{8} MMA with \fp{32} accumulation is
an exact small-integer engine (products of $\le\!4$-bit-significand
operands accumulate exactly for up to $\sim\!2^{16}$ terms per
window), so a Kulisch-style $S$-slice fixed-point accumulation costs
$\approx\!2S$ \fp{8}-MACs per term---under $0.4\%$ of Rubin's peak at
$S{\approx}11$; the \inteight{}-tensor carrier is weaker in rate but
\emph{exact by construction} (native INT32 accumulate, no
exactness-window bookkeeping), and reconstruction's demand is small
enough that even the deprioritised \inteight{} pipes suffice
($\approx\!13\%$ of B300's $166$~\tops{} residual rate,
$\approx\!24\%$ of Rubin's $250$).  The route---the concrete
resolution of the Part-2 suggestion, first developed for the
companion FFT analysis~\cite{matsuoka2026fft}---upgrades BLAS-1 dot
products and norms from \fp{32}+Kahan (compensated) to \emph{exact};
yields bitwise-reproducible global reductions (directly addressing
the reproducibility corner case of \S\ref{sec:falsification}); hosts
the $\gamma$ reconstruction epilogues of all Ozaki~II kernels
(relaxing the $k \lesssim r$ corner of Appendix~\ref{app:sparse})
and the long-horizon drift accumulations of \S\ref{sec:l3}(f); and
relieves the fourth term systemically, since every reconstruction
moved off the SIMT pipe returns budget to the one cost that cannot
leave it.  All ladder figures remain first-order and unmeasured---
they charge neither lane-marshaling nor carry resolution---and the
knees, dispatch windows, and measured call-shape evidence behind
them are the companion's~\cite{matsuoka2026ozaki25}.

\subsection{Projections Across the Kernel Spectrum}
\label{sec:spectrum}

With the constants fixed, Table~\ref{tab:speedups} assembles the
projection across the four canonical workloads.

\begin{table}[h]
\caption{Projected speedups of Ozaki~II/\fp{8} over native \fp{64}.  All
projections use the TME model of \S\ref{sec:model}, the architectural
data of Table~\ref{tab:specs}, and assume on-chip tile fusion
($\beta=1$).  Memory-bound speedups are upper-bounded by the memory roof
$I\cdot B_{\text{mem}}$ divided by the native \fp{64} compute roof;
compute-bound speedups are upper-bounded by $P_{\fp{8}}/((3r{+}1)\cdot
P_{\fp{64}})$ at $r=12$ ($\alpha=37$).  The ``B300 conv.-cap'' column
gives the conversion-bound cap $\varphi^{-1}\mathrm{OI}/\mathrm{OI}^{*}$
at the shipping reference constants
(Eq.~\eqref{eq:oistar})---the delivered ceiling of the
\emph{shipping} path; the audited software ladder of
\S\ref{sec:cqladder} supplies the engineered $c_q$ that lifts these
caps, pending Part-3 measurement (Table~\ref{tab:combined}, S1).
Entries below
$1\times$ are re-assigned the verdict ``native'' (the surviving \fp{64} pipe is the
correct path).  For Rubin we report two columns: one against the native
\fp{64} vector roof ($33$~TFLOPS), the other against NVIDIA's
conservative published Emulated-DGEMM figure of $\sim 200$~TFLOPS.
\textsuperscript{$\star$}~B300 columns use the frozen GB300
(NVL72-derived per-GPU) constants of Table~\ref{tab:specs}, distinct
from the HGX~B300 SKU.}
\label{tab:speedups}
\centering
\scriptsize
\setlength{\tabcolsep}{2.5pt}
\begin{tabular}{lcccccccc}
\toprule
\textbf{Workload} & \textbf{OI} & $\varphi$ & \textbf{H100} & \textbf{B200} & \textbf{B300}\textsuperscript{$\star$}
& \textbf{B300}\textsuperscript{$\star$} & \textbf{R200} & \textbf{R200} \\
                  & \textbf{(FL/B)} & &        &               & \textbf{($\beta{=}1$, ideal)}
& \textbf{conv.-cap} & \textbf{vs.\ nat.} & \textbf{vs.\ Emul.} \\
\midrule
Dense GEMM (comp.-bound) & $\ge 50$ & $\to 0$ & $\sim 0.8\times$ & $\sim 3.0\times$ & $\sim 104\times$ & not binding & $\sim 14\times^{\dagger}$ & $\sim 2.4\times$ \\
Batched GEMV ($B{=}8$)     & $\sim 2$  & $\sim 1$ & $\sim 1.0\times$ & $\sim 1.0\times$ & $\sim 12\times$  & $\sim 4.8\times$ & $\sim 1.3\times$ & mem.~bound \\
Batched GEMV ($B{=}2$)     & $\sim 0.5$& $\sim 1$ & $\sim 1.0\times$ & $\sim 1.0\times$ & $\sim 3.1\times$ & $\sim 1.2\times$ & $\sim 1.0\times$ & mem.~bound \\
7-point Stencil            & $\sim 0.5$& $\sim 0.5$ & $\sim 1.0\times$ & $\sim 1.0\times$ & $\sim 3.1\times$ & $\sim 2.4\times$ & $\sim 1.0\times$ & mem.~bound \\
SpMV (CSR/ELL hybrid)      & $\sim 0.2$& $1$ & $\sim 1.0\times$ & $\sim 1.0\times$ & $\sim 1.2\times$ & nat.\ ($0.48\times$) & $\sim 1.0\times$ & mem.~bound \\
\bottomrule
\end{tabular}
\\[2pt]
{\scriptsize ``$\sim 1.0\times$'' indicates parity: emulation neither
hurts nor helps because the kernel is already at the memory roof under
native execution.  $\varphi$ is the converted fraction of streamed
elements (Eq.~\eqref{eq:temu}); the stencil's $\varphi\!\approx\!0.5$
reflects residue reuse across neighbouring outputs and the
once-converted coefficient table.  ``native ($0.48\times$)'' means
emulation is conversion-bound \emph{below} native at reference constants
and the kernel routes to the surviving \fp{64} pipe.  On Rubin, native
vector FP64 has been partially
restored ($33$ vs.\ B300's $1.3$~TFLOPS), so memory-bound kernels with
$I<33/22 = 1.5$~FLOPs/B remain at parity even before considering
the Emulated-DGEMM path.\\[2pt]
$^{\dagger}$The Rubin dense-GEMM ${\sim}14\times$ is the \emph{theoretical}
roof ($473/33$). A real large dense \emph{square} output is re-split once per
thread-block cluster and delivers ${\approx}\tfrac12$ of it---the
${\approx}235$-TFLOPS deconstruction-$\lambda$ floor, ${\approx}7\times$ vs.\
native (Table~\ref{tab:densedgemm})---until the co-design of
\S\ref{sec:hwproposal} (Option~C) retires the deconstruction term;
tall/skinny and small-batch GEMMs are unaffected and are projected to reach the roof on shipping hardware.}
\end{table}

\paragraph{What the projections show.}  Table~\ref{tab:speedups} carries
two simultaneous messages.  On B300, emulation delivers substantial
speedups across the operational-intensity spectrum at the fused
bound---from $\sim 1.2\times$ on bandwidth-saturating SpMV to
$\sim 104\times$ on dense GEMM---while the conversion-cap column shows
what survives at the reference deconstruction constants: the
compute-bound and mid-intensity kernels retain material gains
($104\times$ for dense GEMM above the size crossover later quantified
in \S\ref{sec:hwproposal}, $4.8\times$, $2.4\times$, with dual-RHS
GEMV holding a
conversion-capped $\sim\!1.2\times$), the lowest-intensity tail (SpMV
and single-RHS GEMV) is conversion-bound and correctly routes to
the surviving native pipe, and the distance between the two columns is
governed by the single engineered constant $c_q$.  Read against the
audited ladder of \S\ref{sec:cqladder}, the cap column is a statement
about the shipping path, not a fate: at the two-limb residual
($6.3$ uniform, $5.8$ refined) B300's caps lift essentially to the
memory roof---software alone restores the ideal column (stage S1 of
Table~\ref{tab:combined})---while on Rubin even the full software
ladder holds only $0.53$--$0.56$ of the \emph{memory} roof for fully
streamed kernels ($0.53$ at the refined two-limb residual, $0.56$ under
the all-byte lazy split; Table~\ref{tab:combined}), the gap the hardware path of \S\ref{sec:hwproposal}
closes.  A unified Ozaki~II
library can serve the whole spectrum, with the runtime dispatching on
$\mathrm{OI} \gtrless \varphi\,\mathrm{OI}^{*}$ exactly as it already
dispatches on the ridge point.  On
Rubin, NVIDIA has already incorporated emulated DGEMM as the official
path, exposing it as $\sim 200$~TFLOPS in published specifications; at
the official 17.5-PFLOPS dense \fp{8} rate the model ceiling
dense-\fp{8}$/(3r{+}1)$ at $r{=}12$
sits at $\sim 473$~TFLOPS (\S\ref{sec:arch}, \S\ref{sec:cqladder})---the
\emph{theoretical} \emph{arithmetic} roof---a different quantity from the
\emph{memory} roof the streamed-kernel fractions above are taken against.
For a large dense \emph{square} output, however, the
deliverable on today's Rubin is half of that $473$, the ${\approx}235$-TFLOPS
deconstruction-$\lambda$ floor (\S\ref{sec:hwproposal},
Table~\ref{tab:densedgemm}), which the hardware co-design would lift back toward
the roof; the published $\sim\!200$ thus sits just under that delivered
large-square floor---a conservative delivered figure---rather than far below the
raw roof.  On H100 and B200 the
projections show \emph{parity or modest gain}: emulation neither
materially hurts nor helps because
native \fp{64} is healthy.  This parity property is what makes a unified
library implementation feasible---the same Ozaki~II code path is safe to
ship on all four architectures, with the runtime selecting emulation only
where it pays.

\paragraph{The positive reading of the memory-bound parity rows.}
Several rows in Table~\ref{tab:speedups} show $1.0\times$ on H100, B200,
and the Rubin-vs-native column.  This is exactly the behaviour
scientific computing wants: in the memory-bound regime, emulation is
\emph{indistinguishable in performance from native \fp{64} on a
\fp{64}-healthy chip}.  Combined with the compute-bound speedups (e.g.\
$\sim 3\times$ on B200, $\sim 104\times$ on B300, $\sim 14\times$ on
Rubin---the theoretical roof, ${\approx}7\times$ for a real large \emph{square}
output at the deconstruction-$\lambda$ floor until the co-design of
\S\ref{sec:hwproposal} lifts it), the message is unambiguous: at the fused bound, switching the entire numerical
stack to Ozaki~II costs essentially nothing on memory-bound workloads
and gains order-of-magnitude throughput on the compute-bound rest---with
conversion-bound kernels dispatched to the surviving native pipe until the
engineered $c_q$ closes condition (C2).

\paragraph{Where emulation does not currently help.}  In two scenarios,
emulation still gives no benefit.  First, on a \fp{64}-healthy GPU
(H100, B200, Rubin-vector-only), memory-bound kernels are already at
the memory roof, so there is no headroom.  Second, kernels whose
dominant cost is host--device data movement, or whose effective
operational intensity is bounded by ELL-padding inflation pushing
$\beta$ above unity, will see no improvement.  Bringing those into the
emulation envelope is a separate problem that we revisit in
\S\ref{sec:futurework}.

\subsection{Generational Performance: H100 as the Baseline}
\label{sec:h100baseline}

Table~\ref{tab:speedups} reports speedups within each GPU---i.e., how
much Ozaki~II/\fp{8} accelerates each workload relative to that GPU's
own native \fp{64} performance.  This is the right view for evaluating
emulation \emph{on a single chip}, but it is not the right view for
evaluating whether \fp{64}-emulated execution \emph{regresses} or
\emph{progresses} relative to the prior-generation HPC baseline.  The
appropriate baseline for that question is the H100, the last
data-centre NVIDIA GPU whose architecture was balanced for HPC rather
than for AI inference.  Table~\ref{tab:h100baseline} therefore reports
absolute modeled upper-bound \fp{64}-equivalent throughput for the
same five
workloads, with H100 native \fp{64} explicitly set as the unit.

\begin{table}[h]
\caption{Modeled upper-bound \fp{64}-equivalent throughput per workload, in
TFLOPS, and relative to H100 native \fp{64} (last column block, in
parentheses).  Native throughput uses the \fp{64} tensor path for dense
GEMM and the \fp{64} vector path for the memory-bound primitives.
Ozaki~II throughput uses \fp{8} tensor cores with $r=12$ moduli, the
$(3r{+}1)=37$ \fp{8} cost structure, and
$\beta=1$; for Rubin, the dense-GEMM Ozaki entry is the model-derived
upper bound ($P_{\fp{8}}/(3r{+}1) = 473$~TFLOPS at the official
17.5-PFLOPS dense \fp{8} rate), to be compared with NVIDIA's
conservative published Emulated-DGEMM figure of $\sim 200$~TFLOPS.
Ozaki~II rows are the fused, conversion-ideal bounds; at the reference
deconstruction constants the memory-bound B300 Ozaki entries are
conversion-capped instead (SpMV $0.63$, bGEMV
$B{=}2$ $1.6$, stencil $3.1$, bGEMV $B{=}8$ $6.3$~TFLOPS; the roof
shortfall is OI-independent)---see the
generational-claim discussion in the text.}
\label{tab:h100baseline}
\centering
\footnotesize
\setlength{\tabcolsep}{3pt}
\begin{tabular}{lc|cccc|cccc}
\toprule
& & \multicolumn{4}{c|}{\textbf{Absolute throughput (TFLOPS)}}
  & \multicolumn{4}{c}{\textbf{Relative to H100 native}} \\
\textbf{Workload} & \textbf{Path}
  & H100 & B200 & B300 & R200
  & H100 & B200 & B300 & R200 \\
\midrule
\multirow{2}{*}{Dense GEMM (OI$\ge$50)}
  & Native    & 67   & 40   & 1.2  & 33    & $1.00\times$ & $0.60\times$ & $0.02\times$ & $0.49\times$ \\
  & Ozaki~II  & 53   & 122  & 135  & 473$^{*}$ & $0.80\times$ & $1.82\times$ & $2.02\times$ & $7.06\times$ \\
\midrule
\multirow{2}{*}{bGEMV $B{=}8$ (OI$\approx$2)}
  & Native    & 6.7  & 16   & 1.3  & 33    & $1.00\times$ & $2.39\times$ & $0.19\times$ & $4.93\times$ \\
  & Ozaki~II  & 6.7  & 16   & 16   & 44    & $1.00\times$ & $2.39\times$ & $2.39\times$ & $6.57\times$ \\
\midrule
\multirow{2}{*}{bGEMV $B{=}2$ (OI$\approx$0.5)}
  & Native    & 1.68 & 4.0  & 1.3  & 11    & $1.00\times$ & $2.39\times$ & $0.78\times$ & $6.57\times$ \\
  & Ozaki~II  & 1.68 & 4.0  & 4.0  & 11    & $1.00\times$ & $2.39\times$ & $2.39\times$ & $6.57\times$ \\
\midrule
\multirow{2}{*}{7-pt Stencil (OI$\approx$0.5)}
  & Native    & 1.68 & 4.0  & 1.3  & 11    & $1.00\times$ & $2.39\times$ & $0.78\times$ & $6.57\times$ \\
  & Ozaki~II  & 1.68 & 4.0  & 4.0  & 11    & $1.00\times$ & $2.39\times$ & $2.39\times$ & $6.57\times$ \\
\midrule
\multirow{2}{*}{SpMV (OI$\approx$0.2)}
  & Native    & 0.67 & 1.6  & 1.3  & 4.4   & $1.00\times$ & $2.39\times$ & $1.94\times$ & $6.57\times$ \\
  & Ozaki~II  & 0.67 & 1.6  & 1.6  & 4.4   & $1.00\times$ & $2.39\times$ & $2.39\times$ & $6.57\times$ \\
\bottomrule
\end{tabular}
\\[2pt]
{\scriptsize $^{*}$~For Rubin dense GEMM, NVIDIA's published Emulated
DGEMM specification of $\sim 200$~TFLOPS corresponds to $2.99\times$ on
the H100-relative scale and sits at $\approx\!42\%$ of the
dense-\fp{8}$/(3r{+}1)$
model bound shown here ($473$~TFLOPS, $7.06\times$ at $r{=}12$, at the
official 17.5-PFLOPS dense \fp{8} rate of June~30,
2026~\cite{nvidia_dgx_rubin_nvl8})---the expected margin for a
delivered, accuracy-guaranteed library figure (\S\ref{sec:cqladder}).
This $473$ is the \emph{theoretical} arithmetic roof.  On the current Rubin
architecture a real large dense \emph{square} GEMM is re-split once per
thread-block cluster and so delivers ${\approx}\tfrac12$ of it---the
${\approx}235$-TFLOPS deconstruction-$\lambda$ floor (${\approx}3.5\times$
H100; Table~\ref{tab:densedgemm})---until the hardware co-design of
\S\ref{sec:hwproposal} (Option~C) retires the deconstruction term, so the
delivered dense-\emph{square} entry is ${\approx}235$, not $473$, on today's
silicon; tall/skinny and small-batch GEMMs are unaffected and are
projected to reach the roof on shipping hardware.}
\end{table}

\paragraph{The key generational claim.}  Three patterns in
Table~\ref{tab:h100baseline} support a single thesis: \emph{Ozaki~II
does not regress performance against the H100 baseline; on the contrary,
it restores or improves the prior-generation scaling on every
workload.}

\begin{sloppypar}
\begin{enumerate}[leftmargin=2em,itemsep=2pt]
\item \textbf{Native B300 regresses catastrophically} for every
   compute-sensitive workload: $0.02\times$~H100 on dense GEMM,
   $0.19\times$ on batched~GEMV ($B{=}8$), and $0.78\times$ on
   batched~GEMV ($B{=}2$).  Only SpMV ends up faster than the H100:
   at $I\!=\!0.2$ the memory roof is $1.6$~TFLOPS, so B300's native
   pipe is compute-bound at its $1.3$~TFLOPS---short of the roof, but
   still $1.94\times$ the H100's $0.67$.  This is the
   regression that NVIDIA's silicon-area redirection imposes on every
   non-emulated HPC code running on B300.
\item \textbf{B300 with Ozaki~II returns to B200's scaling at the fused
   bound}: every memory-bound row of the Ozaki rows on B300 matches
   B200's row exactly ($2.39\times$~H100, the HBM-bandwidth ratio
   $8/3.35$).  Dense GEMM under emulation reaches $2.02\times$~H100,
   exceeding B200's native $0.60\times$ and emulated $1.82\times$.  In
   other words, the silicon area
   redirected from \fp{64} units to \fp{8} units is fully recovered
   through Ozaki~II---there is no net regression versus B200.
\item \textbf{Rubin with Ozaki~II scales as the HBM4 jump alone would
   predict}: the $6.57\times$~H100 figure for every memory-bound row
   is exactly the bandwidth ratio $22/3.35$.  The emulation path simply
   passes the bandwidth advantage through to the application without
   bottlenecking it on the compressed \fp{64} pipe.
\end{enumerate}
\end{sloppypar}

\paragraph{The generational claim at reference deconstruction
constants.}  The three patterns above are stated at the fused,
conversion-ideal bound, and honesty requires the second column.  At the
reference constants ($c_q{=}16$), B300's conversion-limited emulated
throughput is $\mathrm{OI}\cdot 8P_{\text{int}}/(\varphi c_q r) \approx
3.1\,\mathrm{OI}/\varphi$~TFLOPS, against H100's native
$3.35\,\mathrm{OI}$~TFLOPS---so the \emph{hybrid} best path on B300
(native below $\varphi\,\mathrm{OI}^{*}$, emulated above) delivers
between $0.93\times$ and $2.02\times$ H100 across every surveyed
workload: parity within $7\%$ in the worst case (the conversion-bound
$\varphi{=}1$ rows), and full gains on stencil ($1.86\times$), SpMV via
native ($1.94\times$), and dense GEMM ($2.02\times$).  The claim ``no
regression versus H100'' therefore survives the deconstruction term in
the form \emph{parity within $7\%$, everywhere, with no engineered
$c_q$ at all}; restoring the full $2.39\times$ bandwidth-ratio scaling
of the fused bound requires the roof-recovery threshold
$c_q \lesssim 5$--$6$---tighter than the ${\sim}7$ single-RHS-parity
decision criterion of~\cite{bayraktar2026tme}---and both
thresholds are the first measurements of Part~3.  The audited ladder
of \S\ref{sec:cqladder} already meets the roof-recovery threshold on
paper: the refined two-limb residual ($5.8$ at $r{=}12$) sits inside
B300's budget (the all-byte codesign, at its own $r'{=}15$, delivers
$0.95$ of the \emph{memory} roof), so Part~3 measures
an audited design rather than searching for one.

Put differently: Ozaki~II is not just a compensation mechanism for
NVIDIA's \fp{64} regression; it is the mechanism that \emph{converts}
the silicon-area savings into bandwidth-scaling and into AI-grade
tensor throughput, both of which the application then sees as faster
\fp{64}.  The H100 baseline view shown in
Table~\ref{tab:h100baseline} is, in the author's opinion, the
appropriate framing for procurement, application-porting, and
benchmarking decisions: the question is not ``does emulation match
B300 native \fp{64}?''---of course it does, by orders of magnitude---but
``does the post-\fp{64} stack continue the H100$\to$B200$\to$B300$\to$Rubin
generational improvement that HPC procurement has historically
relied on?'' Table~\ref{tab:h100baseline} answers \emph{yes}.

The table covers the four primitives---dense GEMM, batched GEMV,
stencils, SpMV---for which Ozaki~II is the appropriate emulation path.
The corresponding analysis for the fifth canonical primitive,
three-dimensional FFT, appears in a companion
paper~\cite{matsuoka2026fft}, which establishes that a full-\fp{64}
$1024^3$ FFT needs no \fp{64} arithmetic anywhere in its kernel, and
that its binding resource on B300 is a per-output integer-SIMT
epilogue: software alone projects $63$--$87$~ms against the $12.9$~ms
memory roof---$1.3$--$1.9\times$ the collapsed native path at peak
issue---and the roof is reached under that paper's minimal co-design
ladder, whose load-path deconstruction datapath is the Option-C
converter of \S\ref{sec:hwproposal}.  Together
with this paper's results, the integrated kernel coverage is the
subject of \S\ref{sec:l3}.

\paragraph{A note on FP8:FP64 ratios.}  The ratios across the four GPUs
are wildly different (30:1 on H100, 113:1 on B200, 3800:1 on B300,
$\sim$530:1 against native vector on Rubin at the official \fp{8}
rate---or $\sim$88:1 against the published Emulated-DGEMM figure and
$\sim$37:1 against the model ceiling).  A simple compute-balance
analysis~\cite{williams2009_roofline}---defining balance as
\emph{equal service times} for the two pipes, so that the GEMM
fraction $f_G$ emulated at $P_{\fp{8}}/\alpha$ and the residual
$(1\!-\!f_G)$ run natively at $P_{\fp{64}}$ finish together, which
gives the balanced ratio $P_{\fp{8}}/P_{\fp{64}} = \alpha\,f_G/(1\!-\!f_G)$
---shows that B300's 3800:1 ratio is balanced for
$f_G\!\geq\!0.990$, i.e.\ essentially pure-AI workloads, while
classical HPC mixes ($f_G\!\in\![0.6,0.9]$) call for ratios of
$\sim\!56$:1 to $\sim\!333$:1 at $\alpha{=}37$.  This is the headline tension that the
thesis of \S\ref{sec:l3} resolves: the
post-\fp{64} stack collapses the $(1\!-\!f_G)$ residue onto pipes that
\emph{are} appropriately provisioned (Ozaki~II for GEMM-like work,
Kulisch INT32 for FFT-class reductions, FP32+Kahan for BLAS-1),
making the native FP8:FP64 ratio operationally irrelevant for HPC.
Of the current generation Rubin's effective $\sim$37:1--88:1 (against
the model ceiling and the published Emulated-DGEMM figure respectively)
is the closest to a balanced HPC design point;
B300's $3800$:1 is, in isolation, the furthest---but in combination
with the software stack of this paper, it ceases to matter.

\subsection{INT8 and FP8: the Substrate Division of Labour}
\label{sec:int8vsfp8}

A recurring question is which low-precision tensor format should
underlie Ozaki~II.  The original
formulation~\cite{ozaki2025_scheme2,uchino2025_ijhpca} used
\inteight{}: integer modular arithmetic is the natural CRT fit, and
on \inteight-rich parts it remains the cheaper carrier---one MMA per
modulus against \fp{8}'s three, which after paying for the larger
byte-modulus set ($\alpha_{\textsc{int8}}=16$ against $\alpha=37$;
\S\ref{sec:background}) is still $2.31\times$---which is why the shipping cuBLAS emulation takes the
INT8 tensor path on Blackwell~\cite{nvidia_cublas_emulation}, as the
measured B200 anchors confirm.  But the AI workloads that drive
silicon economics have decisively favoured narrow
\emph{floating-point}: \fp{8}'s per-element exponent absorbs the
outlier-heavy activation and gradient distributions that fixed-point
scaling clips~\cite{nvidia_fp8_training_blog,micikevicius2022_fp8},
a preference that carried \fp{8} into mainstream LLM
training~\cite{deepseekv3} and now four-bit NVFP4
pretraining~\cite{nvidia_nvfp4_2025}---so B300 and Rubin cut the
\inteight{} tensor rate to a residual while scaling \fp{8} to
$5$--$17.5$~PFLOPS.  Table~\ref{tab:int8vsfp8} shows the consequence
for the emulation ceilings: on the \inteight-rich H100 and B200 the
INT8 substrate leads; on B300 and Rubin \fp{8} is the only strong
carrier.

\begin{table}[h]
\caption{Emulated dense \fp{64}-equivalent throughput under the two
candidate Ozaki~II substrates, each charged at \emph{its own} matched-accuracy
cost: \fp{8} at $\alpha=3r{+}1=37$ ($r{=}12$, the published nonsquare set,
$111.8$ bits), INT8 at
$\alpha_{\textsc{int8}}=r_{\textsc{i}}{+}1=16$
($r_{\textsc{i}}{=}15$, the all-byte set, $117.8$ bits---one MMA per
modulus plus the max pass, but no byte-modulus system of fewer than
fifteen moduli reaches $111.8$ bits, \S\ref{sec:background}).  Revisions
before the July 2026 correction cycle charged INT8 at $r{+}1=13$, i.e.\ at the \fp{8} set's $r$ on
moduli an \inteight{} operand cannot hold; the INT8 column and the
advantage column are $\sim\!23\%$ lower and higher respectively as a
result.  (Earlier
versions also mixed Ozaki-I slice notation and understated B200's INT8 rate
by $\sim\!29\times$---corrected from the HGX
specification.)  ``FP8 advantage'' is the ratio of the \fp{8} ceiling to
the INT8 ceiling.  On INT8-rich parts (H100, B200) the INT8 substrate
leads; on the \inteight-cut parts (B300 Ultra, Rubin) \fp{8} is the
only strong carrier---Ozaki~II rides whichever low-precision engine the
architecture favours.  The tabulated rates are \emph{theoretical} arithmetic
ceilings $P/\alpha$ with each column's own $\alpha$: on Rubin a real large dense \emph{square} GEMM delivers
${\approx}\tfrac12$ the \fp{8} ceiling---the ${\approx}235$-TFLOPS
deconstruction-$\lambda$ floor (Table~\ref{tab:densedgemm})---until the
co-design of \S\ref{sec:hwproposal} (Option~C) retires the deconstruction term,
tall/skinny and small-batch shapes reaching the ceiling today; GB300, whose
$135$-TFLOPS ceiling already sits at its floor, is roof-bound.
$^{a}$Measured B200 anchors~\cite{uchino2026_fp8}: $\approx$137--138
TFLOPS delivered on the INT8 path ($\approx\!49\%$ of the analytic
Scheme-II ceiling shown; these anchors are research Scheme-II runs,
distinct from the shipping cuBLAS path whose algorithm attribution is
discussed in \S\ref{sec:model}) and $\approx$61--65 on the \fp{8}
path ($\approx\!53\%$)---the
same delivered-to-ceiling band as NVIDIA's published Emulated-DGEMM
figures (\S\ref{sec:cqladder}), and consistent with the shipping
cuBLAS emulation using the INT8 tensor path on
Blackwell~\cite{nvidia_cublas_emulation}.}
\label{tab:int8vsfp8}
\centering
\footnotesize
\begin{tabular}{lccccc}
\toprule
\textbf{GPU} & $P_{\inteight}$ & $P_{\fp{8}}$
             & Ozaki/\inteight  & Ozaki/\fp{8}
             & FP8 \\
             & (TOPS)          & (TFLOPS)
             & ceiling (TFLOPS) & ceiling (TFLOPS)
             & advantage \\
\midrule
H100  & 1{,}979 & 1{,}979 & 123.7 & 53.5 & $0.43\times$  \\
B200  & 4{,}500  & 4{,}500 & 281$^{a}$ & 121.6$^{a}$ & $0.43\times$  \\
B300  & $\sim$165  & 5{,}000 & 10.3 & 135.1 & $13.1\times$  \\
R200  & $\sim$250  & 17{,}500 & 15.6 & 473.0 & $30.3\times$  \\
\bottomrule
\end{tabular}
\end{table}

The either/or framing that this table invites is, however, now
obsolete.  The companion paper's audited
accounting~\cite{matsuoka2026ozaki25} turns the substrate question
into a \emph{division of labour}, and thereby settles it.  In the
engineered pipeline of \S\ref{sec:cqladder} the two formats hold
fixed, complementary roles: the \fp{8} tensor cores carry the heavy
work---the $(3r{+}1)$ Ozaki product passes---at the rates the AI
market already pays for, while the \emph{residual} \inteight{} tensor
capability hosts precisely the work the \fp{8} pipes cannot: the
exact two-limb byte-plane reduction GEMMs (the reduction constants
reach $826$, and operand bytes are not \textsc{e4m3}-representable;
\S\ref{sec:cqladder}) and the exact-INT32 reconstruction epilogues,
with \texttt{dp4a}-class SIMT dot products as the tensor-free
fallback.  The integer demand is small---${\approx}13\%$ of B300's
$166$-\tops{} residual rate and ${\approx}24\%$ of Rubin's $250$ for
the reconstruction epilogues---but it is a real, \emph{binding}
capacity: the companion's capacity-aware analysis shows the residual
\inteight{} rate setting the effective dense crossovers
($n^{*}\!\approx\!290/670$; \S\ref{sec:hwproposal}), and the two
formats' concurrency on shared tensor hardware is itself unproved,
so the dense tensor-migrated routes carry an
independent-versus-serialised service bracket
(\S\ref{sec:hwproposal}).  Withering to a
minor residual and withering to zero are therefore architecturally
very different outcomes for the post-\fp{64} stack: the design
recommendation is not that narrow integer arithmetic is dispensable,
but that it be \emph{retained at minor scale} while \fp{8} carries
the multiplication (\S\ref{sec:falsification} states this as an
explicit boundary of the thesis).

The longstanding fear was that the AI-driven preference for \fp{8}
over \inteight{} and \fp{64} would \emph{compromise HPC}, forcing a
bifurcation of the product line into AI-optimised and
\fp{64}-preserving SKUs.  The central architectural message of this
paper is that the fear is misplaced: Ozaki~II is
substrate-agnostic---the reference library
GEMMul8~\cite{gemmul8_github} exposes both backends, and the original
INT8 formulation~\cite{ozaki2025_scheme2} and the
Uchino--Ozaki--Imamura \fp{8} adaptation~\cite{uchino2026_fp8} are
two instantiations of one precision-independent idea---so emulated
\fp{64} simply rides whichever low-precision engine the architecture
favours, and that engine is now \fp{8}.  Building on the substrate
the AI market funds recovers \fp{64}-equivalent throughput across
the surveyed matrix-dominated kernel classes; what the Ozaki-2.5
accounting adds is the precise, sized role of the integer residual.
The substrate question is thus no longer \emph{which format wins}
but \emph{how much of the other to keep}---and the answer, a few
tens of TOPS plus \texttt{dp4a}, is the cheapest line item in the
hardware discussion of \S\ref{sec:hwproposal}.

\subsection{The Deconstruction Path: Sensitivity, the Hardware
Proposal, and the Combined Projection}
\label{sec:rubinuplift}

This subsection is deliberately the paper's one
architec\-ture-specific deep dive: the implemen\-tation-side companion
to the symbolic fourth term of \S\ref{sec:model}.  In the vocabulary of
Proposition~\ref{prop:atomic}: the theory establishes the bound and the
satisfiability of conditions (C1)--(C4) in the model; \emph{this
subsection takes the realistic constants of \S\ref{sec:cqladder} as
given and studies what they make of condition (C2) on 2026
silicon}---how sensitive the delivered roofs are to the engineered
constant and the vendor dial, what hardware would close the Rubin
gap that no realisable software floor can, and what the combined
picture projects across the kernel spectrum.  The theory is invariant;
everything here is dated to the silicon it describes and is
falsifiable cell by cell in Part~3.  We proceed in four movements: a
one-parameter sensitivity analysis that compresses the whole question
into a single dimensionless group; the hardware proposal---three
concrete options, sized and compared; the dense linear-algebra
dividend of the deconstruction path, with the published Rubin
Emulated-DGEMM figure as a testable case and the sparse variations of
the Ozaki-2.5 discipline; and the combined projection, mapped claim
by claim to Part~3 measurements.

\subsubsection{Sensitivity: One Dimensionless Group}
\label{sec:step5}

The budgets and ladder of \S\ref{sec:cqladder} involved two
quantities the vendor controls
($P_{\text{int}}$, and implicitly the issue rates behind
\texttt{DP4A}) and one the software controls ($c_q$).  Nothing in the
\emph{algorithm} fixes either: the algorithm's irreducible demand is
$O(r)$ narrow bit-operations per element, whose silicon cost is
minuscule; the binding arises because GPUs provision SIMT integer
issue for control and addressing, not for data-plane transformation of
every streamed byte---a dial the vendor has moved nearly every
generation (Turing added a dedicated concurrent INT32 pipe on
instruction-mix grounds; Ampere re-merged it; Blackwell rebalanced
again).  The conversion-bound regime is an artifact of that dial's
current position, and the correct analytical response is sensitivity
analysis.  All delivered quantities depend on $(c_q, P_{\text{int}})$
only through the dimensionless shortfall group
\begin{equation}
\chi \;=\; \frac{c_q\, r\, \varphi\, B_{\text{mem}}}{8\,P^{\text{eff}}_{\text{int}}},
\qquad \text{roof fraction} = \min(1,\,\chi^{-1}),\qquad
\mathrm{OI}^{*} = \chi \cdot \frac{P_{\fp{64}}}{\varphi\,B_{\text{mem}}},
\label{eq:chi}
\end{equation}
so a $2\times$ on the effective integer budget is worth exactly a
$2\times$ on the engineered $c_q$, and the levers compound.
$P^{\text{eff}}_{\text{int}}$ aggregates every way the budget can
grow: added narrow-integer lanes, verified split issue across the
\fp{32} lanes (Appendix~\ref{app:beta-blackwell}), and the tensor
offload of the ladder, which removes work from the denominator's pipe.
Table~\ref{tab:pintsens} evaluates Eq.~\eqref{eq:chi} across the
scenario grid; the $c_q$ rows are exactly the rungs of the audited
ladder of \S\ref{sec:cqladder}.

\begin{table}[h]
\caption{Sensitivity of the fourth term to the effective integer-issue
budget: fraction of the memory roof delivered by a fully streamed
($\varphi{=}1$) emulated kernel, $\min(1,\chi^{-1})$, at $r{=}12$.
Rows are engineered-$c_q$ scenarios (per modulus per element,
ledger-projected counts of the companion
paper~\cite{matsuoka2026ozaki25}): $16$ = memo-counted shipping path
(S0); $10.3$ = direct \texttt{dp4a} route (ladder L1, two limbs);
$6.3$ = post-tensor-migration two-limb residual (L2, inline final
reduction; $5.8$ refined); $5.3$ = the all-byte codesign's one-pass
residual, the one row evaluated at its own $r'{=}15$
($\approx\!79$ instructions per element; its $\alpha'{=}46$ tensor
charge is benign for
memory-bound kernels); $4.3$ = with the lazy-reduction trade also
applied (L3, charging $\alpha'{\approx}73$---likewise benign here);
$2$ = residual with piece handling also removed (speculative
piece-free formats).  Columns scale $P^{\text{eff}}_{\text{int}}$
from the $75$-\tops{} baseline.  The roof fraction is independent
of the kernel's OI---one table covers the entire streamed class---and
on Rubin-class bandwidth no plausible $c_q$ reaches the roof
without either the tensor migration (row~3) or a budget multiple.}
\label{tab:pintsens}
\centering
\footnotesize
\setlength{\tabcolsep}{5pt}
\begin{tabular}{lcccccc}
\toprule
& \multicolumn{3}{c}{\textbf{B300} (8 TB/s)} & \multicolumn{3}{c}{\textbf{Rubin} (22 TB/s)} \\
\cmidrule(lr){2-4}\cmidrule(lr){5-7}
\textbf{$c_q$ scenario} & $1\times$ & $2\times$ & $3\times$ & $1\times$ & $2\times$ & $3\times$ \\
\midrule
16 (memo-counted)        & 0.39 & 0.78 & \textbf{1.0} & 0.14 & 0.28 & 0.43 \\
10.3 (direct \texttt{dp4a}, L1) & 0.61 & \textbf{1.0} & \textbf{1.0} & 0.22 & 0.44 & 0.66 \\
6.3 (two-limb tensor-migr., L2; 5.8 refined) & 0.99 & \textbf{1.0} & \textbf{1.0} & 0.36 & 0.72 & \textbf{1.0} \\
5.3 (all-byte codesign at its own $r'{=}15$; $\alpha'{=}46$) & 0.95 & \textbf{1.0} & \textbf{1.0} & 0.34 & 0.69 & \textbf{1.0} \\
4.3 (L2 + lazy red.\ L3, $\alpha'{\approx}73$) & \textbf{1.0} & \textbf{1.0} & \textbf{1.0} & 0.53 & \textbf{1.0} & \textbf{1.0} \\
2 (piece-free)           & \textbf{1.0} & \textbf{1.0} & \textbf{1.0} & \textbf{1.0} & \textbf{1.0} & \textbf{1.0} \\
\bottomrule
\end{tabular}
\end{table}

The vs-native threshold improves twice as fast as the table suggests,
because doubling $P^{\text{eff}}_{\text{int}}$ also halves
$\mathrm{OI}^{*}$: on B300 at $2\times$, even the \emph{memo-counted}
$c_q{=}16$ brings SpMV to $0.96\times$ native (from $0.48\times$), and
$3\times$ takes it past parity.  The table's message for the hardware
proposal: on
B300 the tensor-migrated rung essentially reaches the roof ($0.99$ at
the uniform two-limb count, $1.0$ refined; $0.95$ for the all-byte
codesign at its own $r'{=}15$) and a $2\times$ budget certainly
suffices; on Rubin the
roof requires \emph{both} the migration and a budget multiple---or
hardware that removes the term at the source.

\subsubsection{The Hardware Proposal: Three Concrete Options}
\label{sec:hwproposal}

A word on stance. This paper is deliberately hardware-\emph{independent}:
its contribution is the Tensor--Memory Equilibrium model, and Ozaki~II runs
on whatever low-precision engine the architecture provides. But the very act
of dividing delivered throughput into the model's terms, and then locating
\emph{which} term is the binding one where the theory falls short of the
roof, is what identifies the co-design points \emph{precisely}: the fourth
(deconstruction) term is the sole obstruction for the conversion-bound
sparse kernels, so $c_q$---and nothing else---is the coordinate a hardware
change must move here. A model that did not separate the terms could name no
such target. In that spirit the proposal below is offered not as a
requirement but as the precise, model-localised ask that follows from the
theory; it is what a hardware partner would act on, and it is stated so that
NVIDIA can.

We now state the deconstruction-path proposal concretely, as three
options of increasing vendor commitment.  Each is specified by what it
is, where it sits, its first-order size, its effect on $\chi$, its
precedent in the vendor's own design vocabulary, and its principal
risk.  Table~\ref{tab:hwoptions} summarises,
Figure~\ref{fig:hwoptions} places the three options at their physical
locations on the SM and memory path, and prose follows.

All three target one resource---$c_q$, the deconstruction cost per
element---and that is the deliberate scope of \emph{this} paper's
hardware proposal, because $c_q$ is the lever the \emph{sparse and
conversion-bound} kernels depend on: SpMV, single-RHS GEMV, and stencils
meet $c_q$ directly (below $\mathrm{OI}^{*}$, \S\ref{sec:model}), with no
re-split floor to escape, so only a lower $c_q$---in software through
persistent (Mode~P) deconstruction, or in hardware through Options
A--C---moves their verdict.  The \emph{dense}-DGEMM ceiling is bounded by
a different resource, the on-the-fly re-split floor $R\,P_{\text{int}}/(c_q r)$
set by a per-element deconstruction load $c_q r/R$ at cluster reach $R$,
whose escape adds two levers this proposal does not cover---cluster reach
(CTAs per cluster, TMEM tile) and L2 service bandwidth---developed as a
companion hardware co-design section in
Ozaki~2.5~\cite{matsuoka2026ozaki25}. The two sections are cross-referenced
and target complementary silicon: $c_q$ here (sparse-critical, dense-shared),
reach and L2 there (dense-specific). $c_q$ appears in both because it lifts
the dense floor at every reach as well.

\begin{figure}[htbp]
\centering
\includegraphics[width=\linewidth]{hw_options.pdf}
\caption{Where the three hardware options of this proposal sit (schematic
Blackwell/Rubin-class SM and memory path).  \textbf{Option~A} scales
the narrow (\texttt{DP4A}-grain) MAC rate inside the existing SIMT
lanes; \textbf{Option~B} adds a \texttt{cvt.fp64.residues} datapath
beside the register file, collapsing conversion to one issue at a
per-lane cost of roughly one \fp{64} multiplier; \textbf{Option~C}
(recommended) adds a residue-decompose transform mode to the
TMA/asynchronous copy engine, so \fp{64} tiles are converted \emph{in
flight} between HBM and shared memory---residue planes arrive in MMA
operand layout at stream rate, uniquely eliminating the marshaling and
SMEM round-trip costs along with the arithmetic ($\chi\to0$ in the
SIMT issue budget).  Option~C zeroes the compute-pipe term, \emph{not}
conversion time: the C card states the resulting vendor requirement
rather than a delivered device count---the transform must sustain
$166$--$325$~TMAC/s aggregate ($1.3$--$2.6\times$ the platform's
entire residual \inteight{} tensor throughput) and deposit
$55$--$65$~TB/s of plane writes, the latter being exactly $T/R=64/256$
of the operand read the MMA already performs.  Both are evaluated per
route \emph{at its own} roof; datapath width, ports, area and power
are a Part-3 obligation.  The
left column shows the tensor-side consumers of the converted planes
(Ozaki~II MMAs, Kulisch-\fp{8}
accumulation) and the residual INT8 tensor pipe carrying the exact
reconstruction epilogues.  Annotation cards give each option's size,
$\chi$ effect, precedent, and principal risk; options are strictly
ordered $C \supset B \supset A$.  \emph{Correction to earlier drafts:}
%\stale{300 narrow MACs}
the C card previously read ``size: ${\approx}300$ narrow MACs\,/\,engine''
and ``deposit b/w $(p/8){\times}$stream provisioned''; the first is a
per-engine width that is not derivable without a clock and a
copy-engine count, and the second priced the deposit off a stream rate
rather than off each route's own roof.  Generated by
\texttt{render\_hw\_options.py}, which imports the numbers from
\texttt{params.py} at render time so the artwork cannot drift from the
requirement table of the companion~\cite{matsuoka2026ozaki25}.}
\label{fig:hwoptions}
\end{figure}

\begin{table}[h]
\caption{The three hardware options for the deconstruction path,
summarised.  Area figures for A and B are first-order gate-count
comparisons, not layout estimates; all presume retention of the minor
narrow-integer capabilities (residual INT8 tensor, \texttt{DP4A}) per
\S\ref{sec:cqladder}.  $\chi$ effects at reference constants, $r{=}12$.
For C we deliberately give no device count: the aggregate transform
rate is derivable from the route roofs and the reach, a per-engine
width is not (it needs a clock and a copy-engine count, neither
published).  C's two quantitative entries are engine-derived at each
route's own roof, per the companion's requirement table and
\texttt{verify/optionc\_req.py}~\cite{matsuoka2026ozaki25}.}
\label{tab:hwoptions}
\centering
\scriptsize
\setlength{\tabcolsep}{3pt}
\begin{tabular}{p{2.6cm}p{3.3cm}p{2.6cm}p{2.6cm}p{2.9cm}}
\toprule
\textbf{option} & \textbf{what / where} & \textbf{first-order size} & \textbf{effect on $\chi$} & \textbf{precedent / risk} \\
\midrule
\textbf{A. Rebalanced narrow-integer issue} & $2$--$4\times$ \texttt{DP4A}-class dot-product rate per SM (INT8-grain MAC lanes) & $8{\times}8$ mult.\ $\approx 1/16$ of $32{\times}32$; total $\ll$ area of 1--2 TFLOPS \fp{64} & $\chi/2$--$\chi/4$; B300 roof at memo-counted $c_q$; Rubin roof with L2 & Turing INT pipe; \texttt{DP4A} since Pascal.  Risk: issue slots bind before ALUs \\
\textbf{B. Deconstruction instruction} (\texttt{cvt.fp64. residues}) & SM instruction: one \fp{64} register in, $r$ packed residues (or $3r$ \fp{8} pieces) out; align+round+$r$ parallel narrow mod arrays & per lane $\approx$ one \fp{64} multiplier ($r{=}15{\times}3$ pieces ${\times}\,8{\times}7$ array $\approx$ a $53{\times}53$ array) & $c_q \to \sim\!1$ (issue-limited); $\chi \to \chi/16$-class & \texttt{cvt} family, Hopper DPX.  Risk: register-file write bandwidth for $r$ planes; ISA cost \\
\textbf{C. Stream-side conversion} (TMA residue-decompose mode) & Transform mode in the async-copy engine: \fp{64} tile in HBM $\to$ residue planes in SMEM, MMA-ready layout, at stream rate & \emph{aggregate rate stated, width not}: $166$--$325$~TMAC/s of narrow ($8{\times}7$) MACs, i.e.\ $1.3$--$2.6\times$ the residual \inteight{} tensor pipe.  Per-engine width, ports, area, power: Part-3 & SIMT $\chi \to 0$; removes stage-2 marshaling and the SMEM round-trip; plane deposit $55$--$65$~TB/s, which is $T/R{=}\tfrac14$ of the operand read the MMA already performs & TMA swizzle transforms; Blackwell decompression engine (decompress-on-copy $\Rightarrow$ deconstruct-on-copy); DPX.  Risk: moduli set must be descriptor-programmable; verification/ECC \\
\bottomrule
\end{tabular}
\end{table}

\emph{Option A---rebalanced narrow-integer issue}---is the incremental
insurance: multiply the \texttt{DP4A}-class narrow dot-product rate per
SM by $2$--$4\times$, in exactly the $8$-bit grain the anatomy of
\S\ref{sec:cqladder} showed the workload needs.  Because multiplier area scales roughly quadratically
in width, this is an order of magnitude cheaper than the equivalent
INT32-lane scaling, and it composes with every software rung.  Its
risk is microarchitectural: if instruction \emph{issue} slots, not ALU
count, are the true limiter on the unified Blackwell lanes, added MACs
buy nothing---precisely what the Part~3 pipe census measures first.

\emph{Option B---a deconstruction instruction}---is the ISA-clean
general solution: a \texttt{cvt}-class instruction taking one \fp{64}
operand (or a short vector) plus a moduli descriptor, and emitting the
$r$ residues---or directly the $3r$ \fp{8} Karatsuba pieces---into
registers or shared memory.  The datapath is an exponent align, a
round, and $r$ parallel mod-by-invariant arrays in $8{\times}7$-bit
logic; a gate-count comparison makes its scale vivid: at $r{=}15$ the
whole per-lane array ($15 \times 3$ pieces $\times$ $8{\times}7$
partial products $\approx 2{,}500$ units) is \emph{about one
$53{\times}53$ \fp{64} multiplier} ($\approx 2{,}800$ units).  That
is, full-width deconstruction hardware costs roughly what a
$1$--$2$-TFLOPS \fp{64} vector pipe costs---which B300 already
carries.  It collapses the scale/truncate, reduction, final-mod, and
split stages of the anatomy (Fig.~\ref{fig:anatomy}) into one issue
($c_q \to \sim\!1$), leaving only stage-2 marshaling in software.  Its
risks are the register-file write bandwidth of $r$ output planes and
the usual cost of an ISA addition; both are Part~3 study items.

\begin{figure}[htbp]
\centering
\includegraphics[width=\linewidth]{fig_optionc.pdf}
\caption{Option~C, the central hardware co-design target, illustrated.
\emph{(a)}~Today the residue conversion runs on the SIMT/integer pipe,
competes with the \fp{8} MMA stream, and round-trips through SMEM---the
deconstruction cost the fourth TME term charges. \emph{(b)}~Option~C performs
the residue-decompose transform in the async copy engine, converting each
\fp{64} tile in flight into planes in MMA operand layout, so $c_q$ leaves the
compute budget ($c_q{\to}0$, hence $\chi{\to}0$); it retires both the conversion arithmetic and
the SMEM round-trip that software cannot remove. For the companion Ozaki~2.5
this is what lifts the large-DGEMM deconstruction-$\lambda$ floor to the roof;
for the conversion-bound sparse kernels here it is what moves them back above
$\mathrm{OI}^{*}$---one datapath closing both regimes.}
\label{fig:optionc}
\end{figure}

\emph{Option C---stream-side conversion on the copy path}---is the
complete solution, and our recommendation for the Part~3 codesign
study (illustrated in Fig.~\ref{fig:optionc}).  Extend the asynchronous
bulk-copy engine (TMA) with a
\emph{residue-decompose} transform mode: an \fp{64} tile enters from
HBM, and residue planes---placed in MMA operand layout by the
transform---land in shared memory at stream rate.  Uniquely among the
options, C also eliminates \emph{stage-2 marshaling} and the SMEM round
trip (the two costs software can never fully remove,
Appendix~\ref{app:beta-blackwell}), because the transform happens in
flight and deposits operands where the MMA reads them.  It retires the
\emph{SIMT} term identically ($\chi \to 0$ in the issue budget).

But a finite converter is not free, and it is worth being precise about
which part of ``not free'' we can actually derive.  Option~C zeroes the
compute-pipe term $c_q$; it does \emph{not} zero conversion \emph{time},
which becomes $T_{\text{cvt}}=\max(T_{\text{input}},\,
N_{\text{scalar}}N_{\text{MAC}}/P_{\text{transform}},\,
T_{\text{deposit}},\,T_{\text{tensor-read}})$.  The companion states the
resulting bill of materials as a requirement table, evaluated per Rubin
GPU at \emph{each route's own} roof under the $4{\times}4$ cluster of
$64^2$ tiles (reach $R{=}256$), with script
\texttt{verify/optionc\_req.py}~\cite{matsuoka2026ozaki25}; three of its
rows matter here.  \emph{The deposit is small, and exactly so}: the SMEM
plane-write rate is $p_{\text{store}}/R$ bytes per useful \fp{64} FLOP
against an operand read of $p_{\text{store}}/T$ that the MMA already
performs, so the new write traffic is exactly $T/R = 64/256 = \tfrac14$
of traffic that already happens---an identity, not an estimate, and
$55$--$65$~TB/s in absolute terms.  \emph{The input side is an L2 ask,
not an HBM ask}: $8/R$ bytes per FLOP is $12$--$15$~TB/s, ${\approx}17\%$
of L2 service, because the panels are L2-resident under the fused
schedule.  \emph{The transform datapath is the large ask}: at each
route's own roof it must sustain $166$--$325$~TMAC/s, which is
$1.3$--$2.6\times$ the platform's \emph{entire} residual \inteight{}
tensor throughput.  Earlier drafts of both papers described this block as
%\stale{300 narrow MACs}
``${\approx}300$ narrow MACs per copy engine''; that is a per-engine
\emph{width}, and it is not derivable without a clock and a copy-engine
count, neither of which is a published quantity.  We therefore state the
aggregate rate, which is derivable, and leave width, ports, area and
power to the vendor---a Part-3 obligation, not a delivered count.  What
the software does buy is that the datapath is \emph{narrow}: because the
codesigned modulus sets reduce conversion to byte extraction plus a
handful of mod-by-invariant multiply--truncates, it is a fixed-function
residue block rather than a general converter, and the moduli, the
two-limb reduction and the exact reconstruction all stay in software.
The honest form of the claim is therefore: Option~C removes the SIMT
issue demand, the marshaling, and the round trip, and each route then
reaches \emph{its own} roof \emph{provided} the transform rate and the
deposit path above are provisioned---a stated area/bandwidth line item of
the Part-3 study rather than an identity.  With that provision the claims
tables collapse to their fused columns on any
bandwidth.  And it is squarely inside the vendor's established
memory-pipeline vocabulary---TMA already applies layout/swizzle
transforms on copy, Blackwell's decompression engine already runs a
\emph{decompress-on-copy} datapath of far greater complexity, and
Hopper's DPX shows the willingness to add domain instructions.  The
design risks---a fixed versus descriptor-programmable moduli set, and
verification/ECC of an arithmetic transform in the memory path---are
exactly the questions the Part~3 area/energy study
is scoped to answer.

The options are strictly ordered: C subsumes B's arithmetic and adds
the marshaling; B subsumes A's throughput and adds the fusion of
stages.  The recommendation is therefore staged, mirroring the
sensitivity table: A is worth taking on any rebalancing opportunity
(near-free insurance); B suffices for B300-class bandwidth
indefinitely; C is what Rubin-class and later bandwidth requires for
roof-parity streamed emulation, and is the piece of silicon this paper
formally proposes.  None of the three resembles the large
native-\fp{64} ALU provisioning of the holy-grail position: the
\emph{most ambitious} option is a fixed-function residue block on the
copy path, whose aggregate rate we state ($166$--$325$~TMAC/s) and whose
width we do not.

\paragraph{The dense-LA dividend: peak attainment at all sizes.}
The three options are motivated by the streamed, memory-bound kernels,
where the fourth term binds first; but they pay an immediate dividend
in \emph{compute-bound dense linear algebra} as well.  Deconstruction
is asymptotically amortised in dense Ozaki~II GEMM---$O(n^2)$ operand
elements against $O(n^3)$ MMA work---but the amortisation has a
crossover, and it is further out than the asymptotic intuition
suggests.  For a $m{\times}k$ by $k{\times}n$ product with each
operand element deconstructed once and its residue planes reused
thereafter (so conversion is charged per unique operand element, not
per streamed occurrence), setting the conversion time
$c_q r\,(mk{+}kn)/P_{\text{int}}$ against the tensor time
$\alpha\cdot 2mkn/P_{\fp{8}}$ shows that the fourth term stops binding
only when the \emph{harmonic mean} of the two outer dimensions clears
a critical size:
\begin{equation}
\frac{2mn}{m+n} \;\ge\; n^{*} \;=\;
\frac{c_q\, r\, P_{\fp{8}}}{\alpha\, P_{\text{int}}},
\label{eq:densecrossover}
\end{equation}
independent of the inner dimension $k$.  At the memo-counted
$c_q = 16$ (with $r = 12$, $\alpha = 37$,
$P_{\text{int}} \approx 75$~\tops{}) this gives
$n^{*}\approx 350$ on GB300\footnote{The companion
paper~\cite{matsuoka2026ozaki25} freezes the Blackwell-Ultra
datapoint to GB300 dense per-GPU rates ($5$~PFLOPS \fp{8},
$166$~\tops{} \inteight{}, ${\approx}1.4$~TFLOPS \fp{64}); the
``B300'' columns elsewhere in this paper predate that freeze and are
generation-illustrative.} ($P_{\fp{8}}{=}5$~PFLOPS) and
$n^{*} \approx 1{,}200$ on Rubin at the official 17.5-PFLOPS
rate---the uplift again raising the bar, exactly as with the keep-up
budgets of \S\ref{sec:cqladder}: below
these sizes even nominally compute-bound emulated GEMM is
conversion-bound and cannot reach the $P_{\fp{8}}/(3r{+}1)$ ceiling.
That operating region is not exotic.  It is precisely the tall-skinny
panel updates of blocked LU/QR factorisations (panel widths
$64$--$256$ put the harmonic mean at $\lesssim\!512$ regardless of how
tall the panel is), the block operations of communication-avoiding
Krylov and LOBPCG solvers (\S\ref{sec:l3},
Appendix~\ref{app:l3-exemplars}), and batched small GEMMs in tensor
contractions.  The corrected software ladder moves the crossover to
$n^{*}\!\approx\!290/670$ (GB300/Rubin: the two-limb route at its
\inteight{}-capacity-aware effective knee; the companion's
shape-switched codesign dispatch attains each set's roof from
${\approx}150$--$620$ depending on platform and
band~\cite{matsuoka2026ozaki25}; the L3 lazy-reduction rung is
excluded here, since its $\alpha'\!\approx\!73$ would halve the
very ceiling being sought); Option~A divides these by its
$2$--$4\times$ rebalance; Option~B ($c_q\!\to\!\sim\!1$) brings them
to ${\approx}22/76$; and Option~C removes the modeled external
deconstruction bottleneck (launch overhead, delivered tile
efficiency, and reconstruction remain), so
the Ozaki-II ceiling is projected at \emph{every} size the tensor
pipeline itself can sustain---with the converted planes additionally
landing in MMA-ready layout, freeing the SIMT lanes for the address
generation and scheduling work that dense pipelines still need.  The
same hardware that rescues SpMV from the conversion-bound regime is
thus also what lets dense Ozaki~II behave as a drop-in \texttt{DGEMM}
at peak from the first panel, not only at asymptotic sizes; the
$n^{*}$ crossover of Eq.~\eqref{eq:densecrossover} is directly
measurable and joins the Part~3 validation map on both counts.

\paragraph{Where the planes live: storage modes, and what each
charges.}  The convert-once accounting above must state where the
stored residue planes reside, because conversion multiplicity and
plane traffic are coupled.  The companion paper makes this an explicit
dispatch variable~\cite{matsuoka2026ozaki25}, now with the corrected
accounting (an earlier draft charged only the plane \emph{read}; the
write is not optional): transient materialisation through an HBM
workspace (mode M) mandates $Q_{\text{plane}} = 2p\,n_{\text{uniq}}$
bytes ($p = 30$--$44$ stored plane bytes per scalar), giving the
necessary plane-only bound $P \le B_{\text{mem}}\,\bar{n}/(2p)$, whose
obstruction ceases only above $\bar{n}_{\text{mat}} =
2p\cdot(\text{that set's own roof})/B_{\text{mem}} \approx 1290$--$1522$
on Rubin and $1014$--$1196$ on GB300.  That plane-only figure is a
\emph{necessary} obstruction only; roof \emph{attainment} is the
stronger \emph{additive} condition $P \le B_{\text{mem}}/((8{+}c)/\bar
n + 4/k)$, $c \in \{2p, p\}$ (both operands materialised, or one under
the fused hybrid), whose crossovers are $\bar n_{\text{add}} \approx
1462$--$1695$ (Rubin, full) and $817$--$917$ (fused, one operand).  The
one-operand fused-hybrid crossover above uses the \emph{square}-case
plane term $p/\bar n$; the general shape-dependent denominator is
$\tfrac{8}{\bar n}+\tfrac{4}{k}+\tfrac{p}{\ell}$ with $\ell=\max(m,n)$,
and the companion's per-record engine charges the exact
$2pk\min(m,n)$ plane traffic.

Auditing that engine against this bound is what exposed a defect in
it, and we record the correction rather than the earlier, false
reassurance.  Previous revisions of this paper stated that the
companion's engine had always capped each materialised mode by the
additive traffic $Q_0+Q_{\text{plane}}$, and that no trace record took
an HBM-materialised branch.  Neither held: the HBM branch charged a
plane-\emph{feed} cap but never the $c=2p$ write-plus-read itself, and
the two terms cross at $\bar n = 128$, so the omission was invisible
on square shapes and material on tall-and-skinny ones---$276$ CCSD
records at $\bar n \approx 42$ took the branch, the worst credited
$38.2$~TF against an additive bound of $12.3$~TF.  The companion's
L2-resident branch carried the same omission in milder form, charging
a streaming feed smaller than one pass over the workspace whenever
$\bar n < 64$.  With both terms charged, all $276$ records fall to the
on-the-fly schedule and the audit claim becomes true---and is now
enforced by a test in the companion artifact rather than asserted in
prose.  One composite moves: CCSD on Rubin, ${\approx}1.73\times$ to
${\approx}1.69\times$ over shipping; the companion's Table~11 is
otherwise unchanged.  The output-$C$ traffic in $Q_0$ is
charged as a single write under the overwrite convention
$\beta_{\text{BLAS}}{=}0$ that the interposer records assume; a nonzero
$\beta_{\text{BLAS}}$ would add an $8mn$-byte read of $C$ (a triangular
read for \textsc{syrk}), which the current trace format does not record.
Below those sizes, three schedules
carry the work, each with a stated eligibility predicate.  \emph{Split-k fused}:
when the output fits a single cluster
($T_mT_n \le C$, i.e.\ $\max(m,n) \lesssim 256$ square), every element is
converted once and the cluster's CTAs share each $k$-slab's planes
through distributed shared memory---no L2 or HBM plane storage (Gram-type
blocks, small fronts).  \emph{L2-resident materialisation}: when the plane
workspace fits L2 ($p\,k(m+n) \le C_{\text{L2}}$; at an assumed
$C_{\text{L2}} = 126$~MB, square problems to
$k \approx 1449/1196/1381$ for S/A/E), planes never touch HBM.
\emph{Fused-hybrid}: the streamed operand converted
$\lambda = \lceil \min(m,n)/256 \rceil$ times (the $256$-element cluster
reach), the smaller operand's
planes materialised (L2 if they fit, else HBM at $2p\,kn$)---a
\emph{tall/skinny} schedule whose HBM surcharge
$\delta = 2pkn/Q_0$ is $p/12 \approx 2.5$--$3.75$ for square shapes
and small only where $m/n \gtrsim 36$--$55$ (at
$\delta \le 0.2$, $k \gg n$) or the planes are L2-resident; the
earlier ``$\le$10--20\%'' figure was a tall/skinny value and is
withdrawn for general shapes.  Composed, and evaluated over a \emph{selected boundary-oriented suite}
($\pm 1$ probes around the $\lambda$ transitions $\min(m,n){=}256j$ and the
constructed L2-capacity boundaries, clamped to the declared range, coverage
ratio taken within one reconstruction world), the switched dispatch covers
the enumerated shapes at a cluster-aligned minimum of $\mathbf{0.50}$ of the
top ($473$-TFLOPS) roof on
Rubin (at large squares such as $m{=}n{=}666$) and $1.00$ on GB300, whose
$135$-TFLOP roof sits at or below its own re-split floor.  The operative
bound on the multi-cluster shapes is \emph{not} L2 plane-feeding but the
on-the-fly re-split (deconstruction-$\lambda$) load: because the planes are
generated on-chip and never materialised, the minimum is a compute bound,
\emph{insensitive} to the L2 service rate---replacing the intermediate
``$0.79$, L2-bandwidth-conditional'' figure, which had priced a
materialised schedule the design does not use (and undercounted the
re-split through a $1024$- rather than $256$-element cluster reach).  Two
conditions on the floor, both Part-3 measurables: it is a large-$k$ value
(the Garner residual drags it to ${\approx}0.35$ at $k{=}256$, recovering
by $k{\gtrsim}1024$) and it assumes the $16$-CTA cluster opt-in (an
$8$-CTA-portable $4{\times}2$ cluster lowers the reach to
$R{=}170.67$ and the floor to ${\approx}157$~TFLOPS).  The
single-cluster fused regime ($T_mT_n\le C$, $\lesssim256^2$ square) keeps
$\lambda{=}1$ and follows the $\bar n$-crossover.\footnote{The
\emph{strict} enumerated minimum under rigid integer-$\lceil\cdot\rceil$
re-splitting is $0.36$ (Rubin) at $(513,513)$, a $+1$ ragged boundary where
a one-element sliver is charged a full extra re-split; a ragged-edge-aware
schedule is \emph{modeled} to hold $0.54$ there---a Part-3 validation
target, since we enumerate it but do not construct it as a minimum.  We
therefore headline the cluster-aligned $0.50$ plateau and report $0.36$ as
the only rigid-schedule worst case the enumeration establishes.}  This
replaces the earlier, too-strong ``no matrix-size regime is left
uncovered'' and its blanket $0.83$.  The
$\bar{n}{=}512$ switched cell of Table~\ref{tab:densedgemm} remains
schedule-conditional, and the per-record engine and enumerator that
apply these predicates to every measured trace record (and recompute
the companion's application composites accordingly) are supplied with this
submission as part of the companion's reproduction artifact (arXiv
ancillary files); an archival Zenodo DOI and commit hash will be added
in the first arXiv revision.

\paragraph{A delivered-throughput estimate for emulated DGEMM, and
the published Rubin figure.}
The crossover admits a throughput estimate---a \emph{conditional
upper envelope}, neglecting plane traffic outside its mode's validity
(previous paragraph), launch overhead, delivered tile efficiency, and
tensor-service contention---and the estimate
makes a sharp, testable statement about NVIDIA's own published number.
With conversion overlapped behind the MMA stream (the best software
can do), the envelope rate of an emulated DGEMM with outer-dimension
harmonic mean $\bar{n} = 2mn/(m{+}n)$ is
\begin{equation}
P_{\text{DGEMM}}(\bar{n}) \;=\;
\min\!\left(\ \frac{P_{\fp{8}}}{3r{+}1},\ \
\frac{\bar{n}\,P_{\text{int}}}{c_q\, r}\ \right);
\label{eq:pdense}
\end{equation}
with conversion fully serialised (no overlap) the delivered rate is
instead the ceiling divided by $(1 + n^{*}/\bar{n})$, and real kernels
land between the two brackets.  Table~\ref{tab:densedgemm} evaluates
the estimate on Rubin, and two readings follow.

\begin{table}[h]
\caption{Convert-once \emph{upper envelope} for emulated DGEMM on Rubin from
Eq.~\eqref{eq:pdense} (overlapped bracket; TFLOPS; $r{=}12$,
$P_{\fp{8}}{=}17.5$~PFLOPS, $P_{\text{int}}{=}75$~\tops{}, ceiling
$473$).  $\bar{n}$ is the harmonic mean of the two outer dimensions.
\emph{Read the software rows (S0/L1/L2/switched) as an upper bound, not a
delivered rate for large square:} the bold $473$ at large $\bar n$ is the
convert-once envelope, reached only within a single cluster's reach
($\bar n{\le}256$, i.e.\ a ${\le}256^2$ output) or, to within a mild clip, for
tall/skinny shapes ($\lambda_{\mathrm{eff}}$ bounded at $O(1)$: $1.25$--$1.5$
under square cluster dispatch, $1.06$--$1.25$ shape-matched); a large
\emph{square} output is re-split
on the fly and \emph{delivered at the deconstruction-$\lambda$ floor}---block~(b),
${\approx}235$~TFLOPS best-route ($0.50$ of the $473$-TFLOPS arithmetic roof;
per-\emph{rung} S0/L2 floors are $99/182$).  The table is split into two
blocks precisely because $P_{\text{dec-only}}$ and $P_{\text{svc}}$ are
different functions of different arguments; no row mixes them.  Option~B and Option~C are the
co-design that removes the floor, so their $473$ \emph{is} delivered at every
size; bold marks where a rate meets the $473$ ceiling.  Rows use the
companion's
ledger-projected conservative counts~\cite{matsuoka2026ozaki25};
$^{\ast}$the switched row dispatches among the codesigned modulus
sets and rides set-specific roofs ($438$ at $\bar{n}{=}512$ is the
hybrid's roof, not the published set's $473$).  For calibration, the
serialised bracket at $c_q{=}16$ reads $141/217/297/365$~TFLOPS at
$\bar{n}{=}512/1024/2048/4096$.  All rows are ideal-overlap
envelopes assuming independent
FP8/\inteight{} tensor service and an eligible storage schedule
(see text); under \inteight-tensor serialisation the dispatch holds
the \texttt{dp4a} family ($352$ at $\bar{n}{=}512$, $176$ at
$256$), under additional SIMT--\fp{8} serialisation the endpoints
fall to ${\approx}183/120$ against a similarly serialised shipping
baseline of ${\approx}141/83$ (consistent-worlds floor
${\approx}1.3$--$1.5\times$), and the $\bar{n}{=}512$ switched cell is
schedule-conditional.  All entries are model projections;
the size sweep that tests them is a Part~3 measurement.}
\label{tab:densedgemm}
\centering
\small
\setlength{\tabcolsep}{5pt}
\begin{tabular}{lc|ccccc}
\toprule
 & {\footnotesize modeled} & \multicolumn{4}{c}{convert-once upper envelope$^{\dagger}$} & ceiling from \\
\cmidrule(lr){2-2}\cmidrule(lr){3-6}
rung & 256 & 512 & 1024 & 2048 & 4096 & $\bar{n}\ \ge$ \\
\midrule
\multicolumn{7}{l}{\emph{(a)} $P_{\text{dec-only}}(\bar n)$: deconstruction-limited
  envelope; $k{\to}\infty$, \textbf{no} reconstruction charge$^{\dagger}$}\\
S0: memo-counted $c_q{=}16$ & 100 & 200 & 400 & \textbf{473} & \textbf{473} & 1211 \\
L1: direct \texttt{dp4a}, $c_q{\approx}10.3$ & 155 & 310 & \textbf{473} & \textbf{473} & \textbf{473} & 782 \\
L2: two-limb tensor-migr.\ (capacity-aware) & 182 & 364 & \textbf{473} & \textbf{473} & \textbf{473} & 666 \\
Switched codesign dispatch (A/E/S)$^{\ast}$ & 243 & 438 & \textbf{473} & \textbf{473} & \textbf{473} & --- \\
\midrule
\multicolumn{7}{l}{\emph{(b)} $P_{\text{svc}}(\bar n,\bar n,k)$: reconstruction-aware
  service rate at \emph{finite} $k$, large \emph{square} output$^{\ddagger}$}\\
\quad deep-$k$ slab, $k{=}4096$ & 235 & 235 & 235 & 235 & 235 & --- \\
\quad cubic, $k{=}\bar n$ & 168 & 202 & 234 & 235 & 235 & --- \\
\midrule
Option B: $c_q{\to}\sim\!1$ (co-design) & \textbf{473} & \textbf{473} & \textbf{473} & \textbf{473} & \textbf{473} & 76 \\
Option C: stream-side conv.\ (co-design) & \multicolumn{5}{c}{\textbf{473} at every size} & --- \\
\bottomrule
\end{tabular}
\\[2pt]
{\footnotesize \textbf{Blocks (a) and (b) are two different functions and must
not be read across.}  $^{\dagger}$Block~(a) is the convert-once envelope
$P_{\text{dec-only}}(\bar n)$: it charges deconstruction only, takes
$k{\to}\infty$ so the Garner/CRT reconstruction amortises to zero, and is
therefore an \emph{upper bound}, not a rate any finite problem delivers.  Its
entries are attained as written only up to a single cluster's reach
($\bar n{\le}256$) or for tall/skinny shapes.  In particular the $243$ at
$\bar n{=}256$ is an envelope value (route~A at its own roof), \emph{not} a
delivered rate---the corresponding delivered numbers are the $235$/$168$ of
block~(b), and an earlier version of this table carried $243$ in the delivered
row, which conflated the two functions.
\ $^{\ddagger}$Block~(b) is $P_{\text{svc}}(m,n,k)$ at $m{=}n{=}\bar n$: the
rate a large \emph{square} output actually delivers under on-the-fly
re-splitting ($\lambda_{\mathrm{eff}}{=}$edge$/256$) \emph{with} the finite-$k$
reconstruction charge included---the deconstruction-$\lambda$ floor,
${\approx}235$~TFLOPS best-route ($k{=}4096$; per-\emph{rung} S0/L2 floors
$99/182$, i.e.\ $0.50$ of the $473$-TFLOPS arithmetic roof at best route).
The two $k$ rows bracket the shape dependence: at $k{=}\bar n$ the
reconstruction is amortised over only $\bar n$ steps, which costs $29\%$ at
$\bar n{=}256$ and vanishes by $\bar n{=}2048$.  Removed by Option~B/C.}
\end{table}

\emph{First, the software mitigation ladder transfers to dense GEMM
essentially for free.}  The migrated stage-3 reduction, executed as
the exact two-limb pair of L2, costs $16r \approx 192$ useful
\inteight{}-MACs per operand element against the $37\bar{n}$ \fp{8}
ops per element that the main MMA stream performs---a tensor tax of
$192/(37\bar{n})$, about $2\%$ at $\bar{n}{=}256$ and falling as
$1/\bar{n}$---and runs on the residual \inteight{} tensor pipe
(\S\ref{sec:int8vsfp8}).  Whether that work contends with the \fp{8}
stream is an open microarchitectural question: advertised
per-precision rates do not establish independent execution resources,
so the tensor-migrated values below are stated at the
independent-service endpoint, with the fully serialised endpoint
$P_{\text{ser}} = (1/P_{F} + 1/P_{I})^{-1}$ as the other bracket
(${\approx}206$--$228$~TFLOPS at $\bar{n}{=}512$ on Rubin).  The
dispatch also holds the pure-\texttt{dp4a} routes, which are
\emph{INT8-tensor-contention-free} (they use no tensor \inteight{}
capacity), though not unconditionally contention-immune: they still
assume SIMT--\fp{8} overlap, parameterised
$\rho_{\text{simt,fp8}} \in [0,1]$, whose fully serialised endpoint
is $(1/352 + 1/380)^{-1} \approx 183$~TFLOPS for the all-byte route
and ${\approx}187$ for L1 at $\bar{n}{=}512$.  The like-for-like
comparison must then serialise the shipping baseline too---S0's own
conversion runs on the SIMT pipe under the same overlap assumption,
so a consistently serialised S0 delivers
$(1/200 + 1/473)^{-1} \approx 141$~TFLOPS at $\bar{n}{=}512$
(${\approx}83$ at $256$)---an \emph{equal-overlap-degradation
sensitivity} (not an unconditional floor: it conditions on both sides
sharing one overlap coefficient) of ${\approx}1.30\times$ ($512$) to
$1.46\times$ ($256$).  Its three ingredients stay separate: the route
endpoints (ideal $352/310$, serialised $183/187$), the announced
$200$ of unknown size/algorithm provenance, and the matched-degradation
ratio just computed; comparing serialised routes against the announced
$200$ mixes worlds and is not claimed.
Structurally, SIMT--tensor overlap is the weaker of the two
concurrency assumptions to doubt (a tensor MMA occupies an issue slot
once per many tensor-busy cycles), but it is an argument, not a
measurement; the paired-rate experiments join the Part-3 plan.  On
GB300 the \texttt{dp4a} route reaches
the full $135$-TFLOPS ceiling from $\bar{n}\!\approx\!223$, so the
GB300 conclusions are INT8-tensor-contention-free with the same
SIMT-overlap caveat.  The residual \inteight{} rate
is in any case a real capacity, and it is what
sets the effective knees above~\cite{matsuoka2026ozaki25}.  The
stage-2 marshaling runs at element throughput
$P_{\fp{8}}/(37\bar{n})$, roughly a third of the full-stream rate at
$\bar{n}\!\approx\!500$, comfortably inside the SMEM budget that
Appendix~\ref{app:beta-blackwell} shows only the fully streamed case
exceeding.  The software rungs therefore apply to dense MM unchanged,
and in the conversion-bound region modeled throughput scales as
$1/c_q$: \emph{software alone is worth ${\approx}2.4\times$
uniformly across the width-bounded band under the switched codesign
dispatch, and a conditional $1.8$--$2.2\times$ at the announced
operating region}---worth ${\approx}1.76\times$ under
INT8-tensor serialisation alone (the \texttt{dp4a} bracket
$[352, 438]$ at $\bar{n}{=}512$, $[176, 243]$ at $256$), with a
consistent-worlds floor of ${\approx}1.30$--$1.46\times$ if even
SIMT--\fp{8} overlap is denied to both sides.

\emph{Second, the published figure sits exactly where the fourth term
predicts a deconstruction-limited branch.}  Reading Eq.~\eqref{eq:pdense} at the reference
$c_q{=}16$: the delivered rate is $200$~TFLOPS at $\bar{n}{=}512$
overlapped, and $200$~TFLOPS at $\bar{n}\!\approx\!900$
serialised---NVIDIA's published $\sim\!200$-TFLOPS Emulated-DGEMM
figure~\cite{nvidia_rubin_blog} is reproduced by the deconstruction
term \emph{alone} for benchmark sizes anywhere in the
$\bar{n}\!\approx\!500$--$900$ window, with the \fp{8} tensor
pipes idle $58\%$ of the time.  We state this as a hypothesis, not a
finding.  The same figure would be explained by $\bar{n}$-independent
artifacts (delivered tile efficiency, sustained-versus-boost clocks)
if it was benchmarked at large $\bar{n}$, and the B200 anchor's
similar delivered-to-ceiling ratio (${\approx}49$--$53\%$ against its
$281$-TFLOPS INT8 ceiling, \S\ref{sec:model}), on a path whose own knee sits much
nearer, cautions against over-attribution.  But the two explanations
carry orthogonal signatures: the fourth term predicts a delivered rate
\emph{linear in $\bar{n}$} up to a knee at $n^{*}$ that moves with
$c_q$, while efficiency artifacts are flat in $\bar{n}$.  A single
DGEMM size sweep on Rubin silicon therefore decides the question,
fits $c_q$ from the knee position, and prices the remedy in the same
experiment---the cheapest, highest-leverage entry on the Part~3
validation map.  If the knee is confirmed, the consequence is
immediate and, to our knowledge, unremarked: the switched codesign
dispatch, with conversion overlapped, lifts official Emulated DGEMM
from $200$ to $438$~TFLOPS at $\bar{n}{=}512$ (a conditional
$2.2\times$, software only, no hardware change; the two-limb route
alone reaches $364$, and the dispatch delivers $243$ at
$\bar{n}{=}256$, $2.4\times$ over S0), and Options~B/C hold the full
ceiling down to $\bar{n}\!\approx\!76$ and to every size
respectively---making the deconstruction path, not the tensor cores,
the pivotal lever on official dense emulated-\fp{64} performance as
well as on the streamed kernels.  The full development---exact
two-limb kernels and their proof obligations, the codesigned modulus
sets, the capacity-aware dispatch on GB300 and Rubin, and the
falsifiable validation campaign---is the subject of the companion
paper~\cite{matsuoka2026ozaki25}, which also grounds the shape
claims empirically: measured call-shape traces of six instrumented
configurations show LOBPCG at block width $64$ placing $100\%$ of
its GEMM work at $\bar{n} \le 256$, netlib blocked QR placing half
its BLAS-3 work at $\bar{n} \approx 64$, and multifrontal sparse-LU
fronts sitting at median $\bar{n} \approx 670$---squarely on the
hypothesised branch.

\paragraph{Sparse variations of the Ozaki-2.5 discipline.}
Three of the companion's findings port directly to the sparse and
streamed workloads that are this paper's subject, and one variation
is specific to them.  \emph{(i)~Operand-stationary sparse
operators.}  For iterative solvers with a fixed sparse $A$ (CG,
GMRES, block-Krylov, LOBPCG, iterative refinement), the convert-once
discipline (O1 of~\cite{matsuoka2026ozaki25}) can be applied to the
\emph{value array}: deconstruct $A$'s nonzeros once at setup into
stored residue planes.  Stated honestly, this is a
\emph{bandwidth-for-instructions trade, not a free amortisation}: the
planes are re-read every iteration, changing the dominant value+index
stream from ${\approx}12$ to ${\approx}34$~B/nnz for the published
set (${\times}2.83$), which caps delivered throughput near $0.35$ of
the raw-value memory roof.  On GB300, where the fused on-the-fly
residual ($5.8$--$6.3$ per modulus) fits the SIMT budget, fused
conversion is strictly better and operand-stationary planes should
\emph{not} be used; on Rubin the two are comparable ($0.35$ against
the fused $0.36$--$0.39$ of that same memory roof), and the stationary variant earns
its keep only when the plane array is L2-resident (small operators)
or when SIMT issue is contended by other kernel work.  The streamed
vector data---fresh $x$ and $y$ panels each iteration---is charged
identically in both variants, at the corrected residuals
($6.3/5.8$ inline; $5.3$ under the all-byte codesign, whose
$\alpha'$ surcharge is free in the memory-bound regime; $4.3$
lazy).  \emph{(ii)~The dense fraction of sparse solvers.}
Supernodal and frontal update GEMMs, block-Krylov tall-skinny
products, and factorisation panels are precisely the
width-bounded class the companion's switched dispatch recovers, and
its traces show these are the shapes real sparse codes issue: the
schedule-filtered, memory-roof-capped projections there (each record
assigned an eligible storage schedule and capped by its own memory
roof, with the shipping baseline capped identically) give
GEMM-portion composites of
${\approx}1.9\times$ (LOBPCG, $b{=}64$), ${\approx}1.6\times$
(blocked QR panels), and ${\approx}1.2\times$ (multifrontal LU) on
Rubin versus the shipping path at the conservative reconstruction cost
(the companion's Table~11; ${\approx}2.4\times$, $2.1\times$ and
$1.2\times$ at its ${\approx}r$ codesign target)---the multifrontal
figure down from an earlier unfiltered $2.1\times$ because its many
small fronts are bandwidth-bound, where emulated and shipping paths
coincide---gains
a sparse direct or eigensolver
library collects by dispatching on $\bar{n}$ at the BLAS boundary,
with no change to the solver.  \emph{(iii)~SpMV/SpMM proper.}  For
sparse-times-dense-block products the dense operand's planes convert
once per block application and the stationary values once per setup,
so the binding conversion is again the streamed-vector share---the
regime Eq.~\eqref{eq:chi} already covers; the Ozaki-2.5 reduction
machinery (two-limb \inteight{} GEMMs or \texttt{dp4a}) simply
replaces the scalar stage-3 sequence inside the fused kernels of
\S\ref{sec:impl} at the audited counts.  \emph{(iv)~The
sparse-specific codesign dividend.}  Because streamed kernels are
memory-bound, the all-byte set's $24\%$ pass-count surcharge costs
nothing, and in its \texttt{dp4a} realisation ($c_q \approx 7.3$ per
modulus, no unverified terms: $109$ instructions per element at
$r'{=}15$ against the published set's $124$) and its lazy variant
($49$ against $52$) it lowers the one constant that binds---so for
sparse kernels dispatched to those realisations the codesigned set is
the better default.  The inline tensor-migrated residual, by
contrast, still favours the published set ($70$--$76$ against $79$
per element), so the choice is realisation-dependent rather than
uniform; confirming this ranking on a fused SpMV/SpMM
kernel joins the Part-3 validation map.

\subsubsection{The Combined Projection, and the Part-3 Validation Map}
\label{sec:step7}

Finally we assemble the audited ladder (\S\ref{sec:cqladder}), the
sensitivity (\S\ref{sec:step5}), and
the hardware proposal (\S\ref{sec:hwproposal}) into a projected
delivered-performance picture
for the whole surveyed spectrum.  Table~\ref{tab:combined} traces four
cumulative stages: S0, today's memo-counted constants; S1, the
software-only combined pipeline, defined to include the full ladder
L2{+}L3{+}L4---exact two-limb tensor-side deconstruction, lazy
reduction with its $\alpha'\!\approx\!73$ tensor charge (benign for
memory-bound kernels: tensor keep-up remains a few percent of peak),
and Kulisch-carrier reconstruction---for a SIMT residual
$c_q^{\text{res}}\!\approx\!4.3$ at the companion's audited
counts~\cite{matsuoka2026ozaki25} (without L3 the residual is
$6.3/5.8$, which sits at B300's budget but delivers only
$0.36$--$0.39$ of the Rubin \emph{memory} roof; the all-byte codesign restores
$5.3$ inline and ${\approx}3.3$ with lazy reduction \emph{per
modulus}, at its own $r'{=}15$---per-element $49$ against the
published set's lazy $52$, a ${\approx}6\%$ edge---its larger
$\alpha$ surcharge again benign here); S2, S1 plus a $2\times$
effective integer budget (Option~A-class); S3, the deconstruction
datapath (Option~B/C).

\begin{table}[h]
\caption{Projected fraction of the memory roof delivered across the
kernel spectrum under the combined pipeline, by stage (B300~/~Rubin
emulated path; $r{=}12$).  S0 = memo-counted constants today; S1 =
software-only combined pipeline (the streamed-row range spans the
published set at the audited lazy residual $4.3$, $0.53$ of that memory
roof, to
the all-byte codesign's lazy $3.3$ at its own $r'{=}15$, $0.56$ of the
same~\cite{matsuoka2026ozaki25}); S2 = S1 with
$2\times$ effective integer budget (Option~A); S3 = the
deconstruction datapath, shown as one column because Options B and C
share the modeled roof, though their conditions differ: S3B (the
\texttt{cvt} instruction) retains ${\approx}1$ conversion issue per
value, S3C (stream-side conversion) assumes the provisioned
converter of \S\ref{sec:hwproposal}.  On Rubin, native \fp{64} (33~TFLOPS) already holds the
roof for $\mathrm{OI}<1.5$, so the emulated fractions there matter for
the \fp{64}-less design question rather than for Rubin itself.  BLAS-1
under the Kulisch route is \emph{exact and bitwise-reproducible} at
the roof, versus compensated at S0.  The FFT row reports the
companion's final analysis~\cite{matsuoka2026fft}: its binding term is
a per-output integer epilogue outside this table's streamed-kernel
model, no software stage reaches its roof, and the roof is reached by
the companion's own H1--H3 co-design ladder, whose H2 load-path
datapath is this table's S3C converter.
All S1--S3 entries are unmeasured model projections---the Part~3
scenario ladder maps to these columns stage by stage.  For the
streamed kernels of this table both tensor demands---the Ozaki \fp{8}
MMAs and the \inteight{} reduction GEMMs---are a few percent of their
pipes' peaks, so the FP8/INT8 concurrency bracket of
\S\ref{sec:hwproposal} is immaterial here; it binds only the dense
routes.}
\label{tab:combined}
\centering
\footnotesize
\setlength{\tabcolsep}{3pt}
\begin{tabular}{lcccccc}
\toprule
\textbf{kernel class} & OI & $\varphi$ & \textbf{S0} & \textbf{S1} & \textbf{S2} & \textbf{S3} \\
\midrule
SpMV / GEMV (any $B$), streamed & 0.2--2 & 1 & 0.39 / 0.14 & 1.0 / 0.53--0.56 & 1.0 / 1.0 & 1.0 / 1.0 \\
7-pt stencil (residue reuse)    & 0.5 & $\sim$0.5 & 0.78 / 0.28 & 1.0 / 1.0 & 1.0 / 1.0 & 1.0 / 1.0 \\
BLAS-1 (\texttt{ddot}, \texttt{dnrm2}) & 0.125--0.25 & 1 & 1.0$^{\dagger}$ / 1.0$^{\dagger}$ & 1.0$^{\ast}$ / 1.0$^{\ast}$ & 1.0$^{\ast}$ / 1.0$^{\ast}$ & 1.0$^{\ast}$ / 1.0$^{\ast}$ \\
3-D FFT$^{\P}$                  & --- & --- & 0.15--0.20 / --- & 0.17--0.22 / --- & \multicolumn{2}{c}{roof via H1--H3} \\
Dense GEMM                      & $\ge$50 & $\to$0 & \multicolumn{4}{c}{ceiling-bound: 135 / 473 TFLOPS$^{\S}$} \\
\bottomrule
\end{tabular}
\\[2pt]
{\scriptsize $^{\dagger}$~at the roof via \fp{32}+Kahan
(compensated).  $^{\P}$~the spectral companion's numbers; S2/S3 reach its roof only
via its own co-design ladder, $0.86$--$1.0$ of roof
(\cite{matsuoka2026fft}; its H2 datapath is this table's S3C
converter), not an S-stage of this paper.  $^{\ast}$~at the roof via the Kulisch carriers, \emph{exact}
and bitwise-reproducible.  $^{\S}$~for outer dimensions above the
crossover of Eq.~\eqref{eq:densecrossover} at that stage's $c_q$
(for dense GEMM the L3 lazy-$\alpha$ trade is excluded, so S1 uses
the L2 two-limb residual, $6.3/5.8$; \S\ref{sec:hwproposal}).  This is
the convert-once envelope: a large \emph{square} output at S0--S2 is re-split
on the fly and clipped to the deconstruction-$\lambda$ floor (Rubin
${\approx}235$~TFLOPS, $0.50$ of the $473$-TFLOPS arithmetic roof;
Table~\ref{tab:densedgemm}); only
tall/skinny shapes reach the ceiling above the crossover, and only
Option~C (S3) attains it at every size.}
\end{table}

In absolute terms the S1 column reads, on B300: SpMV $1.6$~TFLOPS
($1.23\times$ native), stencil $4.0$ ($3.1\times$), batched GEMV
$B{=}8$ $16$ ($12.3\times$), BLAS-1 $2.0$ exact, dense GEMM $135$,
FFT $58$--$78$~ms against its $12.9$-ms memory roof for $1024^3$ (the
companion's software-plus-H0 endpoint, $1.3$--$1.9\times$ B300's
collapsed native path at peak issue)---i.e.\ \emph{the
software-only combined pipeline restores every fused-bound claim of
Table~\ref{tab:speedups} on B300 except the FFT's}, collapsing the
conversion-cap column
back into the ideal column while upgrading the reduction kernels from
compensated to exact; the FFT's remaining $4.5$--$6.1\times$ is the
companion's integer-epilogue wall, removed only by its co-design
ladder.  On Rubin the same software stage delivers
$0.53$--$0.56$ of the \emph{memory} roof for fully streamed kernels (published set
to all-byte codesign at its own $r'{=}15$; moot for Rubin itself,
whose native pipe holds that region, but decisive for the
\fp{64}-less design question), and Option~A---or the Option~B/C
datapath---completes the spectrum at $22$-TB/s bandwidth with
$2.75\times$ B300's absolute throughput everywhere.  The projection to
hold in mind is the top-right corner: at S2/S3 on Rubin-class parts,
\emph{every} surveyed kernel class runs at its memory roof at full
\fp{64} accuracy---with two bounded exceptions: large dense square
DGEMM, capped at a cluster-aligned deconstruction-$\lambda$ floor at
${\approx}0.50$ of the $473$-TFLOPS \emph{arithmetic} roof (a compute
limit, and note the change of denominator: this fraction is not of the
memory roof the rest of this sentence is about; L2-insensitive;
Fig.~\ref{fig:dgemm}); and the 3-D FFT, which additionally needs the
companion's H1 integer-tensor rung before the S3C datapath
pays~\cite{matsuoka2026fft}---with exact
reproducible reductions, on a chip whose
only \fp{64}-specific silicon is a small vector pipe and (at S3) a
fixed-function residue block on the copy path.  That corner is the
quantitative form of this paper's title, and every cell on the path to
it is a falsifiable Part~3 measurement: S0 fixes the constants ($c_q$
derby including the \texttt{DP4A} variant; pipe census for
$P^{\text{eff}}_{\text{int}}$ and issue limits), S1 builds and
measures the ladder, S2 is decided by the census, and S3 is priced by
the measured S1--S2 gap in the Part-3 area/energy study.

Whether the system-level tradeoffs ultimately favour a single
converged \fp{8}-centric architecture over separate \fp{64}-preserving
SKUs---accounting for delivered emulation efficiency, the
register-pressure and preprocessing costs of \S\ref{sec:impl}, occupancy
and latency, and the silicon-area and code-porting economics---is exactly
the question the validation programme of \S\ref{sec:futurework} is meant
to settle empirically.  The present paper makes the analytic case that the
convergence is achievable; building and measuring it is the next step.

\section{Composite Kernels Reduce to the Primitive (Layer L3)}
\label{sec:l3}

The previous section established that the basic numerical kernels---the
dwarfs of layer L2---reduce to the FP8 primitive and run at the memory
roof on B300 at the fused bound, with the conversion-bound tail routed
to the surviving native pipe at reference constants.  The thesis of \S\ref{sec:dwarfs}, however, is stronger:
it asserts that the \emph{composite} kernels of layer L3, which form the
inner loops of real applications, inherit the same property by
composition.  This section substantiates L3 directly.  Because every L3
kernel is a composition of L2 dwarfs, and each dwarf reduces to the FP8
matrix op, an L3 kernel can fail to reach the memory roof only if its
particular composition introduces a \emph{new} compute-bound bottleneck
that is not itself one of the recovered dwarfs.  We therefore audit the
composite and solver kernels that dominate production scientific codes
and ask, for each, whether any such residual bottleneck survives.

\paragraph{This is a coverage argument organised by the Berkeley dwarf taxonomy.}  We stress at the
outset that the kernels examined below are not an illustrative selection
but a \emph{systematic enumeration} anchored to the Berkeley dwarf
taxonomy~\cite{asanovic2006berkeley,colella2004dwarfs}.  The original
dwarfs partition scientific computing into a small, heuristic spanning
set (with explicitly enumerated exclusions: native-\fp{64} fallback,
\fp{32}/Kulisch reductions, and the unvalidated codesign routes) of
computation/communication classes; an argument that ranges over all of
them, plus the composite solver kernels that combine them in production
codes, is therefore an argument about the \emph{surveyed classes} of scientific
computing to first order, not about a fortunate subset.  Table~\ref{tab:coverage}
makes the mapping explicit: each dwarf class is named, paired with the
concrete kernel(s) through which we examine it, the L2 primitive its work
reduces to, and the verdict.  The seven composite-kernel categories
(a)--(g) that follow then cover the ways these dwarfs are combined into
the inner loops of real applications---iterative solvers, dense and sparse
direct factorisations, lattice field theory, and stochastic methods---so
that the audit is organised, by the Berkeley dwarf taxonomy, over both
the basic classes and their dominant compositions.  Two worked exemplars, tracing a composite kernel
all the way down the L3$\rightarrow$L0 chain, are given in
Appendix~\ref{app:l3-exemplars}.

\begin{table}[t]
\centering
\small
\caption{Coverage of the Berkeley dwarf classes and their compositions.
Each computational dwarf is examined through a concrete kernel whose work
reduces to an L2 primitive (dense GEMM, SpMV/SpMM, FFT, or stencil) and
thence, via Ozaki~II or the Kulisch FFT route, to the L0 FP8 matrix op.
The right column gives the recovery verdict on B300 at full \fp{64}
accuracy \emph{at the fused, conversion-ideal bound}; at the reference
deconstruction constants, sub-$\mathrm{OI}^{*}$ kernels (notably
single-RHS SpMV) route to the surviving native pipe instead
(\S\ref{sec:eval}), and panel-type GEMMs below the dense crossover of
Eq.~\eqref{eq:densecrossover} await an engineered $c_q$ or the
hardware options of \S\ref{sec:hwproposal}.  ``\fp{32}+K'' denotes the FP32-with-Kahan path for BLAS-1
reductions.  The enumeration is organised by the dwarf taxonomy as a
coverage framework (with the exclusions noted in the text), not a
closed partition.}
\label{tab:coverage}
\setlength{\tabcolsep}{4pt}
\footnotesize   % the table environment is already \small; this steps it down
\begin{tabular}{@{}llll@{}}
\toprule
\textbf{Dwarf class} & \textbf{Examined via} & \textbf{Reduces to} & \textbf{B300 verdict} \\
\midrule
Dense linear algebra   & GEMM, LU/\texttt{trsm} panel   & dense GEMM (L2)        & emul.\ ceiling, $104\times$ (\S\ref{sec:eval}) \\
Sparse linear algebra  & SpMV, SpMM, sparse-direct      & SpMV/SpMM (L2)         & memory roof (App.~\ref{app:sparse}) \\
Spectral methods       & 3-D FFT                        & FFT (L2)~\cite{matsuoka2026fft} & epilogue wall; roof w/ ladder \\
Structured grids       & stencil sweeps                 & stencil/im2col (L2)    & memory roof (\S\ref{sec:eval}) \\
Unstructured grids     & FEM SpMV, dual-mesh            & SpMV/SpMM (L2)         & memory roof / corner (\S\ref{sec:falsification}) \\
Dense reductions (BLAS-1) & \texttt{ddot}, \texttt{dnrm2} & \fp{32}+K            & not binding ($<\!5\%$) \\
Structured stencil (QCD) & Dirac inverter               & stencil/GEMM (L2)      & memory roof (\fp{32} inner) \\
Monte Carlo / particle & FCI-QMC, beam dynamics         & --- (algorithmic)      & corner (\S\ref{sec:falsification}) \\
\bottomrule
\end{tabular}
\end{table}

Tables~\ref{tab:speedups} and~\ref{tab:h100baseline} establish that
the four basic kernels of L2---dense GEMM,
batched GEMV, structured stencils, and SpMV---are either restored to
their memory-roof performance on B300 through Ozaki~II, were
already memory-bound on a healthy native pipe (in which case
emulation costs nothing), or---for the conversion-bound tail at
reference deconstruction constants---run within a bounded distance of
the roof on the surviving native pipe, with full recovery contingent on
the engineered $c_q$ (\S\ref{sec:eval}).  The companion analysis on spectral
workloads~\cite{matsuoka2026fft} treats the fifth case, the
three-dimensional FFT, via an exact Kulisch fixed-point Phase~B
route~\cite{kulisch1977,kulisch_miranker} that runs the per-output
forward-CRT reduction on B300's surviving integer SIMT pipe; its
final per-instruction-class floors put that integer-SIMT epilogue at
$25$--$35\,B_{\text{mem}}$, which B300's $5.2\,B_{\text{mem}}$ pipe
misses by $4.9$--$6.7\times$, while the tensor-class floors (FP8-TC
$444\,B_{\text{mem}}$, FP16-TC $96\,B_{\text{mem}}$) are both met
(full derivation and the roof-recovering co-design ladder
in~\cite{matsuoka2026fft}; summary in \S\ref{sec:h100baseline}).
This leaves the natural question: \emph{are there any other kernels
that would still make a typical scientific simulation compute-bound on
B300?}  We enumerate the candidates by category.

\paragraph{(a) Reductions and dot products.}  BLAS-1
inner-product kernels (\texttt{ddot}, \texttt{dnrm2}, CG residuals,
Krylov orthogonalisation) have per-kernel operational intensities of
$1/8$ (\texttt{ddot}: $2$ flops per $16$ streamed bytes), $1/4$
(\texttt{dnrm2}: one stream), and $1/12$ (\texttt{daxpy}-class
updates with the write), and typically
constitute $<\!5\%$ of CG/GMRES/BiCGStab time-to-solution; the
dominant cost is the SpMV plus preconditioner, both addressed by
Ozaki~II.  When present, the dot products themselves can be executed
in \fp{32} with Kahan compensation~\cite{kahan1965}---a Grade-B
compensated contract, whose adequacy is a solver-level property
(convergence rate, attainable residual, iteration count) to be
confirmed per solver in the validation suite rather than asserted;
explicitly re-orthogonalising methods tolerate it most readily, and
the Kulisch route of \S\ref{sec:cqladder} upgrades the reductions to
exact where it does not.  B300's \fp{32} vector pipe at
$\sim\!60$--$80$~TFLOPS is well above the BLAS-1 memory-roof
requirement of at most $0.25 \cdot 8 = 2$~TFLOPS ($1$~TFLOPS for
\texttt{ddot}).  Not binding.

\paragraph{(b) FFT.}  Handled in detail by the companion
paper~\cite{matsuoka2026fft} and summarised above: B300 fails the
native FP64 floor by ${\sim}9\times$, and the emulated route---a
full-\fp{64} $1024^3$ FFT with no \fp{64} arithmetic anywhere in its
kernel---projects $63$--$87$~ms in software against the $12.9$~ms
memory roof at full \fp{64} mantissa width: $1.3$--$1.9\times$ the
$116$~ms collapsed native path at peak integer issue (a wash at
realised issue), and $4.9$--$6.7\times$ off the roof, walled by a
per-output integer-SIMT epilogue that no evaluated substrate
reassignment removes.  The wall's floor is closed-form and names its
own escape: the companion's co-design ladder---minor rungs (restore
B200's INT8 tensor core with positional accumulation; add the load-path
deconstruction datapath of \S\ref{sec:hwproposal}'s Option~C and
multiword-carry ISA idioms) to $16.0$--$23.5$~ms, and one moderate rung
(modular reduction at the MMA output) to $12.9$--$15.0$~ms---the roof
at the optimistic end of the epilogue interval.  The projection has not been
measured, and building the kernel and its epilogue instruction ledger
is a principal item in \S\ref{sec:futurework}.

\paragraph{(c) Triangular solve and LU panel factorisation.}  The
inner kernels of dense direct solvers (\texttt{dtrsm}, \texttt{dgetrf}
panel) are sequential along one dimension, with operational intensity
$\sim\!2$--$5$ for typical panel widths.  On B300 the panel falls
into the compute-bound regime in native \fp{64}, but the surrounding
\texttt{dgemm} update is $O(n^3)$ and dominates by a factor
proportional to the matrix size; Ozaki~II handles the outer update at
full speed, leaving the panel as a sub-percent residual.  This is
the \emph{HPL-pattern} that NVIDIA's cuBLAS Ozaki
integration~\cite{nvidia_cublas_emulation} and the 2.3$\times$ B200
HPL speedup~\cite{nvidia_hpc_benchmarks} already demonstrate
empirically.  Not binding at production scale.

\paragraph{(d) Sparse direct solvers.}  MUMPS-class~\cite{mumps}
multifrontal factorisations decompose into many small dense frontal
matrices plus large dense GEMM-like extend-add updates.  The GEMM
portion is recovered by Ozaki~II; the frontal-matrix portion has the
same panel-residual structure as~(c) and the same conclusion.
Provided the maximum frontal matrix is $\geq\!64\!\times\!64$,
tensor-tile granularity on B300 is not binding at the fused bound; at
reference constants the small-frontal regime sits below the dense
crossover of Eq.~\eqref{eq:densecrossover} and is exactly the
batched-small-GEMM case that an engineered $c_q$ or the hardware
options of \S\ref{sec:hwproposal} unlock.  Very ill-conditioned,
deeply nested supernodal
structures may remain problematic and require empirical investigation.

\paragraph{(e) Lattice QCD Dirac inversion.}  The Dirac
operator~\cite{lqcd_review} is a structured stencil with $4{\times}4$
or $3{\times}3$ complex-matrix-valued links, $\mathrm{OI}\!\approx\!1$,
GEMM-decomposable.  Production LQCD codes already use mixed precision
(FP32 inner, FP64 polish) with iterative refinement~\cite{lqcd_mixed_precision};
an FP8-emulated \fp{32}-accuracy Ozaki~II mode (a reduced-$r$
configuration, distinct both from native \fp{32} and from full
\fp{64} emulation, with the accuracy contract stated per grade)
addresses the inner solve at memory-roof
speed, and the \fp{64} polish is BLAS-2 and falls under~(a).

\paragraph{(f) Small-inner-kernel codes (latency-bound).}  A small but
real class of codes---accelerator beam dynamics over $10^6$ turns,
geodynamo simulations, long-time-integration storm-resolving
climate---show drift that mixed precision cannot fully tame and whose
dominant inner kernel may be neither FFT nor GEMM.  These have
historically been read as a B300 counter-example, but on closer
inspection the issue is algorithmic and GPU-agnostic: when the
per-time-step inner kernel is a few hundred sites, the wall-clock
cost is dominated by kernel-launch latency on \emph{any} accelerator
(including H100 native), not by FP64 throughput.  Ozaki~II is not
appropriate here because the kernel is too small for the crossover to
bite, but neither is native FP64 silicon: the binding constraint is
per-step latency, which a future generation would address through
persistent kernels or graph-style execution, not through additional
FP64 silicon.  This residue~\cite{mfp64_whitepaper} is an open problem
for the field, but it is not evidence that B300 is the wrong target
for HPC; the same problem exists on H100, B200, and Rubin.

\paragraph{(g) Stochastic methods (FCI-QMC, AFQMC).}  Population
dynamics with extreme dynamic range that resist low-precision
reformulation~\cite{fci_qmc}.  Active research area; appropriate
mitigation is algorithmic rather than architectural.

\paragraph{Verdict.}  Of the seven composite-kernel categories, (a),
(c), (d), and (e) admit a bandwidth-bound execution path on B300 at
full \fp{64} accuracy via the combination of Ozaki~II (this paper) and
FP32+Kahan compensation; (b) admits a software path---the
Ozaki--Bailey + Kulisch Phase~B FFT~\cite{matsuoka2026fft}---that
beats B300's collapsed native pipe by $1.3$--$1.9\times$ at peak
issue but reaches its memory roof only under the companion's
co-design ladder (minor rungs plus one moderate); (f) is latency-bound and GPU-agnostic (the
binding constraint is kernel-launch latency, not \fp{64} throughput, and
it is present identically on native-\fp{64} parts); (g) is an
algorithmic-research question whose mitigation is likewise architectural-
neutral.  Taken with the dwarf-class coverage of Table~\ref{tab:coverage},
this completes the \emph{surveyed} coverage over the basic
computational classes and their dominant compositions.  It is a
coverage framework with stated exclusions, not a closure theorem:
categories (f) and (g)---and the Monte-Carlo/particle row of
Table~\ref{tab:coverage}, which maps to no matrix primitive---are
carried as explicit, algorithmically-mitigated exclusions, and the
claim is exactly this: \emph{every surveyed dwarf class,
and every composite kernel surveyed, admits a bandwidth-bound execution
path on B300 at Grade-A accuracy for the matrix work (Grade-B compensated
for the BLAS-1 reductions; \S\ref{sec:background})}---subject, for the
sub-$\mathrm{OI}^{*}$ tail, to the deconstruction condition of
\S\ref{sec:model} (with the surviving native pipe as the interim
route), and, for the FFT, to the companion's co-design ladder (minor
rungs plus one moderate; its software path stopping at $1.3$--$1.9\times$ the collapsed
native pipe, $4.9$--$6.7\times$ off the roof)---with the only
residue---(f) and
(g)---being algorithmic rather than a deficiency of \fp{64} silicon and
therefore not curable by adding \fp{64} units.  Because the dwarf taxonomy
is, to first order, the accepted coverage map of scientific computing,
this is the strongest form the claim can take short of measured
demonstration: not that a sample of kernels works, but that every
category the taxonomy names has been priced---a coverage statement, as
\S\ref{sec:l3} is careful to say, not a closure theorem.  Native FP64 silicon is, on this
evidence, not the holy grail it has historically been taken to
be---abundant \fp{8} tensor throughput, combined with the right
algorithmic scaffolding, is sufficient for the HPC workload
spectrum, modulo the engineering effort required to build the Ozaki~II
and Kulisch kernels and, for the FFT, the companion's co-design
ladder.  That effort, as argued in \S\ref{sec:futurework}, is a
well-scoped, tractable implementation programme.  The architectural recommendation that emerges
is the layered codesign rule of~\cite{matsuoka2026fft}: any
post-Rubin GPU intended to serve spectral scientific workloads should
provide either $\eta_{\fp{64}\text{-vec}} \geq 1.56\,B_{\text{mem}}$
(the safe native target, met by Rubin within $4\%$), or, as an
engineered fallback, the route-complete emulated set: FP8-TC
$444\,B_{\text{mem}}$ and FP16-TC $96\,B_{\text{mem}}$ (both met on
B300) \emph{together with} the integer-epilogue floor of
$25$--$35\,B_{\text{mem}}$---which no shipping part meets in
software, and whose recommended form is therefore not a wider scalar
pipe but the companion's co-design ladder (H1--H3), whose load-path
rung is this paper's Option~C.
The tensor floors are comfortably met on current datacentre GPUs---a
direct consequence of NVIDIA's deliberate scale-up of FP8 silicon for
AI workloads---so the binding constraint is the epilogue floor, not
the tensor path.  Cutting both the FP64 and INT32 pipes simultaneously
would close both escape routes; further cuts to FP8 would invalidate
the FP8-is-enough thesis altogether.  To these boundaries this version
adds a third, load-bearing one from \S\ref{sec:int8vsfp8}:
\emph{retain the minor narrow-integer capabilities}---the residual
INT8 tensor rate and the \texttt{DP4A}-class SIMT dot
products---because retaining them asks for no new silicon (they
already ship on every current part) and they carry
the deconstruction and reconstruction side-work of the entire emulated
stack (13--24\% utilisation suffices at current rates), and their
complete removal would push that work onto pipes $16\times$ heavier
than the job requires.  This is the design boundary that future
post-\fp{64} generations should respect.

% =======================================================================
\section{Discussion}
\label{sec:discussion}

\subsection{The Native-FP64 Alternative}

Not every vendor has taken the emulation path; the principal alternative
is to keep investing in native \fp{64} silicon, a position articulated by
AMD around the MI430X generation~\cite{hpcwire_amd}.  This is a coherent
strategy, and a portfolio in which some hardware provides native \fp{64}
while other hardware leans on the FP8 primitive will be the practical
near-term picture.  The audit of \S\ref{sec:l3}, however, narrows the
technical case for native \fp{64} as a \emph{requirement}.  The classic
argument was that real codes contain non-GEMM hot spots---FFT above all,
plus sort, scan, and atomics---where emulation does not apply; of these
the FFT is now fully analysed by the spectral
companion~\cite{matsuoka2026fft}---no \fp{64} arithmetic anywhere in
its kernel, at worst parity with B300's collapsed native pipe in
software, at the memory roof under minor hardware plus one moderate
addition---and the
integer-dominated kernels need no \fp{64} silicon in the first
place.  What remains for the native-\fp{64} case is procurement
convenience---no FP8 kernels to build---and a long tail of codes not yet
engineered for the primitive, both of which weaken as the FP8 kernel
ecosystem matures (\S\ref{sec:futurework}).

\paragraph{The deconstruction term as a codesign equation.}  The fourth
TME term reframes what the low-intensity tail actually asks of future
silicon, and the answer is stated concretely in
\S\ref{sec:hwproposal}: three
options of increasing commitment---(A)~rebalanced narrow-integer
issue at the \texttt{DP4A} grain, (B)~a
\texttt{cvt.fp64.residues}-class deconstruction instruction whose
per-lane array costs roughly one \fp{64} multiplier, and (C)~a
residue-decompose transform mode on the asynchronous copy path (the
recommended Part~3 codesign target, SIMT $\chi\to0$ provided the
transform sustains $166$--$325$~TMAC/s and the deposit path
$55$--$65$~TB/s)---each sized, compared, and mapped to a measurement in
Table~\ref{tab:hwoptions}, alongside the always-available fallback of
a small surviving native \fp{64} pipe, which is what B300's
$1.3$~TFLOPS already is.  Three strategic points bear repeating at
the discussion level.  First, the sharpened form of this paper's
thesis is not ``FP8 alone'' but \emph{``FP8 plus a narrow
deconstruction path is all you need''}, with the retained slivers of
narrow integer arithmetic carrying the side-work.  Second, none of
the options is specified here as a large native-\fp{64} ALU array.
For Option~C the model derives an aggregate $166$--$325$~TMAC/s
transform requirement; per-engine width, copy-engine count, ports,
area, and power remain Part-3 obligations.  Third, the choice is
generation-dependent in
one direction only: bandwidth is growing faster than SIMT integer
issue, so the per-element budget shrinks ($6.25$ instructions per
modulus on B300, $2.3$ on Rubin-class bandwidth;
\S\ref{sec:cqladder}), and what is optional insurance today graduates to
effectively mandatory for roof-parity streamed emulation on
Rubin-class and later parts.

\subsection{Implications for Science on AI-Class Hardware}

That major scientific-computing programmes have begun to identify Ozaki
emulation as a path to \fp{64} on AI-centric
accelerators~\cite{hpcwire_genesis} indicates that the technique is moving
from research curiosity toward strategic infrastructure.  In the author's
view this is a healthy development: it lets science continue to exploit
the cost and energy efficiency of AI-class hardware without abandoning the
precision discipline that distinguishes simulation from inference.  It
also places a burden on the numerical-software community to verify that
the error bounds hold on \emph{real} application inputs, not just on the
well-conditioned synthetic matrices typical of benchmark suites.  The
deeper trade is that emulation exchanges silicon area---the missing
\fp{64} units---for software complexity, the kernel work of building the
FP8 primitive path.  That complexity is, however, of a highly structured
and repetitive kind, and as \S\ref{sec:futurework} argues it is
increasingly amenable to AI-assisted implementation, which tilts the
silicon-versus-software trade steadily in favour of relying on the
post-\fp{64} stack rather than insisting on native \fp{64} hardware.

\subsection{From Formalisation to Measurement}
\label{sec:futurework}

This paper is, by design, the formalisation half of a two-part
programme: it establishes the theoretical framework and its upper
bound---that the canonical kernel taxonomy reduces to the FP8
primitive without performance sacrifice at the bound
(Proposition~\ref{prop:atomic}).  The complementary half is
empirical---to \emph{build} the
L1--L2 kernels on production silicon and measure where the delivered
constants place each kernel relative to the bound.  We sketch that follow-on programme
here at the level of what must be measured, deferring its execution to
subsequent work.

\paragraph{Validating the reductions.}  As of this version the single
most consequential quantity to measure is the \emph{engineered
deconstruction cost} $c_q$: the reference value ($16$ instructions per
modulus per element) is a property of a shipping library path never
optimised for this purpose, the parity and roof thresholds sit at
$c_q \lesssim 7$--$10$ and $\lesssim 5$--$6$ respectively
(\S\ref{sec:model}), and~\cite{bayraktar2026tme} states the two-sided
decision criterion in exactly these terms.  The candidate routes down are now enumerated with audited counts in
the companion paper~\cite{matsuoka2026ozaki25}---the exact two-limb
tensor reduction ($c_q^{\text{res}} \approx 6.3/5.8$), the direct
\texttt{dp4a} route ($\approx\!10.3$, with an unverified $7.5$ reuse-schedule
target), and the codesigned modulus sets (all-byte $5.3$, its
$\alpha'$ surcharge free for the memory-bound class)---joined by
ESC-adaptive $r$ (well-conditioned inputs need fewer than the
conservative $r{=}15$ moduli, shrinking $c_q r$ and the
packed-residue storage alternative simultaneously); each is a
concrete kernel to build and count, as is the
\emph{pipe census} that determines whether the integer-issue budget
$P_{\text{int}}$ can be supplemented by split issue
(Appendix~\ref{app:beta-blackwell} assumes it can; the assumption is
unverified).  Alongside $c_q$, the central quantity remains the
\emph{delivered} bandwidth multiplier $\beta$: how much of the
fully fused $\beta=1$ ideal survives once the $r$ residue planes and the
integer reconstruction operands compete for the register file at
production tile sizes (\S\ref{sec:impl}).  Closely related are the
delivered compute multiplier $\alpha$ (how much of the $3r{+}1$ FP8 work
is genuinely hidden behind the memory stream), the delivered MMA tile
efficiency at small right-hand-side counts ($W_{\text{mma}}$ at
$B \in \{1,2,4,8\}$), the converted fraction $\varphi$ on real composed
solvers, and, where adaptive
precision is used, the frequency with which an ESC/ADP
scheme~\cite{schwarz2025} must raise the slice count or fall back---a
fallback that, on a part retaining a small native \fp{64} pipe, degrades
gracefully.  Each of these is a measurement against a reference
implementation such as the open-source GEMMul8
library~\cite{gemmul8_github} or the vendor cuBLAS Ozaki
path~\cite{nvidia_cublas_emulation}, on the basic kernels of L2 and then
on representative L3 compositions and full L4 applications running at
\fp{64} accuracy.  The encouraging structural fact is that this kernel
work is repetitive and algorithmically shallow---the translation of a
known pattern ($r$-fold residue decomposition, tensor-core MMA, Garner
reconstruction) onto each kernel's tile shape and register
budget---so the validation programme is well-scoped rather than
open-ended.

\paragraph{Part 3.}  The architecture-specific half of this programme is
already underway and will not wait for a full campaign to conclude: a
\textbf{Part~3} companion paper---its scope organised by the
technical review that isolated the deconstruction term and the
tile-granularity correction~\cite{bayraktar2026tme}---is in preparation
for rapid publication, with substantially expanded experiments and
adversarial scrutiny.  Its scope is exactly the material
this paper defers: measured $c_q$ across candidate conversion-kernel
designs (with SASS/\texttt{ncu}-counted instruction budgets against the
pre-agreed thresholds), the integer-pipe census that fixes today's true
$P^{\text{eff}}_{\text{int}}$, delivered
$W_{\text{mma}}(B)$ including DMMA-versus-DFMA comparisons on
\fp{64}-strong parts, delivered-$\beta$ decompositions for the fused
kernels, $\varphi$ on composed solvers, an HPCG end-to-end study, and
the area/energy evaluation of the three hardware options of
\S\ref{sec:hwproposal} (Table~\ref{tab:hwoptions}).  The experiments are organised as the
S0--S3 scenario ladder of Table~\ref{tab:combined}: first measure the
S0 constants, then build and measure the S1 software pipeline
(byte-plane deconstruction, Kulisch-\fp{8} reconstruction), then
determine by census whether S2's effective-budget doubling already
exists in the silicon, leaving S3 as the codesign recommendation whose
value the measured gap prices.  The experimental platform is GB200-class
hardware, beginning with RIKEN's GB200~NVL4 system (\emph{Rikyu}),
with results recorded in a per-run schema designed so that any
independently built model, should a partner offer one, can be compared
cell by cell.  This paper
deliberately retains the architecture-independent formulation and hands
the constants to Part~3.

\paragraph{Extending the framework.}  Several refinements of the TME model
itself remain open.  First, $\beta$ is treated here as a discipline
question (fused or not), but real kernels live on a continuum: a fuller
model would parameterise $\beta(r,T_k,T_m,T_n,\text{regs})$ explicitly and
predict the optimal tile shape jointly with the moduli count, dropping out
of careful instrumentation of the reference
implementations~\cite{nvidia_cublas_emulation,gemmul8_github}.  Second,
the marriage of Ozaki~II with structured 2:4 sparse tensor cores is
non-trivial: applying the sparsity mask at the residue-plane level may
invalidate the modular reduction of~\eqref{eq:modgemm} because the mask is
data-dependent, and a clean construction is, to our knowledge, open.
Third, the non-GEMM, non-FFT hot spots---integer-dominated sort and scan,
atomic-heavy graph traversals, and stochastic methods with extreme dynamic
range (\S\ref{sec:l3})---fall outside the present kernel set and warrant
their own $(\alpha,\beta,\gamma,c_q)$ treatment.  Finally, the speedups
projected here are largest on \fp{64}-starved parts; quantifying how the
benefit narrows as the silicon mix evolves is itself a question the
framework should answer for future generations.


% =======================================================================
\section{Falsifiability and the Limits of the Claim}
\label{sec:falsification}

A claim as strong as ``the FP8 matrix op is the dominant matrix-work
substrate for the surveyed classes'' earns
its keep only if it can be wrong, and only if the conditions under which
it would be wrong are stated plainly.  We do so here, and we address in
one place the principal objections the thesis invites, rather than
threading defensiveness through the analysis.  The unifying observation is
that almost every objection reduces to a statement about the bandwidth
multiplier $\beta$, about the deconstruction constant $c_q$, or about a
small, identifiable set of corner cases---and
in all three forms it is a second-stage question of architecture and
engineering layered on top of the bound, not a flaw in the underlying
numerics.  The machinery is symmetric: the same fit of architectural
parameters that would expose a failure also certifies a success, so each
objection below resolves into a two-way test---decidable analytically
where the margins are wide, by measurement where they are not.  The
deconstruction case is also the demonstration that this
section is not rhetorical: the review of~\cite{bayraktar2026tme} used
exactly this machinery to expose a first-order omission in the published
model, and this version incorporates the result
(\S\ref{sec:whyupdate}).

\paragraph{What would falsify the thesis.}  The claim is operational and
admits four clean failure modes, each of which the TME model is built to
expose.  \emph{(i) A missed comparator.}  Failure means missing the
kernel's \emph{stated comparator}, not merely being compute-bound:
for the streamed and memory-bound kernels the comparator is the
memory roof (a kernel driven compute-bound on the FP8 ceiling
\emph{below} that roof fails); for dense GEMM---intentionally
compute-bound---the comparator is the $P_{\fp{8}}/(3r{+}1)$ ceiling
above the size crossover, and running at that ceiling is success, not
failure.  The model checks the streamed class per kernel
and finds substantial margin (for the most stringent sparse case, the
ridge sits roughly two orders of magnitude above the kernel's intensity;
Appendix~\ref{app:sparse}).  \emph{(ii) A composition that breaks
$\beta$.}  If composing the emulated building blocks forces $\beta$
persistently above the memory-bound threshold with no architectural
escape, an L3 or L4 kernel could fail even though each constituent dwarf
succeeds.  \emph{(iii) A missing primitive.}  If any kernel demands an
arithmetic primitive that is neither an FP8 matrix op nor the bounded,
peripheral INT32 reduction of Garner reconstruction, the ``sole
primitive'' claim is false as stated.  \emph{(iv) An irreducible
deconstruction cost.}  If the engineered $c_q$ cannot be brought below
the parity threshold $c_q^{*} = 8P_{\text{int}}\,\mathrm{OI}/(r
P_{\fp{64}})$ for the sub-$\mathrm{OI}^{*}$ kernels---i.e.\ if the
reference $c_q{=}16$ proves to be a floor rather than an artifact of an
unoptimised code path---then the FP8-only claim fails for the
low-intensity tail on parts without hardware deconstruction support, and
those kernels permanently require one of the three hardware options of
\S\ref{sec:hwproposal} (rebalanced narrow-integer issue, a
deconstruction instruction, or stream-side conversion---or the
fallback of a small surviving native pipe).  We adopt the two-sided
decision criterion
of~\cite{bayraktar2026tme} (Appendix~\ref{app:memo}) verbatim: a
conversion kernel whose counted
cost is below ${\sim}7$ instructions per modulus per element refutes
their bound; a best-effort kernel at or above it confirms the
conversion-bound verdicts of Table~\ref{tab:speedups} as
delivered---and we commit to publishing whichever outcome the
measurement returns (\S\ref{sec:futurework}).  None of the kernels
surveyed in
\S\ref{sec:impl} or \S\ref{sec:l3} exhibits failure modes (i)--(iii),
and mode (iv) is bounded as described; that this
survives the model's scrutiny is the theoretical content of the paper.
Three of the four failure modes are conditions of
Proposition~\ref{prop:atomic} read in the negative---(i) is (C3), (ii)
is (C1), (iv) is (C2), with (C4) folded into (i)/(ii) through
$\gamma$---while (iii) would contradict the primitive definition of
\S\ref{sec:dwarfs} itself.  The mapping cuts both ways: any outcome,
positive or negative, lands on a named condition, so a confirmation
certifies exactly which mechanisms carry the thesis and a failure
identifies exactly which term is responsible; the follow-on
implementation work (\S\ref{sec:futurework}) is what
converts ``survives the model'' into ``demonstrated on hardware.''

\paragraph{The composition overhead, made precise.}  The live form of
failure mode~(ii) is the cost of decomposing, reconstructing, and fusing
the emulated blocks, captured entirely by $\beta$.  Here $\beta=1$ is the
fully fused, on-chip-resident ideal, and the genuine open question is how
far above~1 a real kernel lands at production tile sizes.  The question
can now be posed with per-kernel numbers: since delivered memory-bound
performance is $\mathrm{OI}\cdot B/\beta$, each claim of this paper
implies a $\beta$ \emph{budget}, and Appendix~\ref{app:beta-blackwell}
computes them---the binding case is SpMV, which must hold
$\beta\!\le\!1.23$ to keep beating B300's own native \fp{64} (and
$\le\!1.10$ for the strict memory-roof claim), while stencils, batched
GEMV, and H100-parity carry $2.4$--$12\times$ of slack.  ($\beta$
feasibility is necessary but not sufficient: the deconstruction keep-up
condition of \S\ref{sec:model} is an independent constraint on the same
kernels, and at reference constants it, not $\beta$, is what binds the
SpMV and single-RHS GEMV rows.)  The same appendix
shows that a register-file-centric kernel design genuinely cannot meet the
SpMV budget---confirming the sharpest form of the reviewer criticism---and
that the Blackwell-class dataflow (shared-memory-sourced operands,
accumulators in dedicated tensor memory, asynchronous bulk copies, and the
two-dimensional instance parallelism of real workloads) meets every budget
except the strict roof claim on adversarially padded sparse matrices, a
format rather than a register property.  This remains a codesign question
with a known design space---more on-chip state and better fusion drive
$\beta$ toward~1; a small surviving native \fp{64} unit absorbs kernels
that resist fusion; emulation at a higher-precision substrate such as
\fp{32} trades a little of the $3{:}1$ Karatsuba penalty for a shorter
residue chain.  The point is not that $\beta=1$ is guaranteed, but that
the question is now quantified and bounded, and the delivered-$\beta$
decomposition is exactly what the validation programme measures.

\paragraph{Sparse coverage.}  The most pointed objection is that the Ozaki
decomposition is naturally a dense technique, and that mapping it onto
irregular sparse structure is harder than a roofline argument conveys.
The objection conflates two questions that should be separated.  The
first---whether, once a sparse kernel is in tensor-core-amenable form, its
emulation stays beneath the memory roof---is the $\beta$ question, and the
Blocked-Ellpack treatment of \S\ref{sec:impl} answers it at the bound
level, establishing the upper bound for the canonical sparse dwarf;
Appendix~\ref{app:sparse} shows in detail that for sparse kernels the
critical efficiency lever is \emph{not} a large dense block but the
reduction length and the moduli count, so that the bandwidth multiplier
remains near unity even for one-nonzero-per-row patterns, with the FP8
unit needing only a single-digit percentage of its peak to stay hidden
behind HBM.  The second question---whether a \emph{given} irregular matrix
can be put into that form without inflating data movement---is an
implementation matter about formats, not numerics, and a concrete route
exists: hybrid Ellpack/CSR or blocked formulations, drawing on established
high-performance SpGEMM techniques for casting irregular sparse work into
dense-block products~\cite{matsuoka2018blocked}, compose the dominant work
as matrix multiplication, after which the question again reduces to
$\beta$.  Whether it holds for the most adversarial sparsity patterns is
precisely the kind of claim to be settled by measurement on real matrices;
we hold the bound and assign the
attainment to the implementation programme.

\paragraph{Application semantics: the identifiable corner cases.}  A bound
on emulated-matrix throughput and accuracy is not the same as a guarantee
of full IEEE-\fp{64} \emph{application} behaviour, and the distinction
should be stated rather than blurred.  Even granting \fp{64}-level
accuracy on the matrix product, that does not by itself deliver correct
\texttt{NaN}/\texttt{Inf} and exception semantics, bitwise reproducibility
across runs and decompositions, stable convergence of preconditioned
iterative solvers, or robustness on severely ill-conditioned
inputs---properties production software depends on that cannot be inferred
from a roofline model.  These are corner cases, not refutations, and they
form a small and \emph{identifiable} set.  Some are already addressed: an
ESC/ADP scheme~\cite{schwarz2025} supplies a per-operation accuracy
guarantee with automatic native-\fp{64} fallback for inputs whose dynamic
range exceeds what a fixed slice count can certify, and the exact Kulisch
fixed-point reconstruction of the companion analysis~\cite{matsuoka2026fft}
gives a reproducible, exactly-rounded accumulation for the spectral case.
Others---exception semantics across a full application, convergence of
emulated-kernel solvers, and the genuinely ill-conditioned regimes of
Appendix~\ref{app:conditioning}---remain open, but they are cheaply
detectable (for instance via the exponent-span check ESC already performs)
and routable to a safe path.  Bracketing them deliberately is what allows
the central claim to be stated cleanly; characterising their frequency and
cost on real workloads is part of the validation programme.  We expect
some of these bounds to be shown only partially attainable in practice,
and we regard mapping that boundary as the natural continuation of this
work rather than a concession against it.

\section{Conclusion}
\label{sec:conclusion}

The post-\fp{64} era is here.  On B300 the native \fp{64} pipe has fallen
to the point that nearly every standard scientific kernel becomes
compute-bound on physical silicon, while the memory bandwidth those
kernels were designed around remains available but uncollectable; on
Rubin, NVIDIA has listed ``Emulated DGEMM'' as a first-class column in the
official specifications~\cite{nvidia_rubin_blog,nvidia_hgx},
positioning emulation as the primary high-throughput \fp{64} matrix
path---a column whose published value, if the size-sweep test of
\S\ref{sec:rubinuplift} confirms its fourth-term origin, the
software deconstruction routes of the companion Ozaki~2.5
paper~\cite{matsuoka2026ozaki25} would conditionally roughly double
at the announced operating region ($1.8$--$2.2\times$), with the
codesign dividend accruing to this paper's sparse and streamed
kernels as well (\S\ref{sec:hwproposal}).  This
paper has argued that the right response is not to mourn native \fp{64}
but to recognise what its disappearance reveals: that the FP8 tensor-core
matrix-multiply is the candidate dominant matrix-work substrate for the
surveyed classes of double-precision science, under the stated conditions.

The argument is structural.  Organised as the hierarchy of
\S\ref{sec:dwarfs}, the canonical numerical kernels---the Berkeley
dwarfs---are realised as compositions of the Ozaki~II emulated product
(L1), which is itself a composition of FP8 matrix operations (L0); the
composite solver kernels of real application inner loops (L3) and the
applications above them (L4) inherit the same reduction by composition.
Because the dwarf taxonomy is a heuristic spanning set for the surveyed
matrix-dominated kernel classes, exhibiting
the reduction for every surveyed dwarf class---which the kernel-coverage audit of
\S\ref{sec:l3} does, together with the companion spectral
analysis~\cite{matsuoka2026fft} and FP32+Kahan compensation for
reductions---establishes the claim for the surveyed classes rather than
for a sample.  The Tensor--Memory Equilibrium model is the instrument that
makes the claim testable in both directions: it could have shown a dwarf
driven compute-bound
on the FP8 ceiling, or a composition forced past the memory-bound
threshold, and it does not---while the same machinery has
already functioned once as designed, absorbing the deconstruction term
that the NVIDIA review exposed~\cite{bayraktar2026tme} and emerging with
the claims bounded rather than broken (\S\ref{sec:whyupdate}).  In the
bandwidth-bound regime the emulated
path matches the memory roof exactly at the fused bound; in the compute-bound regime it rises
above the previous generation's native ceiling, exceeding B200's
$40$~TFLOPS \emph{native} dense roof by $\approx 3.4\times$ on B300 and $\approx
11.8\times$ on Rubin (at the official 17.5-PFLOPS dense \fp{8} rate
published June~30, 2026; against B200's own best \emph{emulated} path
the honest comparison is stated in \S\ref{sec:model}: B300 restores
rather than exceeds it, and the unambiguous generational gain arrives
with Rubin; \S\ref{sec:cqladder}).  Re-baselined against the last \fp{64}-balanced
data-centre GPU, every workload on every GPU studied---via its best
native/emulated path---matches or
exceeds H100 at the fused bound, and stays within $7\%$ of H100 scaling
even at the currently memo-counted deconstruction constants via the hybrid
native/emulated path---in contrast to native B300's regression of up to
$50\times$: no penalty where the application is memory-bound, substantial
gain where it is compute-bound, and no regression relative to the
architecture HPC was last comfortable with.

The concrete B300 projections, all at \fp{64}-equivalent accuracy and
bounded by the memory roof, are---at the fused, conversion-ideal
bound---$\sim\!1.2\times$ for SpMV, $\sim\!3\times$
for stencils, $\sim\!12\times$ for batched GEMV at a reasonable batch
size ($B{=}8$, at the corrected $B/4$ intensity),
and $\sim\!104\times$ for dense GEMM at $r{=}12$ with the full $(3r{+}1)$
\fp{8} cost; at the reference deconstruction constants the delivered
column reads $\sim\!2.4\times$ for stencils, $\sim\!4.8\times$ for
batched GEMV, $\sim\!104\times$ for dense GEMM above the size
crossover of \S\ref{sec:rubinuplift}, with SpMV and
single-RHS GEMV conversion-bound and routed to the surviving native
pipe pending the engineered $c_q$ that Part~3 measures.  What enables
the gains is the quiet asymmetry on which the
whole thesis rests: the very FP8 tensor cores whose scale-up for AI caused
the \fp{64} collapse supply throughput so far in excess of HBM bandwidth
that emulating \fp{64} matrix work behind the memory wall costs essentially
nothing---once, and only once, each operand has been deconstructed into
its residues, which is why the engineered cost of that single step is
now the pivotal open constant.  The shift the industry feared turns out
to be the foundation the field can build on.

\paragraph{What this paper establishes, and what comes next.}  We close
by restating the contribution in the structural terms of
\S\ref{sec:dwarfs}, with the program/result discipline of
\S\ref{sec:formalclaim} kept explicit.  The research \emph{program}
named by the title is deliberately strong---FP8 tensor-core matrix
multiplication as the dominant computational primitive of
double-precision scientific computing---and the \emph{present result} is
its boxed, conditional form: for the surveyed matrix-dominated kernel
classes, and under the stated storage, overlap, and numerical
conditions, the FP8 op is the candidate dominant multiplication
substrate, with fixed-width integer side-work, \fp{32}/Kulisch
reductions, movement/control, and a native-\fp{64} fallback remaining
explicit auxiliary mechanisms.  The Berkeley dwarfs catalogued the
canonical kernel classes precisely so that the field could be reasoned
about at the right level of abstraction; this paper advances the
question they left open by exhibiting the single hardware primitive onto
which all of them map at \fp{64}-grade accuracy under those conditions,
with \fp{64} demoted from a hardware requirement to a derived guarantee
produced by composition over FP8.  The
contribution is the \emph{formal framework} that establishes this: the
four-term TME model with its parameters held symbolic, and
Proposition~\ref{prop:atomic}, which states the thesis as a conditional
theorem---at the model's upper bound, under conditions (C1)--(C4), the
reduction to the \fp{8} primitive sacrifices no performance---together
with the class-by-class verification that those conditions are
satisfiable across the taxonomy.  The model is a symmetric instrument:
with the key architectural parameters fitted in, it can \emph{confirm
or refute} the thesis---analytically for most classes, and, where
analysis alone cannot decide, by implementation measurement that
identifies the exact term, and hence the exact cause, on which the
verdict turns.  The division it enforces is the paper's
discipline: what the theory presents is the bound; what separates any
given silicon from the bound is an implementation artifact,
parameterised by the same model, quantified for today's parts in
\S\ref{sec:eval}, and measured---with the hardware options that
would retire the largest artifacts---in Part~3.  One consequence of
the fourth-term analysis deserves separate recognition: deconstruction
merits engineering attention for \emph{dense} linear algebra as much
as for the sparse and streamed kernels that first exposed it.  Below
the size crossover of Eq.~\eqref{eq:densecrossover}---which at
memo-counted constants already reaches $\bar{n}\!\approx\!1{,}200$ on
Rubin---dense Ozaki~II cannot attain its theoretical $(3r{+}1)$ peak,
and the same deconstruction optimisation that rescues SpMV is what
restores it: to moderate sizes by software alone, to every size by
Option~C.  Emulated \texttt{DGEMM} at the theoretical peak is thus
not a given but a deliverable of the deconstruction path.  What this paper does not do, and does
not claim to do, is measure the result on delivered silicon; that is the
role of the follow-on implementation work, which realises the kernels and
quantifies the efficiency with which each reduction is achieved.  The open
questions that remain---chiefly the engineered deconstruction cost
$c_q$ and the composition overhead captured by
$\beta$, together with the identifiable corner cases of coverage and
application semantics set out in \S\ref{sec:falsification}---are
second-stage matters of architecture and engineering, generated and
organised \emph{by} the structural claim rather than obstacles to it.
The measurement of those constants, and the evaluation of the hardware
remedies the deconstruction term motivates, are the subject of the
rapidly forthcoming Part~3.  Two placement
questions now stand explicitly ahead of the delivered benefit, and
both are measurable: \emph{where the residue planes live}
(fused, materialised, or persistent---each mode with its own
conversion multiplicity and traffic charge, \S\ref{sec:hwproposal}),
and \emph{how the FP8 and \inteight{} tensor workloads
contend} (the $\theta$-bracket, whose serialised endpoint the
INT8-tensor-contention-free \texttt{dp4a} routes floor at
${\approx}1.76\times$ the shipping path in the width-bounded band,
${\approx}1.3$--$1.5\times$ in the consistently serialised world).
Under ideal overlap the routes of this paper are upper envelopes;
under materialised or shared-pipe schedules they are lower; the
implementation campaign determines the achievable schedule, the
numerical contract, and the dispatch regions.  What stands, on
today's evidence, is a \emph{parameterised design theory and a
falsifiable research agenda} for FP8 as the candidate dominant matrix-work
substrate of the surveyed double-precision science---with its enumerated auxiliary
substrate priced, its failure modes stated, and its every projection
mapped to a measurement.  We
hold that a top-down, primitive-level treatment of this kind has been
missing from the reduced-precision and AI--HPC convergence debates, and we
offer it with conviction: \fp{8}---together with a narrow deconstruction
path and the retained slivers of narrow integer arithmetic that carry
the side-work---is not merely adequate for science but is
its sufficient foundation, and the theory established here---the bound,
the conditions, and the price list of everything between silicon and the
bound---is the case for building
on it.

\paragraph{Acknowledgements.}  The author thanks Katsuhisa Ozaki, Yuki
Uchino, Toshiyuki Imamura, and Daichi Mukunoki for the body of work on
which this analysis rests; any errors in interpretation are the author's.
The author is particularly grateful to Katsuhisa Ozaki for detailed
review comments on \S\ref{sec:ozaki1}, which led to the
substrate-specific treatment of integer scaling and to the
accumulator-bound slice-count analysis in Table~\ref{tab:slicecount}.
The author thanks Jack Dongarra for a detailed critical reading of the
posted preprint, Jens Domke for technical feedback on the architectural
and kernel analysis, and Matt Walters for discussions that helped sharpen
the framing of the thesis; together with the NVIDIA libraries and DevTech
teams, whose technical review is gratefully acknowledged, their questions
directly sharpened the scope and the second-stage research agenda set out
here.  The author is especially indebted to Harun Bayraktar, John
Gunnels, and Peter Caday, whose technical note~\cite{bayraktar2026tme}
identified the deconstruction term and the tile-granularity correction
incorporated in this version---a model case of adversarial review
improving a falsifiable claim---and to Dan Ernst and Matthew Martineau
for discussions that helped shape the experimental programme.  The author also thanks the broader RIKEN R-CCS team, the Institute
of Science Tokyo faculty, and the NVIDIA cuBLAS team for technical
discussions that shaped this paper.  This work was undertaken as part of
the FugakuNEXT project and related R-CCS initiatives on AI for Science.

\paragraph{Disclosure of AI-assisted writing.}  This manuscript was
prepared with substantial assistance from large language models.  The
present version was authored with Anthropic's Claude (Opus~4.8 and
Fable~5, with the final pre-submission pass of Revision~37 by
Fable~5.1), which contributed draft generation and revision, the
model-consistency and sensitivity analyses executed under the author's
direction, figure generation, and \LaTeX{} mechanics; OpenAI's GPT-5.6
provided independent critical reviews of the present version, several
of whose findings are incorporated here; earlier versions were
prepared with assistance from Claude (Opus~4.7) and Google's Gemini~3.
All scientific arguments,
architectural interpretations, performance projections, and conclusions
were directed, reviewed, and validated by the author, who takes full
ownership of and responsibility for the content of this paper, including
any errors of fact or judgment.

% =======================================================================
\bibliographystyle{plain}
\bibliography{references}

% =======================================================================
\appendix

\section{Garner's Algorithm: Detailed Derivation}
\label{app:garner}

Equation \eqref{eq:garner} is the iterative formulation of Garner's
algorithm.  We expand it here for the case $r=3$ to make the dependence
pattern explicit.

Let $C\in\mathbb{Z}$ with $0\le C<m_1m_2m_3$, and let $C^{(i)}=C\bmod m_i$.
We seek mixed-radix digits $v_1,v_2,v_3$ such that
\begin{equation}
C \;=\; v_1 + v_2 m_1 + v_3 m_1 m_2.
\label{eq:mixedradix}
\end{equation}
Reducing \eqref{eq:mixedradix} modulo $m_1$, $m_2$, $m_3$ in turn:
\begin{align}
v_1 &\equiv C^{(1)} \pmod{m_1},\\
v_2 &\equiv (C^{(2)}-v_1)\, m_1^{-1} \pmod{m_2},\\
v_3 &\equiv \bigl((C^{(3)}-v_1)\,m_1^{-1} - v_2\bigr)\, m_2^{-1} \pmod{m_3}.
\end{align}
The inverses $m_1^{-1}\!\pmod{m_2}$ and $m_2^{-1}\!\pmod{m_3}$ are
precomputed once and stored in constant memory.  The arithmetic in
\eqref{eq:garner} is done in 32-bit or 64-bit signed integers; modular
reductions are implemented either as branch-and-correct or as Barrett
reduction.  The total cost is $O(r^2)$ small-integer multiplications per
reconstructed output, which for $r=12$ is $\sim 100$ small
multiplications.  This is \emph{not} negligible on the SIMT pipe: charged
as the body does (\S\ref{sec:impl}), it is $8.1\%$ of the emulated GEMM's
work at $k=1000$ on B300 and $28.4\%$ on Rubin, falling below $1\%$ only
at $k \gtrsim 8.1{\times}10^{3}$ and $2.84{\times}10^{4}$ respectively.

\section{Pseudocode for the Fused Ozaki-II GEMV Kernel}
\label{app:code}

The pseudocode in Listing~\ref{lst:fused-gemv-corrected} makes the
structural points of the fused kernel explicit: $r$ \emph{distinct}
fragment objects (one per modulus), $r$ \emph{distinct} accumulators,
and a sized constant-memory moduli table.  The listing is illustrative
C++17/CUDA pseudocode; production code would use the
architecture-appropriate interfaces---\texttt{tcgen05}/CUTLASS
\texttt{cute} on Blackwell-class (SM100) parts, WGMMA/GMMA on
Hopper---rather
than the legacy \texttt{wmma} API.  For brevity the listing is written
with \texttt{int8\_t} fragment types as in the original Ozaki~II/INT8
formulation; the FP8 variant of Uchino et al.~\cite{uchino2026_fp8}
that we recommend for B300 and Rubin has the same structural skeleton
with \texttt{int8\_t} replaced by the appropriate FP8 fragment type
and \texttt{int32\_t} accumulators replaced by FP32 accumulators
with the quantisation correction described in
\cite{uchino2026_fp8,mukunoki2025_fp8}.

\begin{lstlisting}[caption={Illustrative pseudocode for the fused
Ozaki-II batched GEMV kernel, shown in its \emph{INT8-substrate}
realisation (one MMA per modulus, \textsc{int8} operands,
\textsc{int32} accumulation---type-correct as written); the \fp{8}
realisation replaces each \texttt{mma\_sync} with the 2/3-plane
\texttt{fp8\_modular\_product} of \S\ref{sec:gemvstrategy} (\fp{32} accumulation, exact
integer epilogue as in Listing~2).  Not
production-ready.},label={lst:fused-gemv-corrected}]
#include <mma.h>
using namespace nvcuda;

constexpr int R = 12;                  // number of moduli
__constant__ int32_t c_moduli[R];      // pairwise-coprime moduli

template <int BATCH>
__global__ void ozaki_gemv_kernel(const double* __restrict__ A,
                                  const double* __restrict__ X,
                                        double* __restrict__ Y,
                                  int M, int N) {
    // r distinct fragments and accumulators (one per modulus).
    wmma::fragment<wmma::matrix_a,      16, 16, 16,
                   int8_t, wmma::row_major> a_frag[R];
    wmma::fragment<wmma::matrix_b,      16, 16, 16,
                   int8_t, wmma::col_major> x_frag[R];
    wmma::fragment<wmma::accumulator,   16, 16, 16,
                   int32_t> c_acc[R];

    #pragma unroll
    for (int i = 0; i < R; ++i) wmma::fill_fragment(c_acc[i], 0);

    for (int k = 0; k < N; k += 16) {
        // Load FP64 tiles cooperatively into shared memory (omitted)
        double a_val = /* gather from shared */;
        double x_val = /* gather from shared */;

        // Register-level decomposition into r residues.
        int8_t a_res[R], x_res[R];
        #pragma unroll
        for (int i = 0; i < R; ++i) {
            a_res[i] = compute_residue(a_val, c_moduli[i]);
            x_res[i] = compute_residue(x_val, c_moduli[i]);
        }

        // Pack residues into fragments via warp shuffles (omitted)
        // and issue r tensor-core MMAs.
        #pragma unroll
        for (int i = 0; i < R; ++i) {
            pack_into_frag(a_frag[i], a_res[i]);
            pack_into_frag(x_frag[i], x_res[i]);
            wmma::mma_sync(c_acc[i], a_frag[i], x_frag[i], c_acc[i]);
        }
    }

    // CRT reconstruction (Garner's algorithm; see Appendix A).
    // Each accumulator is a full WMMA tile: stage tiles to correctly
    // sized, aligned buffers, then reconstruct per output element.
    __shared__ int32_t acc_tiles[R][TILE_M * TILE_N];  // one tile/residue
    #pragma unroll
    for (int i = 0; i < R; ++i)
        wmma::store_matrix_sync(acc_tiles[i], c_acc[i], TILE_N,
                                wmma::mem_row_major);
    for (int out = lane_id(); out < TILE_M * TILE_N; out += warpSize) {
        int32_t digits[R];
        #pragma unroll
        for (int i = 0; i < R; ++i) digits[i] = acc_tiles[i][out];
        // garner_reconstruct: narrow per-digit arithmetic, multi-limb
        // (e.g. 5xINT32) mixed-radix value, one rounded cvt to fp64.
        Y[global_index(out)] = garner_reconstruct(digits, c_moduli);
    }
}
\end{lstlisting}

\section{Numerical Conditioning and the Choice of Scaling}
\label{app:conditioning}
\label{app:scaling}

The integer scaling in \eqref{eq:scale} is the only place where the
emulated kernel can lose accuracy beyond the working-precision unit
round-off.  The standard practice~\cite{ozaki2025_scheme2,uchino2026_fp8}
is to choose the diagonal scaling matrices $D,E$ with power-of-two diagonal
entries (so that the rescaling $D^{-1}\tilde C E^{-1}$ is itself
error-free in \fp{64}), with each diagonal entry set so that the largest
absolute value in the corresponding row/column of $\tilde A$ (resp.\
$\tilde B$) reaches $2^{p-1}-1$ for an integer width $p$.  This maximises
the signal-to-noise ratio of the integer quantisation.

For inputs with rows of strongly heterogeneous magnitude, this row-wise
scaling can introduce noticeable error if a single row contains both very
large and very small entries.  Adaptive precision schemes such as
ADP~\cite{schwarz2025} adjust the number of moduli $r$ (or equivalently the
\emph{slice} count for Ozaki~I) per GEMM call, from the operands'
measured exponent spans (per-row and per-column scaling diagonals
absorb the intra-matrix variation), to recover the lost bits.  The TME
model can be extended to capture ADP-style adaptation by allowing
$\alpha$ to vary with the call (or, for blocked variants, the panel);
the projections in
Table~\ref{tab:speedups} use a single global $r=12$ for simplicity.

\section{On-Chip-Fusion Details for Stencil and SpMV Kernels}
\label{app:fusion-details}

This appendix gives the \emph{first-order} per-kernel breakdown of HBM
traffic for the fused kernels of \S\ref{sec:stencil}
and~\S\ref{sec:spmv}---the accounting that fixes the operational
intensities used in Table~\ref{tab:speedups}---together with the
padding-ratio analysis for SpMV.  It deliberately stops short of the
register-pressure question.  Whether the fused state can actually stay
resident, and hence whether the $\beta$ figures implied here are
delivered, is a property of the kernel \emph{dataflow}, not of the
traffic count; that question is answered quantitatively in
Appendix~\ref{app:beta-blackwell}, whose $\beta$ budgets and refined
per-kernel $\beta$ values are authoritative wherever the two appendices
could be read to differ.

\paragraph{Stencil $\beta$ accounting.}  For the 7-point fused stencil
kernel of Algorithm~\ref{alg:fused-stencil}, the per-output HBM traffic
breaks down as: $8$~B for the centre-point read, $\approx\!8$~B for the
amortised neighbour reads (each neighbour is reused by $\sim\!6$
neighbouring outputs in a shared-memory tile of $\sim\!32^3$ points),
and $8$~B for the write.  Total $\approx\!24$~B per output, against
$\sim\!7\!\times\!2 = 14$ fp64-equivalent ops per output, giving
$\mathrm{OI}\!\approx\!0.58$~\flops{}/Byte by this accounting---the
``tuned'' point of the three-point ledger of \S\ref{sec:stencil};
Table~\ref{tab:speedups} and the conversion-cap arithmetic of
\S\ref{sec:eval} use the conservative reference point
$\mathrm{OI}\!\approx\!0.5$ ($\sim\!28$~B of HBM traffic per output,
including the assumed store-miss line fill and coefficient traffic).

The register footprint per warp is $r$ residue accumulators---one per
\emph{modulus}, not one per plane, and this is a scalar path, where the
per-$k$ fold into a single residue is possible---plus the working tile,
a first-order count of $\approx\!4r$~B, i.e.\ $r$ INT32 registers, per
output beyond the working set.  On the tensor-core path the
corresponding count is not $r$ but $N_{\text{acc}}$
(\S\ref{sec:frozen-kernel}): the MMA accumulates \emph{inside} the
tensor core over $K_{\text{mma}}$, so the plane products cannot be
folded between $k$ steps and each carries its own accumulator.
Whether this state can remain resident without spilling is not decided
by the count but by the dataflow, and the two candidate designs differ
qualitatively: Appendix~\ref{app:beta-blackwell} shows that a
register-file-centric (Hopper-style) kernel has \emph{no} register
allocation inside the $\beta$ budgets of
Table~\ref{tab:betabudgets}---spills convert directly into HBM traffic
---whereas the Blackwell-native dataflow (shared-memory-sourced
operands, TMEM-resident accumulators) removes the register file from
the problem entirely and holds the fused stencil at
$\beta\!\approx\!1.04$.  The modeled $\beta$ for this kernel is
therefore governed by Appendix~\ref{app:beta-blackwell}; the present
appendix contributes only the traffic accounting above.

\paragraph{SpMV padding and $\beta$.}  For the Blocked-ELL Ozaki-II SpMV
kernel of Algorithm~\ref{alg:fused-spmv}, the bandwidth multiplier
inherits the padding ratio of the underlying Blocked-ELL format.
Let $\rho_\text{pad} \in [1,\infty)$ be the average ratio of
``stored'' to ``actual'' non-zeros, where structural zeros count as
stored.  The padding ratio enters the composed bandwidth multiplier of
Appendix~\ref{app:beta-blackwell} as its leading factor,
$\beta_{\text{pad}}\!=\!\rho_\text{pad}$, and bounds $\beta$ from below:
$\beta \ge \rho_\text{pad}$ regardless of how well the residue
generation, slicing, and spill terms of that appendix are engineered.
For a
3-D 7-point Laplacian discretisation on a regular grid at block width
$\mathit{bw}\!=\!8$, a 7-entry row occupies $8$ stored slots, so
$\rho_\text{pad} = 8/7 \approx 1.14$---already most of the strict
$10\%$ roof budget of Appendix~\ref{app:beta-blackwell} before residue
generation or spill, which is why width selection (e.g.\
$\mathit{bw}\!=\!7$ where the format allows it, giving
$\rho_\text{pad}\!=\!1$) or HYB fallback is part of the dispatch, not
an optimisation;
for a typical finite-element matrix with row densities in
$[6, 24]$ at $\mathit{bw}\!=\!32$ one obtains $\rho_\text{pad}\!\approx\!2$, so
the kernel's effective intensity halves and the speedup of
Table~\ref{tab:speedups} should be read against half the listed
intensity column.

For strongly heterogeneous row lengths
($\sigma(\text{nnz/row})/\mu(\text{nnz/row})\!>\!1$), hybrid CSR-ELL or
HYB formats are required: long rows fall back to CSR (no padding) and
short rows use Blocked-ELL.  The TME model accommodates this by
treating $\beta$ as a per-row property in the spirit of the ADP
extension in Appendix~\ref{app:scaling}.

% =======================================================================
\section{On-Chip Fusion: \texorpdfstring{$\beta$}{beta} Budgets, Blackwell-Native Dataflow}
\label{app:beta-blackwell}

A natural objection to the on-chip-fusion pattern of
\S\ref{sec:impl}---whose first-order traffic accounting appears in
Appendix~\ref{app:fusion-details}, and which earlier versions of this
paper asserted was register-feasible without analysis---raised in
technical review of the
posted preprint---is that it cannot be achieved in practice: the
decomposition precomputation is too expensive to hide behind the tensor-core
MMA; the CRT-reconstruction operands are too large to hold in registers or
shared memory at realistic tile sizes; and the TME model, as published,
effectively assumes an unbounded register file.  This appendix answers the
objection quantitatively.  The short version: the criticism is correct
\emph{for a Hopper-style, register-file-centric kernel design}, and it is
dissolved by the dataflow that Blackwell-class hardware itself
provides---while the analysis exposes the \emph{actual} binding resource,
which is not the register file.  (Since the July~3 version this appendix
must be read together with the fourth TME term of \S\ref{sec:model}: the
residue-\emph{generation} throughput analysed below is the
dataflow-level view of the deconstruction cost $c_q r/P_{\text{int}}$,
and the $\beta$ budgets here are necessary but not sufficient---a kernel
can meet every $\beta$ budget and still be conversion-bound at the
reference constants of~\cite{bayraktar2026tme}.)

\paragraph{First, the correct sensitivity question.}  The bandwidth
multiplier does not push a kernel over a roofline edge; delivered
memory-bound performance is $\mathrm{OI}\cdot B/\beta$, so $\beta>1$
slides performance \emph{down the bandwidth roof}.  The right question is
therefore the per-kernel $\beta$ \emph{budget} against each claim of this
paper.  Three thresholds matter: the memory-roof claim (allowing 10\%
slack, $\beta\le1.10$); the crossover beyond which emulation stops beating
B300's own collapsed native \fp{64}
($\beta \le \mathrm{OI}\cdot B/\min(\mathrm{OI}\cdot B,\,P_{\fp{64}})$);
and H100 parity, which for kernels memory-bound on both machines is
uniformly $\beta \le B_{\text{B300}}/B_{\text{H100}} = 2.39$.

\begin{table}[h]
\centering\small
\caption{Per-kernel $\beta$ budgets on B300.  The on-chip-fusion question
is binding for exactly one kernel class: SpMV.}
\label{tab:betabudgets}
\begin{tabular}{@{}lcccc@{}}
\toprule
\textbf{kernel} & \textbf{OI} & \textbf{roof claim} & \textbf{vs native B300} & \textbf{vs H100} \\
\midrule
SpMV (blocked-ELL)  & 0.2 & $\beta\le1.10$ & $\beta\le\mathbf{1.23}$ & $\beta\le2.39$ \\
Stencil (7-pt)      & 0.5 & $\beta\le1.10$ & $\beta\le3.08$          & $\beta\le2.39$ \\
Batched GEMV ($B{=}8$) & 2.0 & $\beta\le1.10$ & $\beta\le12$            & $\beta\le2.39$ \\
Dense GEMM          & $\gg$ridge & \multicolumn{3}{c}{compute branch; $\beta$ second-order} \\
\bottomrule
\end{tabular}
\end{table}

\paragraph{The register-file-centric design fails, as the objection says.}
A fused Ozaki-II SpMV that keeps all state in the register file needs
$\sim\!90$ registers per thread at $r{=}12$ (the residue accumulators
for the thread's output tile, double-buffered operand fragments, Garner
constants, gather addresses, pipeline control), limiting occupancy to
$\sim\!22$ warps/SM.
Forcing occupancy higher by under-allocating spills state to local memory,
which \emph{is} HBM traffic: with spilled values re-touched once per tile
($\sim\!32$ elements/thread) and 70\% L2 absorption, allocating 64
(resp.~48) registers yields $\beta \approx 1.24$ (resp.~$1.39$)---already
past the SpMV budget of Table~\ref{tab:betabudgets}.  \emph{On this design
there is no register sweet spot inside the budget}, and the reviewer
intuition is simply right.

\paragraph{The Blackwell-native dataflow removes the register file from
the problem.}  Blackwell's fifth-generation tensor core deliberately moved
matrix state out of the register file: MMA operands are sourced from
shared memory, accumulators reside in the dedicated 256\,KiB-per-CTA Tensor
Memory (TMEM), and a single thread issues the MMA.  The identical fused
kernel then needs only $\sim\!36$ registers per thread (gather addresses,
TMA descriptors, loop control, a compact Kulisch-style running partial):
the accumulator state that the objection identifies as the
blocker is precisely the state TMEM exists to hold---$N_{\text{acc}}$
tiles per output tile, not $r$ (\S\ref{sec:frozen-kernel}), so at the
$m16\,n8$ fp32 accumulator shape ($512$~B per tile) a set costs
$N_{\text{acc}}\!\cdot\!512$~B and $17$--$19$ concurrent sets fit, not
the ${\sim}40$ an $r$-deep set would suggest---and the staged A tile plus
residue-generation buffers and a persistent $x$-residue slice occupy
$\sim\!176$ of $228$\,KB of shared memory with double buffering.

Figure~\ref{fig:blackwell-dataflow} contrasts the two dataflows and makes
the mechanism of \emph{effective} fusion visible: fusion is achieved not by
holding the residue planes in the register file---the design the objection
correctly rules out---but by never letting them exist anywhere the HBM bus
can see.  Operands stream in once by asynchronous bulk copy, residues are
generated on the fly and live only in shared memory as MMA operands and in
TMEM as accumulators, and the sole HBM write is the reconstructed \fp{64}
result.  Listing~\ref{lst:blackwell-native} gives the corresponding kernel
skeleton in illustrative CUDA-style pseudocode (production code would use
the \texttt{cute}/\texttt{tcgen05} interfaces, which are
Blackwell-class (SM100); cf.\ the Hopper-style WGMMA-era
skeleton of Listing~\ref{lst:fused-gemv-corrected}, whose fragment and
accumulator state is exactly what moves out of the register file
here).  The single-HBM-write property is a steady-state claim: it
presumes the $x$-residue column band stays L2-resident across the
CTAs that share it and excludes one-time setup traffic; the
residency and amortisation assumptions are those of the resource
ledger, Table~\ref{tab:resledger}.

\begin{figure}[htbp]
\centering
\includegraphics[width=\linewidth]{blackwell_fusion_dataflow.pdf}
\caption{How effective on-chip fusion is achieved.  \textbf{(a)}~The
register-file-centric (Hopper-style) design holds all fused state---$r$
residue accumulators, operand fragments, reconstruction constants---in
the register file; at $r{=}12$ this costs $\sim\!90$ registers per
thread, and any allocation inside the occupancy envelope spills to local
memory, which \emph{is} HBM traffic: modeled
$\beta\!\approx\!1.24$--$1.39$, outside the SpMV budget of
Table~\ref{tab:betabudgets}.  \textbf{(b)}~The Blackwell-native dataflow
removes the register file from the path: TMA streams the \fp{64} tile
into shared memory, residues are generated on the fly with the
mod-by-invariant multiply--truncate split across the INT32 ($\sim\!69\%$)
and FP32 ($\sim\!30\%$) pipes, MMA operands are sourced from shared
memory, and the $N_{\text{acc}}$ accumulator sets reside in TMEM.  The residue planes
never touch HBM; the only HBM write is the Garner-reconstructed \fp{64}
result, and the register file shrinks to $\sim\!36$ registers per thread
of addresses and control.  Modeled $\beta\!\approx\!1.02$--$1.18$
across the surveyed kernels, meeting the budgets.  \emph{Both $\beta$ bands
are modeled projections from the budget analysis of
Table~\ref{tab:betabudgets}, not measurements} (\S\ref{sec:model},
``Evidence labels'').  Generated by
\texttt{render\_fusion\_dataflow.py}, released with the paper.}
\label{fig:blackwell-dataflow}
\end{figure}

\begin{lstlisting}[caption={Illustrative pseudocode for the
Blackwell-native fused Ozaki-II kernel skeleton (SpMM/stencil pattern).
Operands are staged in shared memory by TMA, residues are generated on
the INT32{+}FP32 pipes, plane-product MMAs source operands from shared
memory and accumulate in \fp{32} into Tensor Memory (TMEM)---exact in
the small-integer range---with the exact integer conversion, Karatsuba
recombination, and final modular reduction in the epilogue; the
register file holds only
addresses and control.  Not production-ready.},
label={lst:blackwell-native}]
__global__ void fused_ozakiII_blackwell_native(/*A_desc, x, y, moduli*/)
{
  // -- state placement: the whole point ------------------------------
  __shared__ TileBuf  smem_A[2];       // fp64 A tile (TMA dst, dbl-buf)
  __shared__ ResPlane smem_Ares[2][R]; // ResPlane = packed per-modulus
                                       //   plane set: 2 (square) or 3
                                       //   (nonsquare: d0, d1, d0+d1)
                                       //   FP8 byte planes per scalar
                                       //   (30 B/scalar over the set)
  __shared__ XSlice   smem_xres[R];    // persistent x-residue planes
                                       //   (L2-resident column band)
  // Accumulators: w(i) = 2 per modulus (Sec 2.3, eq. 8-9
  // [eq:sq-shortcut, eq:kar]), NOT 3 and NOT 1.  Square: {d0e0} and
  // {d1e0 + d0e1} (the two cross terms share the coefficient s).
  // Nonsquare: {(d0+d1)(e0+e1)} and
  // {d0e0 - 2^b d1e1} (merged, since the coefficient ratio is exactly
  // -2^b and the d1 plane is stored pre-scaled by -2^b at conversion).
  // EXCEPTION: the merge has TWO gates -- the pre-scaled plane must be
  // substrate-exact, and the merged term must leave accumulator margin
  // at K_slab.  On fp8 (the product substrate everywhere here) gate one
  // always passes: on S's six 9-bit nonsquare moduli the pre-scaled
  // plane is exactly -256 = -2^8, which is e4m3-exact.  Gate two is the
  // one that fails there: the merged term reaches 4095, exact at
  // K_slab = 4096 by ONE term, so we decline it.  Those keep w(i) = 3.
  //   N_acc = sum_i w(i) = 30 / 26 / 30 for S / E / A
  //           (S = 6*2 + 6*3, NOT 2r = 24;  E = 2r = 26;  A = 2r = 30).
  // Only one MODULUS BLOCK is live at a time.  Blocks partition MODULI,
  // not accumulators: a modulus contributes its whole w(i) to one block,
  // so the live count is the balanced-partition optimum (eq. 29
  // [eq:nblk]), NOT ceil(N_acc / NBLK) -- unattainable for odd r.
  // NBLK=2 -> 15/14/16 tiles = 240/224/256 KiB for S/E/A (A exactly at
  // budget).  NBLK=3 -> a uniform 10 tiles = 160 KiB, but each extra
  // block costs another 8/T B/FLOP of fp64 slab re-reads (eq. 30
  // [eq:blkcost]): 1/3 of L2 at NBLK=2, 2/3 at NBLK=3.  So 2, not 3.
  constexpr int NBLK = 2;              // modulus blocks per k-slab
  tmem_t acc[max_block_width(NBLK)];   // 15/14/16 tiles for S/E/A
  // acc_at(i) = prefix sum of w() over this block's earlier moduli.
  int32_t res[R];                      // one reduced residue per modulus
  // register file: gather addresses, TMA descriptors, loop control,
  // one compact running partial -- ~36 regs/thread in total.

  if (warp_is_producer()) {
    // One producer warp sustains the stream.  Little's law at 8 TB/s
    // and ~700 ns latency needs only ~37 KB in flight per SM,
    // i.e. 2-3 outstanding bulk transactions.
    for (int t = 0; t < num_tiles; ++t)
      tma::load_async(smem_A[t & 1], A_desc, t); // cp.async.bulk.tensor
  } else {
   // Modulus blocking: the planes of distinct moduli are DISJOINT, so
   // sweeping the k-slab once per block reads each plane byte exactly
   // once overall -- blocking costs no extra operand traffic, and it is
   // what keeps the 64x64 output tile (and hence the reach) affordable.
   for (int blk = 0; blk < NBLK; ++blk) {
    for (int t = 0; t < num_tiles; ++t) {
      tma::wait(t);                              // mbarrier arrive/wait
      // -- residue generation: one staging pass, on the fly ----------
      // fp64 SMEM tile -> regs -> FP8 planes in SMEM (this single pass
      // IS a SMEM round trip; what is infeasible is the multi-pass
      // staged variant, ~72 TB/s LSU vs ~34 available, beta ~ 2).
      // mod-by-invariant multiply-truncate, split ~69%/~30% across the
      // INT32 and FP32 pipes so generation keeps pace with the full
      // HBM stream (delta_gen ~ 0).
      double a = smem_A[t & 1].load(lane);
      #pragma unroll
      for (int i = blk; i < R; i += NBLK)   // this block's moduli only
        smem_Ares[t & 1][i].store(lane,
            residue_planes_fp8(a, m_inv_int32[i], m_inv_fp32[i]));
      barrier_sync();
      // -- MMA: SMEM-sourced operands, TMEM accumulators, issued by a
      // single elected thread (fifth-generation tensor-core model).
      // THREE products per modulus (p_mma = 3r over the set), paired as
      // CROSS terms -- a diagonal plane(p) x plane(p) pairing cannot
      // express d1*e0 or d0*e1 and would be silently wrong.
      if (elect_one_thread())
        #pragma unroll
        for (int i = blk; i < R; i += NBLK) {
          const int a2 = acc_at(i);              // += w(i) per modulus
          const auto A_ = smem_Ares[t & 1][i]; const auto X_ = smem_xres[i];
          if (is_square(i)) {               // eq. 8 [eq:sq-shortcut] {1,s,s}
            tcgen05::mma(acc[a2  ], A_.d0(), X_.d0());   // d0*e0
            tcgen05::mma(acc[a2+1], A_.d1(), X_.d0());   // d1*e0  }
            tcgen05::mma(acc[a2+1], A_.d0(), X_.d1());   // d0*e1  } share s
          } else if (merge_taken(i)) {           // eq. 9 [eq:kar], Karatsuba
            tcgen05::mma(acc[a2  ], A_.sum(), X_.sum()); // (d0+d1)(e0+e1)
            tcgen05::mma(acc[a2+1], A_.d0(),  X_.d0());  // d0*e0        }
            tcgen05::mma(acc[a2+1], A_.d1s(), X_.d1());  // -2^b*d1*e1   }
          } else {                  // S's 9-bit tail, merge declined: w=3
            tcgen05::mma(acc[a2  ], A_.sum(), X_.sum()); // (d0+d1)(e0+e1)
            tcgen05::mma(acc[a2+1], A_.d0(),  X_.d0());  // d0*e0
            tcgen05::mma(acc[a2+2], A_.d1(),  X_.d1());  // d1*e1, unmerged
          }                                      // d1s() is the plane stored
        }                                        // pre-scaled by -2^b: exact,
    }                                            // exponent-only, free.
    // -- epilogue, ONCE PER BLOCK: TMEM -> exact int -> mod ------------
    tcgen05::commit_wait();
    for (int i = blk; i < R; i += NBLK) {
      const int a2 = acc_at(i);   const int64_t B = (int64_t)1 << b_of(i);
      // Accumulators hold exact integers: K_slab * max|term| <= 2^24
      // (eq. 11 [eq:accum-exact]; worst case 1088*4096 = 0.27 * 2^24).
      // Apply the epilogue coefficients of eq. 8 [eq:sq-shortcut]
      // and eq. 9 [eq:kar], then reduce.
      const int64_t lo = exact_i64(tcgen05::ld(acc[a2  ], lane));
      const int64_t hi = exact_i64(tcgen05::ld(acc[a2+1], lane));
      const int64_t v = is_square(i)
        ? lo + (int64_t)s_of(i) * hi              // 1*d0e0 + s*(cross)
        : merge_taken(i)
          ? B * lo + (1 - B) * hi                 // 2^b*sum + (1-2^b)*merged
          : B * lo + (1 - B) * hi                 // 2^b*sum + (1-2^b)*d0e0
            + (B*B - B) * exact_i64(tcgen05::ld(acc[a2+2], lane));
      res[i] = final_mod(v, c_moduli[i]);         // to [-m/2, m/2)
    }
   }
    y[row_of(lane)] = garner_reconstruct(res, c_moduli) * Dinv * Einv;
  }
}
\end{lstlisting}

% [htbp], not [h]: measured ht+dp = 498.99pt against \textheight 700.50687.
% That exceeds \topfraction (0.7 -> 490.35pt) and \bottomfraction (0.3 ->
% 210pt), so t and b are both refused and only a FLOAT PAGE can take it.
% With a bare [h] it had no legal slot at all and drifted eight pages past
% its discussion, dragging tab:kernman behind it in the same-class FIFO.
\begin{table}[htbp]
\caption{CTA/cluster resource ledger for the Blackwell-native fused
schedule (illustrative configurations backing the SMEM figures of
\S\ref{sec:hwproposal}; all entries are design values, unmeasured).
$\lambda_A,\lambda_B$ are conversion multiplicities;
lifetimes state where each operand's planes live and for how long.
The third column is the split-$k$ fused schedule for a \emph{single
cluster}: the $\lambda\!=\!1$, no-plane-storage branch applies only when
the output fits one cluster ($T_mT_n\le C$, with $C\!=\!8$ portable /
$16$ opt-in CTAs, i.e.\ $\max(m,n)\lesssim256$ square; $16$ tiles of a
$64\times64$ grid cover a $256^2$ output), whose CTAs share each
$k$-slab's once-converted planes through distributed shared memory (DSM),
with the inner dimension partitioned into $S_k$ $k$-slabs and per-slab
partials reduced in the residue domain through an L2 workspace.  Larger
outputs (e.g.\ $1024^2$) span multiple clusters and are re-split on the
fly---cluster-granular repeated conversion
($\lambda_A\!=\!\lceil n/256\rceil$, $\lambda_B\!=\!\lceil m/256\rceil$), or
else a materialised L2 plane workspace---so a $1024^2$ output is
\emph{not} a single $\lambda\!=\!1$ cluster tile.  The $k$-slab reduction
($S_k>1$) is charged under either tiling.  The engine gates the
no-plane-storage branch on $T_mT_n\le\texttt{CLUSTER\_CTAS}$ and tags
$S_k\!=\!1$ records \texttt{grid-fused-nosplit}.}
\label{tab:resledger}
\centering
\scriptsize
\setlength{\tabcolsep}{3.5pt}
\begin{tabular}{p{3.15cm}p{3.35cm}p{3.35cm}p{3.55cm}}
\toprule
 & \textbf{band, $n{=}256$} & \textbf{band, $n{=}512$} & \textbf{split-$k$ fused, single cluster ($\max(m,n)\!\lesssim\!256$)} \\
\midrule
CTA tile / $k$-slab & $128\times256$, $b_k{=}64$ & $128\times512$, $b_k{=}32$ & $64\times64$ output tile, $S_k$ $k$-slabs of $K_{\text{mma}}{=}64$ \\
warps / pipeline & 1 producer + 8 consumer; 2-stage TMA double buffer & same & same, $+$ residue-domain reduction epilogue \\
SMEM (raw tile + per-modulus planes + buffers) & $\approx\!165$~KB & $\approx\!150$~KB & $\approx\!140$~KB (small-side operand cached, not replicated) \\
TMEM & $N_{\text{acc}}^{\text{live}}$ accumulator tiles under modulus blocking (\S\ref{sec:frozen-kernel}, eq.~\eqref{eq:nblk}): at $n_{\text{blk}}{=}2$, $15/14/16$ tiles $=240/224/256$~KiB for S/E/A vs the $256$~KiB budget (A exactly at it) & same & same: $N_{\text{acc}}^{\text{live}}$ tiles, $4N_{\text{acc}}^{\text{live}}$ B/output ($60/56/64$ at $n_{\text{blk}}{=}2$)---\emph{not} $4r$, which the MMA's in-core accumulation over $K_{\text{mma}}$ forbids \\
registers / thread & $\approx\!36$ (addresses, control) & same & same \\
occupancy & 1 CTA/SM at this SMEM; latency hidden by TMA (Little's-law $\approx$37~KB in flight) & same & 1 CTA/SM; reduction tree in L2 \\
$\lambda_A$ (stream side) & 1 (CTA-owned; cluster to $n\!\approx\!256$) & 1 & 1 (each element in exactly one slab) \\
$\lambda_B$ / small-side planes & 1; $p\,k n \lesssim$ few MB, L2-resident, cluster/call lifetime & 1; same & none stored; reduction traffic $\approx\!4r/K_{\text{slab}}$ B/FLOP, L2-resident (worst traced $\approx\!2.44$ TB/s L2 reduction demand at CCSD, E route, within the assumed $4\times$-HBM L2 service model), $K_{\text{slab}}\!\ge\!4096$ \\
$x$-residues (streamed kernels) & L2-resident column band, shared across CTAs, call lifetime & same & n/a (dense) \\
\bottomrule
\end{tabular}
\end{table}

Per-CTA TMEM is $512$ columns $\times$ $128$ lanes $=256$~KiB, and the
accumulator footprint of a $64\times64$ output tile is
$64^2\cdot4\,N_{\text{acc}}^{\text{live}}$~B---the quantity the TMEM row
of Table~\ref{tab:resledger} charges.  Earlier revisions offered
two rival accountings here---one tile per modulus versus one tile per
plane product---and deferred the choice to Part~3.  Neither is correct,
and the choice does not need deferring: \S\ref{sec:frozen-kernel}
establishes $N_{\text{acc}}=2$ per modulus \emph{wherever the merging
pre-scale is representable}, which is every modulus of E and of A, and
the six square moduli of S---giving $N_{\text{acc}}=2r=26$ for~E and
$2r=30$ for~A.  S is the exception and must not be read as $2r=24$: its
six 9-bit nonsquare tail moduli stay at $N_{\text{acc}}=3$, so the S
total is $6(2)+6(3)=30$.  The reason is the accumulator margin
established there, not \textsc{e4m3} representability: the
pre-scaled plane reaches exactly $-256=-2^{8}$ on all six and is
\textsc{e4m3}-exact, so the merge is available and reproduces $d\,e$
over all $m^{2}$ ordered centred pairs with zero mismatches---but the
merged term reaches $4095$, which is exact at $K_{\text{slab}}{=}4096$
by a single term, and we decline a margin of one
(\texttt{verify/stail\_merge.py}).  The totals are
therefore $N_{\text{acc}}=30/26/30$ for S/E/A---numerically the same
$30$ for S and A, but reached by different arithmetic.  At a $64\times64$ tile that is
$480/416/480$~KiB, which exceeds the budget; at
%\stale{192/208/240} -- retracted 4r accounting, quoted as the counterfactual this sentence refutes.
$N_{\text{acc}}{=}r$ it would be $192/208/240$~KiB, which fits---but
$N_{\text{acc}}{=}r$ is not achievable, because $d_0e_0$ cannot share an
accumulator with the cross terms (the coefficient $s$ is not a power of
two) and the sum product cannot share with the merged pair (the
coefficient ratio is $-16/15$).

The resolution is neither a rival accounting nor a smaller tile but
\emph{modulus blocking}.  Sweep the $k$-slab once per block of the
modulus set, keeping only that block's accumulators resident and running
the epilogue per block.  The blocks partition \emph{moduli}, not
accumulators---a modulus contributes its whole width $w(i)\in\{2,3\}$ to
whichever block holds it---so the live count is the optimum of a
number-partitioning problem,
\begin{equation}
  N_{\text{acc}}^{\text{live}}(n_{\text{blk}}) \;=\;
  \min_{\text{partitions } \mathcal{B}} \;\max_{B\in\mathcal{B}}
  \;\sum_{i\in B} w(i)
  \;\;\ge\;\; \Big\lceil N_{\text{acc}}/n_{\text{blk}} \Big\rceil ,
\label{eq:nblk}
\end{equation}
and the bound on the right is \emph{not} generally attained.  It is worth
stating why, because an earlier version of this passage quoted the bound
as though it were the count.  When every $w(i)=2$ and $r$ is odd---E at
$r{=}13$, A at $r{=}15$---no two-way split of the moduli is even, so
$n_{\text{blk}}{=}2$ gives $2\lceil r/2\rceil = 14$ and $16$ tiles, not
the $13$ and $15$ the ceiling suggests.  S is the one route where the
bound happens to bind, and only because its mixed widths cooperate:
three square and three nonsquare moduli per block give $3(2)+3(3)=15$
(a squares-then-tail split would leave $18$ live).  The honest
$n_{\text{blk}}{=}2$ row is therefore $15/14/16$ tiles $=240/224/256$~KiB
for S/E/A---A exactly at the $256$~KiB budget, with \emph{zero}
headroom, which is not a configuration to design against.

Blocking is free in \emph{plane} traffic---the planes of distinct moduli
are disjoint, so each plane byte is still read exactly once across the
whole sweep---but it is not free, and an earlier version of this passage
was wrong to say so flatly.  An accumulator persists across an entire
$k$-slab, so the block loop must \emph{enclose} the $k$-loop; the slab is
therefore traversed $n_{\text{blk}}$ times, and each traversal re-reads
the \fp{64} source tile.  Conversion work does not multiply (each
traversal converts only its own moduli), and neither does plane traffic;
what multiplies is the \fp{64} operand read, at
\begin{equation}
  \Delta_{\text{blk}} \;=\; (n_{\text{blk}}-1)\,\frac{8}{T}
  \quad\text{bytes per useful \fp{64} FLOP,}
\label{eq:blkcost}
\end{equation}
served from \textsc{l2}, where a cluster's \fp{64} slab panels comfortably
sit.  At $T{=}64$ and the $235.3$-TFLOPS floor this is $29.4$~TB/s at
$n_{\text{blk}}{=}2$---a third of Rubin's assumed $88$~TB/s \textsc{l2}
service---and $58.8$~TB/s, two thirds, at $n_{\text{blk}}{=}3$.  So
$n_{\text{blk}}{=}2$ is the operating point, not $3$: the third block
would buy TMEM slack that is not needed on S or E and would spend a
further third of \textsc{l2} to get it.

That leaves A at exactly $256$~KiB, and we let it stand rather than
paper over it.  A zero-headroom fit is not a design point---it leaves
nothing for the double-buffered epilogue staging a real implementation
will want---and it is the \emph{first} of three independent reasons to
treat the all-byte route~A as an upper bound.  The second is the $0.96$
operand-bandwidth ratio derived below: A keeps four percent of margin at
its own roof, where S and E keep nineteen and seventeen.  The third is
that roof itself, $380$~TFLOPS against S's $473$---a fifth lower before
any of the rest is counted.  (Earlier revisions named a ``$2\%$
asymptotic \textsc{dsm} margin'' as the third reason.  It was neither
independent---it was the operand margin restated---nor correct, having
been computed at $p_{\text{store}}(\text{A}){=}45$ rather than the $44$
that one square in fifteen moduli actually buys.  The \textsc{dsm} share
is $(1{-}1/c)$ times the operand ratio, $0.72$ at $c{=}4$, and is
nowhere near binding.)  Together they are why A's $380$-TFLOPS ceiling
appears in this paper as an upper bound rather than a target.  S and E, the routes we
actually recommend, sit at $240$ and $224$~KiB with $16$ and $32$~KiB clear.
Equations~\eqref{eq:nblk} and~\eqref{eq:blkcost} are evaluated exactly,
for every $n_{\text{blk}}$ up to $6$, in \texttt{verify/blocking.py} of
the artifact.

This last point is what makes the difference load-bearing.  The obvious
alternative, halving the output tile to $64\times32$, also fits
($120/104/120$ tiles' worth, $240/208/240$~KiB), and a previous
revision offered it as the fallback while asserting that ``A returns to
$240$~KiB''---a statement that was arithmetically wrong under the
accounting it was attached to ($64\cdot32\cdot4\cdot45 = 360$~KiB).  It
is right under the frozen kernel, but it is still the wrong choice,
because the reach of a single cluster is set by the output-tile edge:
shrinking $64\times64$ to $64\times32$ drops the harmonic reach of a
$4\times4$ cluster from $256$ to $170.67$ and the Rubin floor from
$235.3$ to $156.9$~TFLOPS, a $33\%$ loss.  Modulus blocking keeps the
$64\times64$ tile and therefore keeps the floor.  The
reach-dependent floors reported here and in the companion are the
$64\times64$ numbers, and they are unchanged by the choice of
$n_{\text{blk}}$---blocking moves accumulator residency, not the
output-tile edge that sets reach.

One supply check remains, since blocking preserves operand traffic
rather than reducing it.  Operand demand at a $T\times T$ tile is
$p_{\text{store}}/T$ bytes per useful \fp{64} FLOP, while a machine that
reaches its own \fp{8} roof at that tile is by construction delivering
$P_{\fp{8}}/T$ bytes/s.  At a route's roof the ratio is therefore
$p_{\text{store}}/\alpha$---independent of platform and of tile
size---giving $30/37=0.81$, $33/40=0.83$ and $44/46=0.96$ for S, E
and~A.  All are below unity, so operand bandwidth is never the binding
term; but the margin for the all-byte route~A is only $4\%$ against
$19\%$ and $17\%$, which is one of the three independent reasons
(alongside its lower roof and the zero-headroom TMEM fit of
\S\ref{sec:frozen-kernel}) not to treat A's $380$~TFLOPS ceiling as
reachable.

\paragraph{The cluster map, concretely.}  The claim that a cluster converts
each element \emph{once} ($\lambda{=}1$) is a statement about a specific
producer/consumer assignment, so we state it rather than assert it.  Index the
$c{\times}c$ cluster by $(i,j)$, $0\le i,j<c$; CTA~$(i,j)$ owns the output tile
$C[iT{:}(i{+}1)T,\;jT{:}(j{+}1)T]$, so the cluster covers a $cT\times cT$
output ($256^2$ at $c{=}4$, $T{=}64$).  Partition the $k$-slab into $c$ chunks.
\emph{Producers:} CTA~$(i,j)$ converts $A[iT{:}(i{+}1)T,\,\text{chunk }j]$ and
$B[\text{chunk }i,\,jT{:}(j{+}1)T]$---and nothing else.  Every plane byte of
the slab is therefore produced exactly once, and the conversion load is exactly
balanced ($T\!\cdot\!K/c$ elements of each operand per CTA).
\emph{Consumers:} the $A$ row-panel~$i$ is read by the $c$ CTAs $(i,\cdot)$ and
the $B$ column-panel~$j$ by the $c$ CTAs $(\cdot,j)$.  Each CTA thus needs
$c{-}1$ remote panels it did not produce, which is exactly what distributed
shared memory is for: the producer publishes into its own
\texttt{shared::cta} window and the consumers pull with
\texttt{cp.async.bulk.shared::cluster.shared::cta.mbarrier::}\allowbreak\texttt{complete\_tx::bytes},
addressing the peer window through \texttt{mapa} and completing on a
\texttt{.cluster}-scope \texttt{mbarrier}; all three primitives are PTX~ISA~8.0
and require \texttt{sm\_90} or later~\cite{nvidia_ptx_isa}.  Operands from HBM
arrive once per cluster by TMA multicast, not once per CTA.

The byte charge follows from the counting, not from a simulation.  Of the
$p_{\text{store}}/T$ operand bytes per useful \fp{64} FLOP that each CTA
consumes, a fraction $1/c$ is locally produced and $(c{-}1)/c$ crosses the DSM
fabric, so
\begin{equation}
\frac{\text{DSM bytes}}{\text{useful \fp{64} FLOP}}
  \;=\; \Big(1-\tfrac1c\Big)\frac{p_{\text{store}}}{T},
\quad\text{and at a route's own roof}\quad
\frac{\text{demand}}{\text{supply}} \;=\; \Big(1-\tfrac1c\Big)\frac{p_{\text{store}}}{\alpha}.
\label{eq:dsm}
\end{equation}
At $c{=}4$ that is $0.61/0.62/0.72$ for S/E/A---three quarters of the operand
ratio computed above, and non-binding for the same reason.  In absolute terms
the fabric must carry $166/169/196$~TB/s at the S/E/A roofs against the
$P_{\fp{8}}/T = 273$~TB/s that a machine at its \fp{8} roof is by construction
moving through the operand path.  Note the direction of
Eq.~\eqref{eq:dsm}: the DSM share rises monotonically in $c$ toward
$p_{\text{store}}/\alpha$, so the $64$- and $128$-CTA rungs that lift the floor
to the roof (\S\ref{sec:hwproposal}) buy reach by spending fabric margin.  We
state the limit rather than overstate the risk: because $(1-1/c)<1$, the DSM
ratio is \emph{strictly below} the operand ratio at every $c$, so on this
accounting the fabric never becomes the binding term---but the margin falls
from $39\%$ at $c{=}4$ to the asymptote $1-p_{\text{store}}/\alpha$, i.e.\
$19\%/17\%/4\%$ for S/E/A.  That asymptote is not a fourth constraint: it is
the operand ratio of the preceding paragraph, approached from below as $c$
grows, and we count it once.  What Eq.~\eqref{eq:dsm} adds is the
\emph{direction}---A's fabric headroom is thinnest exactly at the large
cluster sizes the co-design proposal wants, so the two arguments against
quoting A's $380$-TFLOPS ceiling as reachable reinforce rather than merely
coexist.  The absolute
fabric rate is a Part-3 measurement; the ratio is not, since it is a counting
identity.

The split-$k$ reduction is L2-resident (no HBM traffic) but consumes
L2 service bandwidth, now charged explicitly in the companion engine
(\texttt{params.py}: \texttt{B\_L2}, \texttt{K\_SLAB}); the earlier
``$<\!1\%$ of $Q_0$'' entry was incorrect---as a fraction of $Q_0$ the
reduction is $\approx\!rn/(2K_{\text{slab}})$ (e.g.\ ${\sim}150\%$ for a
width-$1024$ square output)---and is removed, the correct per-FLOP
figure being $4r/K_{\text{slab}}$ (the earlier $8r/K_{\text{slab}}$
dropped the factor of two in the useful work $2mnk$).  The multiplier
$B_{\rm L2}=4B_{\rm HBM}$ is a modelling \emph{assumption}: the $126$-MB
L2 is a documented \emph{capacity}, not a documented $4\times$ sustained
reduction rate.  Under a $1/2/4\times$-HBM sensitivity the worst traced
reduction demand---$\approx\!2.44$~TB/s at CCSD $(441,441,4324)$ on the E
route---is $\approx\!11\%/6\%/3\%$ of the Rubin L2 service budget at
$1/2/4\times$ HBM ($22/44/88$~TB/s), i.e.\ within the assumed service model
even at the $1\times$ endpoint.

\paragraph{Plane-feeding vs.\ on-the-fly generation, and why materialisation loses.} The residue planes reach the tensor cores one of two ways, and the choice decides the bound. \emph{Materialise} them---store the $r$ planes and stream them back---or \emph{generate} them on the fly, splitting each block into planes in registers/TMEM immediately before its MMA (the schedule this appendix builds). Materialisation is \emph{feed-starved}: at the $64\times64$ TMEM-limited tile the reuse is $64$-fold, so streaming both operands costs $p/\mathrm{TILE}$ bytes per useful FLOP, and to hold set~S's roof ($473$~TF) that feed must sustain $p/\mathrm{TILE}\cdot473 = 222$~TB/s; the companion figures for E and A, $226$ and $262$~TB/s, are each taken at \emph{that set's own} roof ($438$ and $380$~TF), since the three sets do not share one. L2 at the assumed $4\times$HBM supplies $88$~TB/s and HBM $22$, so a materialised schedule caps at $B_{\mathrm{L2}}/(p/\mathrm{TILE}) = 188/171/128$~TFLOPS (L2-resident, S/E/A) or $47/43/32$ (HBM-resident)---both \emph{below} the on-the-fly rate. (Those are the \emph{feed} term alone; the companion's per-record engine also charges the one-off write of the planes into L2, which lowers the realised L2-resident cap slightly and tightens the inequality further.) So the design generates on the fly (as the pipe census of the next paragraph independently requires), and the planes never occupy L2 or HBM.

Two consequences follow. First, the emulated throughput is \emph{insensitive} to the $B_{\mathrm{L2}}$ service rate---a $4/2/1\times$ sweep moves the trace composites by $\le\!1$ native-$\times$---so the L2-bandwidth assumption a previous version made load-bearing no longer conditions the result. Second, on-the-fly generation costs \emph{re-splitting}: a $16$-CTA cluster covers a $256\times256$ output ($T_mT_n\le C$), inside which each block is split once and shared through DSM ($\lambda=1$); a larger output spans several clusters and---planes being on-chip and unshared across clusters---each block is re-split once per cluster it feeds, $\lambda_A=\lceil n/256\rceil$, $\lambda_B=\lceil m/256\rceil$, size-weighted $\lambda_{\mathrm{eff}}=(m\lambda_A+n\lambda_B)/(m{+}n)$. For a square output that is $E/256$; for tall/skinny it stays $O(1)$---bounded, not unity---and a cluster \emph{shaped to the output} (a rectangular $c_m{\times}c_n$, $c_mc_n\le C$) tightens it further by keeping every CTA productive: $\lambda_{\mathrm{eff}}{=}1.23$ at $m{=}4096,n{=}64$ under a fixed $4{\times}4$ grid versus $1.05$ for the matched $16{\times}1$, and $1.25/1.50$ at LOBPCG's $110{,}592\times64/128$ versus $1.06/1.25$ for the matched $16{\times}1$ and $8{\times}2$. The fixed $4{\times}4$ square cluster is thus a conservative upper bound and the shape-matched schedule is realisable \emph{and} at least as good; the tall/skinny entries of Table~\ref{tab:kernman} are the square-dispatch values.

The reach itself is an integer-geometry quantity: the continuous $T\sqrt C$ is exact only at square $C$, a $c_m{\times}c_n$ grid of aspect $\rho$ realising $2\sqrt\rho/(1{+}\rho)$ of it, so a $2{:}1$ grid loses $5.7\%$ (the shipping $C{=}16{=}4{\times}4$ reach $256$ and the $C{=}64{=}8{\times}8$ target $512$ are exact; the $C{=}128$ target must be $16{\times}8$ and reaches $683$, not $724$---still above the reach $666$ at which the floor meets the roof, so the companion's $128$-CTA $\to$ roof rung holds).

Figure~\ref{fig:dgemm} shows the consequence: outputs $\le\!256^2$ follow the $\bar n$-crossover of \S\ref{sec:model}, larger squares settle for cluster-aligned sizes at the deconstruction-$\lambda$ floor (${\approx}235$~TFLOPS on Rubin, $0.50$ of set~S's $473$-TF arithmetic roof; a sawtooth in $\lceil E/256\rceil$ whose aligned upper edge is the plateau and whose ragged worst case is the companion's disclosed ${\approx}0.36$ rigid-schedule minimum, modeled (not constructed) at ${\approx}0.54$ with panel predication as a Part-3 validation target; the floor binds on the INT8/TMAC deconstruction-MAC pipe, not the SIMT residual), and every materialised alternative sits below it. That floor is where NVIDIA's preliminary ${\sim}200$-TFLOPS ``Emulated DGEMM'' figure would place a large-square benchmark.

The crossover and the floor are thus one deconstruction curve, not two claims: the $\lambda{=}1$ crossover is the convert-once upper envelope, realised to the cluster reach, and the floor is what the achieved rate plateaus at beyond it. Crucially the floor equals $R\,P_{\text{int}}/(c_q r)$ at cluster reach $R$---the per-element deconstruction load $c_q r/R$ is what pins, and writing it without the factor $r$, as earlier drafts did, is dimensionally incomplete---so it is a \emph{co-design coordinate, not a wall}. The companion Ozaki~2.5~\cite{matsuoka2026ozaki25} quantifies its escape: a larger cluster or TMEM tile lifts it to the roof ($64$-CTA $\to0.92$, $128$-CTA $\to1.0$), a ${\approx}10\times$-HBM L2 reaches it through materialisation, and lowering $c_q$ (the deconstruction-path hardware of \S\ref{sec:hwproposal}) lifts it at every reach; each retained modulus set is rescued by a different knob. The sparse and streaming kernels meet the \emph{same} $c_q$ term from the other side---below the threshold intensity they are conversion-bound rather than re-split-bound---and their lever is \emph{persistent} (Mode~P) deconstruction: convert the stationary operand once and amortise its planes across the iteration (\S\ref{sec:hwproposal}).

\begin{figure}[htbp]
\centering
\includegraphics[width=\linewidth]{fig_dgemm_paper.pdf}
\caption{Emulated dense DGEMM under on-the-fly residue generation. Up to one cluster's reach ($256^2$) the rate follows the single-conversion crossover; larger square outputs are pinned at the deconstruction-$\lambda$ floor (${\approx}235$~TFLOPS Rubin, $0.50$ of set~S's $473$-TFLOP arithmetic roof; GB300's floor coincides with its lower $135$-TFLOP roof, so GB300 is roof-bound throughout). Materialised alternatives (L2/HBM-resident, dash-dot/dotted) are feed-starved below the on-the-fly curve.}
\label{fig:dgemm}
\end{figure}

\begin{table}[t]
\centering\small
\caption{How the deconstruction-$\lambda$ limit manifests per kernel (Rubin). Only large \emph{dense} square GEMMs with large $k$ sit at the floor; the traced workloads, governed by their real shapes, are largely immune. ``B/A'' is the composite ratio of the honest on-the-fly schedule (B) to the materialised one (A). The tall/skinny $\lambda_{\mathrm{eff}}$ entries assume the square $4{\times}4$ cluster dispatch the engine models; a shape-matched rectangular cluster lowers them to $1.06/1.25$, so that row is conservative.}
\label{tab:kernman}
\setlength{\tabcolsep}{4pt}
\footnotesize
\begin{tabular}{@{}llll@{}}
\toprule
kernel / regime & shape & mechanism & outcome \\
\midrule
Dense DGEMM $\le 256^2$ & 1 cluster & $\lambda{=}1$; SMEM-fed on-chip & crossover model \\
Dense DGEMM $\gtrsim 512^2$, lg.\ $k$ & multi-cluster & re-split $\lambda{=}E/256$; feed-starved & $\approx$235 TF ($0.50$ of $473$) \\
LOBPCG ($b{=}64/128$) & tall-skinny & $\lambda_A{=}1$; $\lambda_{\mathrm{eff}}{\approx}1.25/1.5$ (bounded) & mild ($0.89$--$0.94\times$) \\
Multifrontal LU & $\bar n$ med.\ 665 & memory-bound fronts, below floor & immune ($1.00\times$) \\
CCSD contractions & $\bar n$ 441, $k{\sim}1953$ & large-$k$, compute-bound ($53\%$ work) & \textbf{hit} ($0.82\times$) \\
Dense LU trailing & \emph{rank-}$64$ & small $k{=}64\Rightarrow$ memory-bound & immune ($1.00\times$) \\
Dense QR & $k\in\{32,3232\}$ & no large-square/large-$k$ product & near-immune ($0.95\times$) \\
Sparse SpMV/SpMM, stencil & streaming & converted once, consumed on-chip & exempt \\
\bottomrule
\end{tabular}
\end{table}

\paragraph{Where the binding resource actually moved.}  Working the
dataflow at the full 8\,TB/s stream exposes the genuine constraint, which
is residue-\emph{generation} throughput, not storage.  Three schedules must
be kept apart, because they are easily conflated.  \emph{(S1)~Multi-pass
materialised staging}---generate all planes to SMEM, then re-read them in
separate passes---requires $\sim\!72$\,TB/s of LSU shared-memory bandwidth
against $\sim\!34$ available and is \emph{infeasible} (effective
$\beta\!\approx\!2$); this is the variant we reject.  \emph{(S2)~Single-pass
on-the-fly staging} (Listing~\ref{lst:blackwell-native})---one generation pass
writes only the planes the MMA then sources from SMEM (the $B$/$x$ operand is
necessarily an SMEM descriptor under \texttt{tcgen05.mma})---is the schedule
this design \emph{uses}, and its single SMEM round-trip is not the rejected
$72$-\,TB/s path.  \emph{(S3)~Register-to-TMEM generation}---place the $A$
residues in TMEM instead of SMEM---makes the LSU traffic trivial but loads the
INT32 pipe at $\sim\!137\%$; splitting generation across the INT32 \emph{and}
FP32 pipes (mod-by-invariant multiply--truncate) lands at $\sim\!69\%/30\%$
utilisation---feasible at the full HBM rate, adding essentially no HBM traffic
($\delta_{\text{gen}}\!\approx\!0$ in the composition below).  The
tensor-operand feed itself (the MMA reading planes from SMEM/TMEM) travels the
specialised descriptor/collector path at rate $P_{\text{operand}}$, \emph{not}
the general LSU, so a literal ``$p/64$-per-CTA'' LSU read count over-charges
it; naming and measuring $P_{\text{operand}}$ is the honest replacement for
$\delta_{\text{gen}}\!\approx\!0$, and is a Part-3 measurable.  \textbf{Caveat
(unverified assumption).}  This split-pipe figure assumes the INT32 and
FP32 pipes issue independently at the stated rates; if the
Blackwell-class SM instead unifies integer and \fp{32} issue on shared
lanes, the available budget collapses to the single
$P_{\text{int}}\!\approx\!75$~\tops{} figure measured
by~\cite{bayraktar2026tme}, the generation margin shown here largely
disappears, and the per-element instruction counts of the fourth TME
term govern (\S\ref{sec:model}).  The pipe census that decides this is
an explicit early target of the Part~3 measurement programme, and until
it reports, the conversion-bound verdicts of Table~\ref{tab:speedups}
at reference constants are the ones to quote.  Note also that the
precomputation does not need to hide behind the MMA at all: for a
memory-bound kernel it needs to hide behind the \emph{memory stream}, and
the FP8-side keep-up requirement is small
(Appendix~\ref{app:sparse})---it is the \emph{integer-side} keep-up that
binds.

\paragraph{Occupancy and latency, dissolved by two-dimensional
parallelism.}  The implicit chain behind the objection---high register use
$\Rightarrow$ low occupancy $\Rightarrow$ exposed latency $\Rightarrow$
lost bandwidth---no longer holds on hardware with asynchronous bulk
copies.  By Little's law, saturating 8\,TB/s at $\sim\!700$\,ns requires
only $\sim\!37$\,KB in flight per SM, i.e.\ two to three outstanding TMA
transactions, sustainable by a single producer warp.  Latency hiding thus
ceases to be an occupancy property \emph{provided each SM always has
independent work}---which production workloads supply in two dimensions:
algorithmically (multiple right-hand sides from block-Krylov, $s$-step,
eigensolver blocks, and ensembles, so that the sparse kernel is in
practice SpMM), and by vector slicing ($x$ partitioned into L2-resident
column bands, independent row-band$\times$column-band sub-problems, with
partial-$y$ aggregation kept on chip)---the latter simultaneously
eliminating the gather-traffic component of $\beta$.  The same
decomposition applies to stencils (plane/tile decomposition, halos through
cluster shared memory) and trivially to batched GEMV.

\paragraph{Refined $\beta$ and the honest residual.}  Composing the terms
($\beta = \beta_{\text{pad}}(1+\delta_{\text{gen}}+\delta_{\text{slice}}
+\delta_{\text{spill}}+\delta_{\text{recon}})$, where each
$\delta$ is a \emph{fractional traffic increment} near zero, not a
standalone multiplier) for the Blackwell-native
design gives stencil $\approx\!1.04$ and batched GEMV $\approx\!1.02$
(all budgets met), and SpMV $\approx\!1.14$--$1.18$ at
$\beta_{\text{pad}}{=}1.10$: inside the native-crossover and H100 budgets,
but missing the strict 10\% roof claim---and the responsible term is the
Blocked-ELL \emph{padding} on adversarial sparsity patterns, a
format/dataset property (Appendix~\ref{app:fusion-details}), not a
register property; well-blocked matrices come in at $\approx\!1.06$ and
meet every budget.  This is exactly the corner case bracketed in
\S\ref{sec:falsification}.  All figures in this appendix are model
projections under stated architectural assumptions (per-SM resources of
the published Blackwell SM carried over to B300; INT32/FP32 pipe rates;
spill re-touch and L2-absorption parameters), and the delivered-$\beta$
decomposition---spill, gather, padding, generation---is precisely what the
validation programme of \S\ref{sec:futurework} measures.

% =======================================================================
\section{Worked Exemplars: Tracing Composite Kernels to the FP8 Primitive}
\label{app:l3-exemplars}

Section~\ref{sec:l3} argues that the composite (L3) kernels reduce to the
FP8 primitive by composition.  This appendix makes that reduction concrete
for two representative solvers, tracing each step of the inner loop down
the L3\,$\rightarrow$\,L2\,$\rightarrow$\,L1\,$\rightarrow$\,L0 chain and
identifying, at each step, the L2 dwarf it invokes and the operational
intensity that keeps it memory-bound.  The intent is to show that no step
introduces an arithmetic operation outside the FP8-matrix-op-plus-bounded-
INT32 set, and that no composition forces $\beta$ past the memory-bound
threshold.

\subsection{Exemplar 1: Preconditioned / block conjugate gradient}
\label{app:cg}

A single iteration of preconditioned CG (PCG) on a sparse system $Ax=b$
consists of one sparse matrix--vector product, one preconditioner
application, two inner products, and three \textsc{axpy} vector updates.
With a block right-hand side of width $s$ (block-CG, or $s$-step
communication-avoiding CG), the vector operands widen to $n\times s$ panels
and the products become matrix--matrix.  The reduction is as follows.

\begin{enumerate}[leftmargin=2.2em,itemsep=2pt]
\item \textbf{$q \gets A p$ (L3 step $\rightarrow$ L2 SpMM).}  With $s$
  right-hand sides this is sparse-matrix\,$\times$\,dense-panel
  (SpMM), the canonical sparse dwarf at $n\!=\!s$.  By
  Appendix~\ref{app:sparse} its operational intensity is
  $\sim\!0.2s$~\flops{}/B and it remains memory-bound for all practical
  $s$; the FP8 unit needs a single-digit percentage of peak to stay hidden
  behind HBM, and the $s\!\geq\!8$ block makes the tensor-core $n$-dimension
  fully used.  \emph{Reduces to:} Ozaki~II SpMM (L1) $\rightarrow$ FP8 MMA
  (L0).
\item \textbf{$z \gets M^{-1} r$ (preconditioner).}  For the common
  preconditioners the apply is itself one of the audited dwarfs: a
  sparse-triangular solve (block-Jacobi, ILU) reduces to small dense
  block solves of the form handled in \S\ref{sec:l3}(c); an algebraic-
  multigrid V-cycle is a sequence of SpMV/SpMM smoothing and
  restriction/prolongation operators, each an L2 sparse product; a
  polynomial (Chebyshev) preconditioner is a short series of SpMM
  applications.  \emph{Reduces to:} Ozaki~II SpMV/SpMM (L1) $\rightarrow$
  L0.
\item \textbf{$\rho \gets \langle r, z\rangle$ and $\langle p, q\rangle$
  (BLAS-1 reductions).}  These are the dense reductions of
  \S\ref{sec:l3}(a): operational intensity $1/8$ (\texttt{ddot}-class,
  two streams), $<\!5\%$ of
  iteration time, executed in \fp{32} with Kahan compensation on B300's
  healthy FP32 pipe.  This is Grade-B compensation, and standard PCG's
  short recurrence provides no re-orthogonalisation safety net, so the
  honest claim is solver-level: convergence rate, attainable residual,
  and iteration count under compensated dot products are
  validation-suite items, with an \fp{64}-grade reduction (the Kulisch
  route of \S\ref{sec:cqladder}) as the upgrade path on failure.
  \emph{Reduces
  to:} \fp{32}+Kahan (Grade~B; the bounded peripheral path).
\item \textbf{\textsc{axpy} updates $x,r,p$.}  Streaming
  $\mathrm{OI}\!\sim\!1/12$ vector updates (two reads, one write per
  $2$-flop update), trivially memory-bound on any
  pipe; no matrix work.
\end{enumerate}

Every arithmetic step is therefore either an Ozaki~II matrix product
bottoming out at the FP8 MMA, or a bounded \fp{32}/INT32 vector operation
that is memory-bound on its own pipe.  No step is compute-bound on the
collapsed \fp{64} units, and the dominant cost---the SpMM of step~1---is
exactly the case the sparse-primitive analysis of Appendix~\ref{app:sparse}
shows stays at $\beta\!\approx\!1$.  The block-CG variant strengthens the
conclusion, since widening to $s$ right-hand sides moves the SpMM further
into the regime where the FP8 tensor core is efficiently used.

\subsection{Exemplar 2: LOBPCG eigensolver}
\label{app:lobpcg}

Locally optimal block preconditioned conjugate gradient (LOBPCG) computes
the lowest $k$ eigenpairs of $Ax=\lambda x$ and is dominated, per
iteration, by (i) a block sparse product $AX$ with $X\in\mathbb{R}^{n\times
k}$, (ii) preconditioner applications on the block residual, and (iii) a
small dense Rayleigh--Ritz step on the $3k\times 3k$ projected problem.
The reduction:

\begin{enumerate}[leftmargin=2.2em,itemsep=2pt]
\item \textbf{$AX$ and $AW$, $AP$ (L3 $\rightarrow$ L2 SpMM).}  The
  block width is the eigencount $k$ (typically $16$--$64$), so these are
  squarely SpMM with a wide, tensor-core-friendly $n\!=\!k$ dimension---the
  most favourable sparse case in Appendix~\ref{app:sparse}, with
  intensity $\sim\!0.2k$ and the MMA $n$-lane fully utilised.
  \emph{Reduces to:} Ozaki~II SpMM (L1) $\rightarrow$ L0.
\item \textbf{Gram matrices $S^{\!\top}\!AS$, $S^{\!\top}\!S$ (L3
  $\rightarrow$ L2 dense GEMM).}  Here $S=[X,W,P]\in\mathbb{R}^{n\times
  3k}$, so the Gram products are tall-skinny dense GEMM ($n\times 3k$ by
  $3k\times n$ contracted over $n$), operational intensity growing with
  $n$ and well into the regime Ozaki~II dense GEMM handles at the memory
  roof or above.  \emph{Reduces to:} Ozaki~II GEMM (L1) $\rightarrow$ L0.
\item \textbf{Rayleigh--Ritz: dense $3k\times 3k$ eigensolve.}  This is a
  tiny dense symmetric eigenproblem ($3k\!\sim\!100$), solved once per
  iteration; its cost is $O((3k)^3)$ independent of $n$ and therefore
  asymptotically negligible against the $O(nk)$ block products as $n$
  grows at fixed $k$; its measured fraction depends on $n$, $k$, the
  preconditioner cost, and the implementation, so it is a profile item
  rather than a guarantee (small for $n \gtrsim 10^5$ at
  $k \sim 32$).  It is
  the panel-residual situation of \S\ref{sec:l3}(c): negligible at scale,
  and in any case executable on the FP32 pipe.
\end{enumerate}

Again the inner loop closes over the FP8 primitive: the two dominant costs
are SpMM and tall-skinny GEMM, both L2 dwarfs reducing to Ozaki~II and
thence to FP8, while the only dense-\fp{64} work---the $3k\times 3k$
projected eigensolve---is asymptotically negligible and off the critical
precision path.  LOBPCG is thus a faithful instance of the general claim:
a composite kernel whose every dominant operation is a matrix product that
bottoms out at the FP8 tensor-core op, with the residual non-matrix work
bounded and memory-bound.

% =======================================================================
\section{The Sparse Primitive: Why \texorpdfstring{$\beta$}{beta} Stays Near Unity Without a Large Matrix}
\label{app:sparse}

A recurring and reasonable objection to Ozaki-style emulation as a sparse
primitive is that the scheme is efficient only on \emph{large} dense
matrix products---large enough to amortise decomposition and
reconstruction and to drive the tensor core toward peak---whereas sparse
kernels present small, skinny matrix work after blocking, so the tensor
core cannot be driven to high efficiency, the overheads are not amortised,
and $\beta$ cannot reach unity.  This appendix shows, quantitatively, that
the objection conflates two distinct quantities and that the conclusion
does not follow for memory-bound kernels.  All figures use the B300
parameters of Table~\ref{tab:specs} ($P_{\fp{8}}=5$~PFLOP/s,
$B_{\text{mem}}=8$~TB/s, $r{=}12$, $\alpha=3r{+}1=37$).

\paragraph{Two efficiencies that must be separated.}  There are two
independent ``efficiency'' questions: \emph{(A)} the arithmetic
utilisation of the FP8 tensor core on the inner modular GEMM---are the MMA
tiles large enough, and is the right-hand-side dimension wide enough, to
approach the $5$~PFLOP/s peak?---and \emph{(B)} the bandwidth multiplier
$\beta$---does the residue and reconstruction traffic stay on-chip rather
than spilling to HBM?  Only \emph{(B)} decides whether a memory-bound
kernel is recovered to the memory roof.  The ``matrix too small''
objection is entirely about \emph{(A)}.  The central point of this
appendix is that \emph{for a memory-bound kernel, \emph{(A)} need not be
anywhere near unity for \emph{(B)} to hold}.

\paragraph{Ozaki does not change the intensity; it relocates the work.}
The useful \fp{64}-equivalent work in $y = Ax$ is the same two flops per
nonzero whether performed in native \fp{64} or emulated.  Ozaki multiplies
the \emph{on-chip} work by $\alpha=37$, not the HBM traffic: each element
of $A$ is streamed from memory once and reused across $3r{+}1$ FP8 MMAs
that never touch HBM.  The operational intensity of SpMV therefore remains
its structural $\sim\!0.2$--$0.5$~\flops{}/B, far below the emulated ridge
$P_{\fp{8}}/(\alpha B_{\text{mem}}) \approx 16.9$~\flops{}/B---a margin of
roughly $80\times$.  The kernel is memory-bound, decisively.

\paragraph{Keeping pace with HBM, not saturating the core.}  When a kernel
is memory-bound, the relevant question is not whether the FP8 unit is
saturated but whether it can keep pace with the memory stream.  Per
element of $A$ streamed in \fp{64} (eight bytes, the paper's canonical
storage), $\alpha=37$ FP8 MACs must
complete before the next element arrives; at 8~TB/s that is 1~Telem/s,
a required FP8 rate of $\approx 74$~TFLOP/s, or
\emph{$1.5\%$ of the FP8 peak}.  The tensor core may run at a small
fraction of peak utilisation and the compute still disappears beneath the
memory wall.  Charging the worst-case single-right-hand-side
tile-granularity cost of Eq.~\eqref{eq:wmma}---the $m16\,n8\,k32$ atom
uses $1/8$ of the MMA lanes at $B{=}1$, derating the
effective peak to $\sim\!625$~TFLOP/s---the keep-up requirement rises to
$\approx 12\%$; even storing $A$ compactly in \fp{16} (quadrupling the
element arrival rate to 4~Telem/s) leaves it at $47\%$---so the kernel
remains memory-bound on the MMA side in the least favourable geometry.
The objection would
bite only if the required utilisation exceeded $100\%$, leaving
substantial tensor-efficiency loss in hand before $\beta$ is
threatened.  We stress the scope of this argument: it disposes of the
\emph{tensor-side} keep-up question only.  The \emph{integer-side}
keep-up---the deconstruction of each streamed element into its residues,
charged by the fourth TME term of \S\ref{sec:model}---is an independent
and, at the reference constants of~\cite{bayraktar2026tme}, the binding
constraint for this kernel class; nothing in this appendix relaxes it.

\paragraph{The amortisation dimension is $r$ and the row length, not the
block size.}  The objection tacitly assumes Ozaki needs a large dense
block to amortise.  For SpMV it does not: the amortisation dimensions are
the moduli count $r$ (the residue planes of $x$ are reused across the
whole row) and the row length $k$ (over which the per-output Garner
reconstruction is spread), neither of which depends on block density.  A
$1{\times}1$ ``block''---plain CSR---still reuses the $r$ residue planes
across its row.  Under the ${\approx}r$-per-output reconstruction hosting
that the body carries as an undelivered codesign target
(\S\ref{sec:impl}; the conservative SIMT-Garner cost is $O(r^{2})$),
reconstruction would amortise once $k \gtrsim r \approx 12$, which
covers essentially all finite-difference and finite-element matrices (a
$27$-point stencil has $k=27$; general FEM, $k\sim 50$--$100$); at the
SIMT-Garner cost the thresholds are those of \S\ref{sec:impl}.  The
genuine edge case is an extremely short reduction combined with a single
right-hand side---a lone $7$-point stencil SpMV---and even there the
reconstruction overhead is on-chip, inflating compute \emph{time} rather
than HBM traffic, so $\beta$ is unaffected and only the (already
$80\times$) compute margin is reduced.

\paragraph{Why emulation is the \emph{better} sparse primitive.}  Native
scalar/vector \fp{64} SpMV has no amortisation dimension at all: every
$A_{ij}x_j$ is one scalar FMA on the collapsed $1.3$~TFLOP/s pipe, and the
\fp{64} vector unit is itself wasted at a single right-hand side exactly as
the tensor core is.  Ozaki~II \emph{manufactures} a reuse dimension---the
$r$ residue planes---that the FP8 tensor core feeds on.  The
single-right-hand-side tensor waste ($1/8$) is worse in ratio than the
\fp{64} vector waste, but it derates a peak that is some $3850\times$
higher: even at that pathological operating point, the emulated
\fp{64}-equivalent ceiling is $\sim\!13\times$ the native \fp{64} ceiling,
and with eight or more right-hand sides (the common case for block-Krylov,
LOBPCG, $s$-step, and ensemble methods, where the matrix work is in fact
SpMM, not lone SpMV) it is $\sim\!104\times$.  The moduli dimension turns
the geometry that the objection treats as a liability into the very source
of reuse that makes the FP8 tensor core effective on sparse work.

\paragraph{Summary.}  Across the canonical sparse cases the bandwidth
multiplier remains at or near unity, and exactly one corner---a shortest-
reduction kernel at a single right-hand side---requires care; it is
cheaply detected (short rows, single right-hand side) and has three clean
escapes (batch right-hand sides into SpMM, widen the block, or fall back
to the surviving native \fp{64} pipe).  This is an identifiable
second-stage corner case, expressible entirely as a statement about the
compute margin protecting $\beta$, not a failure of the primitive.
Batching right-hand sides also raises the useful flops per converted
element and hence the conversion-bound cap against native \fp{64}
(Eq.~\eqref{eq:oistar} scales with $\mathrm{OI} \propto B$)---though it
does \emph{not} reduce the deconstruction work per streamed byte, so the
distance to the memory roof at reference constants is $B$-independent
and is closed only by an engineered $c_q$ or hardware support
(\S\ref{sec:model}, \S\ref{sec:discussion}).

% =======================================================================
\section{Provenance of the Memo-Counted Reference Constants}
\label{app:memo}

The reference constants of \S\ref{sec:model}---$c_q = 16$ and the
$P_{\text{int}} \approx 75$-\tops{} normalisation---derive from a
private NVIDIA technical note by Bayraktar, Gunnels, and
Caday~\cite{bayraktar2026tme}, cited with permission.  To make the
anchor auditable we reproduce the non-confidential stage structure
here; this summary parallels the provenance appendix of the companion
paper~\cite{matsuoka2026ozaki25}, and the note's authors have been
asked to confirm it for publication.  Per streamed element and per
modulus on the shipping conversion path, as SASS-counted
\emph{estimates}---instruction counts, not throughput measurements,
on an architecture and toolchain marked preliminary: scale and
truncate-to-integer, ${\sim}4$ per element (amortised $4/r$ per
modulus); per-modulus byte-plane reduction, ${\sim}8$--$10$ (constant
division compiling to multiply-high sequences); final reduction to
the residue interval, ${\sim}2$; Karatsuba split into three \fp{8}
pieces, ${\sim}3$; totalling $c_q \approx 16$ under the stated
amortisation ($13$ counted from the shipping SASS plus $3$ for the
\fp{8} plane converts).  One \texttt{dp4a} counts as one issued SIMT
instruction throughout ($P_{\text{int}} = 75\cdot10^{12}$
instructions/s in the note's normalisation); \inteight{} tensor
capacity is accounted separately, in operations per second (two
operations per MAC), which is why the tensor-migrated rungs of
\S\ref{sec:cqladder} are charged against \inteight{}-tensor capacity
rather than against $P_{\text{int}}$.  The note also states the
two-sided $c_q$ decision criterion quoted in \S\ref{sec:model}.
Nothing else from the note is used in this paper.

\end{document}


==> anc/ozaki25_fp8_artifact/paper/Matsuoka_Ozaki25.tex <==
\documentclass[11pt]{article}
% arXiv: force pdflatex (figures are PDF).
\pdfoutput=1

\usepackage[a4paper,margin=1in]{geometry}
\usepackage[T1]{fontenc}
\usepackage{lmodern}
\usepackage[protrusion=true,expansion=false]{microtype}
\usepackage{xspace}
\usepackage{amsmath,amssymb,amsfonts,amsthm}
\usepackage{mathtools}
\usepackage{algorithm}
\usepackage[noend]{algpseudocode}
\usepackage{booktabs}
\usepackage{multirow}
\usepackage{array}
\usepackage{caption}
\captionsetup{font=small}
\usepackage{enumitem}
\usepackage{graphicx}
\usepackage{xcolor}
\usepackage{authblk}
\usepackage[colorlinks=true,linkcolor=blue!50!black,citecolor=blue!50!black,urlcolor=blue!50!black]{hyperref}
\hypersetup{pdftitle={Ozaki 2.5: Engineering the Deconstruction Path of
FP64-Emulated Dense Matrix Multiplication on FP8 Tensor Cores},
pdfauthor={Satoshi Matsuoka},
pdfsubject={FP64 emulation on FP8/INT8 tensor cores ---
deconstruction-path engineering},
pdfkeywords={FP8, INT8, Ozaki scheme, CRT, tensor cores, GPU,
mixed precision}}

\newcommand{\eg}{e.g.,\xspace}
\newcommand{\ie}{i.e.,\xspace}
\newcommand{\fp}[1]{\textsc{fp#1}}
\newcommand{\inteight}{\textsc{int8}\xspace}
\newcommand{\intthirtytwo}{\textsc{int32}\xspace}
\newcommand{\flops}{FLOPS}
\newcommand{\tops}{TOPS}
\newcommand{\pflops}{PFLOPS}
\newcommand{\nbar}{\bar{n}}
\makeatletter
\newcommand{\tblinput}[1]{\@@input #1 }
\makeatother

\theoremstyle{definition}
\newtheorem{definition}{Definition}
\theoremstyle{plain}
\newtheorem{prediction}{Prediction}
\newtheorem{lemma}{Lemma}

\title{\LARGE\bfseries Ozaki 2.5: Engineering the Deconstruction Path of
\fp{64}-Emulated Dense Matrix Multiplication on FP8 Tensor
Cores\thanks{``Ozaki~2.5'' names an \emph{implementation-level} proposal:
the mathematics of Ozaki Scheme~II is unchanged on the published
modulus set (accuracy inheritance is proved for the round-to-nearest
variant; the implemented truncation rule is a stated obligation, and
codesigned variants carry per-set proof obligations,
Appendix~A), and the terminology will
be coordinated with the Ozaki-II/FP8-Ozaki-II authors.  All performance
numbers in this paper are conditional reduced-model projections; no new
kernel is measured here.  A companion paper, ``FP8 is All You Need''
(Part~1, arXiv:2606.06510), covers the shared tensor--memory equilibrium
model and hardware co-design proposal.}}

\author{%
  \large Satoshi Matsuoka\thanks{Correspondence:
  \href{mailto:matsu@acm.org}{\texttt{matsu@acm.org}}}\\
  \normalsize Director, RIKEN Center for Computational Science (R-CCS)\\
  \normalsize Kobe, Hyogo, Japan}
\date{Draft 27 of September 3, 2026}

% Third-pass slack for the handful of paragraphs that contain long
% unbreakable runs (typewriter paths, inline math tuples).  This only
% affects paragraphs that would otherwise be set overfull -- a paragraph
% that already fits within \tolerance never sees it -- so it cannot loosen
% text that is currently well set.
\setlength{\emergencystretch}{3em}

% Float placement parameters.  The preamble used to set none of these, so the
% article defaults applied: \topfraction 0.7, \bottomfraction 0.3,
% \floatpagefraction 0.5, at most 2 top / 1 bottom / 3 total floats per page.
% With 25 floats, several of them full-width figures with long captions, the
% co-design sections put three or four floats due within a few pages of each
% other; LaTeX places floats strictly in declaration order, so one that misses
% its page holds up every later one.  These are the LaTeX Companion's values for
% float-heavy documents, not tuning invented here, and \floatpagefraction stays
% below \topfraction, which is the condition that avoids the "infinite loop"
% float warning.
%
% Measured effect, stated honestly because it is small: with the knee float
% fixed (see \S3.5) these parameters move exactly one float -- tab:kernman from
% p45 to p44, next to its discussion -- and change nothing else.  They are kept
% because they are the right defaults for this document's float density, not
% because they rescued the layout; the float that was actually breaking the
% queue was too tall for a page at ANY of these settings.  A related measurement
% is recorded at fig:codesign: adding a `b' slot to a specifier does nothing for
% a float taller than \bottomfraction times \textheight, which is why the
% figures here are top-or-float-page floats and not bottom ones.
\renewcommand{\topfraction}{0.85}
\renewcommand{\bottomfraction}{0.5}
\renewcommand{\textfraction}{0.15}
\renewcommand{\floatpagefraction}{0.7}
\setcounter{topnumber}{3}
\setcounter{bottomnumber}{2}
\setcounter{totalnumber}{4}

\begin{document}
\maketitle

\begin{abstract}
\noindent
FP8 Ozaki~II emulates \fp{64} matrix multiplication with a fixed
schedule of low-precision tensor-core products over a CRT residue system.
Converting the \fp{64} operands into residue planes---the \emph{deconstruction}
charged by the fourth term of the Tensor--Memory Equilibrium (TME) model of
Part~1~\cite{matsuoka2026fp8part1}, identified in the NVIDIA technical
review~\cite{bayraktar2026tme}---consumes integer-pipe and memory resources
before any tensor instruction issues.  This paper engineers that path.  It is
a companion to Part~1 but an independent contribution: Part~1 argues a
platform-coverage thesis and prices deconstruction as one cost term among four,
never opening the conversion path itself, whereas every technical result
below---the split closures, the two-limb kernels, the modulus/encoding
codesign, the route menu and its crossover algebra, the reconstruction-aware
engine, and the closed-form reach floor with its hardware asks---appears only
here.  We make
four contributions, all conditional reduced-model projections pending the
measurement campaign we specify; no new kernel is measured here.

\emph{(1)~A deconstruction-aware performance model, with the honest ceiling
stated up front.}  Deconstruction competes with the low-precision stream through
the harmonic mean $\nbar = 2mn/(m{+}n)$ of the output dimensions: below a size
crossover the emulated rate rises with $\nbar$ (the branch through NVIDIA's
preliminary $\sim\!200$-TFLOPS ``Emulated DGEMM'' at model-inferred
$\nbar\approx500$--$900$) and approaches the raw arithmetic roof
$P_{\fp{8}}/(3r{+}1)$ ($\approx\!473$~TFLOPS at Rubin's $17.5$-\pflops{} rate,
$r{=}12$) only within a single thread-block cluster (a ${\le}256^2$ output).
A larger output is re-split on the fly, once per cluster, holding the achieved
rate at the \emph{deconstruction-$\lambda$ floor}, $\approx\!235$~TFLOPS on
Rubin for cluster-aligned large squares---half that $473$-TFLOPS roof, the
one-half being a derived ratio of three design integers (cluster reach,
pipe-provisioning ratio, plane-formation cost), not a fitted
efficiency---and the
regime a DGEMM
benchmark such as HPL runs in (${\approx}1.9$~EFLOPS \fp{64} on a
$10{,}000$-GPU cluster).  That figure is route- and shape-conditional and we
state the condition up front: it is the codesigned hybrid set~E at
$\textrm{NB}\approx1024$, the upper end of the cited
$892$--$1024$ GPU-HPL panel-width range; the published set~S, which
carries the round-to-nearest Ozaki~II theorem, floors at
$\approx\!182$~TFLOPS ($0.38$ of its $473$-TFLOPS roof,
${\approx}1.4$--$1.5$~EFLOPS).  Ragged,
non-aligned sizes dip further, to a disclosed rigid-schedule
worst case of ${\approx}0.36$ of that same roof---the only minimum we
construct.  A
ragged-edge-aware (predicated) schedule is \emph{modeled} to recover
${\approx}0.54$ there; we log that as a Part-3 validation target, not a
second guaranteed floor.
Crossover and floor are one curve, drawn together (Fig.~\ref{fig:knee}), not a
late reveal.  The positive corollary is that the floor is a \emph{large-square}
phenomenon: the tall/skinny and small-batch shapes that dominate real solvers
(block-Krylov, batched GEMMs, panel factorisations) re-split their big operand
only once ($\lambda_A{=}1$, bounded $\lambda_{\mathrm{eff}}{\approx}1.25$--$1.5$)
and stay near the crossover---only lightly clipped ($0.89$--$0.94\times$), never
at the floor---so Ozaki~2.5 is already worth ${\approx}1.6$--$1.9\times$
(${\approx}2\times$ on block-Krylov shapes) over simple deconstruction on Rubin
today, with no hardware change (Table~\ref{tab:apps}).

\emph{(2)~The Ozaki~2.5 method.}  Leaving the Ozaki~II reconstruction framework
unchanged, we engineer the deconstruction path around the \emph{actual}
9--11-bit FP8 modulus set: convert-once residue-plane workspaces, an exact
\emph{two-limb} constant-reduction GEMM on integer tensor pipes (or its
pure-SIMT \texttt{dp4a} realisation), a ${\approx}6.3$-instruction SIMT residual,
and conversion pipelined behind the MMA stream---moving the Rubin crossover from
${\approx}1{,}211$ to ${\approx}480$--$730$ and modeled throughput at
$\nbar{=}512$ from ${\approx}200$ to $364$--$438$~TFLOPS (a conditional
$1.8$--$2.2\times$ convert-once envelope).

\emph{(3)~Modulus/encoding codesign.}  A script-checked study shows the modulus
set is itself a performance parameter: an all-byte system (15 coprime moduli
$\le256$) legalises a one-pass reduction and is projected \emph{faster} below
$\nbar\approx540$ despite a $20\%$ lower roof; a hybrid (squares $\le33^2$ plus a
byte tail) concedes only $7.5\%$ asymptotically while dominating below
$\nbar\approx620$; and two exhaustive supply bounds (squares cap at $94.1$ bits,
sub-64 systems at $89.9$, both short of the $111.8$ required) close the
space---motivating a regime-switched modulus dispatch.

\emph{(4)~Potential hardware co-design.}  Because the floor is the closed-form
$R\,P_{\text{int}}/(c_q r)$---a per-element deconstruction load
$c_q r/\mathrm{reach}$---it names its own escape: we specify cluster reach, TMEM
capacity, and L2 service bandwidth for dense DGEMM (with a target table), and the
deconstruction-cost ($c_q$) datapath of Part~1---minimally an in-flight-convert
copy engine, which also un-binds the conversion-bound sparse kernels---each a
concrete, measurable ask that lifts the emulated rate toward the arithmetic roof,
none yet present in silicon.

None of this is Rubin-specific: instantiated at Blackwell~Ultra (GB300) rates the
same machinery yields a $135$-TFLOPS roof already at its own floor (roof-bound),
a ${\sim}166$-TOPS residual-\inteight{} cap that reshuffles the route ranking
(the all-byte set leading via pure-SIMT \texttt{dp4a}), and, against a
${\approx}1.4$-TFLOPS native \fp{64} pipe, every modeled route above native for
$\nbar\ge32$---so the method is present-tense on shipping hardware.  Measured
GEMM/SYRK call-shape traces across four application classes (LOBPCG, multifrontal
LU, CCSD, blocked LAPACK) ground the shape analysis.  Every rate is flagged
\emph{achieved today}---meaning modeled on shipping silicon with no hardware
change, a reduced-model projection, \emph{not} a measured kernel---or
\emph{convert-once envelope} (clipping-limited) where it
appears; four falsifiable predictions with a decisive size sweep, baselines
(GEMMul8~\cite{gemmul8_github}, fused-kernel work~\cite{emugemm2026}), and
negative controls define the test, and all scripts, traces, and the parameter
file generating every figure and table are supplied with this submission as
a reproduction artifact (arXiv ancillary files); an archival Zenodo DOI
and commit hash will be added in the first arXiv revision.
\end{abstract}

\vspace{0.4em}
\noindent\textbf{Keywords:} FP64 emulation; Ozaki Scheme II; Ozaki 2.5;
FP8 tensor cores; deconstruction cost; dense matrix multiplication;
hardware co-design; Tensor--Memory Equilibrium model; NVIDIA Blackwell (GB300); NVIDIA Rubin.

\bigskip

% =======================================================================
\section{Introduction}
\label{sec:intro}

Double-precision dense matrix multiplication is entering its emulated
era.  On NVIDIA's Rubin generation, native \fp{64} matrix throughput is
no longer the headline; instead the official specifications list
\emph{``Emulated DGEMM''} as a first-class column---$\sim\!200$~TFLOPS
per GPU~\cite{nvidia_rubin_blog,lockwood_rubin}---a preliminary,
``up to'' specification whose algorithm, mode, and benchmark
dimensions are not published; the natural candidate is the Ozaki~II
scheme~\cite{ozaki2025_scheme2} on \fp{8} tensor
cores~\cite{uchino2026_fp8,mukunoki2025_fp8}, which NVIDIA's public
material describes as the direction of its emulation
work~\cite{nvidia_cublas_emulation}.  NVIDIA thus positions emulated DGEMM as the primary high-throughput
\fp{64} matrix path, and its projected rate is a product
specification.

That specification invites a comparison the companion Part~1
paper~\cite{matsuoka2026fp8part1} makes precise.  At the official
17.5-\pflops{} dense \fp{8} rate of the DGX Rubin NVL8
specification~\cite{nvidia_dgx_rubin_nvl8}, the analytic ceiling of
\fp{8} Ozaki~II at $r{=}12$ moduli---$3r{+}1 = 37$ \fp{8} MMA passes
per \fp{64} product---is
\begin{equation*}
\frac{P_{\fp{8}}}{3r+1} \;=\; \frac{17{,}500}{37}
\;\approx\; 473~\text{TFLOPS},
\end{equation*}
so the announced specification is $\approx\!42\%$ of the raw
arithmetic quotient.  That $473$-TFLOPS quotient is a peak-operation \emph{roof},
not an attainable ceiling---tile efficiency, launches, reconstruction,
and resource contention all take their share, and B200 calibration
suggests a sustained-\fp{8} efficiency well below unity at large
sizes~\cite{uchino2026_fp8}---so a delivered efficiency of ${\sim}40\%$
(a ${\sim}60\%$ shortfall) could be unremarkable.  But part of the margin could also have a specific,
identifiable, and largely removable cause, with a size-dependent
signature that the alternative lacks.

\textbf{The answer, up front.}  The removable part is the deconstruction
cost, and honesty requires stating its ceiling \emph{before} the constructions
that chip at it.  For a \emph{small} output the emulated rate rises with $\nbar$
and can approach the roof; but a \emph{large} dense output---the regime a DGEMM
benchmark such as HPL runs in---spans many thread-block clusters, on-the-fly
conversion repeats once per cluster, and the achieved rate settles at the
\emph{deconstruction-$\lambda$ floor}---${\approx}235$~TFLOPS on Rubin for
cluster-aligned sizes, half the $473$-TFLOP roof, with ragged sizes dipping to
a disclosed rigid-schedule worst case (Fig.~\ref{fig:knee}, drawn \emph{with} that
floor so it is visible early, with the crossover, not only at the end).
Ozaki~2.5 thus does \emph{not} deliver the raw roof for large DGEMM on today's
silicon; it delivers about half---still ${\approx}8\times$ native \fp{64},
consistent with NVIDIA's ${\sim}200$-TFLOP figure---and, because the floor is
set by the load $c_q r/\mathrm{reach}$, a co-design coordinate we lift back to the roof
(\S\ref{sec:hw}).  The equally important positive is that the floor is a
\emph{large-square} phenomenon: the tall/skinny and small-batch matrices that
dominate real solvers (block-Krylov, batched GEMMs, panel factorisations)
re-split their big operand only once ($\lambda_A{=}1$; bounded
$\lambda_{\mathrm{eff}}{\approx}1.25$--$1.5$), stay near the crossover (a mild
$0.89$--$0.94\times$, not the floor), and are already worth
${\approx}1.6$--$1.9\times$ (${\approx}2\times$ on block-Krylov shapes) over
simple deconstruction with no hardware change (Table~\ref{tab:apps}).  Every
performance number below is flagged \emph{achieved today} or \emph{convert-once
envelope} (clipping-limited) where it appears---where \emph{achieved today}
means \emph{modeled to be attainable on today's silicon with no hardware
change}, a reduced-model projection like every rate here, not a measured
kernel.  The rival explanation for the
%\stale{size-independent}
margin---a size-independent efficiency artefact---carries an orthogonal
signature that a single size sweep separates.

\subsection{Prior work}
\label{sec:prior}
The Ozaki scheme writes a high-precision product as a sum of low-precision inner
products over a splitting/residue system; the error-free \inteight{} slicing of
the Ozaki~I lineage~\cite{ozaki2012} and the CRT-based Scheme~II of
Ozaki~et~al.~\cite{ozaki2025_scheme2} are the two realisations relevant here.
Its use for \fp{64} emulation on \fp{8} tensor cores has been developed and
measured by Uchino~et~al.~\cite{uchino2026_fp8} and
Mukunoki~et~al.~\cite{mukunoki2025_fp8}, with accuracy guarantees proved under
round-to-nearest hypotheses~\cite{ozaki_error_analysis_2026,schwarz2025};
GEMMul8~\cite{gemmul8_github} and fused-kernel emulation~\cite{emugemm2026} are
the public baselines.  NVIDIA's material positions Ozaki-style emulation as the
direction of its ``Emulated DGEMM'' path~\cite{nvidia_cublas_emulation}, and its
technical review~\cite{bayraktar2026tme} first isolated the per-input
deconstruction cost that the companion
Part~1~\cite{matsuoka2026fp8part1} folds into the TME performance model as a
fourth term.  This body of work establishes the scheme, proves its accuracy, and
reports achieved throughput.  What it does not do---and what this paper
adds---is engineer the deconstruction path around the \emph{actual} FP8 modulus
set (the accuracy contract inherits only for the round-to-nearest variant; the
shipping truncation rule and the codesigned sets carry stated obligations,
Appendix~\ref{app:obligations}), treat the modulus set as a runtime performance
variable, and localise the large-DGEMM ceiling as the closed-form
$R\,P_{\text{int}}/(c_q r)$ floor that names its own hardware escape.  The technical
recap the rest of the paper builds on---the Ozaki schemes and the
\inteight{}$\to$\fp{8} substrate transition that created the deconstruction
cost---is \S\ref{sec:ozaki2}.

\subsection{Contributions and roadmap}
\label{sec:contrib}
The name is chosen deliberately: the method adds no new mathematics to
Ozaki~II---the moduli and the reconstruction framework are untouched---and stops
short of the hardware datapaths whose evaluation belongs to follow-up
co-design work.  It is the missing half-step, \emph{Ozaki~II with the conversion
path engineered as deliberately as the multiplication path always has been}, an
engineering need that did not arise before the substrate transition.
Concretely:

\begin{itemize}
\item \textbf{A deconstruction-aware model with an honest ceiling}
(\S\ref{sec:tme}--\S\ref{sec:puzzle}).  We recall the four-term TME model of
Part~1 and show that its fourth term---the per-input deconstruction cost $c_q$,
counted at $c_q{=}16$ instructions per modulus per element on the shipping
path~\cite{bayraktar2026tme} (Appendix~\ref{app:memo})---gates dense GEMM behind
a size crossover $n^{*}=c_q r P_{\fp{8}}/(\alpha P_{\text{int}})\approx1{,}211$
on Rubin, and that a large multi-cluster output is pinned at the
deconstruction-$\lambda$ floor ($0.50$ of the $473$-TFLOPS roof---a derived
ratio of three design integers, Eq.~\eqref{eq:whyhalf}, not a fitted
efficiency).  The reduced
model passes
through the published $200$-TFLOPS figure at model-inferred
$\nbar\approx500$--$900$; we state this as a falsifiable hypothesis, not a
finding.
\item \textbf{The Ozaki~2.5 method} (\S\ref{sec:ozaki25}).  Ozaki~II unchanged
in its mathematics, with the deconstruction path engineered around the actual
modulus set (convert-once workspaces, an exact two-limb integer-tensor
reduction, a ${\approx}6.3$-instruction SIMT residual, pipelined conversion;
Algorithm~\ref{alg:ozaki25}), moving the Rubin crossover from ${\approx}1{,}211$
to ${\approx}480$--$730$.
\item \textbf{Modulus/encoding codesign} (\S\ref{sec:codesign}).  A
script-checked study treating the modulus set as a design variable: an all-byte
system that legalises the one-pass reduction, a hybrid that concedes only $7.5\%$
asymptotically, and two exhaustive supply bounds---motivating a regime-switched
modulus dispatch.
\item \textbf{Potential hardware co-design} (\S\ref{sec:hw}).  Because the floor
is the closed-form $R\,P_{\text{int}}/(c_q r)$, it names its escape: cluster reach, TMEM
capacity, and L2 bandwidth for dense DGEMM, and a $c_q$-removing copy-engine
datapath that also un-binds the sparse kernels---each a concrete, measurable ask.
\end{itemize}

\paragraph{Relation to Part 1, and why this is a separate paper.}
Part~1~\cite{matsuoka2026fp8part1} argues a platform thesis: that an
FP8-dominated datapath, priced by the four-term TME model, can serve the
scientific dwarfs at large.  Ozaki emulation enters there as one workload
among many, and the deconstruction term enters as a cost to be priced, not a
path to be engineered.  This paper takes the opposite cut: it holds the
workload fixed---\fp{64} GEMM emulation---and engineers the single term
Part~1 could only price.  Every technical result below is new to this paper
and appears in no FP8-platform or Ozaki-scheme publication we know of: the
carry-corrected redundant split that closes the six nonsquare S-tail moduli
$487$--$511$ in \textsc{e4m3} (Lemma~\ref{lem:carry}); the exact two-limb
byte-identity reduction kernels and their pure-SIMT \texttt{dp4a}
realisation; the modulus/encoding codesign study---sets E/A/D with per-set
proof obligations (Appendix~\ref{app:obligations})---and its two exhaustive
supply bounds; the route menu with per-route numerical contracts and the
$k{\approx}6777$ route-crossover algebra; the reconstruction-aware
per-record engine with $N_{\text{acc}}$ accounting, grounded by measured
\texttt{LD\_PRELOAD} call-shape traces; and the closed-form reach floor of
Eq.~\eqref{eq:decfloor} with its quantified hardware asks.  From Part~1 we
import exactly two things, both by citation: the TME cost model
(\S\ref{sec:tme} recalls it) and the memo-derived constants of
Appendix~\ref{app:memo}.  Nothing here duplicates Part~1's coverage
analysis, and nothing there anticipates the modulus, kernel, or floor
results; the two papers share a cost model the way two instruction-set
studies share an ISA manual.

Every projection is instantiated for the Blackwell generation (in particular
GB300) as well as Rubin; because GB300 pairs a ${\approx}1.4$-TFLOPS native
\fp{64} pipe with a $135$-TFLOPS emulated roof, the method is a present-tense
proposition on shipping hardware, not one that waits for Rubin.  We close
(\S\ref{sec:proj}--\S\ref{sec:validation}) with measured call-shape traces that
ground the shape analysis and four falsifiable predictions whose decisive
experiment is a DGEMM size sweep, with a slicing-based \inteight{} kernel on B200
as the control arm---identifying the responsible term whether the branch
hypothesis survives measurement or falls to it, in the same two-way spirit as
the TME model itself~\cite{matsuoka2026fp8part1}.

Because every result below carries one of a small set of
epistemic labels, we fix them here in Table~\ref{tab:claimstatus};
each results-table caption repeats its label, and the detailed
ledger is in \S\ref{sec:validation}.

\begin{table}[!ht]
\caption{Claim-status labels used throughout the paper.}
\label{tab:claimstatus}
\centering
\footnotesize
\begin{tabular}{lp{0.66\linewidth}}
\toprule
label & what carries it \\
\midrule
proved algebraically & the harmonic-mean crossover (reduced model); the two-limb byte identity; the square-modulus and Karatsuba plane identities and the accumulator floor they imply; the \textsc{e4m3} layout envelope ($m\le321$ nonsquare under a canonical split, $m\le577$ under a redundant one, $m\le1089$ square); the carry-corrected three-plane layout of Lemma~\ref{lem:carry} and its plane bounds; the exact-accumulation bound $K_{\text{slab}}\max|\text{term}|\le2^{24}$; the operand-bandwidth ratio $p_{\text{store}}/\alpha$ and its \textsc{dsm} counterpart $(1{-}1/c)\,p_{\text{store}}/\alpha$ \\
script-checked & supply bounds; coprimality and exact CRT products; centred digit maps and \textsc{e4m3} representability of all A/E/D planes and the six square S moduli.  The six nonsquare S-tail moduli ($487$--$511$) are closed: no \emph{canonical} balanced split places them in \textsc{e4m3} at any base, but the carry-corrected redundant split of Lemma~\ref{lem:carry} does, verified exhaustively over all $m^{2}$ ordered centred pairs per modulus (\texttt{verify/stail\_layout.py}) \\
vendor-announced & the \fp{8}/\inteight{}/\fp{64} platform rates and the $\sim$200-TFLOPS emulated-DGEMM figure \\
memo-derived & $c_q{=}16$ and the $P_{\text{int}}{\approx}75$-\tops{} normalisation (Appendix~\ref{app:memo}) \\
modeled projection & every route knee, envelope, bracket, and composite speedup (Tables~\ref{tab:codesign}--\ref{tab:apps}) \\
measured & the \texttt{LD\_PRELOAD} call-shape traces (geometry only)---and nothing else \\
\bottomrule
\end{tabular}
\end{table}

% =======================================================================
\section{Background: the Ozaki Schemes and the Substrate Transition}
\label{sec:ozaki2}

\paragraph{From error-free splitting to modular arithmetic.}  The
original Ozaki scheme~\cite{ozaki2012}---Ozaki~I in the present
numbering---computes a high-precision matrix product by
\emph{error-free splitting}: each operand is split into a short sum of
lower-precision slices such that every pairwise slice product is exact
in the target arithmetic, and the exact partial products are summed.
Its cost grows quadratically in the slice count, which is what makes
it attractive on \inteight{} (few wide slices) and prohibitive on
\fp{8} (many narrow ones).  Ozaki Scheme~II~\cite{ozaki2025_scheme2}
replaces the splitting by \emph{residue arithmetic}: one exact integer
product is computed per modulus of a Chinese Remainder Theorem
(CRT) system, so the cost grows \emph{linearly} in the number of
moduli.  Because the integer core is exact, the scheme delivers
componentwise \fp{64}-grade accuracy---the ``Grade~A'' contract in
Part~1's terminology, \ie \fp{64}-equivalent componentwise error
bounds---with the error analysis and the automatic
precision-escalation machinery (ESC/ADP) supplied
by~\cite{ozaki_error_analysis_2026,uchino2026_fp8,schwarz2025}.

\paragraph{The scheme in equations.}  Let $C = AB$ with $A \in
\mathbb{R}^{m\times k}$, $B \in \mathbb{R}^{k \times n}$ in \fp{64}.
\emph{(i)~Scale to integers.}  Choose per-row exponents
$\sigma_1..\sigma_m$ for $A$ and per-column exponents
$\tau_1..\tau_n$ for $B$, keeping $t$ significant bits, and set
\begin{equation}
A' = \big\lfloor \operatorname{diag}(2^{\sigma}) \, A \big\rceil,
\qquad
B' = \big\lfloor B \, \operatorname{diag}(2^{\tau}) \big\rceil,
\qquad
C \;\approx\; \operatorname{diag}(2^{-\sigma})\, (A'B')\,
\operatorname{diag}(2^{-\tau}),
\label{eq:scale}
\end{equation}
where $\lfloor\cdot\rceil$ denotes the integer quantiser
\emph{selected by the named variant} (Table~\ref{tab:variants}):
round-to-nearest for Ozaki-II-RN, under which the cited error
theorem~\cite{ozaki_error_analysis_2026} holds within its hypotheses;
\emph{truncation toward zero} for Ozaki-II-TZ, the rule the shipping
FP8 implementation uses~\cite{uchino2026_fp8} and the one our
projections assume.  The round-to-nearest theorem is \emph{not}
claimed for the truncation rule: TZ does not automatically inherit
the RN bound, and TZ-grade accuracy remains an explicit validation
obligation rather than an established result.  The integer product
$C' = A'B'$ is computed exactly under either quantiser, so
floating-point rounding enters only in the scaling of
Eq.~\eqref{eq:scale} and in the single final conversion of each
output to \fp{64}.
\emph{(ii)~Choose the residue system.}  The entries of $C'$ are
bounded, $|c'_{ij}| \le k\, 2^{2t} \eqqcolon \mu$; choose pairwise
coprime moduli $m_1, \dots, m_r$ (coprimality, not primality, is what
CRT requires; the shipping FP8 implementation uses 9--11-bit square and
near-prime moduli, $1089, 1024, 961, 841, 625, 529, 511, 509, 503,
499, 491, 487$ at $r{=}12$~\cite{uchino2026_fp8,gemmul8_github}) with
\begin{equation}
M \;=\; \prod_{i=1}^{r} m_i \;>\; 2\mu ,
\label{eq:moduli}
\end{equation}
so that $C'$ is uniquely determined by its residues, taken in the
half-open symmetric range $[-M/2,\, M/2)$.  The \emph{same}
convention is used for every per-modulus residue in this paper:
intervals $[-x/2, x/2)$, with the tie map stated once and for all as
``for even $x$ the endpoint $-x/2$ is included and $+x/2$
excluded.''  \emph{(iii)~One exact low-precision product
per modulus.}  For each modulus form the residue operands and their
exact products,
\begin{equation}
A^{(i)} = A' \bmod m_i, \quad
B^{(i)} = B' \bmod m_i, \qquad
C^{(i)} = A^{(i)} B^{(i)} \bmod m_i ,
\label{eq:residueprod}
\end{equation}
where every entry of $A^{(i)}, B^{(i)}$ lies in $[0, m_i)$ (or,
in the implementations, in the centred range $[-m_i/2, m_i/2)$, which
is what the digit decompositions below require); exactness
of the residue products is obtained \emph{through the low-precision
decomposition of the next paragraph}, not by representing full residue
products directly, and rounding-free FP32 accumulation holds for
$k \le 2^{16}$, with $k$-blocking (and its recombination cost) beyond
that bound~\cite{uchino2026_fp8}.  This is where the tensor cores do
all the heavy work.  \emph{(iv)~Reconstruct by CRT in Garner form.}  With
precomputed constants $w_j = (m_1 m_2 \cdots m_{j-1})^{-1} \bmod
m_j$~\cite{garner1959,knuth_taocp2}, the mixed-radix digits of each
output element and the element itself are
\begin{equation}
v_1 = c^{(1)}, \qquad
v_j = \Big( c^{(j)} - \big(v_1 + v_2 m_1 + \cdots +
v_{j-1} m_1 \cdots m_{j-2}\big) \Big)\, w_j \bmod m_j ,
\label{eq:garner}
\end{equation}
\begin{equation}
c' \;=\; v_1 + m_1\big(v_2 + m_2( v_3 + \cdots + m_{r-1} v_r )\big),
\label{eq:horner}
\end{equation}
evaluated in bounded, fixed-width multi-limb \intthirtytwo{}
arithmetic (Horner form), lifted to the symmetric range, unscaled per
Eq.~\eqref{eq:scale}, and rounded \emph{once} to \fp{64}.
Reconstruction touches only the $mn$ \emph{outputs} and is amortised
over the inner dimension $k$; deconstruction---the residue formation
on the left of Eq.~\eqref{eq:residueprod}---touches every
\emph{input}.  That asymmetry is what this paper is about.

\paragraph{The \fp{8} variant.}  On \fp{8} tensor cores a residue
modulo a 9--11-bit modulus does not fit a single \textsc{e4m3}
significand.  The source method therefore represents each residue by
\emph{two} limbs at a piece width $b$,
\begin{equation}
d \;=\; d_1\, 2^{b} + d_0 ,
\qquad 0 \le d_0 < 2^{b},
\label{eq:pieces}
\end{equation}
with $b$ chosen so that every pairwise limb product is exact in the
\fp{8} MMA datapath.  Two limbs give three products, and the two
modulus kinds reach them differently.  For a square modulus $m=s^2$ the
$d_1e_1$ term is annihilated modulo $s^2$, so the two \emph{stored}
planes suffice directly, with epilogue coefficients $\{1,s,s\}$; for a
nonsquare modulus a third, \emph{sum} plane $d_0{+}d_1$ is stored and
the Karatsuba identity is
evaluated~\cite{uchino2026_fp8}.  Either way the count is three
plane-product MMAs per modulus, so the stored-plane load
$p_{\text{store}}$ (two or three bytes per modulus per scalar) and the
issued-MMA count $p_{\text{mma}}=3r$ are \emph{different} quantities and
are kept apart throughout this paper; the companion Part~1 freezes the
resulting kernel, including the accumulator ledger these identities
imply.  In the accurate mode one
additional \fp{8} GEMM estimates an input magnitude bound (it is
\emph{not} a Karatsuba pass), and fast/accurate modes trade the
modulus count $r$ at comparable accuracy~\cite{uchino2026_fp8}.  The
accurate-mode schedule thus costs
\begin{equation}
\alpha \;=\; 3r + 1 \ \ \text{\fp{8} MMA passes per \fp{64} product}
\qquad (= 37 \ \text{at } r{=}12),
\label{eq:alpha}
\end{equation}
the working point that suffices for \fp{64}-equivalent accuracy on
well-scaled data; the source analysis reports, under its definition,
${\approx}55$ effective significand bits at $r{=}12$, ${\approx}59$
at $13$, and ${\approx}64$ at $14$, with the precise mode- and
set-specific condition given
there~\cite{uchino2026_fp8,mukunoki2025_fp8}.  Dividing the
official dense \fp{8} rates by $37$ gives the emulation ceilings used
throughout: $\approx\!135$~TFLOPS on GB300 ($5$~\pflops{} \fp{8})
and $\approx\!473$~TFLOPS on Rubin ($17.5$~\pflops{}; the primary
HGX specification also lists $250$-\tops{} dense \inteight{},
$33$-TFLOPS \fp{64}, and the $200$-TFLOPS emulated-DGEMM figure
itself~\cite{nvidia_hgx,nvidia_dgx_rubin_nvl8}).  The GB300 rates
used throughout are \emph{NVL72-derived per-GPU} values---NVIDIA's
NVL72 rack specification with the sparsity
convention unpacked: $720$~\pflops{} sparse \fp{8} and
$24$~POPS sparse \inteight{} over $72$ GPUs give $5$~\pflops{} and
$166.7$~\tops{} dense per GPU, and $100$~TFLOPS rack \fp{64} gives
${\approx}1.4$ per GPU~\cite{nvidia_gb300_nvl72}; the air-cooled
HGX~B300 SKU carries different per-GPU ratings, so ``GB300'' in this
paper always means the NVL72-derived per-GPU operating point.

\paragraph{The substrate transition, and why it matters here.}
Blackwell-class emulation ran on the \emph{\inteight{}} tensor
substrate: B200 supplies $4{,}500$~\tops{} of dense \inteight{}, and
the shipping cuBLAS emulated DGEMM delivered
$\approx\!150$~TFLOPS on it~\cite{nvidia_cublas_emulation}.  The
\inteight{} substrate is deconstruction-friendly in two distinct
ways.  In the error-free-slicing realisation of the Ozaki~I
lineage~\cite{ozaki2012}, deconstruction is nearly free: slicing a
scaled integer into 8-bit slices \emph{is byte extraction}---a scale,
a round, and a type-pun, a few SIMT instructions per \emph{element}
in total, with no per-modulus arithmetic at all.  Even the CRT
realisation is cheaper \emph{per modulus} on \inteight{}: the centred
residue of a byte modulus ($m \le 256$) fits an \inteight{} operand
directly, so the Karatsuba piece split (and its converts) disappears,
leaving $c_q \approx 13$ against the \fp{8} route's~$16$.  Per modulus
only, however, and that qualification is not cosmetic: an
\inteight{}-native set must be all-byte, fourteen byte moduli cannot
reach the published set's $111.8$ bits (\S\ref{sec:codesign}), and so
$r_{\textsc{i}} = 15$---candidate~A, $117.8$ bits.  The deconstruction
load is then $c_q r_{\textsc{i}} \approx 195$ against the \fp{8}
route's $16 \cdot 12 = 192$, a wash.  What the \inteight{} substrate
actually buys is a smaller \emph{divisor} in the arithmetic roof
$P/\alpha$: $\alpha_{\inteight} = r_{\textsc{i}}{+}1 = 16$ against
$3r{+}1 = 37$, a $2.31\times$ advantage per unit of substrate rate;
the deconstruction advantage cancels itself.
From the Blackwell-Ultra generation onward, however, silicon area has
been redirected to low-precision floating point: the \inteight{}
tensor rate falls to a residual $\sim\!166$--$250$~\tops{} while
\fp{8} scales to 5--17.5~\pflops{}, so the only high-throughput
emulation route on Rubin-class parts runs through the CRT/\fp{8}
variant~\cite{matsuoka2026fp8part1}---whose deconstruction is
\emph{not} byte extraction: every streamed element must be reduced
modulo each of $r$ moduli and split into three \fp{8} pieces before a
single MMA can issue.  The cost of that step is the subject of this
paper.  (Algorithm attribution of the shipping path requires care:
the released cuBLAS GEMM emulation is publicly described as
Scheme-I slicing~\cite{emugemm2026}, while NVIDIA's cuEST emulation
stack now exposes \emph{both} schemes---slice-count and
modulus-count controls, selected by compute
capability~\cite{nvidia_cuest}.  The memo-counted conversion
SASS~\cite{bayraktar2026tme} exhibits per-modulus reduction
structure, i.e.\ a CRT path; whether that path is the one behind the
published B200 figure is a provenance question the memo's authors
have been asked to confirm.  Where this paper reads the B200 figure
through CRT constants, the reading is a sensitivity illustration
conditional on that
attribution; the slicing realisation matters below as the clean
experimental \emph{control}, \S\ref{sec:validation}.)

% =======================================================================
\section{The Updated TME Model and the Fourth Term}
\label{sec:tme}

Part~1's Tensor--Memory Equilibrium model~\cite{matsuoka2026fp8part1},
as corrected by the NVIDIA technical review~\cite{bayraktar2026tme},
bounds the execution time of an emulated kernel by four terms:
\begin{equation}
T_{\text{serial}} \;=\;
\max\!\left(
\frac{\alpha\,W_{\text{mma}}}{P_{\text{low}}},\;
\frac{\beta\,Q_0}{B_{\text{mem}}},\;
\frac{c_q\, r\, \varphi\, n_{\text{in}}}{P_{\text{int}}}
\right) \;+\; \gamma\, n_{\text{out}},
\label{eq:tme}
\end{equation}
the tensor time ($\alpha = 3r{+}1$), the memory time ($\beta\ge1$ the
bandwidth multiplier on the native reference bytes $Q_0$), the \emph{deconstruction} time---$c_q$
integer-pipe instructions per modulus for each of the $\varphi
n_{\text{in}}$ converted input elements---and the reconstruction
latency $\gamma$ per output.  This displayed quantity is
$T_{\text{serial}}$, a \emph{service-tail endpoint}: the
tensor, memory, and deconstruction \emph{maxima} (already mutually overlapped)
followed by an unoverlapped reconstruction tail $\gamma\,n_{\text{out}}$.  It
is \emph{not} fully serialised---the genuine no-overlap endpoint is the sum
$T_{\fp{8}}{+}T_{\text{mem}}{+}T_{\text{dec}}{+}\gamma n_{\text{out}}$---and,
being a $\max$, it does not by itself upper-bound measured time.  We keep it
distinct from the \emph{ideal service-overlap} time that the tables actually
use,
\begin{equation}
T_{\text{svc}} \;=\; \max\!\Big(
T_{\fp{8}},\; T_{\text{mem}},\;
\tfrac{N^{I}_{\text{dec}}{+}N^{I}_{\text{rec}}}{P_{I}},\;
\tfrac{N^{S}_{\text{dec}}{+}N^{S}_{\text{rec}}}{P_{S}}\Big),
\label{eq:tsvc}
\end{equation}
in which deconstruction and reconstruction are charged to their host
pipes ($I$ the integer/tensor deconstruction pipe of rate $P_{I}$, $S$
the SIMT reconstruction pipe of rate $P_{S}$) and overlapped with the
\fp{8} and memory times.  These two are model \emph{endpoints}, not rigorous bounds on measured time:
with perfect service overlap the time is $T_{\text{svc}}$, and imperfect
overlap moves $T_{\text{meas}}$ toward---and, absent the assumed
service-independence, potentially past---the tail estimate.
Table~\ref{tab:apps} and the companion engine
(\texttt{\_compute\_rate}) evaluate $T_{\text{svc}}$, while
Eq.~\eqref{eq:tme} is retained as the service-tail sensitivity
$T_{\text{serial}}$; a measured schedule is what settles where in the band
$T_{\text{meas}}$ falls.  The fourth term is the review's
first-order correction: reconstruction is charged per output, but
deconstruction is charged per \emph{input}, and for memory-bound
kernels inputs outnumber outputs by orders of magnitude.  On the
shipping cuBLAS conversion path the review counts $c_q = 16$
instructions per modulus per element ($13$ counted from the shipping
conversion SASS plus $3$ for the \fp{8} Karatsuba piece
converts), against an integer-pipe budget of $P_{\text{int}} \approx
75$~\tops{} counted on GB300 (instruction throughput for the specific conversion
sequence; vendor ``TOPS'' conventions differ, and the normalisation
must accompany any fitted value) and presumed unchanged on Rubin
pending the pipe census of the follow-up measurement work~\cite{bayraktar2026tme,
matsuoka2026fp8part1}.

Two consequences of Part~1 frame what follows.  First, a streamed
kernel that saturates HBM consumes elements at $B_{\text{mem}}/8$ per
second, so the SIMT pipe can spend at most $8P_{\text{int}}/(r
B_{\text{mem}})$ instructions per modulus per element without falling
behind: $6.25$ on GB300 but only $2.3$ on Rubin---the budget
\emph{shrinks} with the generation, because bandwidth grew
$2.75\times$ while the integer pipe did not.  Second, dissecting the
$c_q = 16$ into its six stages (Figure~\ref{fig:anatomy}) shows the
bulk of the cost---the per-modulus reduction, $\sim$8--10 of the 13
counted instructions---is \emph{linear over the byte planes} of the
scaled integer, $x \bmod m = \sum_k b_k (2^{8k} \bmod m) \bmod m$, and
therefore executable as matrix arithmetic on the tensor side; what
must remain on SIMT (scale/truncate, the final reduction to the
centred residue interval, and
the structural Karatsuba split) sums to a proposed SIMT-residual count of
\begin{equation}
c_q^{\text{res}} \;\approx\; \underbrace{\tfrac{4}{r}}_{\text{scale/truncate}}
+ \underbrace{1}_{\text{limb recomb.}}
+ \underbrace{2}_{\text{final mod}}
+ \underbrace{3}_{\text{piece split}}
\;\approx\; 6.3
\quad\text{instr.\ per modulus at } r{=}12,
\label{eq:floor}
\end{equation}
where the limb-recombination term is required by the exact two-limb
encoding of \S\ref{sec:ozaki25} (the actual moduli exceed one byte),
and each per-instruction count is an instruction-ledger projection
to be verified at SASS level, not a measured value.
(The lazy-reduction variant of Part~1 lowers this to ${\approx}4.3$
for the published set---${\approx}3.3$ on the one-pass all-byte
set---but doubles the tensor cost to $\alpha' \approx 6r{+}1$; benign
for memory-bound kernels, it would halve the dense ceiling and is
therefore \emph{excluded} throughout this paper.)

\paragraph{The reconstruction term, quantified.}
\label{sec:recon}
The fourth term $\gamma\,n_{\text{out}}$ cannot be waved away with an
``$O(r^2/k)$, negligible'' aside, and we give it a rate bound.
Garner reconstruction is $N_{\gamma} = r(r{-}1)/2 + 2r \approx 90$
narrow integer operations per output at $r = 12$.  Hosted on the SIMT
pipe, its service time as a fraction of the emulated GEMM's is
\begin{equation}
\frac{T_{\gamma}}{T_{\text{mma}}}
\;=\; \frac{N_{\gamma}/2 \cdot P_{\text{emu}}}{k\, P_{\text{int}}}
\;=\; \frac{45\,P_{\text{emu}}}{k\, P_{\text{int}}},
\label{eq:recongamma}
\end{equation}
which at $k = 1000$ is $8.1\%$ on GB300 and $28.4\%$ on Rubin---
\emph{not} $<\!1\%$---and falls below $1\%$ only at
$k \gtrsim 8.1{\times}10^3$ (GB300) / $2.84{\times}10^4$ (Rubin).  The
review is right that SIMT-hosted Garner is a small-$k$ wall.  We
therefore \emph{adopt} the SIMT-Garner cost as the paper's
\emph{conservative reconstruction cost ceiling}---the most expensive
implementable reconstruction, and hence a \emph{performance floor}
\emph{within the model}---a lower bound on the modeled rate, not a measured
one, since every other term in the composite remains a projection---and report every trace
composite (Table~\ref{tab:apps}) at it.  The ${\approx}r$-op
\inteight{} hosting is now presented as a \emph{codesign target}, not
a delivered count: an exact reconstruction of the ${\approx}112$-bit
residue state (the supply lemma needs $111.8$ bits) requires either a
multi-limb integer recombination (${\approx}rL$ byte-MACs, $L \approx 14$;
by op-count $rL{\approx}168$ exceeds Garner's ${\sim}90$ narrow ops, so the
comparison is of \emph{host-pipe times}, $rL/P_{\text{byteMAC}}$ vs
$N_\gamma/P_{\text{narrow}}$, which the engine finds comparable to or below
Garner---no decisive gain), or a floating-point fractional-CRT recombination
(${\approx}r$ \fp{32} MACs) whose \fp{64}-exactness is a Part-3
validation obligation.  Until that validation the ${\approx}r$
thresholds ($k \gtrsim 977$ (GB300) $/\,2270$ (Rubin)) are reported as
a target/sensitivity, and the conservative thresholds are the
SIMT-Garner values above.  Both hostings are carried in the per-record
engine (\texttt{params.py}: \texttt{\_compute\_rate}, dispatching the
reconstruction host like the storage mode); the trace composites of
Table~\ref{tab:apps} are computed at the conservative SIMT-Garner cost floor,
applied to \emph{both} the emulated envelope and the shipping
baseline.  Relative to the ${\approx}r$ codesign target they are
\emph{unchanged for the compute-advantaged records} ($k \gg$
threshold) but \emph{lower for the small-$k$ records}: some
shipping-relative ratios move between the target and
guaranteed modes---the guaranteed values being those tabulated in
Table~\ref{tab:apps} (e.g.\ UMFPACK GB300 $1.00\to1.19$; dense-QR Rubin
$2.06\to1.60$)---while the vs-native multipliers for the small-$k$
multifrontal and dense-LU fronts on Rubin fall more (there
${\approx}4\to1$ and ${\approx}9\to3$); the codesign target would
restore these, pending Part-3 validation (\S\ref{sec:apps}).  The formal
fourth term and the companion's per-record engine now use the
\emph{same} overlap semantics ($T_{\text{svc}}$): reconstruction demand
is added to its host pipe's service time and overlapped with the \fp{8}
and memory times (\texttt{\_compute\_rate}), with the serialised
$T_{\text{serial}}$ (Eq.~\eqref{eq:tme}) retained only as the
worst-case upper bound.

\begin{figure}[!t]
\centering
\includegraphics[width=\linewidth]{deconstruction_anatomy.pdf}
\caption{Anatomy of the deconstruction cost $c_q$ per streamed element
(reproduced from Part~1~\cite{matsuoka2026fp8part1}).  Panel (a): the
six-stage conversion pipeline, colour-coded by disposition---red
stages are elementwise-nonlinear and stay on SIMT, green stages are
linear and migrate to the tensor pipes, amber is data movement.  Panel
(b): the five audited $c_q$ rungs, each drawn against the per-modulus
SIMT keep-up budget $8P_{\text{int}}/(r B_{\text{mem}})$ that applies
to \emph{that} rung (the paired ticks; the strip above names the two
columns).  The budget is not one number, because $r$ is not: the four
$r{=}12$ rungs are charged against $6.25$ instructions per modulus on
GB300 and $2.27$ on Rubin, while the all-byte $A$ rung runs at
$r'{=}15$ and is charged against $5.00$ and $1.82$, which is why its
ticks stand to the left of the others.  Every bar ends to the right of
both of its own ticks; the narrowest miss is the two-limb residual,
whose $6.3$ all but coincides with GB300's $6.25$.  Ozaki~2.5 is the
engineering of this pipeline toward its SIMT-residual count,
Eq.~\eqref{eq:floor}.}
\label{fig:anatomy}
\end{figure}

% =======================================================================
\section{The Dense Puzzle: a Size Crossover, and Where 200 TFLOPS Falls}
\label{sec:puzzle}

\paragraph{Amortisation, quantified.}  For dense GEMM the folk
intuition is that deconstruction cannot matter: $O(n^2)$ operand
elements against $O(n^3)$ multiply work.  The intuition is
asymptotically right and quantitatively misleading.  For a
$m{\times}k$ by $k{\times}n$ product with each operand element
deconstructed once and its residue planes reused thereafter, the
conversion time is $c_q r (mk{+}kn)/P_{\text{int}}$ against a tensor
time $\alpha\,2mkn/P_{\fp{8}}$; conversion stops binding
when
\begin{equation}
\nbar \;\coloneqq\; \frac{2mn}{m+n} \;\;\ge\;\;
n^{*} \;=\; \frac{c_q\, r\, P_{\fp{8}}}{\alpha\, P_{\text{int}}},
\label{eq:crossover}
\end{equation}
the harmonic mean of the two \emph{output} dimensions clearing a
critical size---one independent of the inner dimension $k$.  At the
memo-counted $c_q{=}16$ ($r{=}12$, $\alpha{=}37$,
$P_{\text{int}}{\approx}75$~\tops{}):
\begin{equation*}
n^{*} \approx 346 \ \ \text{on GB300} \qquad\qquad
n^{*} \approx 1{,}211 \ \ \text{on Rubin,}
\end{equation*}
the knee moving $3.5\times$ outward in one generation because
$P_{\fp{8}}$ grew while $P_{\text{int}}$ did not.  Below the
crossover, delivered throughput under conversion--MMA overlap is
\begin{equation}
P_{\text{DGEMM}}(\nbar) \;=\;
\min\!\left(\frac{P_{\fp{8}}}{3r+1},\;
\frac{\nbar\, P_{\text{int}}}{c_q\, r}\right),
\label{eq:pdense}
\end{equation}
and with conversion fully serialised the ceiling is divided by
$(1+n^{*}/\nbar)$; real kernels land between the brackets.

\paragraph{The convert-once premise, and its reach.}  Eq.~\eqref{eq:pdense}
assumes each operand element is deconstructed \emph{once} and its planes
reused thereafter ($\lambda{=}1$). That is exact only while the output fits
one thread-block cluster---an output edge we call the \emph{reach} $R$,
equal to $256$ for the shipping $4{\times}4$ cluster of $64^2$ tiles and
given in closed form as a function of cluster shape by
Eq.~\eqref{eq:reach} in \S\ref{sec:hw}.  A larger output spans
several clusters, and on-chip planes cannot be shared across them, so each
operand is re-split $\lambda_A = \lceil n/R \rceil$, $\lambda_B = \lceil
m/R \rceil$ times, and the per-element deconstruction load
$c_q r\,\lambda/\bar n$ stops falling---it pins at $c_q r/R$.  Substituting
$\nbar \to R$ in Eq.~\eqref{eq:pdense} therefore gives the plateau in
closed form, and the substitution is worth doing explicitly because of what
cancels:
\begin{equation}
P_{\text{dec}}^{\text{floor}}
 \;=\; R \cdot \min\!\left(
   \frac{P_{\text{I8TC}}/2}{a_{\inteight}},\;
   \frac{I_{\text{SIMT}}}{c_q^{\text{res}}\, r}\right),
\qquad
\text{capped at }\; \frac{P_{\fp{8}}}{3r+1},
\label{eq:decfloor}
\end{equation}
in the symbols of Eq.~\eqref{eq:tensorknee}: $a_{\inteight}$ the useful
\inteight{} MACs per streamed element, $P_{\text{I8TC}}/2$ the \inteight{}
tensor MAC rate, $I_{\text{SIMT}}$ the SIMT instruction rate, and
$c_q^{\text{res}}$ the SIMT residual of
Table~\ref{tab:codesign}.  \textbf{The \fp{8} peak has
cancelled.}  Below the cap, the floor is a product of exactly two things:
the reach $R$, which is a geometry the hardware fixes, and a per-modulus
cost the modulus system fixes.  Raising $P_{\fp{8}}$ moves it not at all.
That is the whole co-design argument in one line, and it is the reason
\S\ref{sec:hw} spends its effort on reach rather than on peak.  The two
terms bind on different routes---S and E are \inteight{}-capacity bound
($0.71$ and $0.92$~TFLOPS per unit of reach), A is SIMT-residual bound
($0.95$)---so the ranking of routes is itself a function of which host pipe
is scarce.  Eq.~\eqref{eq:decfloor} reproduces the engine exactly at every
rung of Table~\ref{tab:rungs} (\texttt{verify/cluster\_map.py}).

The convert-once crossover is therefore an \emph{upper envelope}, realised up
to $\bar n{\approx}R$; beyond it the achieved dense-square rate plateaus
at this \emph{deconstruction-$\lambda$ floor} for cluster-aligned sizes (a
sawtooth in $\lceil E/R\rceil$, not a hard constant; the ragged worst case
is reported below). So the
arithmetic roof ($473$~TFLOPS on Rubin) at $\bar n \gtrsim n^{*}$ is attained
only in the
convert-once (single-cluster, or materialised) regime, and the honest
large-DGEMM ceiling is that floor---which \S\ref{sec:hw} quantifies
(${\approx}0.50$ of that same $473$-TFLOPS roof for the codesigned
routes), shows to
be a co-design coordinate, and lifts back to the roof
(Fig.~\ref{fig:codesign}). We flag it here so the crossover of
Eq.~\eqref{eq:pdense} and the floor of \S\ref{sec:hw} read as one
deconstruction curve, not two claims.  Note that
Eq.~\eqref{eq:decfloor} is a $P_{\text{dec-only}}$ statement
(\S\ref{sec:twofunc}): it charges no reconstruction, and at $R{=}256$ it
gives $243$~TFLOPS for~A against the $235$ that the
reconstruction-aware $P_{\text{svc}}$ reports for~E as the winning route at
$k{=}4096$, the HPL-relevant depth of Table~\ref{tab:hplnb} (the ordering
inverts beyond $k{\approx}6777$; Table~\ref{tab:algs}).

\paragraph{Why the floor lands at one half, exactly---and why minor
hardware recovers all of it.}
The $0.50$ reads like a fitted efficiency, the kind of number a benchmark
produces; it is not.  Write the floor of Eq.~\eqref{eq:decfloor} for the
winning hybrid route~E, whose \inteight{}-tensor term binds:
$P^{\text{floor}} = R\cdot P_{\text{I8TC-MAC}}/a_{\inteight} = 256 \times
125\,\text{T}/136 = 235$~TFLOPS.  Divide by the $473$-TFLOPS roof
$P_{\fp{8}}/(3r{+}1)$ and every \emph{rate} cancels into a ratio of three
design integers:
\begin{equation}
\frac{P^{\text{floor}}}{P^{\text{roof}}}
 \;=\;
 \underbrace{R\vphantom{\frac{P}{P}}}_{256}
 \,\times\,
 \underbrace{\frac{P_{\text{I8TC-MAC}}}{P_{\fp{8}\text{-MAC}}}}_{1/140}
 \,\times\,
 \underbrace{\frac{3r+1}{a_{\inteight}}}_{37/136}
 \;=\; \frac{256\times 37}{140\times 136} \;=\; 0.497.
\label{eq:whyhalf}
\end{equation}
The reach $R{=}256$ is cluster geometry (Eq.~\eqref{eq:reach}); $140$ is
Rubin's provisioning ratio between the \fp{8} and \inteight{}-tensor MAC
pipes; $136$ is route~E's two-limb plane-formation cost in \inteight{}
MACs per streamed element.  Nothing is fitted, and that the product lands
within $0.3$ percentage points of one half is arithmetic coincidence:
against route~E's
\emph{own} $437.5$-TFLOPS roof the same floor is $0.54$, and the published
set~S floors at $0.38$ of its $473$-TFLOPS roof.  The number moves exactly
as the
integers move---doubling the \inteight{}-tensor provisioning lifts the
formula to $471$~TFLOPS, where route~E's own roof caps it at $0.92$ of the
common $473$-TFLOPS roof; halving it drops the floor to $0.25$; and between
cluster-aligned sizes the achieved value follows the $\lceil E/R\rceil$
sawtooth.  The same three integers explain why Blackwell~Ultra already
\emph{has} full recovery: at GB300's provisioning ratio (${\approx}60$,
not $140$) the formula gives $156$~TFLOPS---above route~E's $125$-TFLOPS
roof there---so the $\min$ of Eq.~\eqref{eq:decfloor} is taken by the roof
and the floor never binds (the engine reports~E attaining its GB300 roof
exactly; the $135$~TFLOPS GB300 floor the tables quote is set~S's
$\alpha{=}37$ roof, which the \texttt{dp4a} route~L1d attains at the memo's
$P_{\text{int}}$---see the sensitivity in Appendix~\ref{app:memo}).  Rubin's one half is thus a \emph{provisioning} statement, not a
method limit: one generation widened the \fp{8}:\inteight{}-tensor ratio
from ${\approx}60$ to $140$ while plane formation stayed charged to the
narrow pipe.

Figure~\ref{fig:lambdafloor} draws the data movement behind that ledger.
The floor exists only because plane \emph{formation} is charged to the
arithmetic pipes: an output larger than one cluster's reach re-splits its
operands ($\lambda_A{=}\lceil n/R\rceil$, $\lambda_B{=}\lceil m/R\rceil$)
because on-chip planes cannot be shared across clusters, and materialising
them through memory instead is \emph{feed-starved}: at the $64\times64$
output tile a materialised plane stream costs $p/\mathrm{TILE}$ bytes per
useful flop, capping route~E at $171$~TFLOPS from L2 and $43$ from
HBM---both below the $235$ the on-the-fly schedule holds
(\S\ref{sec:storagemodes}).  The minor datapath addition of \S\ref{sec:hw}
(Option~C, an in-flight-convert copy engine) moves formation onto the copy
path at stream rate: deconstruction leaves the arithmetic ledger entirely,
the $\lambda$ term vanishes rather than shrinks, and the rate returns to
$\min(\text{roof},\text{memory bound})$---the roof, at unchanged
reach---while the added deposit traffic is a fraction of an operand read
the kernel already performs (\S\ref{sec:hw}).  Full recovery from a minor
addition, because the obstruction was an accounting assignment, not a
bandwidth shortage.

\begin{figure}[t]
\centering
\includegraphics[width=\linewidth]{fig_lambda_floor.pdf}
\caption{Why the large-square floor is one half on Rubin---and why a minor
datapath addition recovers all of it.  \emph{(a)}~Data movement at the
floor: each reach-sized output window re-splits its operand panels into
residue planes on the arithmetic pipes (the $\lambda$ charges), because
planes cannot be shared across clusters and streaming materialised planes
from L2/HBM is feed-starved, capping the rate below the floor itself; the
dashed Option-C path forms planes on the copy engine instead, removing the
charge.  \emph{(b)}~The ledger: Rubin's floor as the derived product of
Eq.~\eqref{eq:whyhalf} against the two roofs; the provisioning dial
(halved/doubled \inteight{}-tensor rate) moving the plateau; GB300, where
the formula exceeds the roof and the floor never binds; and Option~C
returning Rubin to the roof at unchanged reach.  All quantities are
computed by the artifact engine (\texttt{render\_lambda\_floor.py}); no
value is fitted.}
\label{fig:lambdafloor}
\end{figure}

\paragraph{Where the published figure falls.}
Figure~\ref{fig:knee} plots Eq.~\eqref{eq:pdense}.  Reading it at
$c_q = 16$: the modeled rate is $200$~TFLOPS at $\nbar = 512$
overlapped, and $200$~TFLOPS at $\nbar \approx 900$
serialised.  NVIDIA's published Emulated-DGEMM figure is reproduced by
the deconstruction term \emph{alone}, with the \fp{8} tensor pipes
idle $58\%$ of the time, for benchmark sizes anywhere in the
$\nbar \approx 500$--$900$ window.  We state the reading precisely:

\begin{quote}\itshape
Hypothesis: the published $\sim$200-TFLOPS Rubin Emulated-DGEMM figure
lies on the deconstruction-limited branch of Eq.~\eqref{eq:pdense}---a
deconstruction-bound, not tensor-bound, operating point at a
model-inferred size.
\end{quote}

\noindent
This is a hypothesis, not a finding, and the alternative is real: a
flat ${\sim}40\%$ delivered efficiency (tile efficiency,
sustained-versus-boost clocks, workspace traffic) explains the same
single number if the benchmark was large.  The B200 figure cuts both
ways, and we read it as a \emph{sensitivity illustration, not an
anchor}.  Its \inteight{}-substrate emulated DGEMM
delivered $\approx\!150$ of a $281$-TFLOPS ceiling
($\approx\!53\%$)---a ratio so similar to Rubin's that a common,
generic library-efficiency margin is the parsimonious first reading.
A CRT accounting can nonetheless be laid over it: at
$c_q \approx 13$ (the memo's Karatsuba-free count) and
$\alpha_{\inteight} = r_{\textsc{i}}{+}1 = 16$ on the all-byte set
($r_{\textsc{i}}{=}15$; \S\ref{sec:ozaki2})---with the
$P_{\text{int}} \approx 75$-\tops{} normalisation \emph{transferred}
from the GB300 memo, not measured on B200---the B200 path would have
a knee of its own at
$n^{*} \approx 13 \cdot 15 \cdot 4{,}500/(16 \cdot 75) \approx 730$,
and its published $150$~TFLOPS would fall on \emph{its} serialised
branch at $\nbar \approx 840$: the two generations' margins are then
jointly consistent with the fourth-term reading at a single, common
benchmark size in the upper half of that window,
$\nbar \approx 840$--$900$.  This illustrative joint
reading rests on transferred constants and is conditional on
the B200 figure's algorithm being the CRT path (\S\ref{sec:ozaki2}
provenance note); if the shipping path is Scheme-I
slicing~\cite{emugemm2026}, its deconstruction is byte extraction,
the 53\% margin is generic library efficiency, and only the Rubin
side of the joint reading survives---it validates nothing either
way.  The two explanations thus cannot be
separated by the published numbers alone---but their \emph{signatures}
are orthogonal.  The fourth term predicts a delivered rate
\emph{linear in $\nbar$} up to a knee whose position moves with each
path's $c_q$ (${\approx}730$ on B200, ${\approx}1{,}211$ on Rubin),
and predicts \emph{no} knee at practical sizes for an
error-free-slicing \inteight{} kernel, whose per-element byte
extraction puts its crossover below $\nbar \approx 25$; efficiency
artifacts are flat in $\nbar$ on every path.  A DGEMM size sweep on
Rubin and B200, with a slicing-based \inteight{} kernel as the
control arm, decides the question and fits each path's $c_q$ from its
knee position in the same run (\S\ref{sec:validation}).

% [tp], not [!t] -- and this one specifier is why Figures 2--8 used to print
% after the bibliography.  The graphic plus its (long) caption is ~0.99
% \textheight, so the float can never share a page with body text: at the top
% of a text page LaTeX must also fit \textfloatsep beneath it, which overflows
% the column no matter what \topfraction says, and `!' suppresses the fraction
% tests but not the physical page.  A [t]-only float that cannot be placed is
% never dropped, only deferred -- and floats of a class are placed strictly in
% order, so every LATER figure queued behind this one.  A single unplaceable
% float therefore flushed seven of the eight figures 30+ pages from their
% discussion.  Adding p gives it the dedicated float page it always needed
% (a float page requires only height <= \textheight, with no room reserved for
% text), which is where a full-page figure belongs; same reasoning, and same
% remedy, as the algorithm float in \S\ref{sec:ozaki25}.  The generator was
% shortened 5.75in -> 5.60in in the same edit to clear the 1.07pt by which the
% float exceeded even a float page; verify/float_fit.py now gates that.
\begin{figure}[tp]
\centering
% Authored at exactly one \linewidth (see figstyle.py): the generator's
% figsize IS the printed size, so every fontsize in it is a literal page
% point.  A fractional width here would scale that type back down --
% 0.83 turned this figure's 6.6pt tick labels into 5.5pt -- which is the
% defect the print-size rewrite exists to remove.  Width must stay 1.0.
\includegraphics[width=\linewidth]{knee_curves.pdf}
\caption{Modeled emulated-DGEMM upper envelopes versus problem size
on Rubin \emph{(a)} and GB300 \emph{(b)}, Eq.~\eqref{eq:pdense}, at
the memo-counted reference constants and under the Ozaki~2.5 ladder
(conservative \texttt{dp4a} counts; generated from
\texttt{params.py}).  \textbf{The rising curves are the
\emph{convert-once} upper envelope, achievable only up to the single-cluster
reach} (green dashed, $\nbar{=}256$); a larger multi-cluster output is
re-split on the fly, so its achieved rate is capped at the \textbf{solid
brick deconstruction-$\lambda$ floor} (${\approx}235$~TFLOPS, $0.50$ of
set~S's $473$-TFLOPS roof on
Rubin; equal to GB300's $135$-TFLOPS set-S roof, via \texttt{dp4a}: roof-bound),
and the shaded
gap between floor and roof is unreachable without the co-design of
\S\ref{sec:hw}. We draw the floor \emph{here}, with the crossover, so the
honest large-output ceiling is visible at the outset rather than disclosed
late.  The shaded band is the overlap bracket of the
shipping path (S0, $c_q{=}16$); the published $\sim$200-TFLOPS figure
lies on the S0 branch at $\nbar{=}512$ (overlapped) to
$\nbar{\approx}900$ (serialised)---a model-inferred size, not a
published one.  The two-limb route is drawn at its
\inteight{}-capacity-aware effective knee (${\approx}670$ on Rubin,
${\approx}290$ on GB300, both at $\eta_{\text{red}}{=}1$); L1 direct
($c_q{\approx}10.3$) and A at \texttt{dp4a} grain
($c_q{\approx}7.3$) use no tensor capacity; the aspirational L1
target ($c_q{\approx}7.5$, unverified reuse schedule) is the thin
dotted curve, excluded from all envelopes.  The flat dash-dotted line
is an \emph{illustrative} native-\fp{64} reference (Rubin:
$\approx\!30$~TFLOPS, the 33-TFLOPS vector specification at
${\sim}0.9$ blocked efficiency; GB300: ${\approx}1.4$~TFLOPS)---the
fallback path emulation does not accelerate.  The shaded vertical
band marks the $\nbar$ range of \emph{output-width-bounded} kernels
(block-vector GEMMs and width-bounded panels, $\nbar \lesssim 2 n_b$
for widths $n_b = 64$--$256$); the measured traces of
\S\ref{sec:apps} place LOBPCG and QR-panel work in this band and
multifrontal fronts at $\nbar \approx 400$--$900$.  In the band the
switched dispatch of Figure~\ref{fig:switch} is worth
${\approx}1.9$--$2.4\times$ over S0 (platform-dependent; band
dispatch---distinct from the schedule-filtered trace composites of
Table~\ref{tab:apps})
(independent tensor service assumed; the serialised bracket and the
\inteight{}-tensor-contention-free \texttt{dp4a} floor of
\S\ref{sec:proj} and the
storage-mode accounting of \S\ref{sec:storagemodes} apply).  On GB300
every plotted route exceeds the native reference throughout the
evaluated range $\nbar \ge 32$.}
\label{fig:knee}
\end{figure}

With the ceiling stated, the rest of the paper is comprehensive about
\emph{how far each deconstruction algorithm gets}---and honest about where
each stops. Table~\ref{tab:algs} is the menu the switched dispatch chooses
from: \S\ref{sec:ozaki25}--\S\ref{sec:codesign} design its entries (the
modulus sets and reduction routes that bring $c_q$ from the shipping $16$
toward ${\approx}5$--$6$ and set both the small-size rate and the floor's
height), and \S\ref{sec:hw} collects the limitations that bound them
(Table~\ref{tab:limits}) and the preferred co-design target that removes the
dominant one. Read together, the two tables are the whole design space on
one page.

\begin{table}[t]
\centering\footnotesize
\setlength{\tabcolsep}{4pt}
\caption{The Ozaki~2.5 route menu (Rubin), dispatched by size and platform.
``pipe'' = where deconstruction runs; ``floor'' = the $16$-CTA large-output
deconstruction-$\lambda$ ceiling (Fig.~\ref{fig:knee}) as a fraction of that
route's \emph{own} roof; ``roof@$C$'' = cluster size at which \emph{this
route} reaches its own roof. Tensor routes carry a high per-element deconstruction on
the fast INT8 pipe (higher floors); \texttt{dp4a} routes carry a tiny count
on the slower SIMT pipe (lower floors, but \emph{zero} integer-tensor
demand---decisive on GB300 and deployable on any CUDA core today). No route
reaches the raw roof for large DGEMM without the co-design of \S\ref{sec:hw}.
The floor entries below are evaluated at $(m,n,k){=}(4096,4096,4096)$,
the HPL-relevant panel depth of Table~\ref{tab:hplnb} (reported GPU HPL
practice is $\mathrm{NB}{\approx}892$--$1024$).  The floor is a
\emph{large-$k$} quantity, and this reorders the routes
relative to the single-cluster crossover of Table~\ref{tab:proj}: at
HPL-scale reduction depth the Garner reconstruction epilogue is not yet
amortised, so the all-byte A route---which peaks at $243$~TF at $\nbar{=}256$
(its \emph{crossover}) and rises to that only as $k{\to}\infty$---delivers a
\emph{floor} of $231$ (its $0.61$ column, $=231/380$), \emph{below} the
hybrid E floor of $235$; E is therefore the best floor \emph{in this regime},
while A keeps the best roof-\emph{fraction}.  This ordering is itself
finite-$k$: route A's finite-$k$ rate keeps rising past route E's plateau
and overtakes it at $k{\approx}6777$ (Rubin; the crossover is invariant to
$m{=}n$ at this scale, including the $4096$ this table's floors use),
roughly
$6$--$7\times$ beyond any panel width this paper reports as practiced, so E
is the better choice at every HPL-relevant depth but not as $k\to\infty$. The
$\nbar{=}256$ crossover value and
the large-square floor are thus distinct numbers for a route and must not be
conflated, and neither should be read as holding for arbitrarily large $k$.}
\label{tab:algs}
\begin{tabular}{@{}llcccc>{\raggedright\arraybackslash}p{4.5cm}@{}}
\toprule
route & set ($r$) & pipe & roof & floor & roof@ & where it wins / what limits it \\
      &           &      & (TF) & /roof & $C$   & \\
\midrule
S0  & S ($12$) & SIMT & 473 & 0.21 & -- & shipping baseline; high $c_q{=}16$ \\
S2L & S ($12$) & INT8-tens.\ & 473 & 0.38 & 128 & highest roof, full FP64; deconstruction-heavy \\
Et  & E ($13$) & INT8-tens.\ & 438 & 0.54 & 64 & \textbf{best floor at HPL-relevant $k$} ($235$ TF); hybrid moduli \\
At  & A ($15$) & INT8-tens.\ & 380 & 0.61 & 64 & \textbf{best roof-fraction}; one-pass reduction; lower roof \\
Dt  & D ($17$) & INT8-tens.\ & 337 & -- & -- & \emph{not carried}: lowest roof; needs $n_{\text{blk}}{=}3$ ($288{>}256$ KiB at $2$) \\
L1d & S ($12$) & SIMT \texttt{dp4a} & 473 & 0.32 & 256 & zero int-tensor, any CUDA core today; SIMT-bound \\
Adp & A ($15$) & SIMT \texttt{dp4a} & 380 & 0.45 & 128 & zero int-tensor; \textbf{GB300 leader}; SIMT-bound \\
\bottomrule
\end{tabular}
\end{table}

% =======================================================================
\section{The Ozaki 2.5 Method}
\label{sec:ozaki25}

\begin{definition}[Ozaki 2.5]
\label{def:ozaki25}
\emph{Ozaki~2.5-S} is the Ozaki~II algorithm on the \emph{published}
modulus set---MMA schedule and reconstruction mathematics unchanged;
the accuracy contract inherits as proved for the round-to-nearest
variant, the implemented truncation rule being a stated obligation
(Appendix~\ref{app:obligations})---with the deconstruction path engineered to its proposed
SIMT residual and overlapped behind the tensor stream; the
\emph{codesigned variants} (A/E/D, \S\ref{sec:codesign}) retain the
reconstruction framework but carry the per-set obligations of
Appendix~\ref{app:obligations}.  We write ``Ozaki~2.5'' for the
family.  The engineering discipline is: (O1)~each operand element is converted \emph{once} where the
storage mode permits ($\lambda{=}1$; fused modes admit
$\lambda \ge 1$, \S\ref{sec:storagemodes}) and its
residue planes reused thereafter; (O2)~the linear per-modulus
byte-plane reduction leaves scalar code for dot-product
grain---a small constant GEMM on an integer tensor pipe, or packed
\texttt{dp4a} on SIMT (route L1; Eq.~\eqref{eq:dp4a})---a route
\emph{choice} dispatched per platform; (O3)~the SIMT residual
(scale/truncate, final reduction, Karatsuba split) is implemented at
\texttt{DP4A}/narrow-integer grain, at the floor of
Eq.~\eqref{eq:floor}; (O4)~conversion of tile $t{+}1$ is pipelined
behind the MMA of tile $t$ through the asynchronous copy path; and
(O5)~the lazy-reduction trade is \emph{not} taken, preserving the full
$P_{\fp{8}}/(3r{+}1)$ ceiling.
\end{definition}

\noindent
The name marks its place: mathematically it \emph{is} Ozaki~II (hence
not ``III''), but as an implementation discipline it is the missing
half-step between the shipping realisation and the
hardware-assisted deconstruction datapaths whose evaluation is
follow-up codesign work.  Its net effect
on the model constants is
\begin{align*}
c_q&:\ 16 \;\longrightarrow\; {\approx}\,6.3\ \text{(two-limb SIMT residual), hence}\\
n^{*}\ \text{(Rubin)}&:\ {\approx}\,1{,}211 \longrightarrow {\approx}\,480\text{--}730,\\
n^{*}\ \text{(GB300)}&:\ {\approx}\,346 \longrightarrow {\approx}\,130\text{--}290,
\end{align*}
the ranges spanning the SIMT-residual and \inteight{}-capacity
limits (GB300's residual \inteight{} tensor rate,
${\sim}166$~\tops{}, caps harder than Rubin's ${\sim}250$).
Figure~\ref{fig:pipeline} illustrates the dataflow and the
pipelining; Algorithm~\ref{alg:ozaki25} specifies the method.

\begin{figure}[!t]
\centering
\includegraphics[width=\linewidth]{ozaki25_pipeline.pdf}
\caption{The Ozaki~2.5 method.  \emph{(a)}~Dataflow for one $k$-panel
(Algorithm~\ref{alg:ozaki25}): the \fp{64} panel is scaled and
truncated to integers on SIMT, its byte planes are marshaled, the per-modulus
reduction runs as a \emph{pair} of exact $8{\times}r$ constant limb
GEMMs (recombined with weight $256$) on the \inteight{} tensor pipe (the 8--10 instructions per modulus that
dominate the memo-counted $c_q$, migrated off the SIMT pipe---or, as
route L1, kept on SIMT as packed \texttt{dp4a} dot products,
Eq.~\eqref{eq:dp4a}, when the integer-tensor rate is the binding
resource, as on GB300), the final
mod and the Karatsuba split---the irreducible nonlinearities, the
$c_q^{\text{res}} \approx 6.3$ proposed SIMT residual (incl.\ limb recombination)---remain on SIMT, and
the resulting stored \fp{8} residue planes ($30$ for the published
set) are written once per operand lifetime (call-scoped in mode M;
persistent in mode P; never written in modes F/split-$k$,
\S\ref{sec:storagemodes}) and reused by every MMA pass.  \emph{(b)}~Double-buffered pipelining hides the
conversion of panel $p{+}1$ behind the $(3r{+}1)$-pass MMA of panel
$p$; the required conversion rate is $P_{\fp{8}}/(37\nbar)$, about a
third of the full stream rate at $\nbar \approx 500$.}
\label{fig:pipeline}
\end{figure}

% This float is ~0.87\textheight tall.  With a [t]-only specifier LaTeX can
% never satisfy it (\topfraction = 0.7), so it was deferred to the end of the
% document and printed after the bibliography, far from the three places that
% reference it.  [tp] lets it take a dedicated float page next to \S4, which is
% where a full-page algorithm belongs.
\begin{algorithm}[tp]
\caption{\textsc{Ozaki25-Dgemm}$(A, B, C, r)$ --- Ozaki~II with the
deconstruction path at its proposed SIMT residual.  Per-stage costs in
comments; stages tagged \textbf{[SIMT]}, \textbf{[TENSOR]},
\textbf{[TMA]}.}
\label{alg:ozaki25}
\begin{algorithmic}[1]
\State \textbf{input:} $A, B, C, r$; storage mode
   $\in \{$F, M-L2, M-HBM, P$\}$; conversion multiplicities
   $\lambda_A, \lambda_B$; workspace location and lifetime
   \Comment{per \S\ref{sec:storagemodes}}
\State \textbf{setup:} coprime moduli $m_1..m_r$ (the published
   $9$--$11$-bit set---six squares $\le 33^2$ plus a near-$2^9$
   tail---or a codesigned set of \S\ref{sec:codesign});
   constant $\mathcal{R} \in \mathbb{Z}^{8\times r}$, $\mathcal{R}_{ki} = 2^{8k} \bmod m_i$;
   Garner constants; ESC exponent scan of $A, B$
   \Comment{once per call; amortised}
\State allocate plane workspaces \emph{by storage mode} (stored
   planes: 30 S / 44 A / 33 E):
   \textbf{F}/split-$k$---ephemeral CTA/cluster SMEM only, no HBM
   object, conversion multiplicities $\lambda_A,\lambda_B$ charged;
   \textbf{M-L2}/\textbf{M-HBM}---call-scoped workspace of intended
   residency (L2 or HBM), written once and read back;
   \textbf{P}---reuse the existing operand-stationary object, its
   one-time setup charged separately; \textbf{hybrid}---materialise
   the smaller operand's planes, stream the larger
   \Comment{O1: $N_{\text{conv}} = \lambda_A mk + \lambda_B kn$;
   ledger and byte ledger kept separate, \S\ref{sec:storagemodes}}
\For{each $k$-panel $p$ \textbf{ async, double-buffered}}
   \Comment{O4: overlaps MMA of panel $p{-}1$}
   \State \textbf{[SIMT]}\ $S \gets \mathrm{trunc}(D_A\, A_p)$
      \Comment{scale + truncate (source convention): $\sim\!4$ instr/element}
   \State \textbf{[TMA]}\ marshal byte planes
      $\mathcal{B}[0..7] \gets \mathrm{bytes}(S)$
      \Comment{data movement, no arithmetic}
   \State \textbf{[TENSOR/\inteight{} or SIMT-\texttt{dp4a}]}\ $U \gets \mathcal{B} \times \mathcal{R}$
      \Comment{O2 route choice: two-limb reduction GEMMs
      ($16r \approx 192$ MACs/elem, exact \intthirtytwo{} accum.\ $+$
      recomb.)---or route L1, packed \texttt{dp4a}
      (Eq.~\eqref{eq:dp4a}); dispatched per \S\ref{sec:codesign}}
   \State \textbf{[SIMT]}\ $V_i \gets U_i - m_i \lfloor U_i / m_i \rfloor$
      \Comment{final mod to centred $[-m_i/2, m_i/2)$: $\sim$2 instr/mod}
   \State \textbf{[SIMT]}\ $W\!A \gets \mathrm{karatsuba3}(V_i)$
      \Comment{$3$ \fp{8} pieces per nonsquare modulus ($2$/square): $\sim\!3$ instr/modulus}
   \State same for $B_p \to W\!B$
      \Comment{SIMT residual incl.\ limb recomb.: $c_q^{\mathrm{res}} \approx 4/r + 1 + 2 + 3
      \approx 6.3$/modulus}
\EndFor
\For{$i = 1..r$; piece-pairs of the $(3r{+}1)$-pass schedule of~\cite{uchino2026_fp8}}
   \State \textbf{[TENSOR/\fp{8}]}\ $\widehat{C}_i \mathrel{+}=
      \mathrm{MMA}_{\fp{8}}(W\!A_i, W\!B_i)$
      \Comment{exact: \textsc{e4m3}-exact Karatsuba pieces, bounded
      accumulation; the compute roof, $P_{\fp{8}}/(3r{+}1)=473$~TFLOPS on Rubin}
\EndFor
\State \textbf{[\inteight-TENSOR $+$ SIMT]}\ mixed-radix
   reconstruction of $\widehat{C}_{1..r}$: ${\approx}\,r$ MACs/output
   as a length-$r$ recombination on the \inteight{} tensor pipe (the
   codesigned hosting) plus a few SIMT carry/normalise ops; single
   rounding to \fp{64}
   \Comment{$\gamma$ per output, tax $\propto 1/k$ (Eq.~\eqref{eq:recongamma});
   \inteight-hosted $<\!1\%$ at $k \gtrsim 977/2270$ (GB300/Rubin);
   SIMT-only Garner ($90$ ops) $<\!1\%$ only at $k \gtrsim 8.1{\times}10^3/2.84{\times}10^4$}
\State \textbf{[SIMT]}\ ESC check; native-\fp{64} fallback for
   out-of-range rows \Comment{accuracy contract
   of~\cite{uchino2026_fp8,schwarz2025} per variant status,
   Appendix~\ref{app:obligations}}
\end{algorithmic}
\end{algorithm}

\paragraph{O1: convert-once residue-plane workspace.}  Deconstruction
is charged per \emph{converted} element, and the conversion count is
schedule-dependent:
$N_{\text{conv}} = \lambda_A\, mk + \lambda_B\, kn$, with per-operand
multiplicities $\lambda_A, \lambda_B \ge 1$ set by the storage mode
of \S\ref{sec:storagemodes}---the materialised and persistent modes
(M/P) achieve $\lambda = 1$ but pay plane traffic, while the fused
modes (F) generate no plane traffic but admit $\lambda > 1$.  The
conversion-instruction ledger and the HBM byte ledger are therefore
\emph{separate} ledgers, related only under a specific schedule;
neither ``convert once'' nor ``no plane traffic'' holds
unconditionally.  Each $k$-panel
of $A$ and $B$ is converted into its stored \fp{8}
operand planes---$30$ for the published set (two per square modulus,
three per nonsquare~\cite{uchino2026_fp8}; $44$ for candidate A, $33$
for E), a ${\approx}3.8\times$ transient footprint over the \fp{64}
panel for S, bounded by the panel size, not the matrix---and the
planes are reused by every MMA that touches the panel.  For
operand-stationary workloads---Krylov and block-Krylov solvers with a
fixed $A$, repeated application in iterative refinement---the planes
persist \emph{across calls}, amortising the conversion to zero over
the iteration count.  Retained preprocessing of this kind is already
exposed by the public GEMMul8 interface~\cite{gemmul8_github}; O1
adopts it as a baseline requirement (panel-granular and cross-call
persistent) rather than claiming it as new.  The discipline's storage
cost and conversion multiplicity depend on \emph{where} the planes
live---fused in the owning CTA, transiently materialised, or
persistent across calls---a coupling with the traffic model made
explicit, with its mode boundaries, in \S\ref{sec:storagemodes}.

\paragraph{O2: the byte-plane reduction as tensor work---the exact
two-limb encoding.}  The dominant
stage of the memo-derived $c_q$ is the per-modulus reduction, and it
is linear over the byte planes: $x \bmod m_i = \sum_{k} b_k\,(2^{8k}
\bmod m_i) \bmod m_i$.  A one-pass \inteight{} GEMM against
$\mathcal{R}_{ki} = 2^{8k} \bmod m_i$ is \emph{not} exact for the actual
moduli: with $m_i$ up to $1089$, the constants reach $826$, far
outside both signed and unsigned 8-bit range.  The exact realisation
splits each constant into two unsigned byte limbs,
$\mathcal{R} = \mathcal{R}^{(0)} + 256\,\mathcal{R}^{(1)}$ with $\mathcal{R}^{(1)}_{ki} \le 4$, and computes
two \inteight{}$\to$\intthirtytwo{} GEMMs (unsigned bytes times
unsigned limbs; all dot products bounded by $8 \cdot 255 \cdot 255 <
2^{19}$, hence exact), recombined as $U = U^{(0)} + 256\,U^{(1)}$ at
one SIMT instruction per modulus per element (the $+1$ of
Eq.~\eqref{eq:floor}).  The cost is $2 \cdot 8r \approx 192$ MACs
per element; a signed-input correction (the scaled operands are
two's-complement) \emph{subtracts} the precomputed
$2^{64} \bmod m_i$---equivalently, adds the stored constant
$(-2^{64}) \bmod m_i$---in the final reduction, with residues carried
in the centred interval $[-m_i/2, m_i/2)$ (for even $m_i$ the endpoint
$-m_i/2$ is included and $+m_i/2$ excluded; for $m{=}256$ this
represents $-128$); the sign and the boundary cases join the
exhaustive-per-modulus residue unit test of \S\ref{sec:validation}.  A
one-pass single-limb variant becomes exact only under a sub-256
modulus system---a modulus/encoding \emph{codesign} (more moduli,
cheaper formation); \S\ref{sec:codesign} takes this up and produces
concrete candidate systems.  Against the $37\nbar$ \fp{8} operations per element of the
main MMA stream this is nominally small, but the reduction GEMM must
run on an integer datapath (bytes are not exactly representable in
\textsc{e4m3}), and its service demand is first-order in the
conversion-bound regime: at the SIMT-residual knee the two-limb route
demands ${\sim}380$~\tops{} (two-operation convention),
\emph{exceeding} the preliminary $250$-\tops{} Rubin \inteight{}
tensor rate.  Confined to that pipe, the reduction itself limits the
knee to $\nbar \approx 730$ rather than ${\approx}480$; splitting
the reduction between the \inteight{} tensor and the SIMT
\texttt{dp4a} route below (the GEMMul8 baseline
machinery~\cite{gemmul8_github}) is a scheduling question the
measurements must settle.  Logical-shape efficiency is a further open
cost: the exact logical shapes are a \emph{pair} of $K{=}8, N{=}r$
GEMMs (or one $K{=}8, N{=}2r$ product with the two limb outputs kept
separate, then recombined with weight $256$---concatenating the limbs
along $K$ would sum them unweighted and is \emph{not} the identity);
such narrow shapes do not map to dense MMA tiles at peak, and the
vendor \inteight{} figure is a dense-tile rate, not a proven
concurrent capacity beside near-peak \fp{8} work (the two-endpoint
concurrency bracket of \S\ref{sec:proj} quantifies both extremes of
that uncertainty).  Writing
$\eta_{\text{red}}(M,K,N) \le 1$ for the issued-versus-useful
efficiency of this kernel, the capacity knees below assume
$\eta_{\text{red}} = 1$; we therefore quote knee and throughput
\emph{ranges}, not single values.  Formally, the tensor-migrated
routes obey
\begin{equation}
n^{*}_{\text{tensor}} \;=\;
\max\!\left(\frac{c_q^{\text{res}}\, r\, P_{\text{roof}}}{I_{\text{SIMT}}},\
\frac{a_{\inteight}\, P_{\text{roof}}}{\eta_{\text{red}}\, P_{\text{I8TC}}/2}\right),
\qquad P_{\text{roof}} = \frac{P_{\fp{8}}}{\alpha},
\label{eq:tensorknee}
\end{equation}
with $a_{\inteight}$ the useful reduction MACs per element and
$P_{\text{I8TC}}/2$ the MAC rate (the vendor \tops{} figure counts
two operations per MAC); Eq.~\eqref{eq:tensorknee} instantiates the
fourth term of the TME model for these routes and is the form
evaluated throughout (\texttt{params.py}).

\paragraph{The same dot product on SIMT: the \texttt{dp4a}
instruction and route L1.}  The tensor pipe is not the only
dot-product engine on the die.  Since Pascal, the SIMT integer pipe
exposes (PTX \texttt{dp4a})
\begin{equation}
\texttt{dp4a}(a, b, c) \;=\; c \,+\, \sum_{j=0}^{3} a_j\, b_j ,
\label{eq:dp4a}
\end{equation}
one instruction that reads $a$ and $b$ as four packed bytes each and
accumulates their exact dot product into \intthirtytwo{}: four MACs
per issue slot---precisely the grain of the stage-3 sum
$\sum_k b_k\,(2^{8k} \bmod m_i)$.  A worked instance at $m{=}487$,
four planes: the constants $(1, 256, 278, 66)$ split into byte limbs
$(1, 0, 22, 66) + 256 \cdot (0, 1, 1, 0)$; for
$x = \texttt{0xDEADBEEF}$, planes $(239, 190, 173, 222)$, two
\texttt{dp4a} return $18{,}697$ and $363$, and
$18{,}697 + 256 \cdot 363 = 111{,}625 \equiv 102 = x \bmod 487$.
Eight planes cost two \texttt{dp4a} per limb, and a \texttt{dp4a}
returns one scalar dot product per instruction, so narrow high-limb
coefficients do not make the second limb free.  The honest
\emph{direct} count for the published set is therefore
\begin{equation*}
c_q^{\text{L1}} \;\approx\; \underbrace{4/r}_{\text{scale}}
+ \underbrace{2}_{R^{(0)}} + \underbrace{2}_{R^{(1)}}
+ \underbrace{1}_{\text{recombine}} + \underbrace{2}_{\text{mod}}
+ \underbrace{3}_{\text{split}} \;\approx\; 10.3 ,
\end{equation*}
and this is the reference L1 count used in every table and figure.
The high-limb vectors are narrow (entries $\le 4$) and partially
shared---$509$ and $487$ have identical ones---so an explicit
common-subexpression schedule could plausibly reach
$c_q \approx 7.5$; we carry that figure only as an \emph{unverified
optimisation target}, excluded from the dispatch envelope until a
reuse schedule and SASS count exist.  The distinction dissolves for
byte-range constants: for candidate A of \S\ref{sec:codesign} every
constant fits one byte, the second limb and its recombination vanish,
and $c_q \approx 4/15 + 2 + 2 + 3 \approx 7.3$ with \emph{no}
unverified term---the split is charged at three, because three operand
planes ($d_0$, $d_1$, $d_0{+}d_1$) are stored per modulus, matching
$\alpha' = 3r'{+}1$ (an accounting consistency caught in external
review: two \emph{digits} do not imply two \emph{stored
operands})---the fastest rigorously-counted pure-SIMT route in this
paper.  L1 and its A-grain
sibling are thus O2's architectural alternatives, not rivals in
mathematics: the same limb identities, executed on the SIMT pipe
instead of the tensor pipe, trading \inteight{}-tensor capacity for
SIMT issue slots; which trade wins is a platform question
\S\ref{sec:codesign} resolves by rate ratio.

\paragraph{O3: the proposed SIMT residual.}  What remains
on SIMT is the elementwise-nonlinear residue of
Figure~\ref{fig:anatomy}: diagonal scale and truncate-to-integer
($\sim\!4$ per element, amortised over the $r$ moduli), the final
reduction of the GEMM-produced partial residues to the centred
interval $[-m_i/2, m_i/2)$
($\sim\!2$ per modulus), and the Karatsuba split into three \fp{8}
pieces ($\sim\!3$ per modulus, structural for the \fp{8} substrate).
Together with the limb recombination of O2: Eq.~\eqref{eq:floor},
$c_q^{\text{res}} \approx 6.3$---an instruction-ledger projection to
be verified at SASS level (constant division compiles to
multiply-high sequences, not single instructions), implemented at
\texttt{dp4a}/narrow-integer grain (Eq.~\eqref{eq:dp4a}) where the
ISA allows.

\paragraph{O3$'$: closing the nonsquare S-tail layout.}  One line of
that ledger---``the Karatsuba split into three \fp{8} pieces''---was
until now an \emph{assumption} for six of the twelve published moduli,
and it is the line the whole roof rests on: three stored planes per
nonsquare modulus is what makes $\alpha = 3r{+}1 = 37$ and hence
$473$~TF, rather than $\alpha = 43$ and $407$~TF.  Under the canonical
balanced split of Eq.~\eqref{eq:pieces} the six nonsquare S-tail moduli
$487$--$511$ have no \textsc{e4m3}-exact layout: their balanced digit
sums $d_0{+}d_1$ reach $\pm22$ and pass through $\pm17, \pm19, \pm21,
\pm23$, none of which is representable.  Earlier drafts of this paper
recorded that as a proved \emph{impossibility} and carried the six
layouts as an open \texttt{SKIP}.  That was too strong a reading of
its own negative result---it proved only that the \emph{canonical}
split fails---and Lemma~\ref{lem:carry} closes the gap constructively.

\begin{lemma}[Carry-corrected three-plane layout]
\label{lem:carry}
Let $\mathbb{E}$ denote the integers exactly representable in
\textsc{e4m3}, \ie those of the form $M\!\cdot\!2^{e}$ with
$|M| \le 15$ and magnitude at most $448$.  Let $m$ be a nonsquare
modulus with $m \le 513$ and let $d$ range over the centred residues
$[-m/2, m/2)$.  Take the canonical balanced base-$16$ split
$d_0 \equiv d \pmod{16}$, $d_0 \in [-8,7]$, $d_1 = (d-d_0)/16$; if
$d_0{+}d_1 \notin \mathbb{E}$, replace $(d_0, d_1)$ by
$(d_0 - 16\varsigma,\ d_1 + \varsigma)$ where
$\varsigma = \operatorname{sign}(d_0)$.  Then $d = d_0 + 16\,d_1$ still
holds identically, and all three stored planes
$d_0,\, d_1,\, d_0{+}d_1$ lie in $\mathbb{E}$, with $|d_0| \le 14$,
$|d_1| \le 16$, $|d_0{+}d_1| \le 22$.  Every pairwise plane product is
therefore bounded by $22^2 = 484$, so the Karatsuba epilogue
\begin{equation}
d\,e \;=\; (1{-}16)\,d_0 e_0 \;+\; 16\,(d_0{+}d_1)(e_0{+}e_1)
\;+\; (16^2{-}16)\,d_1 e_1
\label{eq:karcarry}
\end{equation}
accumulates exactly in \fp{32} to depth
$K \le \lfloor 2^{24}/484 \rfloor = 34\,663$---\ie at
$K_{\text{slab}} = 4096$ with $N_{\text{acc}} = 3$, with an order of
magnitude to spare.  The bound $m \le 513$ is sharp for this rule:
$m = 514$ fails.
\end{lemma}

The correction is a single predicated add-pair, taken by
$28$ of $511$ residues at $m{=}511$; it costs ${\approx}1$ SIMT
instruction per modulus and is already inside the
$c_q^{\text{res}} \approx 6.3$ ledger, because the split was charged at
three from the outset.  The construction is \emph{redundant} rather
than canonical---$|d_0|$ may exceed $8$---which is precisely why it
escapes the canonical envelope; the price is that $d_0$ is no longer
the unique base-$16$ digit of $d$, which nothing downstream requires.
Verification is exhaustive, not sampled: for each of the six moduli we
check Eq.~\eqref{eq:karcarry} over \emph{all} $m^2$ ordered centred
pairs ($237\,169$ to $261\,121$ per modulus), obtaining zero
mismatches and confirming plane representability at every residue
(\texttt{verify/stail\_layout.py}).  Two consequences are worth
stating plainly.  The published set's roof of $473$~TF no longer rests
on an unexamined property of a third party's stored-plane
construction.  And the ``$m \le 289$ nonsquare'' \textsc{e4m3}
envelope that earlier drafts quoted in Table~\ref{tab:claimstatus}
was doubly wrong: it is not tight even for canonical splits (the
true canonical bound is $m \le 321$, at base $17$), and it does not
bound redundant ones at all (the reachable optimum is $m \le 577$, at base $18$).
The table now carries both corrected numbers.

Algorithms~\ref{alg:deconstruct} and~\ref{alg:reconstruct} write out
the two stages that Algorithm~\ref{alg:ozaki25} compresses into
comments.  They are given separately because they are the two stages
the cost model actually charges---the first sets the deconstruction
floor, the second the fourth term $\gamma\,n_{\text{out}}$ of
Eq.~\eqref{eq:tme}---and because the per-line instruction ledger is
the object a SASS-level audit has to reproduce.

\begin{algorithm}[tp]
\caption{\textsc{Deconstruct}$(X, \{m_i\}, D_X)$ --- one operand panel
to its stored \fp{8} planes; lines~5--11 of
Algorithm~\ref{alg:ozaki25} written out.  This is the stage the
deconstruction floor charges for: the right-hand comments are the
per-element instruction ledger that sums to $c_q$
(Eq.~\eqref{eq:floor}).  Charges are per element \emph{per modulus}
unless marked ``/el''.}
\label{alg:deconstruct}
\begin{algorithmic}[1]
\State \textbf{input:} \fp{64} panel $X$; moduli $m_1..m_r$; ESC
   diagonal scale $D_X$; byte-plane constants pre-split into unsigned
   limbs, $\mathcal{R}^{(0)}_{ki} + 256\,\mathcal{R}^{(1)}_{ki} =
   2^{8k} \bmod m_i$ with $\mathcal{R}^{(1)}_{ki} \le 4$; the
   signed-input correction $\sigma_i = (-2^{64}) \bmod m_i$
\State \textbf{output:} \fp{8} operand planes---$2$ per square modulus,
   $3$ per nonsquare; $p = 30$ stored bytes per scalar for set~S ($44$
   for A, $33$ for E)
\ForAll{elements $x$ of $X$ \textbf{in parallel}}
   \State \textbf{[SIMT]}\ $z \gets \operatorname{trunc}(D_X\, x)$;\quad
      $\mathcal{B}[0..7] \gets \operatorname{bytes}(z)$
      \Comment{scale $+$ truncate: ${\sim}4$/el, \ie $4/r$ per modulus}
   \ForAll{moduli $m_i$, $i = 1..r$}
      \State \textbf{[TENSOR/\inteight{} \emph{or} SIMT-\texttt{dp4a}]}\
         $U^{(0)}_i \gets \textstyle\sum_k \mathcal{B}[k]\,\mathcal{R}^{(0)}_{ki}$,\ \
         $U^{(1)}_i \gets \textstyle\sum_k \mathcal{B}[k]\,\mathcal{R}^{(1)}_{ki}$
         \Comment{O2. Route S2L: $2{\cdot}8$ \inteight{} MACs, both
         partials $< 2^{19}$, hence exact. Route L1: $2{+}2$
         \texttt{dp4a} (Eq.~\eqref{eq:dp4a})}
      \State \textbf{[SIMT]}\ $U_i \gets U^{(0)}_i + 256\,U^{(1)}_i
         - [\,z < 0\,]\,\sigma_i$
         \Comment{limb recombination $+$ two's-complement correction: $1$}
      \State \textbf{[SIMT]}\ $d \gets U_i - m_i \lfloor U_i/m_i \rfloor$,
         re-centred to $[-m_i/2,\, m_i/2)$
         \Comment{O3, final reduction: ${\sim}2$ (multiply-high, not a divide)}
      \If{$m_i = s^2$ is square}
         \State \textbf{[SIMT]}\ $(d_1, d_0) \gets$ balanced base-$s$
            split of $d$;\ \ \textbf{store} $(d_0, d_1)$
            \Comment{$2$ planes; $d_1e_1$ dies mod $s^2$; epilogue
            $\{1, s, s\}$: ${\sim}2$}
      \Else
         \State \textbf{[SIMT]}\ $d_0 \gets$ balanced $d \bmod 16 \in [-8,7]$;\quad
            $d_1 \gets (d - d_0)/16$
         \If{$d_0 + d_1 \notin \mathbb{E}$}
            \Comment{fails only for
            $d_0{+}d_1 \in \{\pm17, \pm19, \pm21, \pm23\}$: $28$ of
            $511$ residues at $m{=}511$}
            \State \textbf{[SIMT]}\ $\varsigma \gets \operatorname{sign}(d_0)$;\quad
               $d_0 \mathrel{-}{=} 16\varsigma$;\quad
               $d_1 \mathrel{+}{=} \varsigma$
               \Comment{one predicated carry, Lemma~\ref{lem:carry}}
         \EndIf
         \State \textbf{[SIMT]}\ \textbf{store} $(d_0,\, d_1,\, d_0{+}d_1)$
            \Comment{$3$ planes; epilogue
            $\{-15,\, 16,\, 240\}$ (Eq.~\eqref{eq:karcarry}): ${\sim}3$
            incl.\ the carry}
      \EndIf
   \EndFor
\EndFor
\State \textbf{invariant:} every stored plane lies in $\mathbb{E}$ and
   every pairwise product is ${\le}484$, so \fp{32} accumulation is
   exact to $K = 34\,663 \gg K_{\text{slab}}$
   \Comment{$N_{\text{acc}} = 3$ for the nonsquare tail}
\State \textbf{ledger:} ${\sim}4/r + 1 + 2 + 3 \approx 6.3$ SIMT
   instructions per element per modulus $= c_q^{\text{res}}$;
   the reduction of line~6 is the term that migrates off SIMT
   \Comment{S row refines this to $5.8$, \S\ref{sec:codesign}}
\end{algorithmic}
\end{algorithm}

\begin{algorithm}[tp]
\caption{\textsc{Reconstruct}$(\{\widehat{C}_i\}, \{m_i\}, D, E)$ ---
mixed-radix CRT recovery of one output tile; line~16 of
Algorithm~\ref{alg:ozaki25} written out.  This is the fourth term
$\gamma\,n_{\text{out}}$ of Eq.~\eqref{eq:tme}: unlike deconstruction
it is charged per \emph{output} element, so its tax falls as $1/k$
(Eq.~\eqref{eq:recongamma}) and it is a small-$k$ wall, not a
large-$k$ one.}
\label{alg:reconstruct}
\begin{algorithmic}[1]
\State \textbf{input:} exact per-modulus accumulators $\widehat{C}_i$,
   $i = 1..r$; moduli $m_1..m_r$; ESC scales $D, E$; precomputed
   inverses $\mu_{ij} = (m_i)^{-1} \bmod m_j$ for $i<j$
\State \textbf{choose host} $\in \{\inteight\text{-tensor},\
   \textsc{simt}\}$
   \Comment{dispatched per \S\ref{sec:proj}; both hostings are carried
   per record}
\If{host $=$ \inteight-tensor}
   \State \textbf{[TENSOR/\inteight{}]}\ $y \gets \textstyle\sum_{i}
      w_i\,\widehat{C}_i$ as a length-$r$ recombination against the
      precomputed mixed-radix weight vector $w$
      \Comment{${\approx}r$ MACs per output; the codesigned hosting}
   \State \textbf{[SIMT]}\ carry-normalise $y$ against the $m_i$ ladder
      \Comment{a few ops; $\gamma$ small}
\Else
   \State \textbf{[SIMT]}\ $v_1 \gets \widehat{C}_1$
   \For{$j = 2..r$}
      \State $v_j \gets \bigl(\widehat{C}_j - \textstyle\sum_{i<j}
         v_i \prod_{l<i} m_l\bigr)\,\mu_{j-1,j} \bmod m_j$
         \Comment{Garner: $r(r{-}1)/2$ multiply--reduce}
   \EndFor
   \State $y \gets \textstyle\sum_j v_j \prod_{l<j} m_l$
      \Comment{$2r$ further ops; $N_\gamma = r(r{-}1)/2 + 2r \approx 90$
      at $r{=}12$}
\EndIf
\State \textbf{[SIMT]}\ rescale by $D^{-1}E^{-1}$ and round \emph{once}
   to \fp{64}
   \Comment{single rounding: the accuracy contract of
   \cite{uchino2026_fp8}}
\State \textbf{[SIMT]}\ ESC range check; re-issue out-of-range rows on
   the native-\fp{64} path
   \Comment{Appendix~\ref{app:obligations}}
\State \textbf{cost:} \inteight-hosted, $<\!1\%$ of service time at
   $k \gtrsim 977$ (GB300) / $2270$ (Rubin); SIMT-only Garner,
   $<\!1\%$ only at $k \gtrsim 8.1{\times}10^3$ /
   $2.84{\times}10^4$
   \Comment{Table~\ref{tab:apps} is priced at the \emph{conservative}
   SIMT-Garner floor}
\end{algorithmic}
\end{algorithm}

\paragraph{O4: pipelining.}  The conversion of panel $t{+}1$ runs
concurrently with the MMA passes over panel $t$, double-buffered
through the TMA/asynchronous-copy path.  The required conversion
element rate is $P_{\fp{8}}/(37\nbar)$---at $\nbar \approx 500$ about
one third of the full HBM stream rate---so the SMEM marshaling budget
that binds fully streamed kernels~\cite{matsuoka2026fp8part1} is not
binding here; overlap is what moves a real kernel from the serialised
toward the overlapped bracket of Eq.~\eqref{eq:pdense}.

\paragraph{O5: what Ozaki 2.5 deliberately does not do.}  The
lazy-reduction trade (deferring the final mod into the accumulation at
$\alpha' \approx 6r{+}1 \approx 73$) buys $c_q \approx 4.3$ on the
published set (${\approx}3.3$ on the one-pass all-byte set) but halves
the dense ceiling to ${\approx}240$~TFLOPS on Rubin; it is the right
rung for memory-bound streamed kernels and the wrong one for dense
GEMM, and Ozaki~2.5 excludes it.

\subsection{Modulus/Encoding Codesign: Sub-256 Systems}
\label{sec:codesign}

The two-limb encoding of O2 accepts the published modulus set and pays
for it.  The converse design question---posed by the representability
problem itself---is whether a \emph{different} modulus system can make
the one-pass reduction exact.  We report a script-checked design
study (constraints: pairwise coprimality; CRT range $\ge$ the current
set's $111.8$ bits; every residue digit \emph{and} every Karatsuba sum
exactly representable in \textsc{e4m3} \emph{under the centred-residue
convention} (residues carried in the symmetric range
$[-m/2, m/2)$, as the symmetric CRT lift already requires); reduction constants
$2^{8k} \bmod m_i \le 255$ for a one-pass GEMM).  Two supply bounds,
computed by \emph{exhaustive} dynamic programming over prime-factor
masks with no cardinality cap (script and result manifest to be
released with the paper; an earlier draft reported greedy constructions as
bounds, an error caught in external review), close the space.
\emph{(i)}~Pairwise-coprime squares under the digit constraint
($s \le 33$) supply at most $94.1$ bits (optimum, attained at
$r{=}11$): squares alone cannot span the \fp{64} range's $111.8$
bits, so some tail is mandatory and the codesign question is only
\emph{which} tail.  \emph{(ii)}~Moduli $\le 64$ supply at most
$89.9$ bits (optimum at $r{=}18$; single-digit moduli $\le 16$ at
most $19.5$): one-pass-per-modulus schedules of that granularity are
unreachable at \fp{64} accuracy---CRT supply, not representability,
is the hard wall.  The word \emph{exhaustive} is scoped in two
parts: the two supply bounds are exhaustive---feasibility upper
bounds over their precisely defined admissible universes
(pairwise-coprime squares with $s \le 33$; moduli $\le 64$)---whereas
the chosen S/A/E/D performance designs are \emph{not} exhaustive:
they are selected points in the far larger, unswept space of mixed
moduli, schedules, and encodings.  Table~\ref{tab:codesign} collects
those selected points and their \texttt{dp4a} reference routes on both
platforms; it is the rate table the rest of the paper reads from.

\begin{table}[!ht]
\caption{Candidate modulus systems and \texttt{dp4a} reference routes on
both platforms (reduced model, $\eta_{\fp{8}}{=}1$; script-generated
conditional projections, produced---with every figure---from the
\texttt{params.py}, supplied in the artifact).  ``mod.@$\nbar$'' = modeled
upper-envelope TFLOPS of useful \fp{64} work, evaluated with
$P_{\text{dec-only}}(\nbar)$---the deconstruction-limited envelope at
$k\!\to\!\infty$, carrying \emph{no} reconstruction charge
(\S\ref{sec:twofunc}).  Every rate column of this table uses that one
function; none of its numbers may be read against a $P_{\text{svc}}$
figure quoted elsewhere, and the two rank routes differently at small
$\nbar$.  S = published set with
the two-limb reduction; A = all-byte; E = hybrid (square moduli $s^2$
with $s \le 33$, plus byte tail); D = 7-bit.  Italicised rows are the
pure-SIMT \texttt{dp4a} realisations of \S\ref{sec:ozaki25}.  Values
assume independent \fp{8}/\inteight{} tensor service; the serialised
bracket and the \inteight{}-tensor-contention-free \texttt{dp4a}
floor are given in
the text ($\theta$-bracket, \S\ref{sec:proj}).  All route values are
ideal-overlap envelopes; schedule eligibility (storage mode, shape,
capacity) per \S\ref{sec:storagemodes}; serialisation endpoints in
the text.  Claim status: modeled projection.}
\label{tab:codesign}
\centering
\footnotesize
\setlength{\tabcolsep}{3.5pt}
\begin{tabular}{lccccccccc}
\toprule
system & $r'$ & $\alpha'$ & roof (TF) & reduction & MACs/el & $c_q^{\text{res}}$ & knee $n^{*}$ & mod.@256 & mod.@512 \\
\midrule
\tblinput{tab_codesign_body.tex}
\bottomrule
\end{tabular}

\smallskip
\noindent{\scriptsize $^{\dagger}$Total $c_q$, entire conversion on
SIMT.  L1 direct $=10.3$: $4/r + 2{+}2$~\texttt{dp4a} (two limbs)
${}+1$ recombine ${}+2$ final mod ${}+3$ split; an explicit high-limb
reuse schedule could lower this toward ${\approx}7.5$, an unverified
target (\S\ref{sec:ozaki25}).  A's byte constants need no second limb;
its $7.3$ (three-plane split charged, matching $\alpha' = 3r'{+}1$)
carries no unverified term.  Knees are model outputs at
stated rates; read them as ${\approx}$two-significant-figure bands.}
\end{table}

\emph{Accounting note:} the S row of Table~\ref{tab:codesign} refines
the uniform $6.3/192$
accounting used elsewhere by counting per modulus (squares split at
$\sim$2 instructions, $1024$ reduces by masking), giving $5.8/176$
and knees ${\approx}440/666$; the uniform and refined figures bracket the same
conclusion.

\paragraph{Three plane counts, not one.}
\label{sec:planecounts}
The single symbol ``number of planes'' is used in the literature for
three quantities that this design separates, because on Rubin they take
three different values and each prices a different resource.  Let $r$ be
the number of moduli and let a modulus be \emph{square} when
$m = s^{2}$.

\begin{description}
\item[$p_{\text{store}}$] \emph{stored} planes per scalar: what the
  operand path must carry from L2 or across the DSM crossbar.  A square
  modulus stores two limbs $d = d_1 s + d_0$; a nonsquare modulus stores
  three ($d_0$, $d_1$, and the Karatsuba sum plane $d_0{+}d_1$).  It
  prices \emph{bandwidth}.
\item[$p_{\text{mma}} = 3r$] operand \emph{feeds} into the tensor
  pipe.  A square modulus has weights $\{1, s, s\}$, so its high limb is
  fed twice; the count is therefore three per modulus regardless of how
  many distinct planes were stored, and $p_{\text{mma}} > p_{\text{store}}$
  exactly on the squares.  With the single reduction pass this gives the
  familiar $\alpha = 3r + 1$.  It prices \emph{issue}.
\item[$N_{\text{acc}}$] fp32 accumulator tiles that must stay resident
  across a whole $k$-slab, hence in \textsc{tmem}.  It is $2$ per modulus
  wherever the merging $-2^{b}$ pre-scale is \emph{taken} and $3$ where it
  is not, and it is \emph{not} $p_{\text{store}}$, $p_{\text{mma}}$, or
  $2r$ in general.  Whether the merge is taken is a per-modulus decision
  with two gates---the pre-scaled plane must be substrate-exact, and the
  merged term must leave accumulator margin at $K_{\text{slab}}$---and on
  S's 9-bit tail it is the second gate, not the first, that we decline
  (below).  It prices \emph{capacity}.
\end{description}

\noindent Table~\ref{tab:tuples} gives the three counts for the three
tensor routes.  The S row is the one that resists a mnemonic: its six
9-bit nonsquare tail moduli ($487$--$511$) stay at $N_{\text{acc}}{=}3$,
so S totals $6(2)+6(3) = 30$, not $2r = 24$, while E and A do reach
$2r$, at $26$ and $30$.  Earlier revisions justified that exception by
\inteight{} range---the pre-scaled plane $-2^{b}d_1$ leaves
$[-128,127]$---which is true of \inteight{} and beside the point here,
because every Ozaki \emph{product} pass in the menu runs on the \fp{8}
substrate.  On \textsc{e4m3} the merge is in fact available: under
Lemma~\ref{lem:carry} the pre-scaled plane reaches exactly
$-256 = -2^{8} \in \mathbb{E}$ on all six, and regrouping
\eqref{eq:karcarry} as
$d\,e = (1{-}16)\,[\,d_0e_0 - 16\,d_1e_1\,] + 16\,(d_0{+}d_1)(e_0{+}e_1)$
reproduces $d\,e$ over all $m^{2}$ ordered centred pairs of all six with
zero mismatches.  What the merge costs is accumulator headroom: the
merged term reaches $4095$, so exact \fp{32} accumulation holds only to
$K \le \lfloor 2^{24}/4095 \rfloor = 4097$, and the schedule is exact at
$K_{\text{slab}} = 4096$ \emph{by a single term}---against $34\,663$ for
the unmerged three planes of Lemma~\ref{lem:carry} and $15\,420$ for the
merged byte-modulus accumulator.  We decline a margin of one and keep
the tail at three (\texttt{verify/stail\_merge.py}).  The exception is
therefore a design choice with a stated margin, not an impossibility;
either way the consequence is that S and A make the \emph{same}
\textsc{tmem} ask from opposite directions, and that $N_{\text{acc}}$
cannot be inferred from $r$ alone---it has to be counted per modulus
(\texttt{verify/nacc\_table.py}).

\begin{table}[!ht]
\caption{The three plane counts and what each prices, for the three
tensor routes at $T{=}64$ on the \fp{8} product substrate.  ``squares''
counts moduli of the form $s^{2}$; $p_{\text{store}}$ is $2$ per square
and $3$ per nonsquare; $p_{\text{mma}} = 3r$ always; $N_{\text{acc}}$ is
counted per modulus---$2$ wherever the merging pre-scale is taken, $3$ on
S's six 9-bit tail moduli, where it is available but declined for
accumulator margin (see text).  ``op.\ ratio'' is the operand
demand at the route's own roof, $p_{\text{store}}/\alpha$
B/FLOP-per-B/FLOP, which is tile- and platform-independent; the
corresponding remote (\textsc{dsm}) share is $(1{-}1/c)$ times it, $0.75$
at $c{=}4$, and is not tabulated separately.  ``\textsc{tmem}
$n_{\text{blk}}{=}2$'' is the live tile count under modulus blocking
(eq.~\ref{eq:nblk}), at $16$~KiB per $64^{2}$ fp32 tile, against a
$256$~KiB budget.  Claim status: counted, script-checked.}
\label{tab:tuples}
\centering
\footnotesize
\setlength{\tabcolsep}{4pt}
\begin{tabular}{lcccccccc}
\toprule
route & $r$ & squares & $p_{\text{store}}$ & $p_{\text{mma}}$ & $\alpha$
 & $N_{\text{acc}}$ & op.\ ratio & \textsc{tmem} $n_{\text{blk}}{=}2$ \\
\midrule
S (published) & 12 & 6 & 30 & 36 & 37 & $6(2){+}6(3) = 30$ & $0.81$ & $15$ tiles, $240$~KiB \\
E (hybrid)    & 13 & 6 & 33 & 39 & 40 & $13(2) = 26$       & $0.83$ & $14$ tiles, $224$~KiB \\
A (all-byte)  & 15 & 1 & 44 & 45 & 46 & $15(2) = 30$       & $0.96$ & $16$ tiles, $256$~KiB \\
\bottomrule
\end{tabular}
\end{table}

\noindent Read across the rows, the table is also the case against~A as a
design point, and it is worth being blunt about it because A is the
route this paper's own deconstruction analysis makes look best.  A holds
exactly one square in fifteen moduli ($256 = 16^{2}$), against six in
twelve for~S and six in thirteen for~E, so it pays $p_{\text{store}} =
44$ against $p_{\text{mma}} = 45$: one modulus in fifteen is amortised on
the operand path and the other fourteen are not.  Its operand ratio
$0.96$ leaves four percent of margin at its own roof, where S and E leave
nineteen and seventeen.  And its blocked \textsc{tmem}
footprint is $256$~KiB against a $256$~KiB budget---exactly zero
headroom, so any co-resident use of \textsc{tmem}, any tile larger than
$64^{2}$, or any less-than-perfect allocator makes A infeasible rather
than merely slow.  And its roof is the lowest of the three to begin
with, $380$~TF against S's $473$.  Three independent margins---operand
bandwidth, \textsc{tmem} capacity, and the roof itself---close on the
same route, and not one of them is the deconstruction cost that makes A
look attractive in the first place.

\paragraph{Two performance functions, kept apart.}
\label{sec:twofunc}
Route comparisons in this section and the next are reported through two
distinct functions, and a good deal of confusion---including in earlier
drafts of this paper and its companion---comes from reading a number
computed by one as though it were the other.  They are:
\begin{description}
\item[$P_{\text{dec-only}}(\nbar)$] the \emph{deconstruction-limited
  envelope}: the rate at which residue formation and the MMA schedule can
  supply a problem of edge $\nbar$ in the limit $k\!\to\!\infty$, with
  \textbf{no} reconstruction charge.  This is the right function for asking
  which modulus set deconstructs most cheaply, and it is what the knees,
  crossovers and envelope figures of this section report.
\item[$P_{\text{svc}}(m,n,k)$] the \emph{reconstruction-aware service
  rate} at finite $k$: the same schedule with Garner reconstruction
  charged against the $mn$ outputs it actually touches.  This is the right
  function for asking what a library call would deliver, and it is what
  the floor, the rung table, and every ``delivered'' figure report.
\end{description}
The two agree only as $k/\nbar\!\to\!\infty$, and they can rank routes
\emph{differently}: at $\nbar{=}256$ the all-byte set~A leads on
$P_{\text{dec-only}}$ and trails on cubic $P_{\text{svc}}$, for the reason
given below.  No table row in this paper mixes them, and each is labelled
with the function it uses.

\paragraph{Candidate A (all-byte).}  Fifteen coprime moduli
$\{256$, $255$, $253$, $251$, $247$, $241$, $239$, $233$, $229$,
$227$, $223$, $217$, $211$, $199$, $197\}$ give $117.8$ bits; the largest reduction constant is
$243$, so the one-pass \inteight{} GEMM is exact as written
($112$~MACs per element; $8 \cdot 255 \cdot 243 < 2^{19}$).  Byte
moduli also make Karatsuba representability clean, \emph{provided
residues are carried centred}: two balanced base-16 digits span
$|d_1 \cdot 16 + d_0| \le 136$, which covers the centred range
$|x| \le 128$ of every byte modulus (it would \emph{not} cover
uncentred residues up to $255$---the digits would overflow).  Under
the canonical tie rule $d_0 \in [-8, 7]$, $d_1 = (x - d_0)/16$ the
decomposition is unique, the digits lie in $[-8,8]$, the stored sum
plane $d_0{+}d_1$ lies in $[-16,15]$, and \emph{every} integer in
these ranges is \textsc{e4m3}-exact
(\texttt{verify\_candidates.py})---unlike
the published nonsquare tail, whose balanced digit sums reach
$\pm 22$, where $17, 19, 21$ are not representable.  We should be
precise about how much this buys, because Lemma~\ref{lem:carry} has
narrowed it: the tail is no longer \emph{unlayoutable}, only no longer
\emph{canonically} layoutable.  A's advantage over S here is one
predicated add-pair on ${\approx}5\%$ of residues, not a feasibility
gap; the honest case for byte moduli rests on the capacity and
deconstruction terms below, not on representability.  The price is the
pass count:
$\alpha' = 46$ ($+24\%$), roof $473 \to 380$~TFLOPS ($-20\%$),
and three stored planes per modulus (the split charged at three
accordingly).  The return is the deconstruction side improving
substantially, the effective knee falling $666 \to 401$ (now
SIMT-residual-bound; the \inteight{}-capacity knee is $341$); below
$\nbar \approx 540$, A is projected \emph{faster} than the
published set despite the lower roof ($243$ vs $182$~TFLOPS at
$\nbar{=}256$, $+34\%$).

That last comparison is a statement about $P_{\text{dec-only}}$, the
deconstruction-limited envelope at $k\!\to\!\infty$, and it does not
survive transfer to the reconstruction-aware service rate---so we make the
distinction explicit here rather than let the reader carry the wrong
number forward.  A's advantage is real where $k$ is deep: at $\nbar{=}256$
and $k{=}4096$, $P_{\text{svc}}$ gives $231$ for~A against $182$ for~S,
$+27\%$.  In the \emph{cubic} regime $k{=}\nbar$ it inverts, and sharply:
$131$ for~A against $168$ for~S, $-22\%$.  The mechanism is the modulus
count A buys its exactness with---Garner reconstruction grows like $r^2$,
so $r{=}15$ carries a residual that $k{=}\nbar{=}256$ cannot amortise.  A
is therefore a deep-$k$ candidate, not a small-square one, and the two
functions are tabulated separately throughout
(\S\ref{sec:twofunc}); no row of this paper mixes them.

\paragraph{Candidate E (hybrid)---the projected sweet spot.}  Keep
the six square moduli ($1089$ down to $529$: squares of $s \le 33$,
where the square shortcut needs no third plane and, again centred,
two balanced base-$s$ digits with $|d_i| \le 16$ span
$16s{+}16 \ge (s^2{-}1)/2$---exactly tight at $s{=}33$, which is
presumably why $33^2$ tops the published set), and replace only the nonsquare tail with seven
byte moduli $\{251, 247, 241, 239, 233, 229, 227\}$: $r' = 13$,
$\alpha' = 40$.  The roof concedes $7.5\%$ ($473 \to 438$~TF), the knee
falls to $476$, modeled throughput at $\nbar{=}512$ rises
$364 \to 438$, and on the deconstruction envelope E dominates S
everywhere below $\nbar \approx 620$ (above which the two-limb S passes
E's roof).  The reconstruction-aware picture is again different, and in
E's case it is the \emph{more} favourable of the two at scale: under
$P_{\text{svc}}$ at $k{=}4096$, E leads S at every $\nbar$ we evaluate
($235$ vs $182$ at $\nbar\ge256$), and in the cubic regime E leads S from
$\nbar \approx 768$ upward while S leads below.  E is thus the route we
recommend for large problems on either accounting, and the one place S
retains an edge---small cubic shapes---is precisely where the
regime-switched dispatch below sends the work to S anyway.  Two-limb work survives for five moduli only
($1024$ reduces by bit masking, free).

\paragraph{Regime-switched dispatch.}  The modulus set and the
reduction engine are runtime parameters, so a library need not
choose: dispatch by $\nbar$, recovering the sub-crossover region at
$\le\!7.5\%$ asymptotic cost with the Ozaki-II reconstruction framework
unchanged (CRT range matched or exceeded in every candidate; per-set
proof obligations in Appendix~\ref{app:obligations}).  The dispatch
menu comprises the tensor-migrated routes (two-limb S; one-pass A;
mixed E) and the pure-SIMT \texttt{dp4a} routes of
\S\ref{sec:ozaki25} at their \emph{conservative} counts (L1 direct,
$c_q \approx 10.3$; A at \texttt{dp4a} grain, $c_q \approx 7.3$
with the three-plane split charged).
On Rubin the roomy $250$-\tops{} \inteight{} tensor rate keeps the
tensor-migrated routes ahead everywhere: A below $\nbar \approx 410$,
E to ${\approx}620$, and the two-limb S above, on the roof from
${\approx}670$; the \texttt{dp4a} routes are dominated there (L1
direct trails two-limb, and A-\texttt{dp4a} trails one-pass tensor
A).  On GB300 the residual \inteight{} rate (${\sim}166$~\tops{})
throttles every tensor-migrated reduction (effective knees
${\approx}290/150/210$ for S/A/E), and the small-size band
compresses: tensor A leads to its $109$-TFLOPS roof (capacity knee
${\approx}150$), with its pure-SIMT \texttt{dp4a} realisation
within ${\approx}7\%$ of it (knee ${\approx}160$; no \inteight{}
tensor use at all) as the capacity-free fallback; E carries
${\approx}180$--$210$; L1 direct takes the envelope to the full
$135$-TFLOPS roof at $\nbar \approx 220$; and the two-limb S ties
on the roof from ${\approx}290$, freeing SIMT slots there.  Modulus
codesign thus pays on \emph{both} platforms---the all-byte set leads
both small-size bands---and on GB300 the \texttt{dp4a} realisation
offers nearly the same throughput with zero \inteight{}-tensor
demand.
Should the L1 reuse schedule reach its ${\approx}7.5$ target
(\S\ref{sec:ozaki25}), L1 would take the \emph{entire} GB300
sub-roof envelope and the Rubin mid-band above ${\approx}530$;
nothing below rests on that.  Caveats as elsewhere in this paper:
greedy set selection is not proven optimal, the accuracy contract
must be re-verified per set against the source analysis, the 3-pass
schedule is assumed for balanced-digit Karatsuba, and
$\eta_{\text{red}}$, tile shape, and \inteight{}/\fp{8} concurrency
remain measurement questions; the candidate sets therefore join the
validation sweep of \S\ref{sec:validation}.  Reverting to
\inteight{} as the \emph{substrate} is not advantageous on GB300: at
$\alpha_{\inteight} = r_{\textsc{i}}{+}1 = 16$ (the all-byte set's
$r_{\textsc{i}}{=}15$) the residual rate caps emulation at
${\sim}10$~TFLOPS, so \inteight{} serves the reduction GEMM only.
Figure~\ref{fig:switch} shows the resulting
dispatch on both platforms: the switched envelope is at least as
fast as any single route everywhere, and the arithmetic roof is
conceded nowhere.

\begin{figure}[!t]
\centering
% Authored at exactly one \linewidth (see figstyle.py): the generator's
% figsize IS the printed size, so every fontsize in it is a literal page
% point.  A fractional width here would scale that type back down --
% 0.83 turned this figure's 6.6pt tick labels into 5.5pt -- which is the
% defect the print-size rewrite exists to remove.  Width must stay 1.0.
\includegraphics[width=\linewidth]{switch_strategy.pdf}
\caption{The regime-switched dispatch on both platforms (reduced
model, \inteight{}-capacity-aware effective rates, conservative
\texttt{dp4a} counts; modeled \emph{convert-once upper envelopes}, not
delivered performance---realised only up to the single-cluster reach
($\nbar{\lesssim}256$); a large multi-cluster DGEMM is capped at the
deconstruction-$\lambda$ floor ($0.50$ of the $473$-TFLOPS roof on Rubin),
Fig.~\ref{fig:knee}
and \S\ref{sec:hw}).  \emph{(a)}~Rubin: below $\nbar \approx 410$ the
all-byte set A is fastest (one-pass exact reduction, steepest
effective slope); the hybrid E carries the middle band to
${\approx}620$; the two-limb S takes the dispatch above, on the roof
from ${\approx}670$.  The pure-SIMT \texttt{dp4a} routes are
dominated on Rubin and omitted for clarity.  \emph{(b)}~GB300: the
${\sim}166$-\tops{} residual \inteight{} cap throttles the
tensor-migrated reductions and compresses the small-size band:
tensor A leads to its $109$-TFLOPS roof (its \texttt{dp4a}
realisation, shown dotted, within ${\approx}7\%$ with no
\inteight{}-tensor use), E carries ${\approx}180$--$210$, L1 direct
reaches the full $135$-TFLOPS roof at $\nbar \approx 220$, and the
two-limb S ties from ${\approx}290$ (freeing SIMT).  The shaded envelope is the dispatched performance:
no single-route curve exceeds it anywhere.  For comparison, the
original shipping path ($c_q{=}16$, dotted) and the native-\fp{64}
reference lines (illustrative, flat) are shown: on Rubin the shipping
path falls \emph{below} native for $\nbar \lesssim 80$ while the
switched envelope clears it from $\nbar \approx 32$ (${\approx}35$
against the official $33$-TFLOPS figure~\cite{nvidia_hgx}); on GB300
every plotted route exceeds the native reference throughout the
evaluated range $\nbar \ge 32$.}
\label{fig:switch}
\end{figure}

\subsection{Hardware Co-Design: Lifting the Deconstruction Floor to the Roof}
\label{sec:hw}

The preceding two sections leave a single, sharp question, and it is a
co-design question. One term---deconstruction---governs the whole story,
and it does so through one quantity: the per-useful-FLOP conversion load
$\approx c_q\,r\,\lambda/\bar n$. Inside a single cluster $\lambda=1$, so as
$\bar n$ grows this load \emph{falls}---the crossover of
\S\ref{sec:puzzle}, along which the arithmetic roof is approached. But the
load cannot keep falling. Growing $\bar n$ past the cluster's
$256$-element reach forces $\lambda=\bar n/256$, at which point
$c_q\,r\,\lambda/\bar n = c_q r/256$: \emph{constant}. The crossover curve and
the ``$0.50$-of-roof floor'' ($235$ of Rubin's $473$~TFLOPS) are therefore
not two claims but one
curve---the switched envelope rises to ${\approx}235$~TFLOPS at
$\bar n{=}256$ and then plateaus (Fig.~\ref{fig:codesign}a). Its
$\lambda{=}1$ extrapolation would reach the roof near $\bar n{\approx}700$
(and the shipping $c_q{=}16$ path's near $\bar n{\approx}1200$,
\S\ref{sec:puzzle}), but that extrapolation is unreachable: any
$\bar n{>}256$ is multi-cluster, so $\lambda{>}1$ and the curve plateaus
instead. \textbf{The practical effect} is that a real large dense-DGEMM
benchmark on Rubin sees ${\approx}235$~TFLOPS, half the $473$-TFLOP
arithmetic roof---while the traced \emph{applications}, governed by their
tall/skinny, small-$k$, or sub-cluster shapes, are largely spared
(\S\ref{sec:apps}), and the whole question vanishes on GB300, whose
$135$-TFLOP roof already sits at or below its own floor.

Before acting on that floor, Table~\ref{tab:limits} lays out \emph{every}
limitation identified for Ozaki~2.5---what each binds, its magnitude, and its
fix---so the design space is explicit, and so the reader can see that the
deconstruction-$\lambda$ floor is the \emph{one} limitation that binds large
dense DGEMM, the rest being small-size, platform-, or design-space-specific.
Read with the route menu (Table~\ref{tab:algs}), it is the whole picture on
two pages.

\begin{table}[t]
\centering\footnotesize
\setlength{\tabcolsep}{4pt}
\caption{Every limitation identified for Ozaki~2.5: what it binds, its
magnitude, and what lifts it (software / hardware). The
deconstruction-$\lambda$ floor (row 2) is the one that binds large dense
DGEMM; the rest are small-size, platform-, or design-space-specific.}
\label{tab:limits}
\begin{tabular}{@{}>{\raggedright\arraybackslash}p{2.7cm}>{\raggedright\arraybackslash}p{2.4cm}>{\raggedright\arraybackslash}p{3.2cm}>{\raggedright\arraybackslash}p{4.4cm}@{}}
\toprule
limitation & binds & magnitude & lifted by (software / hardware) \\
\midrule
deconstruction $c_q$ (4th TME term) & everything & $16{\to}5$--$6{\to}0$ & modulus codesign (SW); in-flight convert (HW) \\
\textbf{deconstruction-$\lambda$ floor} & \textbf{large dense DGEMM (HPL)} & $0.50$ of $473$ (Et); $0.21$--$0.61$ of own roof & reach$\uparrow$; L2$+$blocking; $c_q{\to}0$ \\
reconstruction (Garner) tax & small-$k$ kernels & SIMT $111\%$@$256$; INT8 $2.2\%$@$1024$ & INT8 mixed-radix hosting (SW); large NB \\
TMEM capacity ($256$ KiB) & route set $+$ reach & at $n_{\text{blk}}{=}2$: $240/224/256$ S/E/A (A exact); D $288$ needs $n_{\text{blk}}{=}3$ & larger TMEM (HW) \\
plane-feed / materialise & schedule choice & needs $222$ TB/s; L2 $88$ & on-the-fly (SW); L2$+$blocking (HW) \\
cluster reach ($256$) & the $\lambda$ itself & $R{=}2Tc_mc_n/(c_m{+}c_n)$ & larger cluster / TMEM (HW) \\
SIMT--\fp{8} overlap $\rho$ & \texttt{dp4a} routes & serialised ${\approx}0.5\times$ & measure (Part 3); scheduling (SW) \\
INT8 residual cap & GB300 tensor routes & compresses small-size band & all-byte \texttt{dp4a} (SW) \\
moduli supply ($111.8$ bit) & modulus-set design & squares $94$, sub-$64$ $90$ (short) & hybrid/all-byte-tail dispatch (SW) \\
small-$\bar n$ knee (crossover) & small outputs & $n^{*}{\approx}480$--$1211$ & lower $c_q$ \\
\bottomrule
\end{tabular}
\end{table}

The floor is $R\,P_{\text{int}}/(c_q r)$---Eq.~\eqref{eq:pdense} evaluated
at $\nbar\!\to\!R$, which is Eq.~\eqref{eq:decfloor}---so what pins is a
\emph{per-element deconstruction load} $L_{\text{dec}} = c_q r/R$, and the
rate is $P_{\text{int}}/L_{\text{dec}}$ under the cap and the host-pipe
$\min(\cdot)$ of Eq.~\eqref{eq:decfloor}. We write it with $r$ explicit
because the load is per \emph{modulus} as well as per element: the shorthand
``$c_q/\text{reach}$'' used in earlier drafts drops a factor $r$ and is
dimensionally incomplete, though it never entered the engine, whose
Eq.~\eqref{eq:pdense} second term has always been
$\nbar P_{\text{int}}/(c_q r)$. Here the cluster's \emph{reach} $R$ is the
harmonic mean of the two output edges a $c_m\!\times\!c_n$ cluster of
$T\!\times\!T$ accumulator tiles spans (Eq.~\eqref{eq:reach} below; $T$ the
accumulator-tile side, $c_mc_n = C$ the CTAs per cluster), so the floor is a
\emph{co-design
coordinate, not a wall}, along three hardware axes and one algorithmic
(Fig.~\ref{fig:codesign}b; the concrete targets are collected in
Table~\ref{tab:codesigntargets}). These are \emph{potential} co-design
points---none exists on shipping or preliminary-Rubin silicon---and the
value of the model is that it localises them precisely: the closed form
$R\,P_{\text{int}}/(c_q r)$ names exactly the four quantities a change can
move---$R$ and $P_{\text{int}}$ hardware, $c_q$ the deconstruction datapath,
$r$ the modulus set---and no other.

\emph{Reach} is the largest-headroom axis, with two hardware routes to the
same on-the-fly reach---raising $C$ or raising $T$. Reach is an
\emph{integer-geometry} quantity, and we state it as one rather than through
the continuous idealisation $T\sqrt{C}$ used in earlier drafts: a
$c_m\!\times\!c_n$ cluster of square $T\!\times\!T$ tiles reaches
\begin{equation}
R \;=\; \frac{2\,T\,c_m c_n}{c_m+c_n},
\label{eq:reach}
\end{equation}
the harmonic mean of its two output edges, which coincides with $T\sqrt{C}$
exactly when $c_m{=}c_n$ and falls short otherwise (a $2{:}1$ grid loses
$5.7\%$). ``Realizable'' here carries two constraints, not one. Besides
$c_mc_n \le C$, the grid must be \emph{placeable}: CUDA requires each grid
dimension to be divisible by the corresponding cluster
dimension~\cite{nvidia_cuda_guide}, so the admissible $(c_m,c_n)$ are those
dividing the CTA-grid extents $\lceil m/T\rceil\!\times\!\lceil n/T\rceil$ of
the launch. A $4096^2$ output at $T{=}64$ is a $64\!\times\!64$ CTA grid, and
$64$ is divisible by $4$, $8$ and $16$ but by none of $5$, $6$ or $11$. The
distinction is load-bearing rather than pedantic, because the product
constraint \emph{alone} admits better reaches than the ones we tabulate:
$5\!\times\!6$ gives $R = 349.09$ against the $8\!\times\!4$ rung's $341.33$
at $C{=}32$, and $11\!\times\!11$ gives $R = 704$ against $16\!\times\!8$'s
$682.67$ at $C{=}128$. Neither divides a $64\!\times\!64$ grid. A shape whose
CTA-grid extents happened to be divisible by $5$, $6$ or $11$ could use them;
power-of-two cluster edges are the ones that stay admissible across the whole
shape sweep, which is why those are what we tabulate, and on the shapes this
paper reports the rungs of Table~\ref{tab:rungs} are therefore the admissible
optima rather than convenient round numbers. Every entry there is the
engine's own floor at that reach, not an interpolation. The two routes are
\emph{not} physically
interchangeable: more CTAs per cluster ($C{=}16$ today---Blackwell allows $8$
portable, $16$ opt-in---to $64$--$128$) requires a cross-GPC
distributed-shared-memory fabric the current within-GPC crossbar does not
provide, while a larger accumulator tile $T$ is bounded by the fixed
$256$-KiB per-CTA TMEM SRAM.

What is being asked for on the $C$ axis is fabric \emph{reach}, not a new
instruction. At today's $C{=}16$ the sharing is expressible in shipping
PTX: the producing CTA publishes its converted planes into its own
\texttt{shared::cta} window and each consumer pulls with
\texttt{cp.async.bulk.shared::}\allowbreak\texttt{cluster.shared::cta.}\allowbreak\texttt{mbarrier::complete\_tx::bytes},
addressing the peer window through \texttt{mapa} and completing on a
\texttt{.cluster}-scope \texttt{mbarrier}; all three primitives were
introduced in PTX ISA 8.0 and require target \texttt{sm\_90} or
later~\cite{nvidia_ptx_isa}. Because each consumer's MMA then issues
against its \emph{own} shared memory, the plain \texttt{.cta\_group=1}
descriptor suffices and no multi-CTA operand descriptor is invoked. The
$C{=}64$/$128$ rungs of Table~\ref{tab:rungs} therefore ask the fabric to
carry the same instruction sequence further, across GPC boundaries---a
physical-reach change, which is why we book it as hardware co-design rather
than as software the reader could write today. Part 1~\cite{matsuoka2026fp8part1}
gives the per-CTA byte accounting for this exchange.

That TMEM bound deserves a precise statement, because there is a tempting
argument that it is not a bound at all. Under the modulus blocking that
Part~1 freezes, the $r$ moduli are cut into $n_{\text{blk}}$ blocks and only
one block is live at a time, so the resident tile count falls from
$N_{\text{acc}} = \sum_i w(i)$ to
\begin{equation}
N_{\text{acc}}^{\text{live}}(n_{\text{blk}})
 \;=\; \min_{\mathcal{B}} \; \max_{B \in \mathcal{B}} \sum_{i \in B} w(i)
 \;\;\ge\;\; \big\lceil N_{\text{acc}}/n_{\text{blk}} \big\rceil ,
\label{eq:nblk}
\end{equation}
the minimum over partitions $\mathcal{B}$ of the modulus set into
$n_{\text{blk}}$ blocks. The inequality is generally \emph{strict}: blocks
partition moduli, not accumulators, so a modulus contributes its whole width
$w(i) \in \{2,3\}$ to whichever block holds it. At $n_{\text{blk}}{=}2$ the
true counts are $15/14/16$ tiles for S/E/A, not the $15/13/15$ the ceiling
suggests, because $r$ is odd for E and~A
(\texttt{verify/\allowbreak blocking.py}); an earlier version of this argument quoted
the bound as though it were the count. One might then raise
$n_{\text{blk}}$ until any tile fits. That does not work, and the
reason is worth recording: each extra block re-traverses the $k$-slab and
re-reads the \fp{64} operand at $8/T$ B per useful FLOP, so the
\textsc{l2} bill is $(n_{\text{blk}}{-}1)\,(8/T)\!\times\!\text{rate}$---and
the $T$ in the denominator is cancelled by the rate the larger tile unlocks,
while the $n_{\text{blk}}$ needed to fit a fixed TMEM grows like $T^2$. At
$T{=}96$ the fit needs $n_{\text{blk}}{=}5$ and \textsc{l2} affords $4$; at
$T{=}128$ it needs $7$--$9$ and affords $4$; at $T{=}192$ no
$n_{\text{blk}}\le r$ fits at all, and beyond $r$ blocking stops being
operand-free. So the area ask is real, and at the $n_{\text{blk}}{=}2$
operating point it is larger than earlier drafts claimed: a $128^2$ tile is a
$3.5$--$4.0\times$ TMEM ask (not ${\approx}3\times$) and a $192^2$ tile
$7.9$--$9.0\times$ (not ${\approx}6.75\times$), the range running over
S/E/A. The tile route does still cut the materialised plane feed to $p/T$
($222\to111$~TB/s at $128^2$), so of the two it remains the more leveraged
axis---but it is bought with SRAM area, not with scheduling.

\begin{table}[htbp]
\caption{Reach rungs on both escape axes, from the realizable integer
geometries of Eq.~\eqref{eq:reach}.  Rates are the engine's Rubin
reconstruction-aware floor $P_{\text{svc}}$ at $m{=}n{=}k{=}4096$ evaluated
\emph{at that reach}, against the $473$-TFLOPS roof; they are modeled
projections, not measurements.  The cluster axis holds $T{=}64$; the tile
axis holds the shipping $C{=}16{=}4{\times}4$.  TMEM is the
$n_{\text{blk}}{=}2$ live-accumulator footprint over S/E/A against the
$256$-KiB per-CTA budget.  Reproduced by \texttt{verify/cluster\_map.py}
and \texttt{verify/blocking.py}.}
\label{tab:rungs}
\centering
\footnotesize
\begin{tabular}{llrrrl}
\toprule
axis & configuration & reach $R$ & TFLOPS & of roof & TMEM ask \\
\midrule
\multirow{4}{*}{cluster $C$}
 & $4{\times}4$ \ (shipping, opt-in) & $256.00$ & $235$ & $0.50$ & $0.9$--$1.0\times$ \\
 & $8{\times}4$                       & $341.33$ & $314$ & $0.66$ & $0.9$--$1.0\times$ \\
 & $8{\times}8$                       & $512.00$ & $438$ & $0.92$ & $0.9$--$1.0\times$ \\
 & $16{\times}8$                      & $682.67$ & $473$ & $1.00$ & $0.9$--$1.0\times$ \\
\midrule
\multirow{4}{*}{tile $T$}
 & $64^2$ \ (shipping)                & $256.00$ & $235$ & $0.50$ & $0.9$--$1.0\times$ \\
 & $96^2$                             & $384.00$ & $342$ & $0.72$ & $2.0$--$2.2\times$ \\
 & $128^2$                            & $512.00$ & $438$ & $0.92$ & $3.5$--$4.0\times$ \\
 & $192^2$                            & $768.00$ & $473$ & $1.00$ & $7.9$--$9.0\times$ \\
\bottomrule
\end{tabular}
\end{table}

\emph{L2 service bandwidth} is the second axis and the
weakest: fed from L2 at the \fp{8} rate a materialised ($\lambda{=}1$)
schedule reaches the roof, but that needs ${\approx}10\times$HBM, and each set
attains \emph{its own} roof at a different multiple, because the requirement is
$B_{\mathrm{L2}} = \text{roof}\cdot p_{\text{store}}/\mathrm{TILE}$ and
$p_{\text{store}}$ differs: set~S reaches its $473$~TFLOPS at $10.08\times$
($221.7$~TB/s), set~E its $438$ at $10.25\times$ ($225.6$~TB/s), and set~A its
$380$ at $11.89\times$ ($261.5$~TB/s).  That is against the ${\approx}4\times$
assumed, and it is subject to the L2 \emph{capacity} predicate
$p\,k(m{+}n)\le C_{\mathrm{L2}}$ (\S\ref{sec:storagemodes}): the large
multi-cluster outputs the floor governs need ${\sim}1$~GB of resident planes
at $k{=}4096$, $8\times$ over the $126$-MB L2, so the planes spill to HBM and
the ceiling collapses to ${\approx}47$~TF. The L2 escape thus reaches the
roof only in the moderate-$k$ window ($N\lesssim1449$ square, set S) where
the floor scarcely bites---the least useful of the three hardware asks.
\emph{$c_q$}, the algorithmic-and-silicon axis, is in fact the
highest-leverage single lever: it scales the whole curve at \emph{every}
reach, and an Option-C-class datapath (\S6.5.2 of~\cite{matsuoka2026fp8part1})
that drives $c_q\to0$ removes the deconstruction term outright---lifting the
dense floor to the roof \emph{and} un-binding the conversion-bound sparse
kernels, which meet $c_q$ directly with no re-split floor to escape. Because
it is the sparse-critical lever, the companion Part~1 develops it in full
(the three options A/B/C: a rebalanced narrow-integer issue, a
\texttt{cvt.fp64.residues} instruction, and a residue-decompose copy-engine
mode); this paper cross-references rather than repeats it.
Table~\ref{tab:codesigntargets} collects the four axes as concrete,
measurable asks, and Fig.~\ref{fig:codesign}b plots the two reach
routes and the L2 escape against the floor they have to clear.

\begin{table}[t]
\centering\footnotesize
\setlength{\tabcolsep}{4pt}
\caption{\emph{Potential} hardware co-design targets for dense emulated
DGEMM (Rubin); none exists on shipping silicon. The floor is
$R\,P_{\text{int}}/(c_q r)$ (Eq.~\eqref{eq:decfloor}), so each axis is a
concrete, measurable ask, and each row here moves exactly one of its four
quantities with the other three held at the memo-derived reference constants
of Table~\ref{tab:codesign}: the two reach rows move $R$; the L2 row moves the
supply the deconstruction load is served from, by making a materialised
($\lambda{=}1$) schedule feasible; the Part~1 datapath row moves $c_q$; and
$r$ is not a hardware knob at all but a modulus-set choice (\S\ref{sec:codesign}).
Reach has two
routes (cluster size or TMEM tile) to the same on-the-fly value but they hit
different physical limits (cross-GPC DSM fabric vs.\ fixed TMEM SRAM); L2 is
gated by an additional capacity predicate; $c_q$---developed in Part~1 as the
sparse-critical lever---is the highest-leverage as it removes the term at
every reach. Reach targets are integer-geometry quantities (see text): the
tabulated $C{=}64$ ($8{\times}8$) and both tile rungs are exact square grids,
while $C{=}128$ must be $16{\times}8$ and so reaches $683$, not $724$---still
above the reach $666$ at which the floor meets the roof, so the roof entry holds.}
\label{tab:codesigntargets}
\begin{tabular}{@{}llll>{\raggedright\arraybackslash}p{4.7cm}@{}}
\toprule
axis & knob & today & target & dense-DGEMM effect \\
\midrule
reach & CTAs/cluster $C$ & 16 & 64 / 128 & floor $0.50\to0.92$ / roof; needs cross-GPC DSM \\
reach & TMEM tile $T$ & $64^2$ & $128^2$ ($3.5$--$4\times$) / $192^2$ ($7.9$--$9\times$) & floor $0.50\to0.92$ / roof; also feed $222\to111$~TB/s \\
bandwidth & L2 service & $4\times$HBM & $10$--$12\times$HBM & roof \emph{iff} planes L2-resident ($N\!\lesssim\!1449$); else $\to47$~TF \\
algorithm & $c_q$ & memo-count & options A/B/C & highest leverage: removes term at every reach; \emph{sparse} lever \\
\bottomrule
\end{tabular}
\end{table}

% [t].  This float prints on p29, one page after the nearest page that
% names it, and that took a fix to the PROSE, not to the specifier.  It
% used to print five pages after its discussion: four tables are declared
% between fig:switch and this figure, LaTeX places floats strictly in
% order, and those four take pages 26-28, so the figure could not overtake
% them.  A `b' slot was tried and measured inert -- 242pt of graphic plus
% this caption exceeds \bottomfraction x \textheight even at the raised
% 0.5 -- so the b was removed rather than left in place implying a
% rationale it does not have.  What actually closed the gap was noticing
% that the co-design-axis paragraph immediately above IS this figure's
% panel-(b) discussion and had never named the figure by number: the
% reader was five pages from a numbered pointer while standing on the
% text the panel plots.  Moving the declaration up past those four tables
% would only have traded this figure's distance for theirs.
\begin{figure}[t]
\centering
\includegraphics[width=\linewidth]{fig_codesign.pdf}
\caption{(a) The crossover and the floor are one deconstruction curve: the
$\lambda{=}1$ ideal (convert-once, the arithmetic-roof crossover) is
unreachable past the $256$-element cluster reach, and the achieved
on-the-fly rate plateaus at the deconstruction-$\lambda$ floor
(${\approx}235$~TFLOPS, $0.50$ of the $473$-TFLOPS roof; the gap is co-design
headroom).
(b) The floor is a co-design coordinate: raising the cluster reach (bigger
cluster, or bigger TMEM tile) lifts the envelope floor to the roof
($64$-CTA $\to0.92$, $128$-CTA or $192^2$ tile $\to$ roof); a
${\approx}10\times$-HBM L2 reaches it through materialisation instead.}
\label{fig:codesign}
\end{figure}

\emph{Every carried dispatch route is retained} (route D is not carried),
because the knob that rescues each differs
(Table~\ref{tab:algs}). The all-byte and hybrid sets, with their
lower $c_q$, already stand at $0.54$--$0.61$ of their own (lower) roofs
today---$438$~TFLOPS for E, $380$ for A---
and reach them at a $64$-CTA cluster; the high-roof published two-limb and
pure-SIMT routes sit lower ($0.32$--$0.38$ of their own, higher, $473$) and
reach that roof only
at a $128$-CTA cluster (via the switched envelope; a pure-SIMT \texttt{dp4a}
route on its own needs the next cluster step)---so the ``best'' route is
reach-dependent, and a design that can
switch modulus sets by shape (\S\ref{sec:codesign}) can also switch by the
available reach. The sparse and streaming kernels face the same $c_q$ term
from the other side---below the threshold intensity they are
conversion-bound rather than re-split-bound---and their lever is
\emph{deferred/persistent} deconstruction (convert the stationary operand
once, reuse the planes across the iteration), analysed in
Part~1~\cite{matsuoka2026fp8part1}. On shipping and preliminary-Rubin
silicon none of the hardware knobs exists yet, so the projections of
\S\ref{sec:proj} compare software routes at the $16$-CTA reach; the point
here is that the $2\times$ dense-DGEMM gap is \emph{named and closable},
and which improvement closes it is a Part-3 measurable (the per-route floors
and the cluster each needs are Table~\ref{tab:algs}).

\paragraph{A worked example: HPL on a Rubin cluster.}  To make the ceiling
and its escape concrete, take High-Performance Linpack---the \fp{64}
benchmark whose whole reputation is a high roof fraction. HPL is dominated
(${\gtrsim}90\%$ of its FLOPs) by the rank-\textrm{NB} trailing update
$C \gets C - A[M,\textrm{NB}]\,B[\textrm{NB},N]$, whose output $M\times N$
is the \emph{local} trailing submatrix under the two-dimensional
block-cyclic distribution: it fills the GPU and is therefore large and
multi-cluster---exactly the regime the deconstruction-$\lambda$ floor
governs.  So HPL does \emph{not} see the $473$-TFLOP roof.

It is worth being precise about \emph{why} the panel width \textrm{NB}
matters, because it does two unrelated jobs and an earlier version of this
passage credited it with the wrong one.  As the depth $k$ of the trailing
update, \textrm{NB} does \emph{not} move the deconstruction floor at all:
the deconstruction load is $c_q r (\lambda_A m k + \lambda_B k n)$ against
$2mnk$ useful FLOPs, and $k$ cancels.  What it does is amortise
\emph{reconstruction}, which is charged per output element and therefore
falls as $1/\textrm{NB}$.  Separately, and in its second role as the
block size of the block-cyclic layout, \textrm{NB} sets the granularity of
the local edges $M, N$, so an \textrm{NB} that is a multiple of the reach
$R{=}256$ keeps those edges cluster-aligned.  That second effect is real but
small at HPL's scale: at a local edge of $8192$ the misalignment penalty for
a ragged $M{=}N{=}8000$ is ${\approx}2\%$, not the sharp ragged worst case
that afflicts small matrices.  The first effect is the large one, and
Table~\ref{tab:hplnb} quantifies it.

\begin{table}[!ht]
\caption{Sensitivity of the modeled per-GPU HPL trailing-update rate to the
panel width \textrm{NB}, at a local output edge $M{=}N{=}8192$ on Rubin.
Values are $P_{\text{svc}}$ (reconstruction-aware, \S\ref{sec:twofunc}) in
TFLOPS of useful \fp{64}; \textbf{bold} marks the better route at that
\textrm{NB}.  Reported GPU HPL practice is
$\textrm{NB}\approx892$--$1024$~\cite{chpc_hpl_gpu,kempner_hpl}, i.e.\ near
the $\textrm{NB}{=}1024$ column of this table.  Claim status: modeled projection from
\texttt{params.py}, not measurement.}
\label{tab:hplnb}
\centering
\footnotesize
\begin{tabular}{lrrrrrr}
\toprule
route & $\textrm{NB}{=}128$ & $256$ & $512$ & $1024$ & $2048$ & $4096$ \\
\midrule
S (published set, RN contract) & \textbf{186} & \textbf{186} & 182 & 182 & 182 & 182 \\
E (hybrid, codesigned)         & 169 & 159 & \textbf{202} & \textbf{234} & \textbf{235} & \textbf{235} \\
\bottomrule
\end{tabular}
\end{table}

\noindent Two things in that table deserve to be said plainly rather than
left for a reader to notice.  First, the $0.50$-of-roof headline
($235$ of Rubin's $473$~TFLOPS) is an
\textrm{NB}-conditional claim: E reaches $235$ only for
$\textrm{NB}\gtrsim1024$, and at $\textrm{NB}{=}256$ it delivers $159$,
\emph{below} the published set.  The claim survives because reported GPU
HPL practice sits at $\textrm{NB}\approx892$--$1024$~\cite{chpc_hpl_gpu,%
kempner_hpl}, but it survives on an empirical convention, not on a
theorem.  Second, the two routes carry different accuracy contracts, and
the faster one carries the weaker: S is covered by the round-to-nearest
Ozaki~II theorem, while E's guarantees are the per-set obligations of
Appendix~\ref{app:obligations}.  The box below therefore quotes both, and
a reader who wants the theorem should read the S row---$182$~TFLOPS, $0.38$
of the $473$-TFLOPS roof---as the contract-backed number.

The box is an explicit
order-of-magnitude \emph{reference}, not a submission: Top500 does not
currently accept Ozaki-emulated DGEMM for \fp{64} Linpack, so the numbers
below indicate only what the per-GPU floor implies at scale.

\begin{center}\small
\fbox{\parbox{0.93\linewidth}{%
\textbf{HPL per Rubin GPU} (emulated \fp{64}, today's $16$-CTA silicon,
$\textrm{NB}{=}1024$, $P_{\text{svc}}$ at a local edge of $8192$), quoted
for both accuracy contracts:
\\[2pt]
\begin{tabular}{@{}llll@{}}
route & per GPU & of $473$-TF roof & accuracy contract \\
S (published set) & ${\approx}182$~TF & $0.38$
  & round-to-nearest Ozaki~II theorem \\
E (hybrid, codesigned) & ${\approx}235$~TF & $0.50$
  & per-set obligations, App.~\ref{app:obligations} \\
\end{tabular}
\\[3pt]
Both fractions are taken against the \emph{common} $473$-TFLOPS arithmetic roof
$P_{\fp{8}}/37$, so that the two routes are directly comparable on one scale.
Table~\ref{tab:algs} instead reports each route against \emph{its own} roof;
there the E floor reads $0.54$ of set~E's $438$~TFLOPS, which is the same
$235$~TF.\\[3pt]
That is ${\approx}6\times$ and ${\approx}8\times$ the ${\approx}30$-TFLOP
native \fp{64}, and both bracket NVIDIA's announced ${\sim}200$-TFLOP
``Emulated DGEMM.''  The S contract is componentwise \fp{64} with exact
residue-domain accumulation, for which HPL's residual check is routinely
passed on GPUs.\\[3pt]
\textbf{$\mathbf{10{,}000}$-GPU cluster (ballpark):} DGEMM peak
$1.82$~EFLOPS (S) or $2.35$~EFLOPS (E); at the HPL efficiency empirically
established across a decade of large GPU clusters ($75$--$85\%$ over panel
factorisation, pivoting, look-ahead, and communication)
$R_{\max}\approx1.4$--$1.5$~EFLOPS (S) or $1.8$--$2.0$~EFLOPS (E)
\fp{64} sustained---reference figures, no bespoke system model
claimed.\\[3pt]
\textbf{With the preferred co-design target below} (conditional on the
Option~C requirement table, Table~\ref{tab:optionc}, being met)\textbf{:}
each route reaches \emph{its own} roof---not a common one.  Because
Option~C removes the deconstruction term $c_q$ outright, the ranking is
then set by $\alpha$ alone, and the \emph{theorem-backed} published set~S
($\alpha{=}37$) becomes the fastest at ${\approx}473$~TFLOPS, ahead of the
hybrid~E ($\alpha{=}40$, ${\approx}438$) and the all-byte~A ($\alpha{=}46$,
${\approx}380$).  On the S row the cluster DGEMM peak becomes
$4.73$~EFLOPS and $R_{\max}\approx3.6$--$4.0$~EFLOPS: HPL roughly
\emph{doubles} against today's E row on the same $10{,}000$ GPUs and
reaches ${\approx}2.6\times$ today's S row---while \emph{gaining} the
round-to-nearest contract rather than trading it away.}}
\end{center}

\begin{figure}[t]
\centering
\includegraphics[width=\linewidth]{fig_optionc.pdf}
\caption{The central hardware co-design target, illustrated. \emph{(a)}~Today
the residue conversion runs on the SIMT/integer pipe, competes with the \fp{8}
MMA stream, round-trips through SMEM, and---for a large output---is repeated
once per cluster: this is the deconstruction-$\lambda$ floor ($0.50$ of the
$473$-TFLOPS roof on Rubin). \emph{(b)}~\textbf{Option~C} performs the residue-decompose transform
\emph{in the async copy engine}, converting each \fp{64} tile in flight and
depositing planes in MMA operand layout; deconstruction leaves the
\emph{compute} budget ($c_q{\to}0$ on the SIMT/INT pipe), re-splitting becomes
free ($\lambda$-free), and---\emph{once the requirements of
Table~\ref{tab:optionc} are met}---the emulated rate reaches each route's own
roof at today's cluster, while the same datapath un-binds the
conversion-bound sparse kernels.  Option~C does not zero conversion
\emph{time}, only the compute-pipe term: the transform must sustain
$166$--$325$~TMAC/s ($1.3$--$2.6\times$ the residual \inteight{} pipe) and the
deposit $55$--$65$~TB/s of SMEM writes.  The codesigned modulus sets (byte
extraction plus a few mod-by-invariant multiply--truncates) keep it a
fixed-function residue block rather than a general converter; everything else
stays in software.}
\label{fig:optionc}
\end{figure}

\paragraph{The preferred co-design target to reach the roof.}  Constrain the
problem the way a vendor would---minimise silicon and new datapaths, and let
the proposed \emph{software} carry the complexity---and one option dominates
\emph{under this model}; area, power, routing, and concurrency remain a
Part-3 obligation (Table~\ref{tab:optionc}), so we prioritise rather than
establish minimality:
\textbf{Option~C}, a residue-decompose transform mode in the
TMA/asynchronous copy engine (\S6.5.2 of Part~1~\cite{matsuoka2026fp8part1};
illustrated in Fig.~\ref{fig:optionc}).
It converts each \fp{64} tile to residue planes \emph{in flight},
HBM${\to}$SMEM, so deconstruction leaves the compute budget
entirely---$c_q{\to}0$ on the SIMT/integer pipes---and the deconstruction load
$c_q r/R$ that sets the floor vanishes at \emph{every} reach: the emulated rate reaches
the roof at \emph{today's} $16$-CTA cluster, with no larger cluster, TMEM
tile, or L2 bandwidth, because re-splitting ($\lambda$) is now free (the copy
engine re-converts at stream rate).  This is conditional on the plane-deposit
path: Option~C zeroes the compute-pipe $c_q$ but not conversion \emph{time},
which becomes $T_{\text{cvt}}=\max(T_{\text{input}},\,
N_{\text{scalar}}N_{\text{MAC}}/P_{\text{transform}},\,T_{\text{deposit}},\,
T_{\text{tensor-read}})$; ``reaches the roof'' holds once the transform
sustains the stream rate \emph{and} the deposit sustains its
$(p_{\text{store}}/8){\times}$ share.  Those are provisioning
\emph{requirements} on a vendor, not properties we derive, so we state them
as a bill of materials: Table~\ref{tab:optionc}.  At HPL's panel widths the
model puts the result at the roof to within the ${\approx}1$--$4\%$ Garner
reconstruction epilogue, which overlaps on the residual \inteight{} pipe
(\S\ref{sec:recon}).

\paragraph{What Option~C actually costs, stated as a requirement.}
Table~\ref{tab:optionc} is the ask.  Three of its rows deserve comment
because two of them are smaller than a reader would guess and one is
larger.  \emph{The deposit is small, and exactly so}: the SMEM plane-write
rate is $p_{\text{store}}/R$ bytes per useful \fp{64} FLOP while the
operand read the MMA already performs is $p_{\text{store}}/T$, so the new
write traffic is exactly $T/R = 64/256 = \tfrac14$ of a read that already
happens---an identity, not an estimate, and the strongest honest argument
for Option~C on the bandwidth axis.  \emph{The input side is an L2 ask, not
an HBM ask}: $8/R$ bytes per FLOP is $12$--$15$~TB/s, ${\approx}17\%$ of L2
service, because the slab panels are L2-resident under the fused schedule.
\emph{The transform datapath is the large ask}: at each route's own roof it
must sustain $166$--$325$~TMAC/s, which is $1.3$--$2.6\times$ the
platform's \emph{entire} residual \inteight{} tensor throughput.  Earlier
%\stale{300 narrow MACs}
drafts described this block as ``${\approx}300$ narrow MACs per copy
engine''; that is a per-engine \emph{width}, and it is not derivable
without a clock and a copy-engine count, neither of which is a published
quantity.  We therefore state the aggregate rate, which is derivable, and
leave the width, ports, area and power to the vendor---a Part-3 obligation,
not a delivered count.  What the software does buy is that the datapath is
\emph{narrow}: because our codesigned modulus sets reduce conversion to
byte extraction plus a handful of mod-by-invariant multiply--truncates, it
is a fixed-function residue block, not a general converter, and the moduli,
the two-limb reduction, and the exact reconstruction all stay in software.
Two further properties make it the preferred co-design choice under
the present performance model.  \emph{It is
precedented}: the copy engine already performs layout transforms (TMA
swizzle, Blackwell decompress-on-copy).  \emph{It also fixes sparse}: the
conversion-bound SpMV/GEMV kernels of Part~1 meet $c_q$ directly, so the
same datapath un-binds them---one change closes both regimes, which no
other row of Table~\ref{tab:optionc} does.  This is \textbf{Plan~A}: the option prioritised by the present model,
the only lever that
reaches the roof at \emph{unchanged} reach, and the only one that
closes the sparse side as well.

\begin{table}[!ht]
\centering\footnotesize
\setlength{\tabcolsep}{4pt}
\caption{\textbf{Option~C as a vendor requirement, not as a result.}  Every
row is what a vendor must provision, evaluated per Rubin GPU at
\emph{each route's own} roof under the $4{\times}4$ cluster of $64^2$ tiles
(reach $R{=}256$); none of it exists on shipping silicon.  Script:
\texttt{verify/optionc\_req.py}.  The three sets do not share a roof: with
$c_q$ removed the ranking is set by $\alpha$ alone, so S ($\alpha{=}37$)
leads at $473$, E ($\alpha{=}40$) at $438$, A ($\alpha{=}46$) at $380$~TF.
\emph{Correction to earlier drafts:} the deposit band was printed as
%\stale{55--83}
$55$--$83$~TB/s.  That $83$ folded two errors: it priced set~A at set~S's
$473$-TF roof, which set~A cannot reach, and it used
$p_{\text{store}}(\text{A}) = 45$, which counted no squares in a set whose
first modulus is $256 = 16^{2}$; the correct value is $44$
(\S\ref{sec:planecounts}, Table~\ref{tab:tuples}).  Evaluated
route-consistently at the corrected plane count the band is
$55$--$65$~TB/s.  The two \textsc{tmem}-tile alternatives are likewise
corrected: the multipliers here are what a vendor must \emph{provision},
i.e.\ the worst case over the three sets ($4\times$ and $9\times$, both
set~A's), against the per-route ranges $3.5$--$4.0\times$ and
$7.9$--$9.0\times$ of \S\ref{sec:hw}; earlier drafts printed
$3\times$ and $6.75\times$, which are neither.  Claim status: modeled
requirement derived from
\texttt{params.py}; no measurement, and no vendor commitment, is implied.}
\label{tab:optionc}
\begin{tabular}{@{}l>{\raggedright\arraybackslash}p{4.3cm}rrr@{}}
\toprule
requirement & what it is & S & E & A \\
\midrule
route roof (TF) & each route's own $P_{\text{FP8}}/\alpha$ & $473$ & $438$ & $380$ \\
input scalar rate (Gscalar/s) & unique \fp{64} scalars the transform consumes, $P/R$ & $1848$ & $1709$ & $1486$ \\
\quad as bandwidth (TB/s) & $8/R$ B per FLOP, served from L2 ($88$~TB/s) & $14.8$ & $13.7$ & $11.9$ \\
transforms per scalar (MAC) & frozen-kernel narrow multiply--adds & $176$ & $136$ & $112$ \\
\textbf{transform rate (TMAC/s)} & the datapath ask & $\mathbf{325}$ & $\mathbf{232}$ & $\mathbf{166}$ \\
\quad vs residual \inteight{} & $\times$ the platform's $125$-TMAC/s pipe & $2.60\times$ & $1.86\times$ & $1.33\times$ \\
plane deposit (TB/s) & SMEM writes, $p_{\text{store}}/R$ B per FLOP & $55.4$ & $56.4$ & $65.4$ \\
\quad as a share of the read & $=T/R$ exactly, on every route & \multicolumn{3}{c}{$25\%$} \\
tensor-side operand read (TB/s) & $p_{\text{store}}/T$ B per FLOP (unchanged by C) & $222$ & $226$ & $262$ \\
\quad of which remote (DSM) & $(1{-}1/c)\times$ the above & $166$ & $169$ & $196$ \\
staging buffer (KiB/tile) & planes of one $64^2$ \fp{64} tile ($32$~KiB in) & $120$ & $132$ & $176$ \\
latency / ports & drain the staging buffer at the deposit rate & \multicolumn{3}{c}{Part-3 obligation} \\
area / power & fixed-function residue block in the copy engine & \multicolumn{3}{c}{Part-3 obligation} \\
\midrule
\multicolumn{5}{@{}l}{\emph{the alternatives, for the same dense effect}} \\
$C{=}64$ ($8{\times}8$) cluster & cross-GPC DSM at $4\times$ the fabric reach & \multicolumn{3}{c}{floor $0.50\to0.92$} \\
$C{=}128$ ($16{\times}8$) cluster & cross-GPC DSM, reach $683$ & \multicolumn{3}{c}{floor $\to$ roof} \\
TMEM tile $128^2$ & TMEM SRAM $256\to1024$~KiB ($4\times$) & \multicolumn{3}{c}{floor $0.50\to0.92$} \\
TMEM tile $192^2$ & TMEM SRAM $256\to2304$~KiB ($9\times$) & \multicolumn{3}{c}{floor $\to$ roof} \\
faster L2 (Plan~B) & L2 service $4\times$HBM $\to10$--$12\times$HBM & \multicolumn{3}{c}{roof, \emph{dense only}} \\
\bottomrule
\end{tabular}
\end{table}

\paragraph{Plan B, independent of the conversion datapath: a faster L2 with
software-blocked materialisation.}  If a programmable copy-engine transform
is judged too invasive, the datapath-independent fallback scales an
\emph{existing} structure---L2 service bandwidth---and lets software carry
the complexity. Materialise the residue planes, but \emph{blocked}: tile the
output so each block's planes fit the $126$-MB L2 (at $\textrm{NB}{=}2048$ a
$1024^2$ block's planes are almost exactly $126$~MB), keep the row-panel's
planes L2-resident, and stream both operands to the tensor cores at the
\fp{8} rate ($\lambda{=}1$ within the block). The materialised ceiling is
then $B_{\mathrm{L2}}/(p/\mathrm{TILE})$: $0.60$ of the $473$-TFLOPS roof at
$6\times$HBM,
$0.79$ at $8\times$, and the roof at ${\approx}10$--$12\times$. The lone
hardware change is L2 bandwidth---no new datapath, instruction, or
fabric---and the blocking that satisfies the L2 \emph{capacity} predicate is
pure software, so this is the hardware-lightest path \emph{second} to
Option~C. Two honest caveats: ${\approx}10\times$-HBM L2 is a real bandwidth
investment (today ${\sim}3$--$5\times$), and, unlike Option~C, it is
\emph{dense-only}---sparse kernels have no operand reuse to amortise the
materialised feed, so it does nothing for SpMV/GEMV. Two further ``scale an
existing structure'' options round out the menu: a larger \emph{TMEM tile}
(a $3.5$--$4.0\times$ SRAM capacity bump $\to0.92$ on-the-fly, no
materialisation, and it would let D run at $n_{\text{blk}}{=}2$ rather
than $3$---though that halves D's re-read charge without touching its
roof, which is why D stays out of the menu either way), and a pure
\emph{panel} ($\textrm{NB}$)
increase---free, but it reaches only the $0.50$ floor, never the roof. The
whole ladder is Table~\ref{tab:limits}.

% =======================================================================
\section{Projected Performance}
\label{sec:proj}

Table~\ref{tab:proj} evaluates Eq.~\eqref{eq:pdense} across the
Ozaki~2.5 ladder---S0, the shipping path; L1, the \texttt{dp4a}
route of \S\ref{sec:ozaki25}; the two-limb tensor route; and the
codesigned sets of \S\ref{sec:codesign}---on Rubin and GB300.  Three
readings summarise it.

\begin{table}[!ht]
\caption{\emph{Reduced-model upper envelopes}, software routes only
(TFLOPS of useful \fp{64} $2mnk$ work; $\eta_{\fp{8}}{=}1$;
\inteight{}-capacity-aware effective rates; conditional projections,
\emph{not} delivered performance; generated from \texttt{params.py}).
``Switched'' dispatches the route by $\nbar$ (Rubin: A below
${\approx}410$, E to ${\approx}620$, two-limb S above; GB300:
tensor A below ${\approx}180$---its \texttt{dp4a} realisation
within ${\approx}7\%$---E to ${\approx}210$, L1 to the
$135$-TFLOPS roof at ${\approx}220$, two-limb S from ${\approx}290$;
Figure~\ref{fig:switch}).  The aspirational L1 count
(${\approx}7.5$) is excluded from the envelope pending its reuse
schedule.  Hardware is deliberately absent: Option-C-class conversion
hardware (Part~1) would remove the conversion term at every size, but
on current GPUs these software routes are what is deployable.  All
route values are ideal-overlap envelopes; schedule eligibility
(storage mode, shape, capacity) per \S\ref{sec:storagemodes};
serialisation endpoints in the text.  Claim status: modeled
projection.}
\label{tab:proj}
\centering
\footnotesize
\setlength{\tabcolsep}{4.5pt}
\begin{tabular}{lcccc|cccc}
\toprule
 & \multicolumn{4}{c}{$\nbar$: \textbf{achieved today} (single cluster)}
 & \multicolumn{3}{c}{$\nbar$: convert-once envelope$^{\dagger}$} & knee \\
\cmidrule(lr){2-5}\cmidrule(lr){6-8}
software route & 32 & 64 & 128 & 256 & 512 & 1024 & 2048 & $n^{*}$ \\
\midrule
\tblinput{tab_proj_body.tex}
\bottomrule
\end{tabular}
\\[2pt]
{\footnotesize $^{\dagger}$\emph{Clipping status.} Rates are tabulated for
\emph{square} outputs, for which $\nbar{=}$edge and single-cluster
$\Leftrightarrow$ edge${\le}256$. Columns $\nbar{\le}256$ thus fit one cluster
and are \textbf{achieved today} (throughout, in the \S\ref{sec:intro} sense:
modeled on shipping silicon with no hardware change, not measured), irrespective
of clipping (a non-square shape
at the same $\nbar$ is instead governed by the size-weighted
$\lambda_{\mathrm{eff}}$ of \S\ref{sec:codesign}). Columns $\nbar{>}256$ are
\emph{convert-once envelopes}: achieved today for tall/skinny or multi-panel
shapes, whose $\lambda_{\mathrm{eff}}$ stays $O(1)$ (${\approx}1$--$1.5$---the
real-application regime of Table~\ref{tab:apps}, where they are realised), but
for a large \emph{square} output ($\lambda_{\mathrm{eff}}{=}$edge$/256$) they
require the co-design of \S\ref{sec:hw} and are otherwise \emph{clipped} to the
deconstruction-$\lambda$ floor (${\approx}235$~TFLOPS on Rubin,
Table~\ref{tab:algs}). GB300 is the exception: its floor equals its
$135$-TFLOP roof, so its $\nbar{>}256$ cells are roof-bound (achieved today),
not clipping-limited. Every Rubin rate in this paper is thus either
\emph{fundamental} (achieved today) or \emph{clipping-limited} (a convert-once
envelope that needs the hardware of \S\ref{sec:hw} for large square DGEMM); the
two are distinguished wherever a number appears.}
\end{table}

\emph{(i) The announced operating region---and where the gains need no
hardware change.}  The $\nbar{\le}256$ column is achieved today,
single-cluster, with no hardware change: the switched dispatch reaches
$243$~TFLOPS at $\nbar{=}256$ (${\approx}2.4\times$ the shipping path). Above
$256$, the reduced model projects $\nbar{=}512$ rising from ${\approx}200$ to
$364$ (two-limb on the published set), $380$ (all-byte), or $438$~TFLOPS
(hybrid/switched)---a conditional $1.8$--$2.2\times$. These larger-$\nbar$
figures are \emph{convert-once envelopes}: they are realised \emph{today} for
the tall/skinny and small-batch shapes of real applications (Table~\ref{tab:apps}),
where the switched dispatch is worth ${\approx}1.6$--$1.9\times$
(${\approx}2\times$ on the block-Krylov rows) over simple deconstruction with no
hardware---but for a large \emph{square} output they require the co-design of
\S\ref{sec:hw} and are otherwise clipped to the ${\approx}235$-TF floor. The
practical reading is therefore \emph{positive}: on Rubin, Ozaki~2.5 is
already useful---near the crossover, only lightly clipped ($0.89$--$0.94\times$,
not the $0.50$ floor)---for the block-Krylov, batched, and panel work that
dominates real solvers; only the large-square-DGEMM headline waits on
hardware. These are projections at
$\eta_{\fp{8}}{=}1$; every loss the roof ignores subtracts from both
numerator and baseline in ways only measurement can apportion.  On
GB300 the switched dispatch runs tensor A in the block-width band
(its \texttt{dp4a} realisation within ${\approx}7\%$), E and L1
through the middle, and the two-limb route on the roof (from
$\nbar \approx 290$): the $135$-TFLOPS roof is reached from
$\nbar \approx 220$, with $95$ modeled at $\nbar{=}128$
($1.9\times$ the shipping path there)---against GB300's
$1.4$-TFLOPS native reference, a ${\approx}17$--$96\times$ band
throughout the evaluated range $\nbar \ge 32$, which is the Part~1
argument in its starkest form.
\emph{(ii) One-shot large DGEMM.}  This is precisely the regime the
deconstruction-$\lambda$ floor governs (\S\ref{sec:hw}): a single large
square output is multi-cluster, so the convert-once crossover of
Eq.~\eqref{eq:pdense}---roof approached above $\nbar{\approx}1200$ for the
shipping path---is realised only as an \emph{upper envelope}, and the
achieved rate plateaus at ${\approx}0.50$ of the $473$-TFLOPS roof (Rubin), not at the
roof. That convert-once reading holds only inside a single cluster or under
materialisation; for the deployable on-the-fly schedule the binding term is
the re-split floor, and lifting it to the roof (larger cluster, TMEM tile,
or L2 bandwidth) is the co-design question of \S\ref{sec:hw}.
\emph{(iii) Structurally sub-crossover workloads} are where
the routes change the picture qualitatively; they are treated in
\S\ref{sec:apps}.

\paragraph{Tensor-service concurrency: the two-endpoint bracket.}
The tensor-migrated routes charge their reduction GEMMs to the
\inteight{} tensor rate as if it were a concurrent capacity beside
near-peak \fp{8} work; as \S\ref{sec:ozaki25} notes, that
independence is not a proven property, and the honest statement is a
bracket between two analysable endpoints.  Under full independence
the tensor-migrated routes deliver the Table~\ref{tab:codesign}
values.  Under complete serialisation on a shared tensor service the
delivered rate is the harmonic composition
$P_{\text{ser}} = (1/P_{F} + 1/P_{I})^{-1}$ of the \fp{8}-side and
\inteight{}-side rates: at $\nbar{=}512$ on Rubin this gives
${\approx}206$ (S), ${\approx}228$ (A), and ${\approx}227$~(E)
TFLOPS.  The dispatch's floor, however, is
\emph{\inteight{}-tensor-contention-free}:
the pure-\texttt{dp4a} routes use no tensor \inteight{} capacity at
all, so even a fully serialised tensor service leaves
A-at-\texttt{dp4a} at ${\approx}352$ and L1 direct at
${\approx}310$~TFLOPS at $\nbar{=}512$ on Rubin.  The honest
software-route bracket at $\nbar{=}512$ is therefore $[352, 438]$
for the switched dispatch and $[310, 364]$ for the published set
(\texttt{dp4a} versus two-limb), degrading the conditional uplift
over the published $200$ from ${\approx}2.2\times$ to a floor of
${\approx}1.76\times$; at $\nbar{=}256$ the bracket is $[176, 243]$.
On GB300 the \texttt{dp4a} route reaches the full $135$-TFLOPS
ceiling from $\nbar \approx 223$, so the GB300 conclusions are
\inteight{}-tensor-contention-free.  Between the endpoints we
interpolate as
$T_{\text{tensor}} = \max(T_F, T_I) + \theta\, \min(T_F, T_I)$,
$\theta \in [0,1]$ ($\theta{=}0$ independent, $\theta{=}1$
serialised); measuring $\theta(\text{shape}, \text{occupancy})$
joins the validation plan of \S\ref{sec:validation}.

\paragraph{SIMT--\fp{8} overlap: the second serialisation axis.}
Avoiding \inteight{}-tensor contention is not the whole story: the
\texttt{dp4a} routes still assume their SIMT conversion work
overlaps the \fp{8} MMA stream.  We parameterise that overlap by
$\rho_{\text{simt,fp8}} \in [0,1]$ ($0$ ideal overlap, $1$ complete
serialisation on the shared issue path).  At complete serialisation
the Rubin $\nbar{=}512$ endpoints are the harmonic compositions
$(1/352 + 1/380)^{-1} \approx 183$~TFLOPS for A-\texttt{dp4a} and
$(1/310 + 1/473)^{-1} \approx 187$ for L1.  Read those numbers as an \emph{equal-overlap-degradation
sensitivity}, not an unconditional floor---it conditions on both
paths sharing one overlap coefficient---and keep its three
ingredients separate: \emph{(i)} the route endpoints (ideal
$352/310$, serialised $183/187$ at $\nbar{=}512$); \emph{(ii)} the
announced $200$, whose size and algorithm provenance are unknown; and
\emph{(iii)} the matched-degradation ratio.  For (iii): complete
SIMT--tensor serialisation collapses the shipping baseline too,
because S0 embeds the same overlap assumption---the memo's
$P_{\text{int}}$ normalisation and the shipping path's own SIMT
conversion presume it---so the consistently serialised S0 is
$(1/200 + 1/473)^{-1} \approx 141$ at $\nbar{=}512$ and ${\approx}83$
at $256$, and the like-for-like ratio is ${\approx}1.30\times$
($512$) and $1.46\times$ ($256$).  Comparing serialised routes
against the announced $200$ mixes worlds and is not claimed.  Structurally, a tensor MMA occupies a shared issue
slot only once per many tensor-busy cycles, so the shared-issue
serialisation mechanism is weak---an argument, not a measurement,
and $\rho_{\text{simt,fp8}}$ joins $\theta$ in the paired-rate
measurements of \S\ref{sec:validation}.

% =======================================================================
\subsection{Application-Geometry Scenarios: Measured Call-Shape Traces}
\label{sec:apps}

The value of the switched dispatch is best seen against the workloads
that actually occupy the sub-crossover region, and against the
alternative they would otherwise fall back to: Rubin's \emph{native}
\fp{64} path, illustratively ${\approx}30$~TFLOPS of blocked DGEMM
(Figure~\ref{fig:knee}, flat line; to be measured).  The geometry
matters: rank-$n_b$ trailing updates have large $\nbar$ and were never
the problem; the structurally bounded class is where one \emph{output}
dimension is a block width---supernodal/frontal update panels in
SuperLU\_DIST- and MUMPS-class sparse direct
solvers~\cite{li2003superlu,mumps}, panel-internal factorisation
kernels, LOBPCG and block-Krylov eigensolvers~\cite{knyazev2001lobpcg}
(block widths $16$--$128$), and batched small GEMMs in tensor
contraction.  Under the switched dispatch the reduced model projects,
at $\nbar = 64/128/256/384$: $61/122/243/364$~TFLOPS on Rubin, versus
$25/50/100/150$ on the shipping path---a uniform
${\approx}2.4\times$ across the band, with the
emulation-versus-native crossover pushed from $\nbar \approx 80$
down to $\nbar \approx 32$ against the illustrative $30$-TF
baseline (${\approx}35$ against the official $33$-TFLOPS
specification~\cite{nvidia_hgx})---at or below typical block widths.
On GB300 the same band runs $47/95/135/135$ versus $25/50/100/135$
(${\approx}1.9\times$ at block widths $64$--$128$, converging at
the $135$-TFLOPS roof beyond the shipping knee of ${\approx}350$)---and with
native \fp{64} at ${\approx}1.4$~TFLOPS there is no crossover to
push within the evaluated range: every plotted route exceeds the
native reference for $\nbar \ge 32$, and the dispatch question is
only \emph{which} route.

\paragraph{Measured call-shape traces.}  Whole-application gains
depend on each code's mix of GEMM geometries.  Rather than assume
mixes, we \emph{measured} them: using an \texttt{LD\_PRELOAD}
interposer (\texttt{traces/blas\_shim.c}, supplied in the artifact with every runner script), we
captured the $(m, n, k)$ of each \texttt{dgemm}/\texttt{dsyrk} call
from \emph{six instrumented configurations across four
library/application classes}, all running unmodified library
implementations on author-constructed inputs---SciPy LOBPCG on a
$48^3$ Laplacian at block widths $64$ and $128$; multifrontal sparse
LU (UMFPACK) on a $700^2$ convection--diffusion operator;
coupled-cluster tensor contractions (PySCF CCSD on benzene in
cc-pVDZ, capped at six iterations); and netlib LAPACK blocked LU and QR at
$n{=}4096$.  The fixed captured traces measure geometry for the
stated software stack; replaying them through the route model
produces GEMM/SYRK-portion \emph{scenario projections}, not
application benchmarks or executions of an Ozaki-2.5 kernel
(Table~\ref{tab:apps}, Figure~\ref{fig:traces}; work-weighted
harmonic composition over Eq.~\eqref{eq:pdense}, the same machinery
as Table~\ref{tab:proj}).
Three measured facts stand out.  \emph{First}, LOBPCG at $b{=}64$
places $100\%$ of its GEMM work at $\nbar \le 256$ (median $128$:
the $2mn/(m{+}n) \to 2b$ geometry, measured), and netlib blocked QR
places half its BLAS-3 work at $\nbar \approx 64$---the
block-width-bounded class is real and load-bearing.  \emph{Second},
multifrontal fronts are fatter than commonly assumed: UMFPACK's
median GEMM sits at $\nbar \approx 670$ (quartiles $380$--$850$),
squarely in the crossover band of \S\ref{sec:puzzle}---real
sparse-direct work lives exactly where the deconstruction term
bites, which independently motivates the size sweep.  \emph{Third},
sequential supernodal SuperLU (SciPy's \texttt{splu}) issues
essentially no BLAS-3 at all (its panel updates are
\texttt{dgemv}-based), a reminder that the BLAS-3 supernodal
geometry this paper targets is the multifrontal/distributed class.
Amdahl fractions for non-GEMM work further dilute whole-run numbers,
and the mixes below are GEMM-portion composites only; the native
columns compare against flat illustrative references and should be
read as order-of-magnitude bands, not predictions.

\paragraph{Composite model conventions.}  The geometry of
Table~\ref{tab:apps} is measured; the composites are model
projections over it, computed as follows.  Each record is assigned
its eligible storage schedule (split-$k$ / fused-$\lambda$ /
L2-materialised / HBM-materialised planes at $2p$ bytes,
\S\ref{sec:storagemodes}) and its route rate is capped by the
record's memory roof at its \emph{additive} traffic
$Q_0 + Q_{\text{plane}}$ with $Q_0 = 8\{k(m{+}n)+mn\}$
(Eq.~\eqref{eq:modeMadd}); the reconstruction tax of
Eq.~\eqref{eq:recongamma} is applied on the dispatched host; and the
shipping baseline S0 is capped by the \emph{same} memory roof and
tax, so the comparison is like-for-like.  \textsc{dsyrk} records are
charged as one unique operand (the Gram factor $A$ of
$C = A A^{\mathsf T}$): triangular work $m\,n\,k$, a single converted
operand $n_{\text{uniq}} = mk$ in the conversion and plane ledgers,
and $\nbar = n_C$; the transposed operand view is a marshalling, not
a second conversion; the output $C$ is charged a single write under the
overwrite convention $\beta_{\text{BLAS}}{=}0$ that $Q_0$ uses
throughout (a nonzero $\beta_{\text{BLAS}}$ would add a read of the
triangular $C$, which the interposer does not currently record).  (These traces contain no \textsc{dsyrk}-tagged
records---the LOBPCG Gram products were interposed as GEMM---so this
convention is stated for completeness and leaves the present
composites unchanged.)  Quantiles and composite speedups are
FLOP-weighted, in the harmonic form
$P_{\text{comp}} = \big(\sum_i W_i\big)/\big(\sum_i W_i/P(\nbar_i)\big)$
with speedup $S = \big(\sum_i W_i/P^{\text{base}}_i\big)/\big(\sum_i
W_i/P^{\text{route}}_i\big)$; per-record predictions ship as
\texttt{traces/sched\_*.csv}.

\begin{table}[!ht]
\caption{Measured call-shape traces and their model-projected
GEMM-portion composites under the switched dispatch (both platforms).
Geometry is \emph{measured} (BLAS-3 interposer; hardware-independent);
the composites are \emph{model projections} over that geometry under
the per-record schedule-, reconstruction-, and memory-aware model
detailed in the preceding paragraph.  ``work $\nbar{\le}256$'' =
fraction of traced GEMM flops at $\nbar \le 256$.  Claim status:
modeled projection over measured geometry.  Composites are reported at
the conservative SIMT-Garner reconstruction cost floor; the ${\approx}r$
codesign target of \S\ref{sec:recon} would raise the small-$k$ Rubin
native multipliers as noted.  The final three columns are the
\emph{counterfactual} of \S\ref{sec:hw}: the same per-record
schedule, and the same memory roof and plane-feed caps, but with the
deconstruction floor lifted to the compute roof
($473$~TF on Rubin, $135$~TF on GB300).  It is a ceiling bought by
hardware that does not exist, not a delivered rate.  Its two multipliers
are that ceiling over the shipping baseline and over the native
\fp{64} unit---the same pair as the delivered columns to their left, so
the two cases can be read against one another rather than only the
co-design case against today's software; \emph{delivered} is the
composite rate so obtained and the fraction of the roof it represents.
Because both pairs are ratios of the same two rates to the same two
references, each pair carries the identical headroom factor, which is
the quantity the next sentence reports.
\emph{No row reaches $100\%$}---once deconstruction is free the traced
geometry is bandwidth-bound, so the \emph{additional} headroom the
co-design buys over Ozaki~2.5 as modeled today is
${\approx}2.5$--$3.3\times$ on Rubin but only ${\approx}1.1$--$1.5\times$
on GB300, whose memory roof is much nearer its compute roof.}
\label{tab:apps}
\centering
\footnotesize
\setlength{\tabcolsep}{2pt}
% Nine columns at \tabcolsep=2pt measure 450.70pt against a \linewidth of
% 452.97pt (measured with \sbox, not estimated).  The co-design block used to be
% a single p{2.05cm} cell holding a multiplier plus a \scriptsize parenthetical,
% which wrapped every row to three lines; splitting it into vs-ship, vs-native
% and delivered costs no width once the three long headers are stacked, and
% gains the vs-native figure that makes the co-design case readable against the
% delivered pair to its left.
%
% The \hspace{0pt} in both p-columns is load-bearing, not decoration.  TeX finds
% hyphenation points only in words preceded by glue, so the FIRST word of a
% paragraph is never hyphenated -- and every cell in these two columns is a
% paragraph whose first word is the whole entry.  That is why `contractions'
% (49.15pt) and the header word `dominated' (42.66pt) overflowed a
% 1.30cm = 36.99pt column by exactly 12.1595pt and 5.66733pt rather than
% breaking: not a width bug, a no-break-point bug.  The leading \hspace{0pt}
% supplies that glue.  Measured, it costs zero width and zero height (identical
% \wd and \ht+\dp with and without it), and it makes the column robust to any
% long label a future trace adds rather than only to today's six.
% 1.55cm = 44.10pt then lets `dominated' set whole (42.66pt) while
% `contractions' still hyphenates.  Widening far enough to set that whole too
% (1.73cm) measures 452.98pt, i.e. 0.01pt OVER \linewidth, so it is not
% available without narrowing column 1 past `(benzene/cc-pVDZ)' (80.05pt =
% 2.82cm), which would only move the ugly break from column 9 to column 1.
\begin{tabular}{>{\raggedright\arraybackslash\hspace{0pt}}p{2.95cm}ccccccc>{\raggedright\arraybackslash\hspace{0pt}}p{1.55cm}}
\toprule
& & & \multicolumn{2}{c}{as modeled today} & \multicolumn{3}{c}{\emph{if} co-design reaches roof} & \\
\cmidrule(lr){4-5}\cmidrule(lr){6-8}
workload (traced config.) &
\begin{tabular}[b]{@{}c@{}}med.\ $\nbar$\\(q25--q75)\end{tabular} &
\begin{tabular}[b]{@{}c@{}}work\\$\nbar{\le}256$\end{tabular} &
vs ship & vs native & vs ship & vs native &
\begin{tabular}[b]{@{}c@{}}delivered\\(\% of roof)\end{tabular} &
dominated by \\
\midrule
\tblinput{tab_apps_body.tex}
\bottomrule
\end{tabular}
\end{table}

The reading is not that every solver triples, but that the measured
geometry confirms the structural claim: the workloads for which
emulated \fp{64} was least usable---LOBPCG and QR panels, whose
traced work is block-width-bounded---are exactly where the
software-only switched dispatch is modeled to be worth multiples, on
current GPUs, with no hardware change; and the traced multifrontal
fronts populate the crossover band itself.  Relative to the earlier
draft, the schedule/memory-roof filter and the on-the-fly
deconstruction-$\lambda$ correction together move several composites
materially---on Rubin, multifrontal $2.07 \to 1.19\times$ and QR
$2.27 \to 1.60\times$; on GB300, LOBPCG $1.90/1.64 \to
1.67/1.59\times$, multifrontal $\to 1.19\times$, and dense LU $\to
0.87\times$ (below unity: at $\bar n{=}3200$ the rank-$64$ trailing
update is bandwidth-bound and the residue reconstruction makes emulation
marginally slower than the shipping baseline there)---because the
multifrontal small-front tail and the GB300 tall-skinny block shapes
(operational intensity ${\approx}8$) are bandwidth-bound, where the
emulated and shipping paths nearly coincide at the same memory roof; the
GB300 LOBPCG composites are capped by exactly that roof.  The GB300
block sharpens
the point from the other side: per-route gains are more modest (the
roof is nearer), but with a ${\approx}1.4$-TFLOPS native reference
every traced workload is an order-of-magnitude argument for emulating
at all---led, below the roof, by pure-SIMT routes that any CUDA
kernel can implement today.

The final three columns answer, per workload, the question the co-design of
\S\ref{sec:hw} raises: \emph{if} the deconstruction floor were lifted
all the way to the compute roof ($473$~TFLOPS on Rubin, $135$ on
GB300), what would each of these workloads
then get---against the shipping baseline, and against the native
\fp{64} unit a user would otherwise run on?  The answer is bounded well
short of the roof---$28$--$74\%$
of it on Rubin, $36$--$95\%$ on GB300---because once deconstruction is
free the binding constraint on this measured geometry is the memory
roof, not the arithmetic one.  The \emph{additional} headroom the
co-design buys over Ozaki~2.5 as modeled here is therefore
${\approx}2.5$--$3.3\times$ on Rubin, where the two roofs are far
apart, and only ${\approx}1.1$--$1.5\times$ on GB300, where they are
not.  Two things follow.  The co-design case is a Rubin-class
argument, not a general one; and even granting the co-design in full,
these traced applications would remain bandwidth-limited, which is the
honest reason we book the deconstruction floor as the \emph{first}
target rather than the only one.  These are scenario projections over
measured geometry, not application benchmarks; replaying the to-be-released
traces through measured kernels is step (vi) of
\S\ref{sec:validation}.

% [t], not [!t]: `!' only suppresses the fraction tests, it never adds a slot,
% and both were measured to leave this float exactly where it is.  Kept plain so
% the specifier does not claim an effect it has not got.
\begin{figure}[t]
\centering
% Authored at exactly one \linewidth (see figstyle.py): the generator's
% figsize IS the printed size, so every fontsize in it is a literal page
% point.  A fractional width here would scale that type back down --
% 0.83 turned this figure's 6.6pt tick labels into 5.5pt -- which is the
% defect the print-size rewrite exists to remove.  Width must stay 1.0.
\includegraphics[width=\linewidth]{trace_shapes.pdf}
\caption{Measured call-shape distributions (share of traced
GEMM/SYRK work per $\log_2 \nbar$ bucket) for the six instrumented
configurations, from the interposer logs (\texttt{traces/}, in the artifact).  The shaded band marks
$\nbar \in [128, 512]$.  LOBPCG and QR-panel work is
block-width-bounded; multifrontal fronts and CCSD contractions
straddle the crossover band; dense LU trailing updates sit far right.
Geometry is hardware-independent; only the projections built on it
are model-conditional.}
\label{fig:traces}
\end{figure}

\subsection{Storage Modes: Where the Planes Live, and What Each Mode
Charges}
\label{sec:storagemodes}

The projections above lean on two disciplines at once---O1's
convert-once accounting and a fused traffic model in
which the residue planes generate no HBM traffic of their
own---and these are not simultaneously free: a plane that is never
written to memory may have to be converted more than once, and a
plane converted exactly once must live somewhere.  We make the
coupling explicit.  For an $m{\times}k$ by $k{\times}n$ product with
$n_{\text{uniq}} = k(m{+}n)$ unique operand elements and $p$ stored
plane bytes per scalar ($30/44/33$ for S/A/E), the storage modes
are: \emph{mode F (fused)}---the planes live in
the SMEM of the owning CTA or thread-block cluster, conversion
multiplicity $\lambda \ge 1$ (a tile shared by several clusters may
be converted by each), no plane HBM traffic; \emph{mode M
(transient materialisation)}---the planes are staged through a
workspace, L2-resident or in HBM, and converted exactly once; and
\emph{mode P (persistent)}---the planes are retained across calls
(operand-stationary O1), each call still \emph{reading} $p$ bytes
per touched scalar.

The rest of this section derives, mode by mode, the bound each of
these charges.  Because those bounds are not evaluated in isolation
but as a per-call \emph{selection}---the engine tries every eligible
schedule on every route and keeps the best---we state that selection
once, as Algorithm~\ref{alg:schedule}, before deriving its
ingredients.  It is the exact content of \texttt{rate\_rec} in
\texttt{params.py}: every projection in this paper, every composite in
Table~\ref{tab:apps}, and every per-record tag in
\texttt{traces/sched\_*.csv} is an evaluation of it.  That last
sentence is a claim about the correspondence between a printed
algorithm and a program, which is exactly the kind of claim this
paper has already had to retract once, so it is a test and not a
promise: \texttt{verify/alg4\_fidelity.py} transcribes the algorithm
\emph{as printed}, independently of the engine, and requires the two
to agree on both the winning rate and the winning tag at every point
of a grid that includes the tall/skinny corner where the ledger
omissions below used to hide.  Reading the algorithm alongside the
derivations that follow is how those omissions became visible in the
first place.

\begin{algorithm}[tp]
\caption{\textsc{Select-Schedule}$(\pi, \nu, m, n, k)$ --- the
per-call storage-mode and route selection. $\pi$ is the platform,
$\nu$ a route of the menu (\S\ref{sec:codesign}). Every schedule is
capped by its own compute rate \emph{and} by its additive memory
traffic $Q_0 + Q_{\text{plane}}$ \emph{and} by any bandwidth it must
be fed at; the best surviving rate wins. The envelope quoted
throughout the paper is $\max_\nu$ of this function.}
\label{alg:schedule}
\begin{algorithmic}[1]
\State \textbf{input:} platform $\pi$, route $\nu$; shape $m,n,k$;
   set $\mathcal{S}(\nu)$ with $p$ stored plane bytes/scalar and
   $r$ moduli; $B = B_{\text{mem}}(\pi)$,
   $B_{\mathrm{L2}} = 4B$, $C_{\mathrm{L2}} = 126$~MB,
   $\text{TILE} = 64$, $C = 16$ CTAs/cluster, $R_\ast = 256$,
   $K_{\text{slab}} = 4096$
\State $W \gets 2mnk$;\quad
   $Q_0 \gets 8\{k(m{+}n) + mn\}$;\quad
   $n_{\text{uniq}} \gets k(m{+}n)$
   \Comment{\textsc{syrk}: $W{\gets}mnk$, one operand, $mn$ terms halved}
\State $S_k \gets \lceil k/K_{\text{slab}} \rceil$;\quad
   $Q_{\text{red}} \gets 8\,r\,mn\,(S_k{-}1)$
   \Comment{split-$k$ residue partials, written and read}
\State $T_m, T_n \gets \lceil m/\text{TILE} \rceil,
   \lceil n/\text{TILE} \rceil$;\quad
   $\mathcal{P} \gets \emptyset$
   \Comment{$\mathcal{P}$: (rate, tag) candidates}
\Statex
\If{$T_m T_n \le C$}
   \Comment{\textbf{mode F, one cluster}: DSM-shared, $\lambda = 1$}
   \State $\rho \gets \textsc{ComputeRate}(\nu, \lambda{=}1)$
   \If{$S_k = 1$}
      \Comment{$Q_{\text{red}}{=}0$: one slab, no partials}
      \State add $(\min\{\rho,\ BW/Q_0\},\
         \textsf{grid-fused-nosplit})$ to $\mathcal{P}$
   \ElsIf{$4\,r\,mn > C_{\mathrm{L2}}$}
      \Comment{partials spill: charge them to HBM}
      \State add $(\min\{\rho,\ BW/(Q_0{+}Q_{\text{red}})\},\
         \textsf{splitk})$ to $\mathcal{P}$
   \Else
      \Comment{partials stay resident: charge them to L2}
      \State add $(\min\{\rho,\ BW/Q_0,\
         B_{\mathrm{L2}}W/Q_{\text{red}}\},\ \textsf{splitk})$
         to $\mathcal{P}$
   \EndIf
\Else
   \Comment{\textbf{multi-cluster}: mode F pays $\lambda$, mode M pays traffic}
   \State $\lambda_A, \lambda_B \gets
      \lceil n/R_\ast \rceil, \lceil m/R_\ast \rceil$;\quad
      $\lambda_{\text{eff}} \gets
      (m\lambda_A + n\lambda_B)/(m{+}n)$
      \Comment{size-weighted multiplicity; $R_\ast$ from Eq.~\eqref{eq:reach}}
   \State $\rho_\lambda \gets
      \textsc{ComputeRate}(\nu, \lambda_{\text{eff}})$;\quad
      $\rho_1 \gets \textsc{ComputeRate}(\nu, 1)$
   \State $Q_{\text{re}} \gets 8\{mk(\lambda_A{-}1) + kn(\lambda_B{-}1)\}$
      \Comment{mode F: \fp{64} operand re-reads, \emph{not} planes}
   \State add $(\min\{\rho_\lambda,\
      BW/(Q_0{+}Q_{\text{red}}{+}Q_{\text{re}})\},\
      \textsf{on-the-fly})$ to $\mathcal{P}$
   \If{$p\,k\min(m,n) \le C_{\mathrm{L2}}$}
      \Comment{hybrid: small operand in L2, large on the fly}
      \State add $(\min\{\rho_\lambda,\
         BW/(Q_0{+}Q_{\text{red}}),\
         B_{\mathrm{L2}}/\Lambda(p\,k\min(m,n),\,
         \tfrac{p}{2\,\text{TILE}})\},\
         \textsf{hybrid-L2})$ to $\mathcal{P}$
   \EndIf
   \If{$p\, n_{\text{uniq}} \le C_{\mathrm{L2}}$}
      \Comment{\textbf{mode M in L2}, Eq.~\eqref{eq:l2cap}: no plane HBM traffic}
      \State add $(\min\{\rho_1,\
         BW/(Q_0{+}Q_{\text{red}}),\
         B_{\mathrm{L2}}/\Lambda(p\,n_{\text{uniq}},\,
         \tfrac{p}{\text{TILE}})\},\
         \textsf{mat-L2})$ to $\mathcal{P}$
   \Else
      \Comment{\textbf{mode M in HBM}: planes cross the \emph{same} bus}
      \State $Q_{\text{plane}} \gets Q_{\text{red}} +
         2p\, n_{\text{uniq}}$
         \Comment{$c = 2p$, Eq.~\eqref{eq:modeMadd}: write \emph{and} read}
      \State add $(\min\{\rho_1,\
         BW/(Q_0{+}Q_{\text{plane}}),\
         B\,\text{TILE}/p\},\
         \textsf{mat-HBM})$ to $\mathcal{P}$
         \Comment{both terms: the feed cap alone is
         looser below $\nbar{=}128$}
   \EndIf
\EndIf
\State \Return $\max \mathcal{P}$, with the maximising tag
   \Comment{the tag emitted to \texttt{traces/sched\_*.csv}}
\Statex
\Function{$\Lambda$}{plane bytes $Z$, feed $\phi$}
   \Comment{L2 bytes/useful FLOP, L2-resident workspace}
   \State \Return $Z/W + \max\{\phi,\ Z/W\}$
      \Comment{write once, read ${\ge}$ once: $\phi$ is under
      one pass below $\nbar{=}64$}
\EndFunction
\Statex
\Function{ComputeRate}{route $\nu$, multiplicity $\lambda$}
   \State $P_{\text{roof}} \gets P_{\fp{8}}/\alpha$;\quad
      $\nbar \gets 2mn/(m{+}n)$
      \Comment{roofs tabulated in Table~\ref{tab:codesign}}
   \State \textbf{if} co-design roof assumed \textbf{then return}
      $P_{\text{roof}}$
      \Comment{overlay: co-design column of Table~\ref{tab:apps}}
   \State $\sigma \gets \lambda\, c_q^{\text{res}}\, r/\nbar +
      N_\gamma(r)/2k$
      \Comment{SIMT ops/FLOP: deconstruction residual $+$ Garner}
   \State $\delta \gets \lambda\, a_{\inteight}/\nbar$
      \Comment{\inteight{} MACs/FLOP; $a_{\inteight}, c_q^{\text{res}}$
      from Table~\ref{tab:codesign}}
   \State \Return $\min\{P_{\text{roof}},\ I_{\text{SIMT}}/\sigma,\
      (P_{\text{I8TC}}/2)/\delta\}$
      \Comment{Eq.~\eqref{eq:tensorknee}, Eq.~\eqref{eq:decfloor};
      an unloaded pipe contributes $\infty$}
\EndFunction
\end{algorithmic}
\end{algorithm}

\paragraph{Mode M through HBM: the plane-only obstruction bound.}
Transient materialisation through an HBM workspace mandates the plane
\emph{write} and at least one \emph{read}: the plane traffic is
$Q_{\text{plane}} = 2p\, n_{\text{uniq}}$ bytes, so
\begin{equation}
P_{\text{useful}} \;\le\; \frac{B_{\text{mem}}\, \nbar}{2p},
\qquad \nbar = \frac{2mn}{m+n},
\label{eq:modeM}
\end{equation}
against $2mnk$ useful flops.  (An earlier draft charged only the
read; the write is not optional, and the crossovers below are the
corrected values, doubled accordingly.)  The bound stops binding
above the plane-only crossover
$\nbar_{\text{mat}} = 2p \cdot (\text{set roof})/B_{\text{mem}}$: on
Rubin ($22$~TB/s) $1290/1522/1312$ for
S/A/E, on GB300 ($8$~TB/s) $1014/1196/1031$.  This is a
\emph{necessary} obstruction bound only: below $\nbar_{\text{mat}}$
HBM materialisation cannot support the set roof whatever the compute
engines do, but above it the plane-only obstruction merely
\emph{ceases}---roof attainment is a stronger, additive condition
stated next.

\paragraph{The additive full-traffic bound and the roof-attainment
crossover.}  The obstruction bound above isolates the plane term; the
schedule must in fact move the plane traffic \emph{and} the call's own
operand/output traffic across the \emph{same} bus.  Charging both
additively---plane bytes $Q_{\text{plane}}$ plus
$Q_0 = 8\{k(m{+}n) + mn\}$---the memory roof is
\begin{equation}
P_{\text{useful}} \;\le\; \frac{B_{\text{mem}}}
{\dfrac{8 + c}{\nbar} + \dfrac{4}{k}},
\qquad
c = \begin{cases} 2p & \text{both operands materialised},\\
p & \text{one operand (fused-hybrid)},\end{cases}
\label{eq:modeMadd}
\end{equation}
and roof attainment requires $\nbar$ above the \emph{additive}
crossover $\nbar_{\text{add}} = (8 + c + 4\,\mathbb{1}_{\text{sq}})\,
P_{\text{roof}}/B_{\text{mem}}$ (with $P_{\text{roof}}$ the set roof
and $\mathbb{1}_{\text{sq}}{=}1$ for square shapes).  For full
materialisation ($c=2p$)
this is $1462/1695/1472$ (large-$k$) and $1548/1764/1551$ (square)
on Rubin, and $1149/1332/1156$ and $1216/1386/1219$ on GB300, for
S/A/E.  The fused-hybrid one-operand crossovers ($c=p$) are lower, at
$817/917/815$ (Rubin) and $642/720/641$ (GB300), which is why the
switched dispatch attains the roof earlier than the full-materialised
threshold would suggest.  These one-operand values use $c=p$, hence
the additive term $(8{+}p)/\nbar$, which is the \emph{square} case;
for a general shape the additive memory cost per useful FLOP is
\[
\frac{Q_0 + 2p\,k\,s}{2mnk}
\;=\; \frac{8}{\nbar} + \frac{4}{k} + \frac{p}{\ell},
\qquad s = \min(m,n),\quad \ell = \max(m,n)
\]
(the per-record engine uses the exact $2p\,k\min(m,n)$ plane term),
reducing to $(8{+}p)/\nbar$ only when $m = n$.
We report both: $\nbar_{\text{mat}}$
(plane-only, necessary) and $\nbar_{\text{add}}$ (additive,
roof-attainment).

\paragraph{A model defect this exposition exposed, and its repair.}
Writing the additive bound down carefully made it possible to audit
the engine against it, and the audit failed.  Earlier revisions of
this paper asserted that the per-record engine had \emph{always}
capped each materialised mode by its additive traffic
$B_{\text{mem}}W/(Q_0{+}Q_{\text{plane}})$, and that an audit of the
schedule tags showed \emph{no} record taking an HBM-materialised
branch.  Both statements were false, and we correct them here rather
than quietly restate them.  The HBM-materialisation branch charged
only the $k$-slab reduction traffic into its additive roof, together
with a plane-\emph{feed} cap of $p/\text{TILE}$ bytes per useful FLOP;
it never charged the $c = 2p$ write-plus-read of
Eq.~\eqref{eq:modeMadd} at all.  Those two terms cross at
$\nbar = 2\,\text{TILE} = 128$, so on square shapes the feed cap is
the binding one and the omission is invisible---which is why it
survived---but on tall-and-skinny shapes it is not.  In the released
trace set, $276$ CCSD records (all Rubin, all route~$E_t$, all at
$\nbar \approx 42$, $6.4\%$ of that application's FLOPs) took the
branch, and the worst of them,
$(m,n,k) = (1953, 21, 4325)$, was credited $38.2$~TF where
Eq.~\eqref{eq:modeMadd} permits $12.3$~TF---a $3.1\times$ escape from
this paper's own obstruction bound.  A second instance of the same
omission class sat in the L2-resident branch: \S\ref{sec:storagemodes}
says the planes there are ``written and read at cache rates'', but the
engine charged the streaming feed alone, which for $\nbar < 64$ is
\emph{less than a single pass} over the workspace---$6167$ of $8121$
L2-resident records.  The engine now charges $c = 2p$ additively on
the HBM branch (in addition to, not instead of, the feed cap) and
write-plus-at-least-one-pass on the L2 branch.

The repair is contained and moves every affected number the
conservative way.  All $276$ HBM-materialised records fall back to the
on-the-fly schedule, so the tag histogram of
\texttt{traces/\allowbreak sched\_*.csv} now genuinely contains no
HBM-materialised record---a property that is asserted by test rather
than by prose (\texttt{verify/paper\_numbers.py}), precisely because
asserting it by prose is what failed here.  A further $68$ records
move from L2-resident materialisation to on-the-fly.  Exactly one
composite in Table~\ref{tab:apps} changes: CCSD on Rubin falls from
${\approx}1.73\times$ to ${\approx}1.69\times$ over shipping
($116 \to 114$~TF delivered, co-design headroom
${\times}2.49 \to {\times}2.54$).  Every other application, both
platforms, the projection and co-design tables, and the whole
co-design column of Table~\ref{tab:apps} are unchanged to the printed
precision.

\paragraph{Mode M in L2: the capacity predicate.}  The workspace
need not touch HBM at all.  Whenever the whole plane workspace fits
in L2,
\begin{equation}
p\, k\,(m{+}n) \;\le\; C_{\mathrm{L2}},
\label{eq:l2cap}
\end{equation}
the planes are written and read at cache rates and generate \emph{no}
plane HBM traffic whatever.  We assume $C_{\mathrm{L2}} = 126$~MB---a
stated, checkable parameter, not a measured one---under which the
square-problem reach is $k \le 1449/1196/1381$ for S/A/E; L2-resident
materialisation thus covers precisely the moderate-$k$ region in
which the HBM bound of Eq.~\eqref{eq:modeM} would otherwise bind.
This ``no HBM plane traffic'' claim is an \emph{L2-capacity-eligible}
hypothesis, testable but unmeasured: it presumes usable (not merely
nominal) capacity net of competing footprints, a producer--consumer
lifetime that keeps the planes resident between write and read, and a
write-back policy that does not spill them.  As a safety-factor
sensitivity, halving the effective capacity to
$C_{\text{eff}} = \tfrac12 C_{\mathrm{L2}}$ lowers the S-set square
reach from $1449$ to $1024$, keeping the L2-resident materialisation
predicate honest under a $2\times$ residency haircut (the single-cluster
grid-fused reach is the separate, smaller $T_mT_n\le C$ bound of
\S\ref{sec:storagemodes}, ${\approx}256$ square).

\paragraph{Grid-tiled split-$k$ (single-cluster, unmeasured).}  When
the output fits \emph{one} thread-block cluster---$T_m T_n \le C$
output tiles, with $T_m = \lceil m/64\rceil$, $T_n = \lceil n/64\rceil$
and $C$ the CTAs per cluster ($8$ portable, $16$ opt-in on
Blackwell), i.e.\ roughly $\max(m,n) \lesssim 256$ for square
outputs---the cluster's CTAs share each $k$-slab's converted $A$/$B$
residue planes through distributed shared memory (DSM): every operand
element is converted exactly once ($\lambda = 1$), the sharing stays
on-chip, and there is \emph{no} HBM or L2 plane storage at all.  This
covers Gram-type products ($C = A^{\mathsf T}\!A$) and the small-front
shapes of the traces.  Its ledger is a \emph{proposed,
resource-eligible, unmeasured} schedule: with $S_k$ $k$-slabs each held
by a CTA, the per-slab partials are kept in the residue domain (exact,
no rounding on reduction) and combined through an L2-resident reduction
tree.  \emph{Larger} outputs span multiple clusters, which cannot share
converted planes across clusters without either repeated conversion or
an L2-materialised plane workspace.  The repetition is
\emph{cluster-granular}, not tile-granular: a $c_m\!\times\!c_n$ cluster
spans $64c_m\!\times\!64c_n$ output elements, which is $256\!\times\!256$
at the $4\!\times\!4$ grid of $C{=}16$ and $256\!\times\!128$ at the
portable $C{=}8$ grid $4\!\times\!2$ (Eq.~\eqref{eq:reach}), so an
operand block is re-split once per cluster that consumes it---
$\lambda_A = \lceil n/64c_n\rceil$ (the $A$ panel reused down the $n$ axis),
$\lambda_B = \lceil m/64c_m\rceil$, i.e.\ $\lceil n/256\rceil$ and
$\lceil m/256\rceil$ at $C{=}16$---for a size-weighted per-element
multiplicity $\lambda_{\mathrm{eff}} = (m\lambda_A + n\lambda_B)/(m{+}n)$
(Appendix figures; \texttt{params.py}: \texttt{\_lam\_eff}).  For a square
output this is $E/256$; those shapes take the on-the-fly (or, for the
smaller operand, L2-materialised) schedule above, not this branch.  The $k$-slab reduction ($S_k > 1$) is orthogonal to this
spatial-cluster question and is charged under \emph{either} tiling as
L2 service traffic ${\approx}\,2\cdot 4r\,mn\,(S_k{-}1)$ bytes,
i.e.\ ${\approx}\,4r/K_{\text{slab}}$ bytes per useful FLOP (useful
work $2mnk$ with $k = S_k K_{\text{slab}}$; the earlier
${\approx}\,8r/K_{\text{slab}}$ dropped the factor of two in the
work).  This traffic is L2-resident and generates \emph{no} HBM plane
traffic, but it is \emph{not} below $1\%$ of $Q_0$: as a fraction of
$Q_0$ it is ${\approx}\,rn/(2K_{\text{slab}})$, e.g.\
${\approx}\,150\%$ for a width-$n{=}1024$ square output at
$K_{\text{slab}}{=}4096$.  What must instead be checked is the L2
\emph{service} rate: at the achieved emulation rates the worst traced
record demands ${\approx}\,2.44$~TB/s of L2 service (the CCSD
$(441,441,4324)$ record on the E route; ${\approx}\,6.9$~TB/s were any
record run at the full $473$-TFLOP S roof).  That $B_{\mathrm{L2}} = 4B_{\text{mem}}$ ($4\times$ HBM) is a
model \emph{assumption}: NVIDIA documents the $126$-MB L2 capacity, not
a $4\times$ sustained reduction bandwidth.  Under
$1\times/2\times/4\times$ L2:HBM ratios ($22/44/88$~TB/s on Rubin,
$8/16/32$ on GB300) the worst-case demand stays under the cap in every
case, so no traced record is L2-service-bound \emph{within the assumed
$4\times$ service model}---the conclusion does not depend on the boost;
the companion engine charges this as an explicit L2 service cap
(\texttt{params.py}: \texttt{B\_L2}, \texttt{K\_SLAB}).  The engine
gates the $\lambda = 1$ branch on the single-cluster predicate
$T_m T_n \le C$ (\texttt{params.py}: \texttt{CLUSTER\_CTAS}${=}16$) and
tags $S_k = 1$ records \texttt{grid-fused-nosplit} to distinguish pure
spatial tiling from actual $k$-splitting; the launched-CTA count is
$T_m T_n S_k$, not merely the $T_m T_n$ spatial tiles.  The residue
accumulators live in per-CTA TMEM (PTX: a $512$-column $\times$
$128$-lane logical array, $256$~KiB), and they cost $4N_{\text{acc}}$
bytes per output, not $4r$: $N_{\text{acc}}$ is counted per modulus
(\S\ref{sec:planecounts}) and is $30/26/30/34$ for S/E/A/D, so an
unblocked $64^{2}$ tile asks $480/416/480/544$~KiB and \emph{nothing}
fits.  What fits is the blocked schedule of \eqref{eq:nblk}: at
$n_{\text{blk}}{=}2$ the live counts are $15/14/16/18$ tiles
$= 240/224/256/288$~KiB, so S, E and A fit (A with no headroom at all)
and D does not.  D fits only at $n_{\text{blk}}{=}3$ ($12$ tiles,
$192$~KiB), which doubles the \fp{64} slab re-read charge from
${\approx}1/3$ to ${\approx}2/3$ of \textsc{l2}; that, together with
its $337$~TF roof---the lowest in the menu---is why D is not carried as
a design point (\texttt{verify/blocking.py}).
This distinguishes the MMA $K$-chunk $K_{\text{mma}}{=}64$ from the
split slab $K_{\text{slab}} \ge 4096$.

\paragraph{Fused-hybrid with integer $\lambda$, and the surcharge
predicate.}  For $k$-large shapes outside the L2 predicate with one
small output dimension, the stream-side operand is converted in the
owning cluster with integer multiplicity
$\lambda = \lceil \min(m,n)/256 \rceil$ (the $256$-element square reach of
a $16$-CTA cluster), delivering
$\text{roof} \cdot \min\!\big(1,\, \nbar/(\lambda \cdot
\text{knee})\big)$ under ideal overlap.  The small-side operand's
planes are materialised once---in L2 if
$p\,k \min(m,n) \le C_{\mathrm{L2}}$, else in HBM at
$2p\,k \min(m,n)$ bytes---and the HBM surcharge relative to the
call's full traffic $Q_0 = 8\{k(m{+}n)+mn\}$ is
\begin{equation}
\delta \;=\; \frac{2p\,k\,\min(m,n)}{Q_0}.
\label{eq:hybsurcharge}
\end{equation}
For square shapes $\delta = p/12 = 2.50/3.75/2.75$ for S/A/E---the
surcharge \emph{dwarfs} the call traffic---and requiring
$\delta \le 0.2$ in the $k \gg n$ limit forces an aspect ratio
$m/n \ge 36.5/55.25/40.25$: the hybrid is a genuinely tall/skinny
schedule, eligible only where $\delta \le \varepsilon$ or its small
planes are L2-resident.  An earlier draft claimed a blanket
``$\le$10--20\% of call traffic'' surcharge; that claim is
\emph{withdrawn} for general shapes---it was a tall-skinny value.

\paragraph{L2 traffic, plane-feeding, and why the design generates on
the fly.}  The residue planes must reach the tensor cores somehow, and
there are two ways.  \emph{Materialise} them---write the $r$ planes to
memory once and stream them back---or \emph{generate} them on the fly,
splitting each operand block into planes in registers/TMEM immediately
before the MMA that consumes it (the fused deconstruction schedule of the
companion Part~1~\cite{matsuoka2026fp8part1}).  Materialisation looks cheaper (convert
once) but is \emph{feed-starved}: at the $64\times64$ TMEM-limited output
tile the operand reuse is $64$-fold, so streaming both materialised
operands to the cores costs $p/\mathrm{TILE}$ bytes per useful FLOP, and
to hold set~S's roof that feed must sustain $p/\mathrm{TILE}\cdot 473 =
222$~TB/s.  The companion figures for E and A, $226$ and $262$~TB/s, are
each taken at \emph{that set's own} roof ($438$ and $380$~TF), not at
S's $473$: the three sets do not share a roof, and pricing one set's
plane count at another set's roof is exactly the error corrected in
Table~\ref{tab:optionc}.  L2 at the assumed $4\times$HBM supplies
$88$~TB/s and HBM $22$; a materialised schedule is therefore capped at
$B_{\mathrm{L2}}/(p/\mathrm{TILE}) = 188/171/128$~TFLOPS (S/E/A, L2-resident)
or $B_{\mathrm{HBM}}/(p/\mathrm{TILE}) = 47/43/32$ (HBM-resident)---both
\emph{below} the on-the-fly rate derived next.  These three are the
\emph{feed} term alone; the per-record engine additionally charges the
one-off write of the planes into L2, so its realised L2-resident cap
sits a little under them (hence $186/169$ rather than $188/171$ at the
small-\textrm{NB} end of Table~\ref{tab:hplnb}), which tightens the
inequality in the same direction.  So the design generates
on the fly, and the residue planes never occupy L2 or HBM.  One
consequence is worth stating plainly, because it reverses a claim of our
own earlier draft: the emulated throughput is now \emph{insensitive} to
the L2 service bandwidth (the planes are not L2-resident), so the
$B_{\mathrm{L2}}$ assumption that a previous version made load-bearing no
longer conditions the result (the trace composites move by $\le 1$
native-$\times$ across $B_{\mathrm{L2}}=4/2/1\times$HBM).  What
on-the-fly generation \emph{does} cost is re-splitting.  A single
$16$-CTA cluster of $64\times64$ tiles covers a $256\times256$ output
($T_mT_n\le C$), inside which every operand block is split once and
shared through distributed shared memory ($\lambda=1$).  A larger output
spans several clusters, and---planes being on-chip and unshared across
clusters---each operand block is re-split once per cluster that consumes
it: $A[m,k]$ (reused down the $n$ axis) $\lceil n/256\rceil$ times,
$B[k,n]$ $\lceil m/256\rceil$ times, for a size-weighted multiplicity
$\lambda_{\mathrm{eff}}=(m\lceil n/256\rceil+n\lceil m/256\rceil)/(m{+}n)$.
For a square output of edge $E$ this is $E/256$; for a tall/skinny one it
stays $O(1)$---bounded, not unity: the large operand is split once
($\lambda_A{=}1$) and the small one many times but contributes little, giving
$1.25/1.50$ at LOBPCG's $110{,}592\times64/128$.  Those values are for the
square $4{\times}4$ dispatch the engine models, which is a conservative upper
bound rather than a property of the shape: a cluster \emph{shaped to the
output} ($c_mc_n\le C$; here $16{\times}1$ and $8{\times}2$) keeps every CTA
productive and lowers them to $1.06/1.25$ at no hardware cost, so the
tall/skinny entries below are quoted against the pessimistic dispatch.  The
split-$k$ \emph{reduction}
service---the term a previous round flagged---is by contrast negligible:
its worst demand across all trace records is $2.44$~TB/s, far under
$88$.  The engine charges all of this (\texttt{params.py}:
\texttt{rate\_rec}, on-the-fly vs.\ materialise, best wins).

\paragraph{How the limit manifests, kernel by kernel.}  The
re-splitting cost has a scale-invariant consequence for dense
multiplication that
Figure~\ref{fig:dgemm} makes concrete.  For a square output the continuous idealisation $\lambda =
E/256$ grows with the edge exactly as the work does ($\bar n = E$), so
the per-FLOP deconstruction load is constant and the emulated rate settles at
${\approx}235$~TFLOPS on Rubin, $0.50$ of set~S's $473$-TFLOPS roof, for
cluster-aligned large
squares.  Under the realizable integer schedule $\lambda=\lceil E/256\rceil$
this is a \emph{sawtooth}: its aligned upper edge is the $0.50$ plateau, and
its ragged worst case (a $+1$ one-cluster sliver) is the $0.36$ rigid-schedule
minimum reported below.
(The floor is the deconstruction re-split load; it binds on the INT8/TMAC
deconstruction-MAC pipe for the winning E- and S-routes, not on the SIMT
residual.)  An output that fits one cluster ($\le 256^2$) keeps
$\lambda=1$ and follows the $\bar n$-crossover of \S\ref{sec:tme};
between the two, a narrow band is served by materialising the smaller
operand in L2.  Strikingly, the ${\approx}235$-TFLOPS large-DGEMM floor
lands on NVIDIA's preliminary ${\sim}200$-TFLOPS ``Emulated DGEMM''
figure from an \emph{independent} direction to the $\bar n{=}500$--$900$
crossover of contribution~(1): a DGEMM benchmark runs large square
shapes, exactly the regime the re-split floor governs.
Table~\ref{tab:kernman} carries this through the traced workloads and the
streaming kernels.  The picture is benign wherever real shapes live:
block-Krylov (LOBPCG) GEMMs are tall/skinny, so $\lambda_{\mathrm{eff}}$
stays $O(1)$ ($1.25/1.50$ at $b{=}64/128$ under square dispatch, $1.06/1.25$
shape-matched) and the hit is mild ($0.89$--$0.94\times$); multifrontal LU
and the rank-$64$ trailing updates of blocked dense LU are
memory-bound (small $k$), sitting below the floor and untouched
($1.00\times$); dense QR has no large-square/large-$k$ product
($0.95\times$); only CCSD, whose contractions are genuinely large-$k$
($k{\sim}1953$) and compute-bound, takes a real $0.82\times$.  Sparse and
streaming kernels (SpMV, SpMM, stencils) are exempt outright: each value
is converted once and consumed immediately on-chip, with no reuse to
re-split.  The limit, in short, is a large-\emph{dense}-DGEMM
phenomenon, not an application-throughput one.

\begin{figure}[t]
\centering
\includegraphics[width=\linewidth]{fig_dgemm_paper.pdf}
\caption{Emulated dense DGEMM under on-the-fly generation.  Outputs up to
one cluster's reach ($256^2$) keep $\lambda=1$; larger square outputs are
pinned at the deconstruction-$\lambda$ floor (${\approx}235$~TFLOPS Rubin,
$0.50$ of set~S's $473$-TFLOP roof; the GB300 floor coincides with its lower
$135$-TFLOP roof, so GB300 is roof-bound throughout).  Every materialised
alternative (L2- or HBM-resident planes, dash-dot/dotted) is feed-starved
below the on-the-fly curve, which is why the design generates on the fly.}
\label{fig:dgemm}
\end{figure}

\begin{table}[t]
\centering\small
\caption{How the deconstruction-$\lambda$ limit manifests per kernel
(Rubin).  Only large \emph{dense} square GEMMs with large $k$ sit at the
floor; the traced workloads are governed by their real shapes and are
largely immune.  ``B/A'' is the composite ratio of the honest on-the-fly
schedule (B) to the materialised one (A).
The tall/skinny $\lambda_{\mathrm{eff}}$ entries assume the square
$4{\times}4$ cluster dispatch the engine models; a shape-matched rectangular
cluster lowers them to $1.06/1.25$, so that row is conservative.}
\label{tab:kernman}
\setlength{\tabcolsep}{4pt}
\footnotesize
\begin{tabular}{@{}llll@{}}
\toprule
kernel / regime & shape & mechanism & outcome \\
\midrule
Dense DGEMM $\le 256^2$ & 1 cluster & $\lambda{=}1$; SMEM-fed on-chip & crossover model \\
Dense DGEMM $\gtrsim 512^2$, lg.\ $k$ & multi-cluster & re-split $\lambda{=}E/256$; feed-starved & $\approx$235 TF ($0.50$ of $473$) \\
LOBPCG ($b{=}64/128$) & tall-skinny & $\lambda_A{=}1$; $\lambda_{\mathrm{eff}}{\approx}1.25/1.5$ (bounded) & mild ($0.89$--$0.94\times$) \\
Multifrontal LU & $\bar n$ med.\ 665 & memory-bound fronts, below floor & immune ($1.00\times$) \\
CCSD contractions & $\bar n$ 441, $k{\sim}1953$ & large-$k$, compute-bound ($53\%$ work) & \textbf{hit} ($0.82\times$) \\
Dense LU trailing & \emph{rank-}$64$ & small $k{=}64\Rightarrow$ memory-bound & immune ($1.00\times$) \\
Dense QR & $k\in\{32,3232\}$ & no large-square/large-$k$ product & near-immune ($0.95\times$) \\
Sparse SpMV/SpMM, stencil & streaming & converted once, consumed on-chip & exempt \\
\bottomrule
\end{tabular}
\end{table}

\paragraph{Coverage, restated: a deconstruction-$\lambda$ bound, not an
L2 one.}  The earlier draft's ``no matrix-size regime is left uncovered''
and its blanket $\ge 0.83$ figure are withdrawn; so, one round later, is
the intermediate ``$0.79$, L2-bandwidth-conditional'' figure of the
draft that first charged plane-feeding---it charged the feed to a
\emph{materialised} schedule the design does not use, and (through a
$1024$-element cluster reach in place of the correct $256$) undercounted
the re-split multiplicity that actually binds.  Both are replaced by the
on-the-fly statement.  The enumeration domain is the same
boundary-oriented suite (clamped to $\le 4096$, $\pm1$ probes around every
$\lambda$ boundary $\min(m,n){=}256j$ and the L2-capacity widths), the
coverage ratio uses one reconstruction world in numerator and
denominator, and the numerator is now the best of on-the-fly,
hybrid, and (correctly feed-charged) materialised routes.  The operative
bound on the multi-cluster shapes is the on-the-fly re-split load: the
switched coverage minimum is the deconstruction-$\lambda$ floor,
\textbf{$0.50$ of the top ($473$-TFLOPS) roof, cluster-aligned}, on Rubin
(at large squares such as $m{=}n{=}666$), and $1.00$ on GB300---whose
$135$-TFLOP \fp{8} roof
sits at or below its own re-split floor, so the roof binds first and no dip
appears.\footnote{The \emph{strict} enumerated minimum under rigid
integer-$\lceil\cdot\rceil$ re-splitting is $0.36$ (Rubin) / $0.80$
(GB300), at $(513,513)$---a $+1$ ragged boundary where a one-element
sliver is charged a full extra re-split (area-weighted
$\lambda{=}2.004$ but $\lceil 513/256\rceil{=}3$).  A ragged-edge-aware
schedule (predicated partial clusters, standard in production GEMM)
is \emph{modeled} to hold $0.54$ there---a Part-3 validation target, since
we enumerate it but do not construct it as a minimum.  We therefore headline
the cluster-aligned $0.50$ plateau and report $0.36$ as the only
rigid-schedule worst case the enumeration establishes.}  Two conditions on the floor should be
stated, both Part-3 measurables: it is a \emph{large-$k$} value (the
Garner residual drags it to ${\approx}0.35$ at $k{=}256$, recovering by
$k{\gtrsim}1024$), and it assumes the $16$-CTA cluster opt-in (an
$8$-CTA-portable cluster is a $4{\times}2$ grid, which by
Eq.~\eqref{eq:reach} lowers the reach to $170.67$ and the floor to
${\approx}157$~TFLOPS; a $32$-CTA cluster is $8{\times}4$, reach $341.33$,
floor ${\approx}314$---see Table~\ref{tab:rungs}).
Crucially, because the planes are never L2-resident, the minimum is
\emph{no longer conditioned on} $B_{\mathrm{L2}}$: it is a compute
(deconstruction) bound, not a bandwidth one, and is therefore robust to
the $B_{\mathrm{L2}}$ assumption the previous round leaned on.  The
per-record engine and enumerator (\texttt{params.py}:
\texttt{rate\_rec}/\texttt{env\_rec}/\texttt{s0\_rec},
\texttt{coverage\_min}) apply these predicates to every trace record and
emit per-record predictions (\texttt{traces/sched\_*.csv}), from which
Table~\ref{tab:apps} is computed.

\paragraph{Persistent sparse operators.}  Mode P applied to a sparse
value array (operand-stationary O1) changes the dominant
value-plus-index stream from ${\approx}12$~B/nnz ($8{+}4$) to
${\approx}34$~B/nnz ($30{+}4$) for set S---$\times 2.83$---capping
delivered throughput near $0.35$ of the raw-value memory roof.
Operand-stationary conversion is therefore a
\emph{bandwidth-for-instructions} trade, not a free amortisation:
strictly worse than fused conversion on GB300 (where the fused SIMT
residual fits the keep-up budget), comparable on Rubin ($0.35$
against the fused $0.36$--$0.39$), and preferable mainly when the
plane array is L2-resident or SIMT issue is contended.

% =======================================================================
\section{Validation Plan and Falsifiable Predictions}
\label{sec:validation}

Everything above is a model projection; its constants come from the
NVIDIA memo's counted kernel~\cite{bayraktar2026tme} (stage provenance in Appendix~\ref{app:memo}) and from official
specifications~\cite{nvidia_dgx_rubin_nvl8,nvidia_rubin_blog}.  In the
two-way spirit of the TME model~\cite{matsuoka2026fp8part1}, we state
what measurement would confirm or refute, and note that each outcome
identifies its cause:

\begin{prediction}[Linearity]
\label{pred:linear}
Below the knee, the delivered throughput of emulated DGEMM on the
CRT/\fp{8} path is linear in $\nbar$---not flat---with slope
$P_{\text{int}}/(c_q r) \approx 0.39$~TFLOPS per unit $\nbar$ at the
reference constants.
\end{prediction}

\begin{prediction}[Knee position]
\label{pred:knee}
The signature is storage-mode-dependent, and the sweep must fix and report
the mode. On a \emph{convert-once} sweep---single-cluster tiling, or a
materialised kernel with L2-resident planes---the transition to the ceiling
occurs at $\nbar \approx n^{*}(c_q)$ of Eq.~\eqref{eq:crossover} and the
fitted knee measures the delivered $c_q$. On the \emph{deployable
on-the-fly} large-square path the curve instead knees at the cluster reach
($\nbar \approx 256$) into the deconstruction-$\lambda$ floor
(${\approx}0.50$ of the $473$-TFLOPS roof, \S\ref{sec:hw}) and never reaches
$n^{*}$; there
$c_q$ is read from the rising-branch slope $P_{\text{int}}/(c_q r)$ of
Prediction~\ref{pred:linear}, not the knee.
\end{prediction}

\begin{prediction}[Substrate structure]
\label{pred:control}
Under the fourth-term reading, a \emph{convert-once} size sweep shows
\emph{two} knees at the positions each path's constants predict---$\nbar
\approx 730$ on the B200 CRT/\inteight{} path, $\nbar \approx 1{,}211$ on the
Rubin CRT/\fp{8} path---whereas the deployable on-the-fly large-square sweep
shows, on each path, the same rising slope up to a plateau at the
deconstruction floor near the cluster reach; either signature is
constant-predicted. An error-free-slicing \inteight{} kernel on B200
(deconstruction by byte extraction; crossover below $\nbar \approx 25$)
shows neither at practical sizes and serves as the control arm.  Flat
sub-ceiling margins on \emph{all three} paths, in \emph{either} storage
mode, refute the branch hypothesis and indict generic efficiency
artifacts instead.
\end{prediction}

\begin{prediction}[Ladder shift, hierarchical]
\label{pred:ladder}
An Ozaki~2.5 prototype is validated in stages, each falsifiable
before the next is attempted: (i)~\emph{exact residue equivalence}
of the two-limb reduction against a trusted integer modulo,
exhaustively sampled over signed 64-bit inputs per modulus;
(ii)~\emph{isolated} conversion throughput at the logical
paired $K{=}8, N{=}r$ (or single $K{=}8, N{=}2r$, separate limb
outputs) shape; (iii)~\emph{concurrent} conversion/\fp{8}
throughput (the Pareto frontier, not two isolated peaks);
(iv)~end-to-end knee movement toward $\nbar \approx 480$--$730$ on
Rubin-class parts; (v)~application-level benefit on traced call
geometries.  A negative control---injecting the same volume of dummy
SIMT/\inteight{} work---separates deconstruction service demand from
generic small-GEMM inefficiency.
\end{prediction}

\noindent
The decisive experiment is a single DGEMM size sweep per path
(square and tall-skinny shapes to separate $\nbar$ from matrix
volume), over the three arms of
Prediction~\ref{pred:control}---Rubin CRT/\fp{8}, B200
CRT/\inteight{}, and a slicing \inteight{} control---each sweep fixing
and reporting its storage mode (single-cluster/convert-once vs.\
multi-cluster on-the-fly), since the two expose different but
constant-predicted signatures (the $n^{*}$ knee vs.\ the reach-$256$
deconstruction floor of \S\ref{sec:hw}); it decides the
branch hypothesis, fits each path's $c_q$, and prices the recovery
in one run.  The conversion-kernel
derby of Part~1---including the \texttt{DP4A} and tensor-migrated
variants against the memo's ${\sim}7$-instruction
criterion~\cite{bayraktar2026tme}---and the integer-pipe census that
fixes the true $P^{\text{eff}}_{\text{int}}$ complete the set.  These
are the opening entries of the follow-up implementation and
measurement work (Part~3), and are being automated on RIKEN's Rikyu GB200~NVL4
system so that the sweep re-runs continuously as kernels evolve (the
GB200 testbed calibrates the model; it does not by itself validate
GB300's reduced integer-tensor balance or Rubin's concurrency, which
require those parts).

\paragraph{Pass/fail criteria.}  Each stage carries an explicit
criterion: \emph{(correctness)} bit-exact agreement with an
arbitrary-precision reference over exhaustive 16-bit and stratified
random signed 64-bit inputs per modulus, including even-modulus
boundaries ($-m/2$), $\pm 0$, subnormals, and the API's
infinity/NaN contract; \emph{(accounting)} SASS instruction counts
per output residue, achieved \texttt{dp4a} issue rate, register
count, and occupancy---this directly adjudicates the L1 direct count
of \S\ref{sec:ozaki25} and its ${\approx}7.5$ target;
\emph{(reduction shape)} useful \emph{and} issued operations at the
exact paired-limb shapes, isolated and concurrent, fixing
$\eta_{\text{red}}$; \emph{(concurrency)} the paired-rate
measurements: isolated \fp{8}, \inteight{}-MMA, and \texttt{dp4a}
rates; then \fp{8}$+$\inteight{} and \fp{8}$+$\texttt{dp4a} at
matched occupancy, each pair reported against its serialised,
ideal-overlap, and measured predictions---fixing $\theta$ and
$\rho_{\text{simt,fp8}}$; \emph{(knee)} a piecewise fit with confidence
%\stale{size-independent}
intervals against the size-independent-efficiency alternative on
held-out shapes, not visual inspection; \emph{(numerics)} the source
accuracy suite re-run per candidate set with adversarial
scaling/conditioning; \emph{(applications)} the to-be-released traces
replayed through measured kernels, GEMM-portion and whole-run Amdahl
numbers reported separately.

\paragraph{Claim status.}  For the record, the paper's claims
separate as follows.  \emph{Algebraically proved:} the
harmonic-mean crossover under the reduced model; the two-limb byte
identity and its $2^{19}$ accumulation bound; coprimality and exact
CRT products of the released candidate sets.  \emph{Script-checked
(scripts in the artifact:
\texttt{lemma\_search.py}, \texttt{verify\_candidates.py},
\texttt{stail\_layout.py}):} the
exhaustive supply bounds; per-set coprimality and exact CRT products;
canonical centred digit maps and E4M3 representability of all A/E/D
planes and the six square S moduli; the carry-corrected layout of the
six nonsquare S-tail moduli, exhaustive over all $m^{2}$ ordered
centred pairs per modulus, together with the canonical ($321$) and
redundant ($577$) envelopes that bracket
it; the signed two-limb identity (exhaustive 16-bit plus
stratified 64-bit).  \emph{Ledger-projected (uncompiled instruction
counts):} the SIMT residuals (the uniform ${\approx}6.3$ and the
per-set $5.8$/$5.3$/$5.2$ for S/E/D, $5.27$ for A) and the \texttt{dp4a} route counts
($10.3$/$7.3$)---instruction-ledger projections, neither compiled
nor measured.  \emph{Memo-counted:} the $c_q{=}16$ shipping-path
SASS estimate (Appendix~\ref{app:memo}).  \emph{Script-generated
(\texttt{params.py}):} every number in
Tables~\ref{tab:codesign}--\ref{tab:apps}, as deterministic
evaluation of the stated constants---generation is not independent
verification of those constants.  \emph{Measured (fixed software
stack):} the \texttt{LD\_PRELOAD} call-shape traces, and nothing
else.  \emph{Modeled
(conditional):} all route knees, envelopes, and composite speedups.
\emph{Hypothesized:} the deconstruction-limited reading of the
Rubin specification.  \emph{To be measured:} the L1 reuse schedule,
$\eta_{\text{red}}$, the concurrency parameter $\theta$, storage-mode
boundaries, end-to-end knees, per-set
numerical behaviour, and application replay.  The artifact
(\texttt{params.py}, \texttt{lemma\_search.py},
\texttt{verify\_candidates.py}, the traces, the per-record
predictions \texttt{traces/sched\_*.csv}, and the table manifests),
with a manifest mapping every table and figure cell to its generating
command, \emph{is supplied with this submission} as a reproduction
artifact---an archival Zenodo DOI and commit hash will be added in the first arXiv revision
and cited in the camera-ready.  In the revised artifact the per-record CSVs
(\texttt{traces/sched\_*.csv}) emit the selected route, storage mode,
reconstruction host, $Q_0$, $Q_{\text{plane}}$, $Q_{\text{red}}$, and
the selected rate as audit fields, and a single-command driver
regenerates every table, figure, and report from the raw traces with
recorded tool versions.  Trace quantiles and composites are FLOP-weighted.
\texttt{params.py} is the single parameter source.

% =======================================================================
\section{Conclusion}
\label{sec:conclusion}

Ozaki~II made \fp{64} dense matrix multiplication a schedule of \fp{8}
tensor-core operations; Rubin made the result a product specification.
This paper has argued that part of the distance between that
preliminary specification ($\sim\!200$~TFLOPS) and the raw arithmetic
roof ($\approx\!473$~TFLOPS) may have a specific, measurable, and
largely removable cause: the deconstruction of streamed \fp{64}
operands into CRT residues, a cost the \inteight{} substrate could
largely avoid---by error-free slicing, or at least Karatsuba-free---and
that the \fp{8} substrate, mandatory once \inteight{} tensor
throughput is deprecated, pays in full per modulus on every element.
The size crossover $n^{*} = c_q r P_{\fp{8}}/(\alpha P_{\text{int}})$
makes the hypothesis quantitative: at the memo-derived constants the
published figure is consistent with the deconstruction-limited branch
at model-inferred sizes $\nbar \approx 500$--$900$, and a single size
sweep---with a slicing \inteight{} kernel as control---decides the
question while measuring $c_q$.

Honesty about the ceiling must close the paper as it opened it. On today's
silicon the deliverable for \emph{large dense DGEMM}---the regime HPL runs
in---is not the roof but the deconstruction-$\lambda$ floor,
${\approx}235$~TFLOPS on Rubin ($0.50$ of the common $473$-TFLOPS roof, or
equivalently $0.54$ of set~E's own $438$; ${\approx}8\times$
native, ${\approx}1.9$~EFLOPS \fp{64} sustained on a $10{,}000$-GPU
cluster) on the codesigned set~E at $\textrm{NB}\gtrsim1024$, or
${\approx}182$~TFLOPS ($0.38$, ${\approx}1.4$--$1.5$~EFLOPS) on the published
set~S, which is the number backed by the round-to-nearest theorem
(Table~\ref{tab:hplnb}).
The rising envelopes of Fig.~\ref{fig:knee} are achievable only up to one
cluster's reach; larger outputs plateau there. That floor is
$R\,P_{\text{int}}/(c_q r)$, liftable to the roof only by the co-design of
\S\ref{sec:hw}---minimally an in-flight-convert copy-engine datapath
(Plan~A), with a higher-bandwidth L2 under software-blocked materialisation
as the datapath-independent Plan~B. The equally important positive is that
this floor is a \emph{large-square} phenomenon: the tall/skinny and
small-batch matrices that dominate real solvers---block-Krylov, batched
GEMMs, panel factorisations---re-split their big operand only once
($\lambda_A{=}1$; size-weighted $\lambda_{\mathrm{eff}}{\approx}1.25$--$1.5$,
bounded, not the $\propto$edge of a large square), so they stay near the
crossover (a mild $0.89$--$0.94\times$, not the $0.50$ floor) and Ozaki~2.5 is
\emph{already useful on Rubin today}, worth ${\approx}1.6$--$1.9\times$
(${\approx}2\times$ on the block-Krylov rows) over simple deconstruction with no
hardware change (Table~\ref{tab:apps}), and GB300 is roof-bound outright. Only the headline
large-square-DGEMM number is half the roof until the hardware changes, and we
state it that way---clipping-limited, not fundamental---rather than leaving
the roof as the last impression.

The constructive contributions are the Ozaki~2.5 method and the
modulus/encoding codesign it led to.  The method adds no new
mathematics: convert once, reduce exactly on the integer tensor side
(two limbs, because the actual moduli exceed a byte), keep only the
irreducible nonlinearities on SIMT, and hide the rest behind the MMA
stream.  Under stated assumptions the reduced model projects the
Rubin knee moving from $\approx\!1{,}211$ to $\approx\!480$--$730$
and a conditional $1.8$--$2.2\times$ at the announced operating
region ($364$--$438$~TFLOPS at $\nbar{=}512$, route-dependent---a convert-once
envelope, delivered to within a mild clip
($\lambda_{\mathrm{eff}}{\approx}1.25$--$1.5$) for tall/skinny but clipped to the
${\approx}235$-TF floor for a large square); the
measured result, whatever it is, will replace these projections.  The codesign study of \S\ref{sec:codesign} then shows
the modulus set itself is a first-class, runtime-switchable
performance parameter: an all-byte system legalises the one-pass
reduction and is projected faster below $\nbar \approx 540$ despite a
$20\%$ lower roof, and the hybrid concedes only $7.5\%$ asymptotically
while leading the ${\approx}410$--$620$ band---so a library can
dispatch by shape and lose almost nothing anywhere.  None of this is
Rubin-specific: instantiated at Blackwell~Ultra (GB300) rates the same
machinery gives $135/109/125$-TFLOPS roofs but a different
winner---the ${\sim}166$-\tops{} residual integer-tensor rate
throttles the tensor-migrated reductions, compressing the small-size
band, which the all-byte set leads (its \texttt{dp4a} realisation
within ${\approx}7\%$, needing no integer tensor at all), with the
two-limb route taking the roof from $\nbar \approx 290$---so even
the dispatch itself is
platform-dependent, which is precisely what a parameterised model is
for.  And because GB300's native \fp{64} pipe delivers only
${\approx}1.4$~TFLOPS, every modeled route exceeds the native
reference throughout the evaluated range $\nbar \ge 32$: Ozaki~2.5
is a proposition for the Blackwell generation already shipping, not
one that waits for Rubin.  The measured call-shape traces of
\S\ref{sec:apps} ground this where it matters: block-Krylov and
QR-panel work is block-width-bounded in real runs, and multifrontal
fronts sit in the crossover band itself.  For workloads
whose geometry keeps one output dimension at a block width
(tall-skinny and block-vector GEMMs), these gains, if confirmed,
apply throughout that band; for what software cannot
reach, Part~1's hardware options remain the outlook---Option-C-class
conversion would retire the term at every size---but on current GPUs
the switched software dispatch already does well across realistic
matrix sizes.  Whether the branch
hypothesis survives measurement or falls to it, the outcome
identifies the responsible term---which is exactly what a performance
model is for.

% =======================================================================
\section*{Acknowledgments}

The author is indebted to Harun Bayraktar, John Gunnels, and Peter
Caday of NVIDIA, whose technical note~\cite{bayraktar2026tme}
(cited with permission) identified the deconstruction term on which
this paper rests, and to Dan Ernst and Matthew Martineau for
discussions that helped shape the experimental programme; the
follow-up implementation and
measurement work that will test the predictions made here is in
preparation (Part~3).  The author also thanks the
RIKEN R-CCS teams standing up the Rikyu GB200~NVL4 measurement
harness.  This work was undertaken as part of the FugakuNEXT project
and related R-CCS initiatives on AI for Science.

\paragraph{Disclosure of AI-assisted writing.}  This manuscript was
prepared with assistance from large language models: Anthropic's
Claude (Opus~4.8 and Fable~5, with the final pre-submission pass of
Draft~27 by Fable~5.1) served as authoring assistants for
drafting, the derivation checks, figure generation, and \LaTeX{}
mechanics, and OpenAI's GPT-5.6 (Codex) provided critical technical
review across drafts, under the author's direction.  All scientific arguments,
performance projections, and conclusions were directed, reviewed, and
validated by the author, who takes full responsibility for the
content, including any errors of fact or judgment.

\appendix
% =======================================================================
\section{Proof Obligations per Candidate Modulus Set}
\label{app:obligations}

Changing the modulus set leaves the Ozaki-II reconstruction
\emph{framework} intact but does not inherit the source paper's
numerical argument automatically.  Table~\ref{tab:variants} fixes
the numerical-contract variants by name; every accuracy statement in
this paper is scoped to one of them.

\begin{table}[!ht]
\caption{Named numerical-contract variants and their status.}
\label{tab:variants}
\centering
\footnotesize
\begin{tabular}{lp{0.33\linewidth}p{0.40\linewidth}}
\toprule
variant & conversion rule & status \\
\midrule
Ozaki-II-RN & round-to-nearest & \emph{theoretical}: the cited error
theorem~\cite{ozaki_error_analysis_2026} holds under its own
hypotheses \\
Ozaki-II-TZ & implemented truncation, plus the stated endpoint rule
& \emph{proposed/unvalidated}: no automatic inheritance from RN; a
proof or a measured error distribution is required \\
Codesigned A/E/D & per-set digit and endpoint rules & \emph{obligation}:
performance case made here; accuracy is an explicit per-set
obligation, items (i)--(vi) below \\
\bottomrule
\end{tabular}
\end{table}

For each released candidate
(A, E, D) the following obligations are stated here and
script-checked (\texttt{verify\_candidates.py}, in the artifact with its
output manifest);
SASS-level and
accuracy-suite confirmation belongs to \S\ref{sec:validation}.  The
checker reports \textsc{pass}/\textsc{skip}/\textsc{fail} per
obligation and never returns an all-pass verdict while any obligation
is skipped.
(Candidate D, the one set not detailed in \S\ref{sec:codesign}, is
the 7-bit system $\{128$, $127$, $125$, $123$, $121$, $119$, $113$,
$109$, $107$, $103$, $101$, $97$, $89$, $83$, $79$, $73$, $71\}$
($r{=}17$, $\alpha'{=}52$, one-pass reduction with signed-byte
constants); the list ships in \texttt{verify\_candidates.py} and the
artifact manifest.)
\emph{(i)~Range:} pairwise coprimality and the exact CRT product
($\log_2 P = 117.8$ for A, $113.3$ for E, $113.5$ for D; the
published set's $111.8$; $\log_2 P$---total CRT product bits---is
the single range metric used throughout this paper, the usable
symmetric range being $P/2$, exactly one bit less)---each meets or
exceeds the source
requirement.  \emph{(ii)~Digit map:} residues carried centred in
$[-m/2, m/2)$, even-modulus endpoint included at $-m/2$ (for
$m{=}256$, the value $-128$); under the canonical tie rule
$d_0 \in [-8, 7]$, $d_1 = (x{-}d_0)/16$ the decomposition is unique
on that interval (without a tie rule balanced digits are redundant at
ties, \eg $8 = 0 \cdot 16 + 8 = 1 \cdot 16 - 8$).  \emph{(iii)~Representability:} every
stored digit and every Karatsuba sum actually used is
\textsc{e4m3}-exact (checked exhaustively per modulus).
\emph{(iv)~Accumulation:} all reduction dot products bounded by
$8 \cdot 255 \cdot 255 < 2^{19}$, exact in \intthirtytwo{}; the
\fp{32} MMA accumulation bound and $k$-blocking rule of the source
apply unchanged per set.  \emph{(v)~Signed equivalence:} the limb
formation with the $(-2^{64}) \bmod m_i$ correction equals a trusted
signed integer modulo on exhaustive 16-bit and stratified 64-bit
samples.  \emph{(vi)~Contract:} scaling, truncation, ESC/ADP
escalation, and reconstruction conditions of the source analysis are
re-verified per set as part of the validation suite---until then the
accuracy contract for A/E/D is a stated obligation, not a result.

% =======================================================================
\section{Provenance of the Memo-Counted Constants}
\label{app:memo}

The model's anchor constants---$c_q = 16$ and the
$P_{\text{int}} \approx 75$~\tops{} normalisation---derive from a
private NVIDIA technical note~\cite{bayraktar2026tme}, cited with
permission.  To make the anchor auditable we reproduce the
non-confidential stage structure; the note's authors have been asked
to confirm this summary for publication.  The confirmation request
also asks which emulation realisation the counted SASS belongs
to---the released Scheme-I slicing path or a CRT (Scheme-II-class)
path---since the stage structure is CRT-flavoured while the released
cuBLAS path is publicly described as
Scheme-I~\cite{emugemm2026,nvidia_cuest}; \S\ref{sec:validation}
carries the reading as conditional pending that answer.  Stages, per streamed
element and per modulus on the shipping conversion path
(SASS-counted \emph{estimates}, not throughput measurements;
architecture and toolchain preliminary): scale and
truncate-to-integer, ${\sim}4$ per element (amortised $4/r$ per
modulus); per-modulus byte-plane reduction, ${\sim}8$--$10$
(constant division compiling to multiply-high sequences); final
reduction to the residue interval, ${\sim}2$; Karatsuba split into
three \fp{8} pieces, ${\sim}3$; totalling $c_q \approx 16$ under
the stated amortisation.  One \texttt{dp4a} counts as one issued
SIMT instruction throughout ($I_{\text{SIMT}} = 75 \cdot 10^{12}$
instructions/s in the memo's normalisation); \inteight{} tensor
capacity is counted separately in operations/s
($P_{\text{I8TC}}$, two operations per MAC).  Nothing else from the
note is used.

\paragraph{Reconciliation with the spectral companion.}  The FFT
companion~\cite{matsuoka2026fft} normalises the same pipe at
$41.7$~T~inst/s, the published B300 \fp{32} TFLOP/s divided by two on
the assumption that \fp{32} and integer issue share lanes on
Blackwell.  This paper keeps the memo's $75$ as its reference constant
because it is the normalisation the memo's counts were made against;
the $1.8\times$ gap between the two is exactly what the Part-3
integer-pipe census measures.  Every $I_{\text{SIMT}}$-bounded quantity
here---the SIMT keep-up budget ($6.25 \to {\approx}3.5$ instructions
per modulus on GB300, $2.3 \to {\approx}1.3$ on Rubin at $41.7$), the
SIMT-residual knees, and the Garner keep-up thresholds---tightens
monotonically under the spec-derived value, so the $41.7$ case is a
uniform downside to the software-only picture and a uniform
strengthening of the co-design case.  The tensor-side quantities
($473$~TFLOPS; the $0.497$ ratio of the deconstruction-$\lambda$ term
to the roof in Eq.~\eqref{eq:whyhalf}; the \inteight{}-tensor knees)
do not depend on it, but the \emph{floor itself} does, because it is
a minimum over terms: re-running the engine at $41.7$~T~inst/s, the
SIMT-residual term becomes binding on Rubin and the large-square floor
falls from $235$ to ${\approx}148$~TFLOPS ($0.31$ of $473$; routes~E and
S at $148$ and $147$, A at $128$), and on GB300 the \texttt{dp4a}
route~L1d that supplies the $135$~TFLOPS floor drops to $84$, leaving
route~E at its own $125$~TFLOPS roof as the floor.  Route~E leads on
both parts under either normalisation; what the census settles is
whether the floor is one half of the roof or one third of it, which
makes $P_{\text{int}}$ the single largest sensitivity this paper
carries.  The $75$-normalised figures are the ones this paper quotes;
the $41.7$ case is the stated sensitivity, and both floor values are
engine-checked (\texttt{paper\_numbers.py}, \texttt{check\_pint\_sensitivity}).

\bibliographystyle{plain}
\bibliography{references}

\end{document}


==> anc/ozaki25_fp8_artifact/paper/Response_Ozaki25_Draft27_Part1_Rev37.tex <==
\documentclass[11pt,a4paper]{article}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{lmodern}
\usepackage{microtype}
\usepackage[a4paper,margin=23mm]{geometry}
\usepackage{amsmath,amssymb}
\usepackage{booktabs,array}
\usepackage{enumitem}
\usepackage{xcolor}
\usepackage{xspace}
\usepackage{hyperref}
\definecolor{navy}{HTML}{183153}
\definecolor{forest}{HTML}{245B3A}
\definecolor{brick}{HTML}{8D2B2B}
\hypersetup{colorlinks=true,linkcolor=navy,urlcolor=navy,
  pdftitle={Response to the post-disposition reviews
  (Ozaki 2.5 Drafts 20--27 / FP8 Part 1 Revs 31--37)},
  pdfauthor={Satoshi Matsuoka}}
\setlength{\parindent}{0pt}\setlength{\parskip}{6pt}
\newcommand{\accept}{\textcolor{forest}{\textbf{Accepted.}}}
\newcommand{\correct}{\textcolor{brick}{\textbf{Corrected.}}}
\newcommand{\add}{\textcolor{forest}{\textbf{Added.}}}
\newcommand{\retract}{\textcolor{brick}{\textbf{Retracted.}}}
\newcommand{\standfirm}{\textcolor{navy}{\textbf{Respectfully rebutted.}}}
\newcommand{\fp}[1]{\textsc{fp#1}}
\newcommand{\inteight}{\textsc{int8}\xspace}

\title{\textbf{Response to the post-disposition reviews}\\[2mm]
\emph{Ozaki 2.5} (Draft 20 $\to$ 27) and \emph{FP8 is All You Need
(Part 1)} (Rev 31 $\to$ 37)\\[1mm]
\large 25 July--3 September 2026 (\S{}V--XII appended per round)}
\author{Satoshi Matsuoka}
\date{25 July--3 September 2026}

\begin{document}
\maketitle

We thank both reviewers. These are the most useful reviews the papers have
received, and the reason is that they went after the arithmetic rather than
the argument. Eleven P0 findings between the two reports: seven we accept
outright and four we rebut on ISA or algebraic evidence, plus two further
items we accept as equations that move no number. Along the way we found
thirteen errors of our own that neither review caught --- three of them, in
\S III, larger than anything in the reviews --- and we have retracted a
recommendation we made in the previous round that turned out to be false.
Five of the thirteen are one failure wearing five faces: a number corrected
in one place and left standing in another --- in a table, in a sentence, in
the companion paper, inside a figure, where we had no checker at all, and
--- found while preparing this revision --- inside \emph{this letter}, which
went on printing a justification both manuscripts had already dropped. That
is why this round adds mechanical checks that compare the places to each
other rather than each place to the engine alone, and why they run over the
two papers and this letter as one document set. The twelfth defect
(item~24) is of a different kind again --- every number correct, the
\emph{denominator} unnamed --- and it is met with a lint rather than a
comparison, for reasons given there. The thirteenth (item~25) is different
again, and is the one we would least like a reader to find for us: a single
name, ``the plane count,'' carrying two different functions, with a pair of
errors that cancelled in the one place anything read them.

\textbf{The headline is unchanged and is now fully qualified.}
$235.3$~TFLOPS, $0.50$ of the $473$-TF envelope roof, at (large square
output, route \textsf{E}, $4{\times}4$ cluster, reach $256$, accounting~(i),
$k \gtrsim 1024$). Every correction below is a labelling, arithmetic-consistency
or disclosure fix \emph{around} that number, not a correction \emph{to} it.
What did change is that the qualifications are now printed next to the
number instead of being reconstructible from the engine.

\bigskip
\hrule
\bigskip

\section*{I. Where we stand firm}

Four findings we do not concede. Each is answered with evidence, not
preference.

\textbf{1. $\alpha = 3r+1$ is correct; the square-modulus shortcut is
consistent with it, not in tension.} \standfirm\ The review inferred a
contradiction from a pair of statements that are both true. For a square
modulus $m = s^2$, writing $d = d_1 s + d_0$, the $d_1e_1$ term is
annihilated by the modulus, so two \emph{stored} planes still require three
\emph{products} ($d_0e_0$, $d_1e_0$, $d_0e_1$). For a nonsquare modulus a
third sum plane is stored and the three products are diagonal. Hence
$p_{\text{store}} = 6(2) + 6(3) = 30$ while $p_{\text{mma}} = 3r = 36$, and
$\alpha = 3r + 1 = 37$. The two numbers count different things and always
did.

\correct\ What was genuinely wrong was that the paper used one symbol for
both. Part 1 now freezes three distinct symbols in \S2.3 ---
$p_{\text{store}}$ (stored planes per scalar, which drives the operand
path), $p_{\text{mma}}$ ($= 3r$, the roof denominator) and $N_{\text{acc}}$
(accumulator tiles, which drives TMEM) --- and prints the worked identity
for one square and one nonsquare modulus with every operand, coefficient and
accumulation order shown. \correct\ Listing~2 was wrong twice over: it
issued $\sum_i \text{planes}(i) = 30$ MMAs rather than $36$, and it paired
$A.\text{plane}(p) \times x.\text{plane}(p)$ diagonally, which for a square
modulus cannot express the required cross terms at all. It has been
rewritten to issue $3r$ MMAs with the correct pairing.

\begin{sloppypar}
\textbf{2. Four-way cluster sharing is legal on shipping silicon.}
\standfirm\ The review inspected the \texttt{tcgen05.mma} operand descriptor
and concluded the sharing is not expressible. That is the wrong place to
look: the sharing happens earlier, at SMEM population, not at MMA issue. A
producer CTA publishes its converted panel into its own \texttt{shared::cta}
window; each consumer pulls with
\texttt{cp.async.bulk.shared::}\allowbreak\texttt{cluster.shared::cta.}\allowbreak\texttt{mbarrier::complete\_tx::bytes},
addressing the peer window through \texttt{mapa} and completing on a
\texttt{.cluster}-scope \texttt{mbarrier}. All three primitives were
introduced in PTX ISA 8.0 and require target \texttt{sm\_90} or later, per
NVIDIA's own PTX reference. Because each consumer's MMA then issues against
its \emph{own} shared memory, the plain \texttt{.cta\_group=1} descriptor
the review quotes is satisfied exactly as documented.
\end{sloppypar}

\add\ The mechanism was never missing. \emph{Our ledger was}, and that part
of the finding is entirely correct: we never charged the push. In a
$4{\times}4$ cluster three of four consumers receive each panel remotely,
which is $(3/4)(p/T) \approx 0.39$~B per useful \fp{64} FLOP, or
$\approx 91$~TB/s at $235$~TF. That term is now in $T_{\text{svc}}$ with its
required rate printed. \add\ Ozaki~2.5 previously asserted DSM sharing
without citing the primitive; \S6 now carries the full legality argument and
the PTX citation, so the point no longer depends on reading the companion.
We also now say plainly what this exposure is worth: if cluster-scope
sharing were \emph{not} available, each CTA would convert its own copy,
$\lambda \to 4$, effective reach $\to 64$, and the floor would fall roughly
fourfold. That is the one place where the model could still break, and it is
the single genuine Part-3 measurable.

\textbf{3. $T_{\text{operand}}$ is non-binding, and we can prove it rather
than defer it.} \standfirm\ Operand bytes per useful \fp{64} FLOP are
$p_{\text{store}}/T$; for \textsf{E} at $T{=}64$ and $235$~TF that is
$121$~TB/s. But any machine that sustains its own \fp{8} roof at a $64^2$
tile must already deliver $P_{\fp{8}}/T = 17.5\times10^{15}/64 = 273$~TB/s
of operand feed. So $T_{\text{operand}} \le T_{\fp{8}}$ by construction
whenever the \fp{8} roof is attainable at all, and adding it to the
$\max(\cdot)$ cannot move a printed number. \add\ Sharper still: at a
route's own roof the demand-to-supply ratio is exactly
$p_{\text{store}}/\alpha$, independent of platform \emph{and} tile size ---
$30/37 = 0.81$, $33/40 = 0.83$, $44/46 = 0.96$ for \textsf{S}, \textsf{E},
\textsf{A}. All below unity. Combined SMEM-path traffic
($121 + 91 \approx 212$~TB/s) still sits under $273$. We give the reviewer
more than was asked: not a measurement promise but a proof of
non-bindingness. Candidly, \textsf{A}'s $0.96$ leaves only a $4\%$ margin
against $19\%$ and $17\%$, and that is now printed as one of three
independent reasons \textsf{A}'s $380$~TF is an upper bound rather than a
target --- the other two being its zero-headroom \textsc{tmem} fit and the
roof itself, $380$ against \textsf{S}'s $473$~TF. (Both papers previously
printed \textsf{A}'s ratio as $45/46 = 0.98$ and counted the \textsc{dsm}
asymptote as a separate third constraint. Neither survived this revision:
item~18 below corrects the plane count, and the \textsc{dsm} asymptote is
the operand ratio approached from below, so it is now counted once.)

\textbf{4. $4{\times}8$ and $16{\times}8$ are the correct integer grids;
$5{\times}6$ and $11{\times}11$ are inadmissible.} \standfirm\ The
reviewer's enumeration is arithmetically right --- $5{\times}6 \to 349.09$
and $11{\times}11 \to 704$ do beat our $341.33$ and $682.67$ under
$c_mc_n \le C$ --- and we confirmed it exhaustively. But the review
explicitly invited us to state a placement constraint if one exists, and one
does: CUDA requires that \emph{the grid dimension be a multiple of the
cluster dimension}. A $4096^2$ output at $64^2$ tiles is a $64{\times}64$
CTA grid, and $64$ is divisible by $4$, $8$ and $16$ --- by none of $5$, $6$
or $11$. On the shapes we report, the admissible optima are therefore exactly
the grids already printed. \add\ \S5.2 now carries the constraint, the two
counter-examples and the CUDA citation, together with the candid boundary of
the argument: a shape whose CTA-grid extents \emph{were} divisible by $5$, $6$
or $11$ could use those grids, and power-of-two cluster edges are simply the
ones that stay admissible across the whole shape sweep.
\add\ Separately, the portable maximum cluster is $8$~CTAs, with larger
sizes architecture-specific; $C = 32/64/128$ are therefore co-design asks in
the first place, and the paper now says so plainly rather than leaving it
inferable.

\bigskip
\hrule
\bigskip

\section*{II. Where the reviews were right and it cost us numbers}

\textbf{5. Two performance functions were mixed in one row.} \accept\
Without reservation; both reviews found this independently and it is the
finding that costs us most in the small-$\bar n$ column. The $243$ printed
in Part 1 Table~11 is $P_{\text{dec-only}}$ --- route \textsf{A} at its own
roof, $k \to \infty$, no reconstruction charge. Its finite-$k$ counterpart
for a genuinely cubic $256^3$ call is $167.5$, printed as $168$ in the
revised table. The route ordering itself
flips with $k$: \textsf{S} wins for $k \lesssim 350$, \textsf{E} for
$384 \lesssim k \lesssim 6000$, \textsf{A} above $\approx 8000$. \correct\
Table~11 is now split into two blocks that never share a row --- block~(a)
$P_{\text{dec-only}}(\bar n)$, block~(b) $P_{\text{svc}}(\bar n, \bar n, k)$
--- with a footnote stating that an earlier version carried $243$ in the
delivered row and that this conflated the two functions. \correct\
%\stale{Best absolute floor}
``Best absolute floor'' is replaced everywhere by the $k$-interval statement.

One factual correction to the review, offered for accuracy rather than
defence: the literal phrase ``achieved today'' does not occur in Part~1 (it
occurs nine times in Ozaki, and all nine now carry a modeled-not-measured
gloss). The substance of the charge stands; the attribution does not.

\textbf{6. The $240$-KiB sentence was arithmetically false.} \accept\
$64 \cdot 32 \cdot 4 \cdot 45 = 368{,}640$~B $= 360$~KiB, not $240$. We had
imported \textsf{A}'s full-tile value from the \emph{other} accounting. The
sentence was wrong for \textsf{A} and would have been wrong for \textsf{E}
too. \correct\ It is gone, replaced by the correct arithmetic shown inline
so the regression cannot recur.

\retract\ We also retract the claim that $\lceil N_{\text{acc}}/n_{\text{blk}}\rceil$
is attained. Because $r$ is odd for \textsf{E} and \textsf{A}, the true
counts at $n_{\text{blk}}{=}2$ are $15/14/16$ tiles $= 240/224/256$~KiB for
\textsf{S}/\textsf{E}/\textsf{A} --- not the $15/13/15$ the ceiling
suggests, and \textsf{A} lands exactly at the budget. \retract\ We further
retract ``blocking is free in operand traffic.'' Each extra block
re-traverses the $k$-slab and re-reads the \fp{64} operand at $8/T$~B per
useful FLOP, and the $n_{\text{blk}}$ needed to fit a fixed TMEM grows like
$T^2$: at $T{=}96$ the fit needs $5$ and L2 affords $4$; at $T{=}128$ it
needs $7$--$9$ and affords $4$; at $T{=}192$ no $n_{\text{blk}} \le r$ fits
at all. \correct\ The area asks are correspondingly larger than earlier
drafts claimed: a $128^2$ tile is a $3.5$--$4.0\times$ TMEM ask (not
$\approx 3\times$) and a $192^2$ tile $7.9$--$9.0\times$ (not
$\approx 6.75\times$).

\textbf{7. ``The floor is $c_q/\text{reach}$'' is dimensionally
incomplete.} \accept\ The correct forms are a per-element deconstruction
load $L_{\text{dec}} = c_q r/R$ and a rate
$P_{\text{dec}} = R\,P_{\text{int}}/(c_q r)$. The engine has always computed
the right thing --- Eq.~(13)'s second term is
$\bar n P_{\text{int}}/(c_q r)$, and substituting $\bar n \to R$ gives
Eq.~(14), which \emph{is} the reviewer's $P_{\text{dec}}$ identically --- so
the defect was confined to a prose shorthand, which however had propagated
to nine sites in Ozaki~2.5 (abstract, two introduction sites, the
contributions list, two in \S5.2, the Table~7 caption, the Option-C
paragraph and the conclusion) and two in Part~1. \correct\ Fixed at all
eleven, and the Table~7 caption now states which of $(c_q, r, R,
P_{\text{int}})$ each row moves and which it holds --- including that $r$ is
not a hardware knob at all but a modulus-set choice, which is the reason the
missing factor mattered rhetorically as well as dimensionally: it is the one
quantity in the floor that \emph{software} owns.
\textbf{Zero engine numbers change.}

\textbf{8. The HPL argument used the wrong GEMM dimension.} \accept\ As
printed, ``NB${=}1024 = 4{\times}256$, so the aligned $0.50$ plateau
applies'' is a non-sequitur: NB is the inner dimension $k$, while the
sawtooth is driven by the output extents $M$ and $N$. Our fault, plainly.
\add\ The conclusion is nevertheless right, and we had skipped the step that
makes it right: under HPL's 2D block-cyclic distribution every process's
local trailing-update extents are multiples of NB except the final partial
block, so NB alignment \emph{does} imply output alignment for all but that
block; and the sawtooth's relative amplitude is $O(R/\min(M,N))$, sub-percent
on the large trailing submatrix carrying $\gtrsim 90\%$ of the FLOPs. Those
two sentences are now in the paper.

\correct\ On the citation, the review is right that Netlib's $32$--$256$ is
CPU cache-blocking guidance and the wrong authority for GPU HPL. We now cite
CHPC's CUDA HPL tuning guide ($892$--$1024$ ideal for GPU runs) and NVIDIA's
HPC-Benchmarks container, whose shipped HPL-MxP example uses
\texttt{-{}-nb 2048}.

\add\ \textbf{The NB sensitivity table is the most valuable single addition
in this revision, and it is a concession.} New Table~8 gives
$P_{\text{svc}}$ at $M{=}N{=}8192$ on Rubin:

\begin{center}
\begin{tabular}{@{}lcccccc@{}}
\toprule
route & NB${=}128$ & $256$ & $512$ & $1024$ & $2048$ & $4096$ \\
\midrule
\textsf{S} (published set, RN contract) & $186$ & $186$ & $182$ & $182$ & $182$ & $182$ \\
\textsf{E} (hybrid, codesigned)         & $169$ & $159$ & $202$ & $234$ & $235$ & $235$ \\
\bottomrule
\end{tabular}
\end{center}

The paper now says plainly what this means: the $0.50$-of-roof headline is
an \textbf{NB-conditional claim}. \textsf{E} reaches $235$ only for
NB $\gtrsim 1024$, and at NB${=}256$ it delivers $159$ --- \emph{below} the
published set. The claim survives because reported GPU HPL practice sits at
NB $\approx 892$--$1024$, but it survives on an empirical convention, not on
a theorem, and we would rather print that than let a reader discover it.

\textbf{9. The HPL box combined \textsf{E} performance with \textsf{S}
accuracy.} \accept\ ---and the fix improves the paper. The box is now two
rows that never mix: \textsf{S}/RN at $182$~TFLOPS ($0.38$ of roof), covered
by the round-to-nearest Ozaki~II theorem with RN conversion cost included;
and \textsf{E} at $235$~TFLOPS ($0.50$), whose guarantees are the explicit
per-set obligations of Appendix~A, unproved. A reader who wants the theorem
reads the \textsf{S} row. \correct\ Relatedly, Algorithm~1 and the
implementation vocabulary used truncation toward zero while the cited
theorem is for round-to-nearest. That was a genuine internal inconsistency,
now resolved rather than papered over. Exascale figures are recomputed per
row from the engine ($\approx 1.9$~EFLOPS for \textsf{E}; $\approx
1.4$--$1.5$~EFLOPS for \textsf{S}) --- and we note that our own previous
letter rounded the latter to ``$\approx 1.5$'', which was the top of the
band presented as the band.

\textbf{10. The $0.54$ ragged repair is not constructed.} \accept\ Both
reviews, independently, and they are right: predicating the MMA does not
avoid converting a full panel for a one-element sliver. \correct\ The
%\stale{sustained 0.50}
abstract and the ragged footnote now headline the sustained $0.50$, keep
$0.36$ as the \emph{only} constructed rigid minimum, and demote $0.54$ to a
Part-3 validation target until the edge schedule is enumerated under the
same operand constraints.

\textbf{11. ``Lower bound on the delivered rate'' is too strong.} \accept\
It is a lower curve within the \emph{modeled} services; unmodeled
synchronization, launch, operand distribution, overlap and cache effects can
all reduce measured delivery. \correct\ Both sites (Ozaki~\S3, Part~1~\S4)
now read ``a lower bound on the modeled rate, not a measured one.''

\bigskip
\hrule
\bigskip

\section*{III. Errors we found ourselves}

Thirteen defects neither review caught (items 13--25), plus one
recommendation from our own previous round that we now withdraw (item 12).
We report them because the alternative is that a reader finds them. Two
(items 17 and 18) change printed headline numbers, one more (item 21)
changes printed table cells, two (items 22 and 23) are failures of
propagation rather than of derivation --- a number corrected in one place
and left standing in another, including inside the figures, where none of
our checkers were looking --- item 24 is a failure of \emph{reference}
rather than of value, sentences in which every number is right and the
denominator is not named, and item 25, the largest, is a failure of
\emph{nomenclature} that became a failure of arithmetic: two different
quantities sharing one name, in the one modulus set where they happen to be
equal. We would rather that be visible here than discovered later.

\textbf{12.} \retract\ \textbf{We withdraw last round's recommendation that
exponent pre-scaling yields $N_{\text{acc}} = r$.} We proposed it as a
construction that would collapse all three plane products into one
accumulator. It does not, and the paper now proves the opposite:
$N_{\text{acc}} = 2$ per modulus, and \textbf{$2$ is a floor}, not merely an
achieved value. In the square case the two cross terms merge because they
share a coefficient, but $d_0e_0$ cannot join them, because $s$ is not a
power of two and no exponent edit can bridge the ratio. In the nonsquare
case the $d_1e_1/d_0e_0$ coefficient ratio is
$(2^{2b}-2^{b})/(1-2^{b}) = -2^{b}$ exactly, so storing $d_1$ pre-scaled by
$-2^{b}$ \emph{does} merge those two --- and the pre-scaled plane is
E4M3-exact, its attained extremes across \textsf{E} and \textsf{A} being
$128/112/104/96$. Hence $N_{\text{acc}} = 2r$ on \fp{8}: $26$ for
\textsf{E}, $30$ for \textsf{A}.

\textsf{S} keeps $N_{\text{acc}}(\textsf{S}) = 6(2) + 6(3) = 30$, but
\emph{not} for the reason we gave here last round, and item~25 records the
correction: it is not that the six $9$-bit tail moduli exceed range. On the
carry-corrected base-$16$ layout their pre-scaled plane is exactly $-256 =
-2^{8}$ on all six, which \emph{is} E4M3-exact, so the merge is available on
the substrate these products actually run on. What it costs is accumulator
margin. Merged, the tail reaches $\max|\text{term}| = 4095$ on $m = 511$,
giving $K_{\text{max}} = 4097$ --- exact at $K_{\text{slab}} = 4096$ by a
single term. Declined, the three-plane form reaches $484 = 22^2$ and
$K_{\text{max}} = 34{,}663$, so declining buys $8.5\times$ the exact depth.
We take the depth. \texttt{verify/stail\_merge.py} certifies both halves
over all $m^2$ ordered centred pairs.

\add\ The exactness obligation the pre-scaling argument was meant to
discharge is discharged anyway, and more cleanly. \fp{32} accumulates
integers exactly to $2^{24}$, so the requirement is the single printed
inequality $K_{\text{slab}} \cdot \max|\text{term}| \le 2^{24}$ (Eq.~11). At
$K_{\text{slab}} = 4096$ the largest accumulator reaches
$4{,}456{,}448 = 0.27 \cdot 2^{24}$, a $3.76\times$ margin. This replaces
the loosely stated $2^{19}$ bound we had deferred, and it is checked in
\texttt{verify/plane\_bounds.py} rather than asserted.

\textbf{13.} \correct\ \textbf{Figure~1's artwork overclaimed relative to
its own caption.} The image still read ``sole computational primitive,''
``every application'' and ``exhaustive'' after the caption had been
softened. A softened caption does not cure contradictory labels inside the
picture. The figure has been regenerated from a released, engine-sourced
generator (\texttt{render\_hierarchy.py}) and reshaped; the artwork and the
caption now make the same claim.

\textbf{14.} \correct\ \textbf{Three Option-C numbers were wrong, and the
figure kept the wrong ones after the prose was fixed.} Specifically: ``473~TF
regardless of route'' (it is route-dependent --- $473$ for \textsf{S},
$437.5$ for \textsf{E}, $380.4$ for \textsf{A}); a deposit band printed as
%\stale{55--83}
$55$--$83$~TB/s where the correct band is $55$--$65$ (item~18 below removes
the last $2$~TB/s of that gap); and ``$\approx 300$
narrow MACs per copy engine,'' which priced an engine count we cannot
justify. \add\ Option~C now ships as a vendor \emph{requirement} table
(Table~9 of Ozaki~2.5), backed by \texttt{verify/optionc\_req.py}, with
derivable quantities only: the transform must sustain $166$--$325$~TMAC/s
aggregate, which is $1.3$--$2.6\times$ the platform's \emph{entire} residual
INT8 tensor pipe; input is $12$--$15$~TB/s ($\approx 17\%$ of L2 service,
not an HBM ask); and the plane deposit is $55$--$65$~TB/s of SMEM writes
$= T/R = 64/256 = 25\%$ of the operand read the MMA already performs --- an
identity, not an estimate. ``FREE'' is out of the figure, ``minimal/small''
is gone, and $3.8$~EF is explicitly conditional. \correct\
\texttt{fig\_optionc.pdf} had continued to carry the retracted
%\stale{300 narrow MACs}
``$\lambda$-FREE / reaches the ROOF / $\approx$300 narrow MACs'' text after
the prose was corrected; it has been regenerated.

\textbf{15.} \correct\ \textbf{Two figures shipped with no released
generator}, which is inconsistent with an artifact-gated submission.
\texttt{hw\_options.pdf} and \texttt{blackwell\_fusion\_dataflow.pdf} now
both have one; the C card is corrected to $166$--$325$~TMAC/s and carries
the $T/R$ identity. \correct\ The latter figure's two ``delivered $\beta$''
labels are now ``modeled $\beta$'' --- calling a modeled value ``delivered''
contradicted our own evidence-label convention, and the paper now says so
explicitly rather than quietly fixing it.

\textbf{16.} \correct\ \textbf{The stale $333$~TF was not a typo. It was a
formula defect, and it had propagated to four places.} Three released
scripts computed cluster reach as $T\sqrt{C}$. Reach is \emph{harmonic},
\[
  R \;=\; \frac{2\,T\,c_m c_n}{c_m + c_n},
\]
which collapses to $T\sqrt{C}$ only when the grid is \emph{square}. The
$\sqrt{\cdot}$ form therefore fabricated an inadmissible $5.66{\times}5.66$
grid for $C{=}32$ ($R = 362 \to 333$~TF) instead of the legal $8{\times}4$
($R = 341.33 \to 314$~TF), and mis-placed $C{=}128$ at $R = 724$ instead of
the $16{\times}8$ value $682.67$. It also made our own previous-round
integer-geometry repair incomplete: the portable $C{=}8$ rung is
$4{\times}2 \to 170.67 \to 157$~TF, not the $166$~TF we printed from the
continuous idealisation.

\add\ The structural fix matters more than the arithmetic one. Every
rung-producing script now imports the single integer enumerator
\texttt{verify/cluster\_map.reach} at render time, so prose, Table~6,
Figure~5(b), \texttt{fig\_floor\_sensitivity.pdf} and
\texttt{codesign\_escape.py} are driven from one ladder and cannot disagree
again:

\begin{center}
\begin{tabular}{@{}lccc@{}}
\toprule
CTAs & grid & reach $R$ & envelope floor (Rubin) \\
\midrule
$8$   & $4{\times}2$  & $170.67$ & $156.9$~TF ($0.33$) \\
$16$  & $4{\times}4$  & $256.00$ & $235.3$~TF ($0.50$) \\
$32$  & $8{\times}4$  & $341.33$ & $313.7$~TF ($0.66$) \\
$64$  & $8{\times}8$  & $512.00$ & $437.5$~TF ($0.92$) \\
$128$ & $16{\times}8$ & $682.67$ & $473.0$~TF ($1.00$) \\
\bottomrule
\end{tabular}
\end{center}

\correct\ Two further sites in Ozaki still stated the reach as $T\sqrt{C}$
in prose --- including, awkwardly, the sentence introducing the section that
then corrects it --- and three more, two in Ozaki and one in Part~1's
Appendix~E, used a transposed $8{\times}16$ where
Table~6 says $16{\times}8$. Numerically identical, since the harmonic mean is
symmetric, but inconsistent in exactly the place the finding was about. All
are now in the integer form.

\textbf{17.} \correct\ \textbf{We charged the INT8 substrate at the \fp{8}
set's $r$, on moduli an \inteight{} operand cannot hold.} Part~1's
Table~8 priced INT8 Ozaki~II at
$\alpha_{\textsc{int8}} = r{+}1 = 13$, reusing the published \fp{8} set's
$r{=}12$. That set contains $1089$, $1024$, $961$, $841$, $625$ and $529$ ---
six moduli above $256$, which no \inteight{} operand can represent. Restricted
to byte moduli the count is forced, and the bound is arithmetic rather than
empirical: the fourteen largest integers at or below $256$ multiply to
$\sum_{j=243}^{256}\log_2 j = 111.478$ bits, short of the published set's
$111.841$. Fourteen byte moduli therefore cannot reach the range the paper
claims, so $r_{\textsc{i}} \ge 15$ and $\alpha_{\textsc{int8}} = 16$, not
$13$. The all-byte set~\textsf{A} is exactly such a system ($r{=}15$,
$117.783$ bits), which is why it is in the paper at all.

\add\ The correction cuts every INT8 ceiling by $16/13 = 23\%$ and moves four
printed rows --- H100 $152 \to 123.7$, B200 $346 \to 281$, B300
$12.7 \to 10.3$, R200 $19.2 \to 15.6$~TFLOPS. Candidly, it moves them
\emph{in our favour}: the \fp{8} advantage rises from $10.6\times$ to
$13.1\times$ on B300 and from $24.6\times$ to $30.3\times$ on Rubin, and on
the INT8-rich parts our disadvantage narrows from $0.35\times$ to
$0.43\times$. That is precisely why we are reporting it rather than banking
it quietly. The independent check that $16$ is the right denominator: at
$\alpha_{\textsc{int8}}{=}16$ Uchino's measured B200 anchors sit at $49\%$ of
the INT8 ceiling and $53\%$ of the \fp{8} one --- a delivered-to-ceiling band
that now agrees across substrates, where at $\alpha{=}13$ the INT8 figure was
$40\%$ and the disagreement had no explanation. The ratio the thesis rests on
is unchanged in form and larger in value:
$\alpha_{\fp{8}}/\alpha_{\textsc{int8}} = 37/16 = 2.31\times$.

\textbf{18.} \correct\ \textbf{We printed ``\textsf{A}: squares $0$,
$p_{\text{store}} = 45$'' two pages before printing an \textsf{A}-set whose
first modulus is $256 = 16^{2}$.} The $45$ was not a typo, which is what makes
it worth reporting: it was the correct count for a \emph{different} set
\textsf{A} --- an all-odd-prime variant that \texttt{verify/nacc\_table.py}
carried privately, with no squares in it --- while both manuscripts print, and
\texttt{verify\_candidates.py} verifies, the $117.783$-bit set that opens with
$256$. One square takes the two-plane shortcut, so the published set costs
$2 + 14(3) = 44$. The engine's \texttt{PLANES} had been computed from the
private list, so a stale table in a verifier propagated into a printed table
in the paper.

\add\ What moves: Table~4's \textsf{A} row (squares $0 \to 1$,
$p_{\text{store}} = 45 \to 44$, operand ratio $0.98 \to 0.96$); the
\textsf{A} column of Option-C Table~9 (deposit $66.9 \to 65.4$, operand read
$268 \to 262$, \textsc{dsm} $201 \to 196$~TB/s, staging $180 \to 176$~KiB, and
%\stale{55--67}
the band $55$--$67 \to 55$--$65$); Figure~1's plane-count label; and four
derived thresholds ($\bar n_{\text{mat}}$ $1556 \to 1522$ on Rubin and
$1223 \to 1196$ on GB300, L2 square reach $1183 \to 1196$, materialised caps
$125 \to 128$ and $31 \to 32$~TF). What does \emph{not} move, and we measured
this rather than assuming it: no \texttt{rate\_rec} value, no \texttt{env\_rec}
value and no schedule tag anywhere --- four of $170$ probed engine quantities
change, by at most $2.2\%$. $N_{\text{acc}}$ and the \textsc{tmem} footprints
are untouched, so the decisive argument against \textsf{A} --- $256$~KiB
blocked \textsc{tmem} against a $256$~KiB budget, exactly zero headroom ---
survives verbatim. What softens is the operand-margin argument: \textsf{A}'s
margin is $4\%$, not $2\%$. Fixing it exposed a double count we had not seen,
now removed: the ``$2\%$ asymptotic \textsc{dsm} margin'' both papers listed
as a third independent reason is the operand ratio approached from below, not
a separate constraint. \textsf{A}'s roof --- $380$~TF against \textsf{S}'s
$473$ --- takes its place, and the count of three is honest again.

\add\ The structural fix matters more than the arithmetic one, as in item~16.
\texttt{params.MODULI} is now the single source for all three schedulable
sets and \texttt{params.PLANES} is \emph{derived} from it by counting squares;
\texttt{verify\_candidates.py} cross-asserts its own set list against
\texttt{params.MODULI} element for element; and \texttt{verify/cluster\_map.py},
\texttt{verify/optionc\_req.py} and \texttt{render\_anatomy.py} read
\texttt{params.PLANES} instead of carrying literals. A new check group in
\texttt{verify/paper\_numbers.py} scrapes every printed appearance of the
triple in both manuscripts --- table cells, algorithm floats and prose
parentheses alike --- and fails on any $45$ used as a plane count. That group
is what found two stale operand ratios still sitting in Part~1's appendix
after the tables had been corrected, which is the argument for having it.

\textbf{19.} \correct\ \textbf{Our own reproduction driver never refreshed the
ledger its verifiers check.} \texttt{verify/nacc\_table.py} wrote
\texttt{nacc\_table.json} relative to the working directory; \texttt{run\_all.sh}
invokes it from the bundle root, so the file landed at the bundle root while
both consumers (\texttt{verify/kernel\_ledger.py} and
\texttt{verify/blocking.py}) read \texttt{verify/nacc\_table.json}. The driver
also ran \texttt{nacc\_table} \emph{after} \texttt{blocking}. Both are fixed:
the writer resolves the path against its own location, the orphan copy is
deleted, and \texttt{nacc\_table} runs first. The regenerated ledger is
identical in every $N_{\text{acc}}$ and \textsc{tmem} value, so nothing
downstream moves --- but an artifact that checks a stale file is broken
whether or not the stale file happens to be right, and this one is the reason
item~18 went undetected for as long as it did.

\textbf{20.} \correct\ \textbf{Table~4's caption described a column the table
does not contain.} The caption explained a ``\textsc{dsm} ratio'' column; the
tabular has nine columns and none of them is that. The caption now states the
relation in prose --- the remote share is $(1{-}1/c)$ times the operand ratio,
$0.75$ of it at $c{=}4$ --- and says it is not tabulated separately.

\textbf{21.} \correct\ \textbf{Two tables and one sentence went on printing
the multipliers item~6 above retracts.} This one is uncomfortable to report,
because it means the previous round's letter and the manuscript it
accompanied did not agree. \S5.2 retracted ``$128^2$ is ${\approx}3\times$
TMEM, $192^2$ is ${\approx}6.75\times$'' and replaced it with
$3.5$--$4.0\times$ and $7.9$--$9.0\times$; Tables~7 and~9 kept the retracted
pair in their cells, and the Option-C menu paragraph still offered ``a
$3\times$ SRAM capacity bump.'' A reviewer checking the letter against the
tables would have found the paper contradicting its own correction. All
three sites are fixed. The two tables are fixed to \emph{different} numbers,
deliberately: Table~7 states a per-route sensitivity, so it now carries the
ranges, while Table~9 states a provisioning ask, so it carries the worst
case over the three sets ($4\times$ and $9\times$, both set~\textsf{A}'s,
matching the $1024$ and $2304$~KiB already in those cells). The prose site
takes the range. \texttt{verify/optionc\_req.py} no longer hard-codes the
multipliers --- it derives them from the blocked live tile counts
$15/14/16$, which is where the route dependence comes from --- and a new
\texttt{paper\_numbers.py} group checks the ranges, the provisioning maxima
and the absence of any unretracted $3\times$ or $6.75\times$ in either
document.

We record one further detail, because it is the more useful half of the
lesson. The first version of that scanner passed. It matched the retracted
$3\times$ only in the table-cell form it had just been written against, so
it walked past the prose sentence, which we then found by rendering the page
and reading it. A checker written from the instance you already know about
certifies that instance and nothing else; the scanner now matches any
$3\times$ whose neighbourhood names \textsc{tmem} or SRAM, and we have
verified it fails when each of the three sites is restored. The root cause
of the defect itself is the same one as item~18: a number was corrected in
prose and left standing elsewhere, because nothing mechanical compared the
two.

\medskip

\textbf{22.} \correct\ \textbf{Our figures were generated by a stale engine,
so the compiled papers printed two retracted numbers in places no checker
could see.} This is the most serious defect in this section, and it is worth
stating precisely what went wrong. Figure~1 of both papers printed the
%\stale{45 (A)}
stored-plane triple as ``$30$~(S)~/~$45$~(A)~/~$33$~(E)''. The $45$ is the
value item~17 retracts; the correct triple is $30/44/33$. It survived every
rebuild for a simple reason: \texttt{render\_anatomy.py} contained the triple
as a hard-coded string literal rather than reading \texttt{params.PLANES}.
Separately, the Option-C figure and Part~1's hardware-options figure printed
%\stale{55--67}
a plane-deposit band of ``$55$--$67$~TB/s'' against a table one page away
reading $55$--$65$; those generators were correct, but the figure files
shipped with the manuscripts had been produced by the pre-correction engine
and never regenerated. Both papers now embed figures regenerated from the
current engine, and we have checked the compiled PDFs directly rather than
the sources.

The reason we did not catch this earlier is the part worth reporting.
\texttt{paper\_numbers.py} reads \texttt{.tex}. A figure is a PDF. That is
not a thin spot in its coverage --- it is a surface the script cannot see at
all, and its own docstring nevertheless claimed the opposite, asserting that
the figure case was ``closed structurally'' because the generators import the
enumerators. One of them did not. A guarantee that nothing enforces is worse
than an acknowledged gap, because it stops anyone from looking. That
docstring is corrected, and the surface is now closed from both directions:
a \texttt{figure sources} group forbids hard-coded engine quantities in the
generators, which catches the cause, and a new \texttt{verify/figure\_text.py}
runs \texttt{pdftotext} over the generated figure PDFs and compares the text
actually rendered into them against the engine, which catches the effect
however it arises. Both are negative-tested against the two real defects. If
\texttt{pdftotext} is unavailable the figure check exits~$2$ and
\texttt{run\_all.sh} reports a declared open obligation rather than a pass,
because a check that cannot run has verified nothing.

\medskip

\textbf{23.} \correct\ \textbf{The corrected deposit band was applied to
Ozaki~2.5 and not to Part~1.} Item~18 reports the band correction
%\stale{55--83}
$55$--$83 \to 55$--$65$~TB/s, and the previous round's letter stated it as
%\stale{55--67}
done. It was done in Ozaki~2.5. Part~1 went on printing $55$--$67$ in four
places, and the figure caption in Ozaki~2.5 printed it in a fifth, so the
letter accompanying the last revision was, on this point, describing a
correction the manuscripts had only partly received. All five are fixed. The
mechanism that let it happen is worth naming because it defeated the obvious
%\stale{55--67}
search: the source spells the band \verb|$55$--$67$~TB/s|, and a
%\stale{55--67}
\texttt{grep} for \texttt{55--67} matches none of it. The new
\texttt{retracted literals} check group therefore normalises LaTeX spelling
--- math delimiters, thin spaces, the three dashes, brace-wrapped operators
--- before matching, and it runs over Ozaki~2.5, Part~1 \emph{and} this
letter as one document set, since every instance of this class so far has
been a number corrected in one file and left standing in another.

That scope raises an obvious question about this letter, which quotes the
retracted band repeatedly and by design. The check does not try to infer
which mentions are retractions: an earlier version did, scanning nearby
lines for phrases like ``earlier drafts,'' and it failed in both directions
--- excusing a stale number whose neighbouring sentence happened to contain
a correction arrow, then flagging two correct sentences in this very item
once they were reworded. Intent is now declared instead of guessed. Each
deliberate quotation carries an inert \LaTeX{} comment naming the literal it
quotes, and the marker only excuses the literal it names.

\medskip

\textbf{24.} \correct\ \textbf{``The roof'' names four different quantities
across the two papers, and many sentences did not say which one they meant.}
Part~1 uses the word for the Roofline \emph{memory} roof (bandwidth
$\times$ operational intensity) and, separately, for the \emph{arithmetic}
roof $P_{\fp{8}}/\alpha$. Ozaki~2.5 uses it for three arithmetic roofs at
once, because the three retained modulus sets do not share one ---
$473.0$~TFLOPS for \textsf{S}, $437.5$ for \textsf{E}, $380.4$ for
\textsf{A} on Rubin --- and it quotes fractions sometimes of a route's
\emph{own} roof and sometimes of the common $473$ we use as a cross-route
reference. A bare ``$0.50$ of the roof'' is therefore not merely imprecise,
it is under-determined: numerator and denominator can each be right while
the sentence is wrong.

The worst instance shows the mechanism. Part~1's contribution list closed a
clause with ``every surveyed class reaches the memory roof,'' then named
large dense square DGEMM as the one bounded exception, sitting near ``$0.50$
of the roof.'' Every number in that sentence was correct; the referent was
not. That $0.50$ is against the arithmetic roof
$P_{\fp{8}}/\alpha = 473$~TFLOPS, while the nearest antecedent was the
memory roof named one clause earlier --- so as printed, the sentence
attributed to the paper a memory-roof claim it does not make and could not
support. It now names the arithmetic roof, prints its value, and says in the
same sentence that this is \emph{not} the memory roof just named.

The same ambiguity had already produced a table cell carrying both
denominators with neither one named. Ozaki~2.5's Table~2 summarised the
deconstruction-$\lambda$ floor as ``$0.50$ roof (\textsf{Et});
$0.21$--$0.61$ by route.'' The $0.50$ is route~\textsf{Et}'s floor over the
common $473$ ($0.4975$); the $0.21$--$0.61$ is each route's floor over
\emph{its own} roof, from \textsf{S0}'s $0.2084$ to \textsf{At}'s $0.6061$.
Route~\textsf{Et} against its own roof is $0.5378$, not $0.50$, so a reader
who applies one denominator across the cell reads the paper's headline route
as sitting near the bottom of its own range. The cell now names both
denominators, and a check asserts the gap between them, so that a later
tidying cannot quietly collapse the two back into one. We did not find this
by re-reading the cell; we found it by asking the engine what each printed
fraction would have to be.

The same confusion is what produced the L2-escape figures we correct
alongside item~18. A materialised schedule reaches a set's roof when
$B_{\textsc{l2}} = \mathrm{roof} \cdot p_{\text{store}}/T$, and \emph{both}
factors are per set, so there is no universal multiple to quote:
set~\textsf{S} reaches its $473$ at $221.7$~TB/s ($10.08\times$ HBM),
set~\textsf{E} its $438$ at $225.6$ ($10.25\times$), and set~\textsf{A} its
$380$ at $261.5$ ($11.89\times$). Ozaki~2.5 had quoted one universal pair
instead --- ``${\approx}10\times$HBM ($220$~TB/s; the roof is exactly
attained at $12\times$)'' --- in which the $220$ is $10\times$~HBM as a
round number, set~\textsf{S}'s actual requirement being $221.7$, while the
$12\times$ belongs to set~\textsf{A}. Part~1 did print a triple, but with
\textsf{A}'s member at $267$~TB/s. Both trace to one piece of arithmetic:
set~\textsf{A} evaluated at the $p_{\text{store}} = 45$ that item~18
%\stale{267.5} %\stale{12.16\times}
retracts gives $267.5$~TB/s and $12.16\times$, and those round to exactly
the two figures that were printed. One root, two papers, and nothing about
it visible without naming the denominator.

\add\ Part~1's copy of that paragraph is now checked as well. The
\texttt{L2 escape} group had been written against Ozaki~2.5 alone, and
Part~1 states the same physics in its appendix --- the same per-set feed
requirement, the same materialised ceilings at L2 and at HBM speed --- so
when the Ozaki copy was corrected, Part~1's was not. That is items 22 and 23
in their most literal form, one sentence in two papers, and it is also why
the instrument here is a value check rather than an addition to the
retracted-literal sweep: the defect was printed as $267$, and a sweep that
%\stale{267.5}
names $267.5$ would have walked straight past it. The group now scrapes both
manuscripts and re-derives all ten quantities from the engine.

One further instance was a pure naming collision. Part~1's glossary states
that the hierarchy-layer and ladder-rung namespaces are distinct, and its
Table~11 heads its own first column \texttt{rung}; the caption nonetheless
glossed the two floors it prints as ``per-\emph{route} \textsf{S0}/\textsf{L2}
floors.'' \textsf{S0} and \textsf{L2} are rungs of the audited $c_q$ ladder
there, not routes --- and the paper has routes of similar name elsewhere,
which is exactly what makes the slip readable as a claim. Corrected to
per-\emph{rung}.

The mechanism this adds is a \emph{lint} rather than a comparison, and that
is a deliberate departure from every other check in this bundle. No
arithmetic test can catch this class: in each case above the printed value
equals the value the engine computes, which is precisely why they survived
every check we had. The two new \texttt{roof denominators} groups instead
require that every ``\emph{fraction} of \ldots\ roof'' in either manuscript
carry a disambiguator --- a named set, ``own,'' ``memory,'' ``arithmetic,''
or a roof value in TFLOPS --- either between the fraction and the word or
inside the gloss that follows it. Both manuscripts now report zero
unqualified sites. We state that property rather than a count of edits,
because the count is the part we would get wrong. The lint earned its place
immediately: a manual pass over both papers had been declared finished, and
the check then reported Ozaki~2.5 still non-zero --- a cell in Table~12, and
a sentence naming the floor by its nickname, ``the $0.50$-of-roof floor,''
where we had put the disambiguation after the number instead of beside the
phrase that needed it. In both cases we changed the manuscript, not the
check.

We report the counterpart too, because it is the same root cause read from
the other side and it nearly cost us a correct number. Part~1 prints a
per-rung \textsf{S0} floor of $99$~TFLOPS, while the deconstruction-only
envelope at $\bar n = 256$ is $100$. We took the $99$ for a rounding slip
and were ready to ``fix'' it. It is not one. The floor charges
reconstruction at the cluster reach of a $4{\times}4$ grid of $64$-wide
tiles and evaluates to $98.56$~TFLOPS; the envelope is the convert-once
curve at $\bar n = 256$ and evaluates to $100.00$. Two functions, one name.
Had we not checked, this item would have reported a defect that did not
exist and introduced one that did.

\add\ Separately, and cosmetically: Part~1's Eqs.~(10) and~(14) ran $111$
and $156$~points past the text block. Both are re-typeset --- Eq.~(10) as an
aligned three-case list, Eq.~(14) split on the boundary between its compute
terms and its bandwidth terms. Numbering, content and cross-references are
unchanged, and no claim moved.

\medskip

\textbf{25.} \correct\ \textbf{``The plane count'' named two different
functions, and a pair of cancelling errors kept the difference invisible.}
This is the largest item in the letter and the one we are least comfortable
reporting, because the shape of it is worse than any single number in it.
There are two per-set counts. $p_{\text{store}}$ counts planes
\emph{stored} --- $2$ per square modulus, $3$ per nonsquare --- and is
$30/33/44$ for \textsf{S}/\textsf{E}/\textsf{A}. $N_{\text{acc}}$ counts
accumulators \emph{live in \textsc{tmem}} --- $2$ per modulus whose
two-accumulator merge is taken, $3$ otherwise --- and is $30/26/30$. They
are different functions of the same set, and for two revisions both were
called ``the plane count.'' The conflation survived because the set we
quote most often is the one where they agree: $p_{\text{store}}(\textsf{S})
= N_{\text{acc}}(\textsf{S}) = 30$. That is a coincidence of \textsf{S}'s
six-square, six-tail structure, and it is now asserted in the bundle
\emph{as} a coincidence, so that no later tidying can promote it to an
identity.

\retract\ \textbf{The pair that hid it.} Our \texttt{verify/nacc\_table.py}
searched only canonical two-digit splits at power-of-two bases. That search
fails on \textsf{S}'s six $9$-bit tail moduli, and the script recorded them
as ``no exact layout'' and summed only the survivors --- returning
$N_{\text{acc}}(\textsf{S}, \textsc{e4m3}) = 12$. Nothing was actually
open: Lemma~1's carry-corrected closed form constructs those layouts, and
\texttt{verify/stail\_layout.py} already certified them exhaustively. The
search was simply narrower than the paper's own claim, and it contradicted
the $p_{\text{store}} = 6(2)+6(3) = 30$ printed two lines above it. The
reason nobody noticed is the second error: the ledger's only consumer,
\texttt{verify/kernel\_ledger.py}, read the \inteight{} row rather than the
\textsc{e4m3} row --- for a paper whose product substrate is \textsc{e4m3}
on every route. \inteight's \textsf{S} row says $30$. So the ledger printed
the right number from the wrong row, and the wrong row was never read by
anything that could have objected. Two errors, opposite in sign, one
output. Both halves are fixed, and the ledger now carries \textsf{S},
\textsf{E}, \textsf{A} \emph{and} the tabulated-only candidate \textsf{D}.

\correct\ \textbf{The accounting that followed from it.} Accumulator
residency in \textsc{tmem} is $4N_{\text{acc}}$ bytes per output, not $4r$.
Seven sites charged $4r$ --- three in Ozaki~2.5, four in Part~1 --- and two
printed numbers moved as a result. The $\beta$-appendix's ``${\approx}40$
concurrent accumulator sets'' is really $17$--$19$; and route \textsf{D}'s
\textsc{tmem} ask, discussed next, was wrong. We stress what we did
\emph{not} change, because the temptation to unify was strong and would
have introduced a defect: $4r$ remains correct in two other uses. The
$k$-split reduction traffic is $4r/K_{\text{slab}}$ bytes per useful FLOP,
and the scalar-path register cost is ${\approx}4r$~B, i.e.\ $r$ INT32
registers, per output. The distinction is physical rather than notational.
On the tensor-core path the MMA accumulates \emph{inside} the tensor core
over $K_{\text{mma}}$, so plane products cannot be folded between $k$ steps
and each needs its own accumulator; on a scalar or SIMT path the per-$k$
fold into a single residue per modulus is available. Both papers now say so
explicitly, next to the numbers that depend on it.

\correct\ \textbf{Route \textsf{D} was excluded for a reason that was not
true.} We wrote that \textsf{D} does not fit in \textsc{tmem}, quoting
%\stale{272 KiB} -- quoted as the retracted figure this item reports.
$272$~KiB. At $4N_{\text{acc}}$ and $r = 17$ the unblocked $64^2$ asks are
$480/416/480/544$~KiB for \textsf{S}/\textsf{E}/\textsf{A}/\textsf{D} and
\emph{nothing} fits; at $n_{\text{blk}}{=}2$ the live counts are
$15/14/16/18$ tiles $= 240/224/256/288$~KiB against a $256$~KiB budget; and
\textsf{D} \emph{does} fit, at $n_{\text{blk}}{=}3$ ($12$ tiles,
$192$~KiB). The exclusion is real but rests on cost, not capacity:
$n_{\text{blk}}{=}3$ doubles the \fp{64} slab re-read charge from
${\approx}1/3$ to ${\approx}2/3$ of L2, and \textsf{Dt}'s $337$~TF roof is
the lowest in the menu. Both papers now argue it that way. The $272$
deserves a sentence of its own, because it is the most treacherous literal
we have met: since $N_{\text{acc}}(\textsf{D}) = 2r$, the wrong
$4r\!\cdot\!64^2$ figure and the \emph{correct} $4N_{\text{acc}}$ figure
for a $64{\times}32$ tile are numerically identical. It reads as
cross-checked. The tile in force is $64^2$ throughout both papers, so the
bundle now bans the literal by name and asserts that no $n_{\text{blk}}$ at
$T = 64$ produces it.

\correct\ \textbf{The \textsf{S}-tail exception had the right value and the
wrong reason, in five places and in this letter.} We justified
$N_{\text{acc}} = 3$ on the six tail moduli by \inteight{} range. That is
true of \inteight{} and beside the point, because no \emph{product} pass in
the menu runs on \inteight. On \textsc{e4m3} the pre-scaled plane is
exactly $-256 = -2^{8}$ on all six and is representable, so the merge is
available; what it costs is accumulator margin, as item~12 above now
records. Correcting the reason exposed two fabricated lists that had been
sitting in the papers looking like derived data: a descending quartet
%\stale{256/252/248/244} -- quoted as the fabricated list this item retracts.
$256/252/248/244$ for the tail's pre-scaled maximum, which is in fact $256$
flat on all six --- and the flatness is the whole argument --- and a
%\stale{128/112/104/96/88} -- quoted as the fabricated list this item retracts.
quintet $128/112/104/96/88$ for the \textsf{E}-and-\textsf{A} extremes,
whose attained values are $128/112/104/96$, with no modulus producing $88$.
Neither was ever computed. \texttt{verify/stail\_merge.py} now owns all of
it. We note, without excuse, that the superseded reason and the fabricated
quintet were still in \emph{this letter} when we began this revision, after
both manuscripts had dropped them --- items~22 and~23 recurring in the one
document whose job is to report them. The retraction sweep now runs over
both papers and this letter as a single document set for these literals
too.

\add\ \textbf{Typesetting defects of two opposite kinds: the ones no
warning could raise, and the ones every warning did.}
Six lines of Part~1's MMA listing were silently \emph{wrapping} in the
compiled PDF, one fragment rendering after a page number and across a page
break. There was no Overfull-hbox warning to see, because
\texttt{breaklines=true} is precisely the setting that replaces the warning
with a wrap. The real budget is $78$ characters, not the $73$ we had
assumed, and the block is reflowed within it. Separately, three equation
cross-references inside that listing pointed at numbers the equations no
longer had. Inside a verbatim environment \verb|\eqref| is unavailable, so
the number must be hard-coded; the rule we now hold to is that a hard-coded
equation number is permitted \emph{only} there, must carry a resolving
label, and is checked against the compiled \texttt{.aux}. Outside a
verbatim environment, a hard-coded equation number is a defect by
construction, and that is now a lint.

The visible siblings of that defect are the more awkward admission,
because nothing about them was hidden. When this pass began the two
manuscripts compiled with six and seven Overfull \texttt{hbox} warnings
respectively --- thirteen lines standing in the margin, announced on every
build, and read past. Both counts are now zero, at unchanged page lengths
of $51$ and $93$. One of the seven was absent from a build taken partway
through this same revision, which is to say our own content edits
introduced it: the reason a layout check has to be run at the \emph{end}
of a revision rather than inherited from the start of one. Ten of the
twelve edits that closed the thirteen are local --- break opportunities
inserted inside long typewriter paths, in one case with the surrounding
sentence shortened as well; one display whose intercolumn spacing was
twice what it needed to be; five tables stepped down a font size or a
column separation; and one theorem-header clause deleted, because it
repeated the sentence directly beneath it very nearly verbatim.

The remaining two edits are one global setting per paper,
\verb|\emergencystretch| $= 3$\,em, and they are why a routine
typographic pass earns a paragraph in this letter at all. That length
grants a third typesetting pass to paragraphs that have already failed to
set twice, so it cannot loosen text that currently sets well --- but it
removes the \emph{warning} rather than the condition, converting a
flagged overfull line into an unflagged loose one. That is the shape of
\texttt{breaklines=true} above, reintroduced by our own hand as a remedy,
and it means a zero warning count after installing it proves nothing by
itself. So we did not treat it as proof. We rebuilt both papers with the
length forced to $0$\,pt to enumerate exactly which paragraphs lean on
it: three do, the largest by $7.36$\,pt, every box above that having been
closed by a direct fix rather than absorbed. The pages carrying those
three, and every page we had touched, were then read as rendered images
rather than as logs.

In the same spirit we record that one of the twelve edits was a no-op. It
was a \verb|\small| applied to a table environment already set
\verb|\small| --- a reading-window error, the declaration sitting a few
lines above where we had looked --- and it announced itself only because
the box moved by exactly the $12$\,pt attributable to the
column-separation change made alongside it, which is to say the font
command bought precisely nothing. Nothing was wrong with the arithmetic
we did; what was wrong was that we nearly did not do it. This is the
smallest defect in this letter and it is the same one as the largest: a
change believed to have had an effect, on no evidence that it had.

\add\ \textbf{What this cost and what it bought.} None of the above moves
the headline. What it moved is our confidence in the previous round's
checking, and the response is more checking of the kind that would have
caught it. Route \textsf{D} had \emph{no} engine owner at all --- its $r$,
its $N_{\text{acc}}$ and its \textsc{tmem} footprints were printed and
computed nowhere --- which is how a $4r$-derived figure survived two
revisions. It now has one. \texttt{verify/paper\_numbers.py} has gone from
$388$ checks in nineteen groups to $627$ checks in twenty-three groups, the
three new groups being \texttt{N\_acc ledger}, \texttt{route D
(tabulated)} and \texttt{listing eq-refs}. Every new check was
negative-tested by reintroducing the actual defect it exists for, and each
fired; we give no count of those tests, because a count of them would
itself be a number no engine owns, which is the defect class this whole
item is about. And because the bundle's own \texttt{README.md} and
\texttt{MANIFEST.md} quote the check count --- the same defect class again
--- the driver now compares what they say against what the run just
emitted, and fails if they disagree.

That guard covered the two files we were looking at, and not the third.
This letter also quotes the check count, in the sentence three above this
one, and it sat outside the comparison --- so the moment the count moved,
the sentence went stale and nothing said so. It is the
corrected-here-not-there failure of items~22 and~23 a third time, in the
document whose job is to report it, and it is worth being plain about why
it kept happening: each time we fixed the instance in front of us and
described the class correctly in the same breath, without going to look
for the other members of the class we had just named. The driver now
normalises \LaTeX{} math delimiters and compares this letter alongside the
two Markdown files. Relatedly, \S IV's list of released verifiers had
named eight of thirteen, having been written once and never revisited
while later revisions added files --- and two of the five it omitted are
cited elsewhere in this letter as the owner of a specific claim, so the
letter leaned on files its own release list did not mention. The list is
now complete and checked in both directions: every verifier is named
there, and every file named there exists. That check is scoped to \S IV
alone rather than to the letter as a whole, because a name appearing
somewhere else must not be allowed to satisfy the release list --- which
would be a pass by coincidence, of exactly the kind the paragraph below
describes.

One further hole is worth reporting, because it is the argument of this
item applied to our own guards. Part~1 prints the retracted $4r$ footprints
as the counterfactual it then refutes, and it prints them for
\textsf{S}/\textsf{E}/\textsf{A} only, \textsf{D} being tabulated-only
there. The retraction sweep matched the full four-route form, so that
sentence passed --- not because it was declared honest, but because one of
the four numbers happened to be missing. A guard that a legitimate site
clears by coincidence is a guard a future edit clears the same way: delete
the refuting clause and the figures stand as an assertion with nothing
watching. The three-route form is now swept as its own pattern and the one
honest site carries a \texttt{\%\textbackslash stale\{\}} declaration, so
the pass is stated rather than lucky. We flag this because it is the shape
we expect the \emph{next} defect to have, in this manuscript or another:
not a wrong number, but a right one standing in a gap between two checks.

\bigskip
\hrule
\bigskip

\section*{IV. Artifact bundle}

\begin{sloppypar}
Both reviews make this a publication gate rather than a nicety, and we
agree. Released with this revision: the engine (\texttt{params.py},
\texttt{l2\_models.py}); the eighteen verifiers under \texttt{verify/} ---
\texttt{alg4\_fidelity.py}, \texttt{blocking.py}, \texttt{cluster\_map.py},
\texttt{figure\_scale.py}, \texttt{figure\_scale\_negtest.py},
\texttt{figure\_text.py}, \texttt{float\_fit.py},
\texttt{float\_fit\_negtest.py}, \texttt{int8\_scope.py},
\texttt{kernel\_ledger.py}, \texttt{nacc\_table.py},
\texttt{optionc\_req.py}, \texttt{paper\_numbers.py},
\texttt{plane\_algebra.py}, \texttt{plane\_bounds.py},
\texttt{stail\_layout.py}, \texttt{stail\_merge.py},
\texttt{stale\_marker\_negtest.py}; every figure generator, including the three that
previously had none (\texttt{render\_hierarchy.py},
\texttt{render\_hw\_options.py}, \texttt{render\_fusion\_dataflow.py}) and
the two rebuilt against the integer enumerator
(\texttt{render\_codesign.py}, \texttt{render\_l2\_manifest.py}); raw
traces, manifest, hashes and a one-command driver.
\end{sloppypar}

Every number in both papers is reproducible from this bundle. That is now a
property we test rather than a claim we make: the figure generators import
the enumerators at render time, which is what closes the drift class in
item~16 structurally rather than by inspection.

\texttt{float\_fit.py} checks a property none of the others can see, and we
add it because this revision found the defect it now guards. A float that
is too tall for the page is not deferred by \LaTeX{}; the height it records
is truncated and the float is placed regardless, so the overflow prints below
the text block. One figure in Part~1 exceeded the text height by $65$~pt and
set the last lines of its caption over the page number.
\texttt{float\_fit.py} therefore measures every float in both manuscripts
directly, to a hundred-thousandth of a point and without a rebuild, and
compares it against \verb|\textheight|.

\texttt{figure\_scale.py} closes the third property of a figure that neither
of those can see. A figure may carry the right numbers and sit in a float
that fits, and still print at a size no reader can resolve. Our shared
figure module declared a floor of $6$~pt and its comment named this file as
the enforcer; the file did not exist, so the floor every generator was
written against had nothing behind it, and ten of the eleven figures had
been authored about twice too wide and taken in at \verb|\linewidth|,
printing $8$~pt labels at $3.1$--$4.6$~pt. The check has three gates: the
\verb|\linewidth| this bundle pins is reconciled against the
\verb|\textwidth| each paper's own \texttt{.log} reports; every
\verb|\includegraphics| is measured, emitted \verb|/MediaBox| against
requested width, and must come out at scale $1.0000$, which is the only
condition under which an authored point size is a printed point size; and
the smallest type in each emitted PDF is read out of its compressed content
streams and compared with the floor. Its one relaxation exists because the
first run produced a false positive we chose not to act on: a
\verb|\widehat| is drawn from a size-variant font, where the operand in the
page stream is a geometric span rather than a type size, so the relaxation
is keyed on font identity, which is categorical, and an unresolvable font
name is gated rather than excused.

Three of the eighteen verify another verifier rather than the papers, on the
principle that a check whose entire value is that it stays silent has to be
shown to make noise. \texttt{float\_fit\_negtest.py} runs eleven cases, each
of which must make \texttt{float\_fit.py} report something other than a pass;
four of the eleven are there because they caught that gate mis-measuring
while reporting success, which is the failure mode we would least have
noticed. The most recent of the four is also the most instructive. A probe we
had run by hand, once, with its scratch directory pointed at the manuscript
directory, left behind a \texttt{floatprobe.aux} carrying no labels at all;
because the probe writes its scratch files under a fixed job name and the
manuscript directory outranked the probe's own directory on the \TeX{} search
path, every subsequent run read that empty file in preference to the correct
one it had just written for itself. Each affected \verb|\ref| then set
\texttt{??}, which is narrower than the number it stands for, so every
affected float measured \emph{short}---the direction in which a height gate
fails silently. The gate's unresolved-reference counter, added earlier for a
different reason, is the only thing that made it visible. The remedy is an
ordering rather than a cleanup, so the new case is an ordering test: the same
debris is planted twice, once against the shipped gate, which must not see
it, and once against a copy with that one search-path entry removed, which
must. Without the second half the first would pass just as well against a
file \TeX{} never opens.
\texttt{stale\_marker\_negtest.py} does the same for the declaration
mechanism described in item~23: four cases that must each make the
retracted-literal sweep report a mismatch, including one that appends an
unrelated retracted number to a line which already carries a valid
declaration, so that a declaration is shown to excuse the literal it names
and nothing else. \texttt{figure\_scale\_negtest.py} does the same for the
size gate, where the argument is sharper still, because the quantity that
gate measures lives in a compressed stream inside a binary: were the
extractor to stop understanding those streams, every figure would pass
forever and the run would stay green while measuring nothing. It also
returned the clearest evidence we have that this practice pays. Writing the
case that exercises the size gate's script rule directly---the one defect
that cannot be staged from any shipped figure---found a live false negative
in that gate, in which type at $0.49$ of a base size would have been excused
by a floor written for $0.70$; and its first run found two further defects
in the test itself, one of which was a case staged against a figure that
could not have failed however broken the gate was. All three tests derive
their expected findings from the sources at run time rather than hard-coding
them, so an ordinary edit to either manuscript cannot turn a legitimate
change into a broken test.

\bigskip
\hrule
\bigskip

\section*{What did not change}

The $473$~TF envelope roof and the $235.3$~TF deconstruction floor are
unchanged, as are the route roofs ($473.0$ / $437.5$ / $380.4$ for
\textsf{S}\,/\,\textsf{E}\,/\,\textsf{A}), the $0.36$ constructed rigid
minimum, the $\alpha = 3r+1$ denominator, and the co-design thesis that the
floor is a coordinate rather than a wall. No correction in this letter moves
the headline; several make its conditions visible for the first time --- the
$k \gtrsim 1024$ requirement, the NB conditionality, the $4\%$ operand margin on
\textsf{A}, and the fourfold exposure if cluster-scope sharing proved
unavailable. Two --- the INT8 denominator and the \textsf{A} plane count ---
move printed numbers, and both are ours, not the reviewers'. We think the papers are stronger for having those printed, and
we are grateful to both reviewers for insisting on it.

\bigskip
\hrule
\bigskip

\section*{V. Final-phase reviews of 27 July 2026}

Two further, independent reviews, both titled ``final-phase'' and both
recommending focused minor revision rather than reopening the design: one
of \emph{Ozaki 2.5} Draft~21 (PDF SHA-256 \texttt{587a1891\ldots25db6826}),
one of \emph{Part~1} Revision~32 (PDF SHA-256
\texttt{0eceb2bd\ldots9d6984ce}), both against the artifact archive at
\texttt{00fb5d7b\ldots07e0b2ff} --- the exact bundle delivered with this
letter's previous section, confirmed by hash before a single finding was
evaluated. Ten substantive findings between the two; every quantitative
claim in both reviews checked out against the engine, and every wording
claim checked out against the sources actually being reviewed. Nothing in
either review was wrong on the merits. \textbf{The headline is again
unchanged}: $235.3$~TFLOPS, $0.50$ of the $473$-TF roof, at the same
conditions recorded in \S{}IV. Every item below is a scoping, wording, or
packaging fix around that number, not to it.

\textbf{26.} \correct\ \textbf{Table~2 (\texttt{tab:algs}) called route
%\stale{best absolute floor}
\textsf{E} the ``best absolute floor'' without saying at what $k$.} We
re-derived the reviewer's numbers directly from \texttt{rate\_rec} at
Rubin, $m{=}n{=}8192$: $131.01/154.78/200.16/230.58/236.42$~TF for
\textsf{A} at $k{=}256/384/1024/4096/8000$ against
$158.81/185.39/234.43/235.29/235.29$ for \textsf{E} --- every digit the
review printed, and the crossover is exactly $k{=}6777$ by bisection, not
an estimate. \textsf{A} does overtake \textsf{E} beyond that point. But the
table's own floor column is evaluated at $(m,n,k){=}(4096,4096,4096)$, not
$k\to\infty$, and Table~8 already states that reported GPU HPL practice is
$\mathrm{NB}{\approx}892$--$1024$ --- six to seven times short of the
crossover --- so the $235.3$-TF HPL scenario was never at risk, exactly as
the review itself concludes (``this does not alter the paper's HPL-scale
scenario; it alters the scope of the superlative''). \standfirm\ We read
this as an unscoped superlative rather than a computational error, and
would have filed it Important rather than Critical; nothing about the
required fix turns on the label. The caption now states the evaluation
point, states the crossover explicitly, and the p.11 $P_{\text{svc}}$
sentence now names $k{=}4096$ and points at Table~2 for where the ordering
inverts. The crossover itself is now an engine-owned number: a bisection
check in \texttt{paper\_numbers.py} re-derives it from both cited sites and
additionally asserts it is invariant to the choice of $(m,n)$ at this
scale, a claim we added to the caption only after checking it --- the
value is exactly $6777$ at every edge from $2048$ to $16384$, square or
rectangular, so citing $m{=}n{=}4096$ (matching the table's own evaluation
point) costs nothing in generality.

We note for the record that this is the second time this shape of defect
has been found. Item~9 above (previous round) records ``the HPL box
combined \textsf{E} performance with \textsf{S}'s'' and \S{}III item~10
records that the companion's Table~11 already carries an explicit
$k$-interval statement (\textsf{S} wins $k{\lesssim}350$, \textsf{E} for
$384{\lesssim}k{\lesssim}6000$, \textsf{A} above ${\approx}8000$) with
%\stale{best absolute floor}
``best absolute floor'' ``replaced everywhere'' as of that round. It was
not replaced in Ozaki 2.5's own parallel table, which is a different table
in a different paper describing the same phenomenon. A fix applied to one
companion paper does not propagate to the other by itself; this is the
same shape as items 15, 18 and 21 above, and it argues for a permanent
cross-paper lint rather than trusting memory across two documents each
time a comparable claim is touched. We have not built that lint this round
--- it is a real project, not a five-minute regex --- and record it here as
an open item rather than a closed one.

\textbf{27.} \accept\ \textbf{`Reserve ``sustained'' for the constructed
schedule.'} Item~10 above already demoted $0.54$ to a Part-3 target and
%\stale{sustained 0.50}
introduced ``sustained $0.50$''; both reviews read that phrase, in
isolation, as risking exactly the ``established lower guarantee'' reading
item~10 was written to foreclose. \correct\ Ozaki 2.5's own footnote
already carried the correct qualifiers two sentences earlier, so the fix
%\stale{sustained 0.50}
there is small: ``the sustained $0.50$'' becomes ``the cluster-aligned
$0.50$ plateau,'' and the main-text bold now reads ``$0.50$ of the top
($473$-TFLOPS) roof, cluster-aligned'' rather than a bare fraction.

\textbf{28.} \correct\ \textbf{Part~1's parallel footnote had silently
dropped the qualifier Ozaki 2.5's carries.} This is the one place we agree
with a Critical label rather than proposing Important. Ozaki 2.5's
footnote reads: ``\ldots is \emph{modeled} to hold $0.54$ there---a Part-3
validation target, since we enumerate it but do not construct it as a
minimum.'' Part~1's parallel footnote, describing the identical number
from the identical engine, read only: ``\ldots holds $0.54$ there, so we
%\stale{sustained 0.50}
headline the sustained $0.50$.'' The qualifying clause was not scoped
differently; it was simply absent. That is not a wording nuance, it is a
companion paper stating a weaker fact more strongly than the paper it
mirrors. Part~1's footnote and its p.85 restatement (``$\approx 0.54$ with
panel predication'') now carry the identical qualification.

%\stale{Minimal hardware}
\textbf{29.} \correct\ \textbf{`Minimal hardware change' is not
established.} Both the review and our own \S{}IV record area, power,
routing and concurrency as an explicit Part-3 obligation
(Table~\texttt{tab:optionc}); calling Option~C a paragraph heading's
%\stale{minimal hardware}
``minimal hardware change'' asserts a property in the heading that the
body two lines later declines to claim. All three sites (p.11, the HPL
box, the \S5.2 paragraph heading) now read ``preferred co-design target,''
and the paragraph heading adds explicitly that area/power/routing/
concurrency remain a Part-3 obligation, so the reader is not left to find
that caveat in a different section.

%\stale{Size-independent}
\textbf{30.} \accept\ \textbf{`Size-independent' invites exactly the
misreading the ragged-edge disclosure exists to prevent.} The term is not
simply wrong at any of the three flagged sites in Part~1 --- each
correctly contrasts the deconstruction-$\lambda$ floor against an
L2-bandwidth-\emph{dependent} alternative --- but placed in the abstract
and introduction, ahead of the sawtooth disclosure at p.54, it reads as
``one value at every size,'' which the same paper's own footnote
disproves. \correct\ All three sites now read ``cluster-aligned'' in place
%\stale{size-independent}
of ``size-independent,'' matching the vocabulary item~27 introduces
elsewhere, so the paper now uses one term for one concept throughout
rather than two.

%\stale{Every route is retained}
\textbf{31.} \correct\ \textbf{`Every route is retained' contradicts the
very table it cites.} Table~\texttt{tab:algs} marks route \textsf{D}
``not carried'' in the same section that then asserts
%\stale{every route is retained}
``every route is retained.'' \emph{Every carried dispatch route is retained} (route \textsf{D}
is not carried) is now the sentence, naming the one excluded route rather
than eliding it.

%\stale{ach. today}
\textbf{32.} \correct\ \textbf{Table~11's ``ach.\ today'' header
contradicts its own caption, which states all entries are model
projections.} The header now reads ``modeled.'' The same review flagged
%\stale{reach the roof today}
two nearby prose instances of ``reach the roof today'' (p.30, p.42 in this
build) for the same reason; both now read ``are projected to reach the
roof on shipping hardware,'' matching the caption's own status language
rather than introducing a third phrasing.

\textbf{33.} \correct\ \textbf{The one-command driver does not return
status $0$ from a clean extraction, on two independent grounds, and we
reproduced both ourselves rather than taking the reviews' word for it.}
First: \texttt{run\_all.sh} sets \texttt{pipefail} and pipes a document
through \texttt{grep~-q} in its doc-count guard; once \texttt{grep} finds
its match it can close its end of the pipe before \texttt{printf} finishes
writing a document larger than the default $64$\,KiB pipe buffer, and
\texttt{printf} then dies of \texttt{SIGPIPE}, which \texttt{pipefail}
reports as the pipeline's exit code even though \texttt{grep}'s answer was
correct. We ran the exact pattern against this bundle's own response
letter (then $66{,}137$ bytes, just over the buffer) ten times: one failure
in ten, exit $141$. Both doc-count comparisons now use a here-string
instead of a pipe, which hands \texttt{grep} a real file descriptor with no
second process left to receive a signal. Second: \texttt{float\_fit.py}'s
three-valued contract already treats a missing \texttt{pdflatex} as a
declared open obligation rather than a failure, but
\texttt{float\_fit\_negtest.py} only checked for \texttt{pdflatex} on the
\texttt{PATH}, not for the packages the manuscripts actually
\texttt{\textbackslash usepackage}. With \texttt{pdflatex} present but
\texttt{algorithm.sty} absent, every one of that test's thirteen sabotage
cases stages and compiles a real copy of a manuscript, all thirteen fail
to compile for the same wrong reason, and the test's own
\texttt{if~r.bad:~return~1} turns that into a hard failure rather than the
open-obligation status the situation calls for. Both entry points now share
one precondition check that parses every \texttt{\textbackslash
usepackage} in both manuscripts generically and resolves each via
\texttt{kpsewhich}, reporting a specific missing package as a declared
obligation rather than letting the compiler fail thirteen different ways
for one root cause. \texttt{README.md} now states the TeX/package
dependency explicitly, and \texttt{run\_all.sh} sets
\texttt{MPLCONFIGDIR} to a scratch directory so a read-only or unset
\texttt{\$HOME} cannot fail a matplotlib font-cache write partway through a
run.

\textbf{34.} \accept\ \textbf{Three polish items, all confirmed.} The PTX
ISA bibliography entry claimed ``current version 9.2, accessed July
2026''; we checked rather than trusted either side's assertion, and
NVIDIA's canonical reference now serves version~9.3 (title page: ``PTX ISA
Release 9.3, NVIDIA Corporation''), which supersedes the 9.2 the note
cited. \correct\ Updated in both papers' bibliographies. The availability
text in both papers (``will be released\ldots available to reviewers on
request'') was stale the moment the artifact existed to be reviewed against
--- which it plainly did, since both reviews quote its hash. \correct\ Both
papers now state the artifact is supplied with the submission, with the
commit hash and DOI deferred to the camera-ready mint rather than claimed
early. (We do not print the artifact's own hash inside the manuscripts
that ship inside it: doing so would make the hash describe a file that had
not yet reached its final content, a bootstrapping problem rather than a
citation.)

\textbf{35.} \standfirm\ \textbf{Revision-archaeology polish, applied in
part.} The Part~1 review suggests moving the paper's chronology of
withdrawn numbers to a change log for camera-ready. We agree for most of
it and have not touched any of it this round: some of that history ---
why the ``$0.79$, L2-bandwidth-conditional'' figure was withdrawn, why
writing the floor without the factor $r$ was dimensionally incomplete --- is
doing real work for a skeptical hardware reviewer deciding whether to
trust the number that replaced it. Removing it now would read as
originally-correct-on-the-first-try, which was not the case, and a
reviewer entitled to skepticism about a floor number is entitled to see
what was checked and rejected on the way to it. The review itself scoped
this as a camera-ready consideration, not a defect; we treat it the same
way and leave it for that pass.

\medskip
Every check above that touches a number now has an engine behind it.
\texttt{verify/paper\_numbers.py} gained one check group extension for the
Table~2 crossover (two textual sites plus an $(m,n)$-invariance assertion)
inside the existing \texttt{Ozaki tab:algs} group, taking the suite from
$627$ to $630$ checks, still in twenty-three groups. One of our
own edits briefly broke an existing lint: adding ``cluster-aligned'' next
to Ozaki 2.5's bare ``$0.50$ of the top roof'' pushed the nearest
disambiguating token (the $135$-TFLOP GB300 figure, forty-odd characters
further on) outside the roof-denominator lint's ninety-character window,
which the same re-run of \texttt{paper\_numbers.py} that verified the new
crossover check caught as a fresh mismatch before this letter was written.
The fix was to name the roof value directly at the site the lint already
requires it --- ``$0.50$ of the top ($473$-TFLOPS) roof, cluster-aligned''
--- which is the more precise sentence in its own right, not merely a
workaround. \texttt{run\_all.sh} reaches exit~$0$; both manuscripts rebuild
unchanged at 51 and 91 pages; every float in both papers still fits its
page, with \texttt{fig:knee} the sole float inside the 15-pt warning band
at the same 9.77-pt margin as before, confirming none of this round's
caption or footnote growth pushed a float over.

\bigskip
\noindent\textbf{Post-scriptum (same day): the cross-paper lint of
item~26 is built.} Item~26 above records, as an open item, that a wording
retracted in one companion paper does not propagate to the other by
itself, and that trusting memory across two documents had now failed
twice. That lint exists as of this revision, and it did not require new
machinery: the \emph{retracted literals} group of
\texttt{verify/paper\_numbers.py} was already scoped at the document set
--- all three of Ozaki 2.5, Part~1 and this letter --- precisely because
``a number corrected in one file and left standing in another is exactly
the shape a per-file checker cannot see.'' The hole was the list it swept,
which held only \emph{numbers}.
%\stale{Best absolute floor}
``Best absolute floor'' is not a number,
so the sweep that would have caught the deposit band standing in the
companion could not see the superlative standing in Ozaki 2.5's Table~2.
The list now carries the papers' retracted \emph{wordings} under the same
declaration discipline, seeded with the seven retired to date:
%\stale{best absolute floor}
``best absolute floor'' (items 9/10 and 26),
%\stale{size-independent}
``size-independent'' (item 30),
%\stale{minimal hardware}
``minimal hardware'' (item 29),
%\stale{reach the roof today}
``reach the roof today'' and
%\stale{ach. today}
Table~11's ``ach.\ today'' header (item 32),
%\stale{every route is retained}
``every route is retained'' (item 31), and
%\stale{sustained 0.50}
``sustained $0.50$'' (items 27/28). A match is excused only by a
\verb|%\stale{...}| declaration naming it, so every place this letter
quotes one of those phrases in order to retract it --- twenty-three
lines, this paragraph included --- now carries its own declaration, as do the
two sites where Ozaki 2.5 names the
%\stale{size-independent}
size-independent-efficiency
hypothesis as the \emph{counterfactual} its validation protocol is
designed to refute. Building the sweep surfaced one false positive worth
recording: the flattener that lets the sweep see through LaTeX spellings
collapses every dash to one, so the em-dash parenthetical ``a critical
%\stale{size-independent}
size---independent of the inner dimension $k$'' (Ozaki \S2, the knee
equation) flattened into the very compound the pattern hunts. That
sentence never quoted the retracted wording, so excusing it with a
declaration --- which asserts a deliberate quotation --- would have been
false; the sentence now reads ``a critical size---one independent of the
inner dimension $k$,'' which is the same claim stated unambiguously. The
sweep was then replayed against the defect it exists for: reintroducing
the superlative into Table~2's row label turns exactly one check red, by
name. \texttt{verify/stale\_marker\_negtest.py} confirms all forty-six
declarations are load-bearing and checked by name (S1 and S2 fire
identically over twenty findings). The suite stands at $651$ checks in
twenty-three groups; \texttt{run\_all.sh} reaches exit~$0$ from a clean
extraction; neither manuscript's pagination moved.

\section*{VI. Final pre-publication reviews of 28 July 2026}

Two final pre-publication regression reviews, dated 28~July 2026
(\texttt{d087957d\ldots d50cd59e} for Ozaki~2.5,
\texttt{ddb9651b\ldots 023031fa} for Part~1), reviewed the rebuilt
manuscripts carrying the \S{}V corrections
(\texttt{82cc8fe6\ldots 1ac2bf}, 51~pages;
\texttt{237569ee\ldots 42bc1f}, 91~pages) and the updated artifact.  Both
recommend publication after a release-cleanup pass; neither reopens the
model, the route ordering, the $235.3$-TFLOPS cluster-aligned projection,
or the $0.36$/$0.50$/$0.54$ distinctions.  Every finding was verified
against the sources before being acted on; all are accepted in substance,
with two partial rebuttals on \emph{how} (not whether) a phrase should be
fixed, recorded in item~38.  The papers advance to Ozaki~2.5 Draft~22 and
Part~1 Revision~33; item~39 explains why the identity bump is itself one
of the corrections.

\textbf{36.} \correct\ \textbf{(O1) Ozaki 2.5 disclaimed hardware
minimality and asserted it two paragraphs later.}  The review is right,
and the mechanism is embarrassing in a specific way: the three sites item
29 fixed all spelled the wording \emph{as two words}, so the sweep that
item's fix installed --- pattern
%\stale{minimal hardware}
\verb|\bminimal hardware\b| --- was blind to the attributive spelling
%\stale{minimal-hardware}
``minimal-hardware choice'' two paragraphs below the disclaimer, and to
the synonym
%\stale{least silicon}
``the least silicon'' in the Plan~A sentence.  Both sites now read as the
review suggests (``the preferred co-design choice under the present
performance model''; ``the option prioritized by the present model'').
The lint is corrected at both depths: the pattern is widened to
\verb|minimal[- ]hardware|, and
%\stale{least silicon}
``least silicon'' becomes its own retired wording --- a synonym asserting
the same non-derived claim is retired with the claim.  The properties the
paragraph goes on to derive (precedent on the copy path, the sparse-side
closure) are untouched, as the review allows.

\textbf{37.} \correct\ \textbf{(P1) A withdrawn per-engine width claim
survived in paraphrase.}  Part~1's discussion said the most ambitious
option is
%\stale{hundred narrow MACs}
``a few hundred narrow MACs in a copy engine'' --- the same per-engine
width that the hardware-options section itself explains is not derivable
without a clock and an engine count, restated in rounder words.  The
sentence now states what the model derives: no option is specified as a
large native-\fp{64} ALU array; Option~C's requirement is the aggregate
$166$--$325$~TMAC/s transform rate; width, engine count, ports, area and
power are Part-3 obligations.  The paraphrase joins the retired-wording
sweep as
%\stale{hundred narrow MACs}
\verb|\bhundred narrow MACs\b|, which catches ``few hundred,'' ``three
hundred,'' and any future rounding of the same assertion, alongside the
exact
%\stale{300 narrow MACs}
``300 narrow MACs'' pattern already present.

\textbf{38.} \correct\ \textbf{(P2) PPA-adjacent phrasings presented as
established results.}  Four of the flagged sites are accepted exactly as
diagnosed.  The page-9 parenthetical now reads ``hypothesized to cost far
less area than an \fp{64} ALU array; PPA is a Part-3 measurement.''  The
revision history's
%\stale{minimal-hardware}
``minimal-hardware Plan~A/Plan~B'' becomes ``preferred co-design
Plan~A/Plan~B.''  The italic thesis and the conclusion's echo of it both
replace
%\stale{cheap deconstruction path}
``cheap deconstruction path'' with ``\emph{narrow} deconstruction
path'' --- narrowness \emph{is} derived (the datapath is a fixed-function
residue block: byte extraction plus a handful of mod-by-invariant
multiply--truncates), while cheapness is the Part-3 measurement, so the
reviewer's suggested word is also the technically correct one.  On two
sites we accept the defect but repair it differently than suggested,
and say why.  The Case-B viability sentence (``tile fusion and a
%\stale{cheap deconstruction path}
cheap deconstruction path are jointly a correctness requirement'') was
not a PPA claim: it asserts that emulation is \emph{viable only if} the
path is cheap, a conditional the model derives.  Hedging it with
``hypothesized'' would weaken a true statement; instead it now names the
model parameter --- ``a low-$c_q$ deconstruction path'' --- which is
both stronger and unambiguous.  And the design-boundary sentence
(``cheap but load-bearing,'' ``intrinsically small area cost'') is about
the residual \inteight{} tensor rate and \texttt{DP4A}-class units,
which \emph{already ship on every current part}: the honest ground for
retaining them is not an area estimate but the fact that retention asks
for no new silicon, and the sentence now says exactly that, with both
flagged phrases gone.

\textbf{39.} \accept\ \textbf{(O2, P3) The revision labels no longer
identified unique documents.}  Both reviews caught the same defect from
opposite sides, and we accept it without qualification: the \S{}V
corrections were applied under unchanged labels, so ``Draft~21'' and
``Revision~32'' each named two materially different PDFs, and the
Draft-21 PDF postdated its own title-page date.  The papers advance to
\textbf{Draft~22 of July~28, 2026} and \textbf{Revision~33, July~28,
2026, build \texttt{r33-20260728}}, in one coordinated pass: title
pages, Part~1's per-version change log (a Revision-33 entry now records
this round), both companion bibliography self-citations, the artifact
README's revision labels, this letter's title, and --- because the
letter's filename is load-bearing in the verification machinery --- the
letter file itself, renamed to
\texttt{Response\_Ozaki25\_Draft22\_Part1\_Rev33.tex} with all five
hard-coded references updated
(\texttt{verify/paper\_numbers.py}~$\times$3,
\texttt{verify/stale\_marker\_negtest.py},
\texttt{run\_all.sh}).  On hash minting we follow the review's own
sequencing: final PDF and archive hashes are recorded in the release
report that accompanies the frozen bundle, never inside the files they
hash --- \S{}V already recorded why embedding an artifact's hash in the
artifact is circular --- and the hashes quoted above identify the
\emph{reviewed} builds, as a disposition record should.

\textbf{40.} \correct\ \textbf{(O3) The abstract turned a range ending at
1024 into a range beginning there.}  Accepted as written: reported GPU-HPL
practice is $\mathrm{NB}\approx892$--$1024$, and
$\mathrm{NB}\gtrsim1024$ in the abstract claimed the wrong side of the
endpoint.  The abstract now reads ``at $\mathrm{NB}\approx1024$, the
upper end of the cited $892$--$1024$ GPU-HPL panel-width range,'' and
Table~8's caption replaces ``the right-hand half of this table'' with
``near the $\mathrm{NB}{=}1024$ column of this table.''  The two
in-section statements that E reaches $235$ only for
$\mathrm{NB}\gtrsim1024$ are unchanged --- as statements about the
\emph{model's} behaviour they are exactly right; the defect was only the
attribution of that regime to reported practice.

\textbf{41.} \accept\ \textbf{(O4, P4) Exit status 2's documented meaning
was narrower than its implemented meaning.}  The README's closing
paragraph said status~2 is ``reserved for'' a
\texttt{verify\_candidates.py} SKIP, and the driver's final message
pointed only at SKIP lines and \texttt{verify\_candidates\_out.txt} ---
both written before the TeX-package preflight became a second real route
to status~2, which is precisely the route both review environments then
took.  The README now defines status~2 as any run that reproduces in
full while one or more declared checks are unavailable or one or more
declared obligations remain, naming both current instances; the driver's
final message enumerates the same and directs the reader to the
diagnostics actually printed above it.

\textbf{42.} \accept\ \textbf{Copy edits.}  Ozaki 2.5's route-menu cell
``hybrid/all-byte byte-tail (SW)'' becomes ``hybrid/all-byte-tail
dispatch (SW)''; Part~1's ``inferred from that that'' becomes
``concluded from this that.''

\textbf{43.} \add\ \textbf{(both reviews, non-blocking) Figure emission
is now write-validate-rename.}  Both reviews observed, without being able
to reproduce it in a final controlled run, that an interrupted sandbox
execution can leave a figure PDF holding a plausible \texttt{/MediaBox}
while lacking its trailer --- and that \texttt{figstyle.py}'s width check
would read such a file as healthy.  We accept the diagnosis and adopt the
suggested mechanism: \texttt{save\_print} now emits each PDF and PNG to a
temporary sibling, validates structural completeness there (PDF header,
\texttt{startxref} anchor and \texttt{\%\%EOF} trailer in the tail; the
PNG \texttt{IEND} chunk), re-checks the MediaBox width on the temporary
file, and installs it with an atomic \texttt{os.replace}, so a failed or
interrupted write leaves the previous good figure in place.  The check is
structural rather than a full parse --- the bundle deliberately depends
on nothing beyond \texttt{numpy}/\texttt{matplotlib} --- but truncation,
the observed failure mode, fails all three probes.  Verified by
truncating a real emitted figure and watching the validator refuse it,
then re-running every generator through the new path.

\textbf{44.} \correct\ \textbf{(self-found while verifying item 37)
Two further instances of the item-32 phrase survived, hidden by line
wrapping, and the sweep itself is corrected so the class cannot recur.}
Auditing the \emph{rendered} pages after this round's edits --- text that
is wrap-free where source is not --- found
%\stale{reach the roof today}
``reach the roof today'' twice in Part~1 beyond the two prose sites item
32 fixed: in the roofline figure's caption and in Table~7's note, each
with the phrase split across a source line break, which is precisely why
the per-line retired-wording sweep had certified the manuscript clean.
Both now read ``are projected to reach the roof on shipping hardware,''
matching item 32's fix.  The mechanism is closed structurally, not by
vigilance: wording patterns are now \emph{counted per paragraph} on
comment-stripped, wrap-joined text, with source lines used only to anchor
\verb|%\stale{}| excuses --- so a wrapped reintroduction fires (verified
by injecting one across a line break and watching exactly one check go
red), while a declared quotation must keep its phrase on one source line
or the check refuses it, loudly, until the author unwraps it.  Running
the corrected sweep over the document set immediately found three more
wrapped occurrences this letter's own earlier sections were carrying
(two deliberate quotations, now unwrapped and declared, in items 10 and
31), plus Part~1's framing question ``what is the
%\stale{minimal hardware}
minimal hardware primitive,'' which uses the words in a different and
legitimate sense --- the smallest \emph{sufficient} primitive, not a PPA
claim --- and, per the em-dash precedent of \S{}V, was reworded to say
exactly that (``smallest sufficient hardware primitive'') rather than
falsely declared as a quotation.

\medskip
The retired-wording sweep grows by one widened pattern and three new
%\stale{least silicon} %\stale{hundred narrow MACs} %\stale{cheap deconstruction path}
entries (least silicon; hundred narrow MACs; cheap deconstruction path),
and by the paragraph-level counting of item 44, taking the suite from
$651$ to $660$ checks, still in
twenty-three groups, with every quotation of a retired wording here
carrying its own declaration
(\texttt{verify/stale\_marker\_negtest.py}: sixty-eight declarations
load-bearing over twenty-six checks, all four cases firing).
\texttt{run\_all.sh} reaches exit~$0$
from a clean extraction of the rebuilt bundle.

\section*{VII. Final-stage reviews of 29 July 2026}

{\sloppy
Two final-stage reviews, dated 29~July 2026
(\texttt{3a69f416\ldots f567e464} for the Part~1 review,
\texttt{bea3bd93\ldots 094892ec8} for the Ozaki~2.5 review), examined the
Draft~22/Revision~33 bundle after the subtitle removal
(\texttt{50d6daf4\ldots 22f608cb} for Ozaki~2.5) and the packaged artifact
(\texttt{5075a635d5bb\ldots}).  Both recommend publication-ready status.
Neither raises a numerical, model, or artifact-verification defect; both
confirm the \S{}V/\S{}VI closures by independent re-check rather than by
trusting this letter.  Two items remain, one substantive and one
release-hygiene, both accepted.\par}

\textbf{45.} \correct\ \textbf{(Part~1, page~9) The framing question still
claimed more than the boxed result.}  Last round's fix for the PPA
%\stale{minimal hardware primitive}
reading of ``minimal hardware primitive'' replaced it with ``smallest
sufficient hardware primitive,'' which repairs the area-cost problem but
introduces three narrower ones the review states precisely: ``smallest''
is an unproven comparative-minimality claim, ``all of those kernels''
drops the surveyed/matrix-work/auxiliary/fallback qualifiers the rest of
the paper is careful to carry, and ``this paper answers it'' reads as
unique and definitive next to the boxed result's own ``candidate dominant
substrate.''  All three are accepted --- the fix was scoped to the PPA
axis alone and missed the minimality/universality/definitiveness axis
sitting in the same sentence.  The paragraph now reads: \emph{``what
low-precision matrix primitive is sufficiently general to carry the
matrix work of the surveyed classes at \fp{64}-grade accuracy under the
stated contracts? This paper proposes the FP8 tensor-core matrix op as
the candidate dominant substrate, while retaining the enumerated
auxiliary operations and fallback paths.''}  This is the review's
suggested replacement, adopted as written: it is the only site this round
where the reviewer's exact prose was more precise than any paraphrase we
tried.

\textbf{46.} \accept\ \textbf{(both reviews) A Python invalid-escape
warning in \texttt{figstyle.py}.}  \texttt{report\_collisions}'s
docstring contains a literal \textbackslash\% inside an ordinary
(non-raw) triple-quoted string, which \texttt{python3 -Wall -m
compileall} correctly flags as an invalid escape sequence --- inert today,
but exactly the kind of latent warning a future Python release can
upgrade to an error.  Fixed by making the docstring raw
(\texttt{r"""..."""});
{\sloppy \texttt{python3 -Wall -m compileall -f -q .} run
over the entire released source tree now emits nothing.\par}

\medskip
No check, group, or count changes this round: still $660$ checks in
twenty-three groups, zero mismatches, \texttt{run\_all.sh} exit~$0$ from
a clean extraction, page counts unchanged (Ozaki~2.5 51, Part~1 91).  Both
final-stage reviews report no remaining basis for reopening any modelling
choice or prior point of disagreement, and we are not aware of one
either.  This letter's role changes accordingly: \S{}I--VII have tracked
seven rounds of correction against two independent reviewers across the
Draft/Revision history recorded above; with both final-stage reviews now
clean, the papers and this response are being frozen and forwarded for
external technical review, including to the NVIDIA team whose July
technical review of the July~3 version first identified the deconstruction
term this entire correction history has been in service of modelling
honestly.

\section*{VIII. Synchronisation with the final Part~2 (4 August 2026)}

This section is a change record rather than a review response: no
review of these two papers prompted it.  The spectral companion
\emph{Part~2} (arXiv:2606.23698) completed its own five-round
correction cycle and reached its release-candidate v3 on 4~August
2026, and its final FFT results supersede the projection this paper
set had been quoting.  The synchronisation is itself the kind of
cross-document staleness \S{}V and \S{}VI exist to prevent, so we
dispose of it with the same discipline.

\textbf{47.} \correct\ \textbf{(Part~1) The FFT coverage summary
derived from the companion's superseded v2 formulation.}  Part~1 had
summarised the companion as: B300 meets a Kulisch INT32 sub-floor
%\stale{8.25B} %\stale{14% margin}
($8.25\,B_{\text{mem}}$) with ${\sim}14\%$ margin, projecting
%\stale{18 ms}
${\sim}18$~ms against the $12.9$~ms memory roof.  The companion's
re-audit withdrew those constants (its v2 had charged the
integer-issue rate at an FMA-counted figure, mixed SKUs, and merged
tensor floors; each repair is documented in its own changelog), and
its final form finds a per-output integer-SIMT epilogue of
$203$--$281$ instructions per output holding software at
$63$--$87$~ms---$4.9$--$6.7\times$ the roof, still $1.3$--$1.9\times$
B300's collapsed native path at peak issue---with the roof reached
only under its minor-hardware co-design ladder (H1--H3).  Every
FFT-coverage statement in Part~1 is updated to the final numbers
(abstract, contributions, kernel-coverage audit, both coverage
tables, the composite-kernel verdict, and the codesign rule, which
now carries the companion's per-instruction-class floors: FP8-TC
$444\,B_{\text{mem}}$, FP16-TC $96\,B_{\text{mem}}$, integer epilogue
$25$--$35\,B_{\text{mem}}$).  The kernel-coverage claim now carries
the FFT as its second bounded, explicitly-priced exception alongside
dense square DGEMM, and a new dedicated subsection of Part~1's
introduction summarises, for readers of the arXiv public release,
everything that has changed since it.

\textbf{48.} \accept\ \textbf{The concession is stated as such, and
its constructive half with it.}  Part~1's earlier optimism for the
FFT---software to the memory roof---is conceded: the fifth primitive
is the one where both conversion terms of the four-parameter model
bind at once, and no evaluated substrate reassignment removes the
per-output epilogue.  What makes the concession productive rather
than damaging is that the wall's floor is closed-form and names its
own escape: the companion's ladder is built from a restoration (B200's
INT8 tensor core), one new epilogue primitive (position-weighted
cross-column accumulation into $6\times$INT64 groups), and two small
asks---one of which, the load-path deconstruction datapath, \emph{is}
Option~C of Part~1 and Ozaki~2.5.  The thesis takes its sharpened
final form: four of five canonical primitives at the memory roof in
software; the fifth at worst at parity with the collapsed native pipe
in software and effectively reachable with minor,
independently-motivated hardware.

\textbf{49.} \accept\ \textbf{Release identities advance with the
content.}  Per the discipline of items 39 and 45: Part~1 advances to
Revision~34 (build \texttt{r34-20260804}) carrying the FFT
resynchronisation and the new introduction subsection; Ozaki~2.5
advances to Draft~23 (its only content change is the companion
bibliography entry, which now cites Part~1 Revision~34 and the
published Part~2 arXiv identity); this letter is renamed
\texttt{Response\_Ozaki25\_Draft23\_Part1\_Rev34.tex} with all five
hard-coded verification references updated; and the artifact README
carries the new labels.  Part~2 itself ships its own verification
triple (\texttt{ledger.py}, \texttt{verify.py} with 34 bit-exact
tests, and a rendered-PDF gate), which we ran end-to-end before
synchronising: all tests pass and its manuscript gate reports clean.

\medskip
The three superseded constants join the retired-wording sweep (each
quotation above carries its declaration), taking the suite from
$660$ to $669$ checks, still in
twenty-three groups, zero mismatches; \texttt{run\_all.sh} reaches
exit~$0$ from a clean extraction with the renamed letter in place.

\section*{IX. Collaboration-language pass (4 August 2026)}

A change record, prompted by the author rather than a review.  Both
papers had presented the Part-3 measurement campaign as a committed
joint undertaking with named external partners (``prepared in
extensive collaboration with the NVIDIA team,'' ``the joint
experimental programme,'' and variants --- eight sites in Part~1, two
in Ozaki~2.5).  Collaboration on that phase is hoped for but not
formally agreed, and a paper should not state as fact what is not yet
committed.

\textbf{50.} \correct\ All ten sites are reworded: Part~3 is affirmed,
its scope, staging, and pass/fail criteria are unchanged, and the
acknowledgements retain thanks for past reviews and discussions ---
which are matters of record --- but no collaboration partner is named
for future work in either paper.  (Part~2 required no change: its
future-work section speaks only of ``hardware-vendor and laboratory
partners'' generically, and its acknowledgements thank past reviewers
only.)  The papers advance to Revision~35 and Draft~24 accordingly,
with this letter renamed to match and all five hard-coded verification
references updated.  The accompanying letters, which are
correspondence rather than papers, are where any offer of
collaboration properly lives.

\section*{X. Final adversarial cross-paper audit (19 August 2026)}

Before posting, the author ran one more adversarial pass over the
\emph{three-paper} bundle as a hostile third party would read it:
every number one paper quotes from another, every abstract and
conclusion against its evidence, both artifacts cold, and the release
hygiene.  It found one material seam and two labelling defects, plus
minor items; all are closed in this revision.  Nothing required new
science.

\textbf{51.} \correct\ \textbf{$P_{\text{int}}$: the companions
normalised the same pipe differently, and neither suite could see it.}
Part~1 and Ozaki~2.5 use the NVIDIA memo's $75$~T~inst/s; Part~2 v3
derives $41.7$ (published \fp{32} TFLOP/s $\div 2$ under a shared-lane
assumption) and called $75$ ``a factor-of-two error.''  Both are
defensible conventions, sourced differently, and the $1.8\times$ gap is
exactly the Part-3 integer-pipe census.  The 677-check suite validates
Part~1/Ozaki against \texttt{params.py}; Part~2's 34 tests validate
Part~2 against \texttt{ledger.py}; nothing validated the two engines
against each other --- the corrected-here-not-there class, one level
up.  Resolution: Part~1 and Ozaki~2.5 keep $75$ as the reference
constant (it is the normalisation the memo's counts were made against)
and now carry a reconciliation note with the $41.7$ case as an explicit,
engine-verified sensitivity --- $\mathrm{OI}^{*}$ $0.42 \to 0.75$ at
Part~1's working point ($0.81$ at the datasheet $1.4$~TF), the SIMT
keep-up budget $6.25 \to 3.5$ (GB300) and $2.3 \to 1.3$ (Rubin) per
modulus --- with the direction stated (every bounded quantity tightens;
nothing reverses; the arithmetic-roof quantities are untouched).  Part~2
v4 reframes its two ``error'' sites as the two candidate normalisations
with the census as arbiter.  Eight new checks own the printed
sensitivity figures (\texttt{keep-up budgets} group); the suite stands at
$677$ checks, still in twenty-three groups.

\textbf{52.} \correct\ \textbf{Part~1 compressed the FFT ladder's cost
tiers.}  Nine sites, including the abstract, said the FFT roof is
reached with ``minor hardware'' while quoting the $12.9$--$15.0$~ms
that Part~2 attributes to its one \emph{moderate} rung (H3); the minor
rungs (H0--H2) land $16.0$--$23.5$~ms.  All nine now state the two
tiers as Part~2 does.

\textbf{53.} \correct\ \textbf{Release identities.}  Revisions~34
and~35 carried the same date; Part~2 cited Part~1 as ``v5 (Rev~33)'' and
Ozaki~2.5 cited ``v6'' while the public arXiv stands at v3.  Cross-
citations now name revisions and dates only; Part~2's title page says
Rev~36; this revision is dated on its actual date.  One intro clause in
Part~2 now scopes the four amortising primitives to the engineered-$c_q$
bound, matching Part~1's shipping-$c_q$ SpMV verdict; and a
``660-check'' literal in Part~1's new \S{}since-arXiv subsection,
already stale at posting, is reworded to age.

\medskip
Identities: Part~1 Revision~36 (build \texttt{r36-20260819}), Ozaki~2.5
Draft~25, Part~2 v4; this letter renamed to match.  \texttt{run\_all.sh}
exit~$0$ from a clean extraction; Part~2 34/34 tests and manuscript gate
clean.  The audit report itself ships with the bundle.


\section*{XI. Independence framing and the why-one-half derivation
(28 August 2026)}

This round changes no modeled quantity.  It adds the two things readers
of Draft~25 asked for from different directions: an explicit statement of
why Ozaki~2.5 stands apart from Part~1 (an arXiv moderator's question),
and a derivation showing that the $0.50$ large-square floor is a ratio of
design integers rather than a fitted efficiency (every careful reader's
question --- ``why one half and not, say, $0.63$?'').

\textbf{54.} \add\ \textbf{Independence from Part~1, stated where a
moderator will look.}  The abstract now says, immediately after ``this
paper engineers that path,'' that the paper is a companion but an
independent contribution, and \S{}1.3 gains a \emph{Relation to Part~1}
paragraph enumerating what exists only here: the carry-corrected
redundant split closing the six nonsquare S-tail moduli $487$--$511$
(Lemma~1), the exact two-limb byte-identity kernels and their
\texttt{dp4a} realisation, the modulus/encoding codesign study with
per-set proof obligations and its two exhaustive supply bounds, the
route menu with per-route numerical contracts and the $k{\approx}6777$
crossover algebra, the reconstruction-aware per-record engine with
$N_{\text{acc}}$ accounting grounded by measured call-shape traces, and
the closed-form reach floor with its quantified hardware asks.  The
paragraph also states the imports exactly: the TME cost model and the
memo-derived constants, both by citation --- nothing else.  Part~1's
coverage thesis is recalled nowhere except as a citation.

\textbf{55.} \add\ \textbf{The why-one-half derivation
(\texttt{eq:whyhalf}) and its figure.}  For the winning hybrid route~E
the floor of the deconstruction-$\lambda$ analysis is
$R\,P_{\text{I8TC-MAC}}/a_{\inteight} = 256\times125\,\mathrm{T}/136 =
235$~TFLOPS, and dividing by the $473$-TFLOPS roof cancels every rate
into $256\times\frac{1}{140}\times\frac{37}{136}=0.497$: reach (cluster
geometry), Rubin's \fp{8}:\inteight{}-tensor provisioning ratio, and
route~E's plane-formation cost per streamed element.  That this lands
within $0.3$ percentage points of one half is arithmetic coincidence
--- against route~E's own $437.5$-TFLOPS roof the same floor is $0.54$
--- and the paragraph turns the provisioning ratio as a dial ($\times2$:
the $471$-TFLOPS formula value is capped by E's own roof at $0.92$ of
the common $473$; $\times\frac12$: $0.25$) to show the number moves as
the integers move.  The recovery statement is structural: at GB300's
ratio (${\approx}60$, not $140$) the same formula gives $156$~TFLOPS,
\emph{above} the $125$-TFLOPS route-E roof there, so the floor never
binds --- the engine reports E attaining its GB300 roof exactly ---
and Option~C recovers Rubin the same way, by taking plane formation
off the arithmetic ledger at unchanged reach.  A new figure
(\texttt{fig:lambdafloor}) draws the data movement and the ledger; its
generator (\texttt{render\_lambda\_floor.py}, the twelfth) imports
every printed value from the engine and \emph{asserts the three
integers are integers} before drawing them.

\textbf{56.} \correct\ \textbf{Caught while drafting item 55, recorded
in the house tradition.}  The first draft of the new paragraph excluded
memory-materialised planes with a ``$4$--$6\times$ the roof's
bytes-per-flop budget'' bound --- a number derived from the HBM
plane-only obstruction at reach, which is \emph{not} the argument the
paper's own storage-mode section makes at the floor's operating point
(at $\bar n{=}4096$ that obstruction has ceased; what excludes
materialisation there is feed starvation).  The sentence now quotes the
engine-owned feed caps --- route~E capped at $171$~TFLOPS from L2 and
$43$ from HBM, both below the $235$ floor the on-the-fly schedule holds
--- and the figure prints the same two caps from the same identities.
Two print-precision repairs from the same pass: the doubled-dial
formula value prints as $471$ (it is $470.59$; an earlier draft wrote
$470$), and the capped fraction prints as $0.92$ in both prose and
figure (the value is exactly $0.925$, but its nearest IEEE-754 double
sits fractionally below, so two-decimal formatting yields $0.92$ ---
and prose saying $0.93$ against a figure saying $0.92$ is precisely
the drift pair this bundle exists to forbid).

\textbf{57.} \add\ \textbf{Verification.}  A new twenty-fourth group
(\texttt{why-one-half decomposition}, $32$ checks) owns every number
item 55 prints: the worked product, the three underbraces of
\texttt{eq:whyhalf} and its closing fraction matched as literals
\emph{built from} the engine, the coincidence margin asserted as the
inequality $|0.497-\tfrac12|\cdot100\le0.3$, the dial values, the GB300
recovery asserted as the inequality $156>125$ (so an engine change that
breaks the recovery claim turns the check red), and the feed caps.  A
third targeted \texttt{figure\_text.py} rule re-derives all seven
quantities printed inside \texttt{fig\_lambda\_floor.pdf} from the
rendered PDF.  \texttt{figure\_scale.py} rejected the first render of
that figure at $5.90$~pt type against the $6.00$-pt floor --- the gate
doing on a new figure exactly what it was built for --- and passes the
shipped one at $15$ inclusions, scale $1.0000$.  The suite stands at
$709$ checks in twenty-four groups, zero mismatches;
\texttt{run\_all.sh} reaches exit~$0$ from a clean extraction.

\textbf{58.} \correct\ \textbf{Release identities.}  Ozaki~2.5 is
Draft~26 of August 28, 2026.  Part~1 remains Revision~36: no sentence
of its body changes, but its \texttt{references.bib} entry for this
paper --- which named ``draft 25 of August 19, 2026'' and would have
gone stale with every Ozaki draft --- is made draft-agnostic
(``submitted to arXiv,'' no draft number), and its bibliography is
rebuilt under the same Rev~36 label because no claim, number, or page
of the manuscript body moves.  Part~2 stays v4, untouched.  This letter
is renamed to match (\texttt{Draft26}).

\medskip
Identities: Part~1 Revision~36 (build \texttt{r36-20260819},
bibliography note refreshed), Ozaki~2.5 Draft~26, Part~2 v4.
\texttt{paper\_numbers.py}: $709$ checks in twenty-four groups, zero
mismatches.  \texttt{run\_all.sh} exit~$0$ from a clean extraction.

\section*{XII. Final pre-submission pass (3 September 2026)}

Immediately before submission the author had the three-paper bundle
read once more, in full, by a different reviewer model (Claude
Fable~5.1) with the instruction to report errors, unclear expressions
and holes without editing.  It found no error that changes a headline
result, and three statements that the artifact engine or a companion
paper contradicts.  All findings are closed in this round; the
must-fix items are recorded here in the usual form, with one
correction to this letter's own record.

\textbf{59.} \correct\ \textbf{The dense floor is not independent of
$P_{\text{int}}$; item~51 and both reconciliation notes said it was.}
Item~51's parenthetical ``the arithmetic-roof quantities are
untouched,'' and the sentences it summarised in Ozaki~2.5 (App.~B) and
Part~1 (\S{}4), claimed that the $0.50$ dense floor and the route
ordering do not depend on $P_{\text{int}}$.  The tensor-side terms of
\texttt{eq:whyhalf} do not, but the floor is a minimum over terms, and
re-running the full engine (dispatch menu, $4096^{3}$, reach $256$) at
the spec-derived $41.7$~T~inst/s makes the SIMT residual binding: the
Rubin large-square floor falls from $235.3$ to $148.0$~TFLOPS ($0.31$
of $473$; routes E/S/A at $148.0$/$147.4$/$128.2$, so A also drops
below S), and on GB300 the \texttt{dp4a} route~L1d that supplies the
$135.1$~TFLOPS floor falls to $84.2$, leaving route~E at its own
$125.0$~TFLOPS roof.  Route~E leads on both parts under either
normalisation.  Both notes now say exactly this, with the numbers, and
name $P_{\text{int}}$ as the largest single sensitivity the papers
carry; the $75$-normalised figures remain the quoted ones.  The reason
the suite did not catch it is the usual one: the sensitivity checks of
item~51 owned the keep-up budgets and $\mathrm{OI}^{*}$, not the floor.

\textbf{60.} \correct\ \textbf{Part~1 quoted the companion's
codesign-target composites as its delivered ones.}  Two Part~1
passages gave LOBPCG ($b{=}64$), blocked-QR and multifrontal GEMM-portion
composites of $2.4\times$, $2.1\times$ and $1.2\times$ on Rubin, and
target$\to$guaranteed transitions of $2.43\to2.06$ and $2.06\to1.67$;
Ozaki~2.5's Table~11 (the conservative SIMT-Garner cost, the paper's
delivered projection) prints $1.94\times$, $1.60\times$ and $1.19\times$,
with $2.43$ and $2.06$ being the codesign-target table's values.  Part~1
now quotes Table~11 and keeps the target values alongside, labelled;
a pointer to ``the companion's Table~4'' (the plane-count table) now
names Table~11.  These are hand-typed cross-paper numbers the suite has
no engine value for; they were checked by eye against the generated
table bodies, which is the best that can be done for a citation of
another paper's table.

\textbf{61.} \correct\ \textbf{Part~2's modulus set lies outside the
E4M3 layout envelope Ozaki~2.5 proves.}  Part~2's Rev-34 modulus set
contains three $11$-bit primes ($2027$, $2029$, $2039$) while charging
the Ozaki-2/FP8 $(3r{+}1)$ MMA count, which presumes the three-plane
E4M3 layout that Ozaki~2.5's Lemma~1 and exhaustive search license
only up to modulus $577$; Part~2 never discussed layout.  Per the
author's instruction the smaller repair was taken: Part~2 now states
the assumption as a \emph{layout caveat} and prints the conservative
alternative (one extra plane product for each of the three,
$\alpha_{\mathbb{C}} = 138$: Bailey $9.2\to11.4$~ms, tensor total
$13.1\to{\approx}15.3$~ms, $1.19\times$ its roof) wherever the tensor
path was called ``at the roof''; its integer-epilogue headline
($63$--$87$~ms) is unaffected.  The alternative of swapping the three
moduli for envelope-conforming ones (forcing $r{=}13$,
$\alpha_{\mathbb{C}}{=}120$) is left to the implementation.  Part~2's
manuscript gate gained the corresponding required pattern.

\textbf{62.} \correct\ \textbf{Part~2: revision identity and stale
constants.}  Part~2 had never carried an internal revision counter (its
title page said ``Version~4'' over arXiv version numbers that were never
posted).  Its states were reconstructed from the dated review responses
and the \texttt{ledger.py}/\texttt{verify.py} headers and numbered
retroactively---Revision~1 (arXiv v1, May~28) through Revision~9
(August~19)---with the ledger printed in its changelog; the present
state is \textbf{Revision~10 (September~3, 2026)}.  The same pass
repaired, in Part~2: a stale naive-Ozaki coefficient ($3.5$ for $3.75$)
at three sites; two stale FP16-TC floor cells in its four-floor table
(H100 $0.32$~PF, Rubin $2.11$~PF, both previously at a $60\,B_{\text{mem}}$
coefficient); one $c_{\text{epi}}$ interval ($[191,269]$ for
$[203,281]$); the post-lift width ($<2^{117}$, not $112$ bits); the
pure-SIMT ladder prose, whose per-rung deltas did not match the
ledger's rung assignment (the load-path converter reaches only the
streamed operand half, $-16$ to $-33$; the residue-domain output stage
carries deposits, combines and canonicalisation, $-114$ to $-127$);
the Kulisch-beneficiary appendix's speedups, now at the table's $k{=}7$
with the FFT's epilogue-charged ratio given; two future-work items that
still described the demoted tall-skinny route as primary or attributed
strong integer tensor throughput to B300/Rubin; and its Part~1
cross-references (Eq.~(14), \S{}7(b), Revision~37).  Its ancillary gate
now checks $48$ banned and $22$ required patterns.

\textbf{63.} \add\ \textbf{Smaller repairs in this paper set.}
Ozaki~2.5: Prediction~3's B200 knee now prints the ${\approx}730$ that
\S{}3 derives (it said $720$); the \S{}hw shorthand ``$c_q\lambda/\bar
n$'' now carries the factor $r$ the same section calls dimensionally
necessary; the ${\approx}40\%$ ``margin'' is stated as a delivered
efficiency; the GB300 ``$135$ roof'' is identified as set~S's
$\alpha{=}37$ roof reached by the \texttt{dp4a} route, distinct from
route~E's $125$; an unnamed per-set residual list names its sets; a
garbled parenthetical, a stray ``both,'' a mislabelled algorithm
comment and a present-tense history remark are fixed; release wording
no longer promises a Zenodo DOI ``at arXiv submission'' (the artifact
ships as ancillary files; the DOI follows in the first revision); and
the Option-C pointer to Part~1 names \S{}6.5.2.  Part~1: ``revisions up
to v4'' (a nonexistent arXiv version) is replaced by the July 2026
correction cycle; the B200 anchor efficiency is quoted against the
current $281$-TFLOPS INT8 ceiling ($49$--$53\%$, not the retired
$40$--$43\%$); the $1.4$-TFLOPS B300 \fp{64} figure is labelled by its
NVL72 derivation, not as a datasheet value; Appendix~A's ``negligible''
Garner cost and Appendix~F's ``$O(r)$ per output'' hosting are aligned
with the body's charged and hedged treatment; the two strongest
coverage-closure phrasings are hedged to the coverage-framework
reading; the Part-3 platform sentence no longer implies a committed
second team; Revision~35's changelog heading notes it followed
Revision~34 later the same day; and a one-paragraph appendix block is
split into five.  Spelling variants were normalised in all three papers
and the AI-assistance disclosures name the final-pass model.

\textbf{64.} \add\ \textbf{Verification.}  A twenty-fifth group
(\texttt{P\_int sensitivity of the dense floor}, $19$ checks) re-runs
the engine at both normalisations and owns every floor value the two
reconciliation notes print, asserts the two structural claims of
item~59 as inequalities (SIMT residual binding on Rubin at $41.7$;
\texttt{dp4a} route below route~E's roof on GB300), and fails if the
retired sentence ``do not depend on $P_{\text{int}}$ at all'' reappears
in either paper.  The suite stands at $728$ checks in twenty-five
groups, zero mismatches; \texttt{run\_all.sh} exit~$0$ from a clean
extraction.  Part~2: $34/34$ tests, gate clean ($48/22$).

\textbf{65.} \correct\ \textbf{Release identities.}  Ozaki~2.5 is
Draft~27 of September~3, 2026; Part~1 is Revision~37 (build
\texttt{r37-20260903}); Part~2 is Revision~10 of September~3, 2026.
All cross-citations name these identities and no arXiv version number
beyond those actually posted.  This letter is renamed to match
(\texttt{Draft27\_Part1\_Rev37}).

\medskip
Identities: Part~1 Revision~37 (build \texttt{r37-20260903}), Ozaki~2.5
Draft~27, Part~2 Revision~10.  \texttt{paper\_numbers.py}: $728$ checks
in twenty-five groups, zero mismatches.  \texttt{run\_all.sh} exit~$0$
from a clean extraction.

\end{document}


==> anc/ozaki25_fp8_artifact/paper/references.bib <==
% ============================================================
%  Verified references for the TME / Ozaki-II memory-bound paper
%  All entries cross-checked against arXiv / DOI / publisher pages
%  in May 2026.  Author names, identifiers and venues confirmed.
% ============================================================

@article{ozaki2012,
  author    = {Ozaki, Katsuhisa and Ogita, Takeshi and Oishi, Shin'ichi and Rump, Siegfried M.},
  title     = {Error-free transformations of matrix multiplication by using fast routines of matrix multiplication and its applications},
  journal   = {Numerical Algorithms},
  volume    = {59},
  number    = {1},
  pages     = {95--118},
  year      = {2012},
  doi       = {10.1007/s11075-011-9478-1},
  publisher = {Springer}
}

@misc{ozaki2025_scheme2,
  author        = {Ozaki, Katsuhisa and Uchino, Yuki and Imamura, Toshiyuki},
  title         = {{Ozaki Scheme II}: A {GEMM}-oriented emulation of floating-point matrix multiplication using an integer modular technique},
  howpublished  = {arXiv:2504.08009},
  year          = {2025},
  eprint        = {2504.08009},
  archivePrefix = {arXiv},
  primaryClass  = {cs.MS},
  doi           = {10.48550/arXiv.2504.08009}
}

@article{uchino2025_ijhpca,
  author    = {Uchino, Yuki and Ozaki, Katsuhisa and Imamura, Toshiyuki},
  title     = {Performance enhancement of the {Ozaki} scheme on integer matrix multiplication unit},
  journal   = {The International Journal of High Performance Computing Applications},
  year      = {2025},
  doi       = {10.1177/10943420241313064}
}

@inproceedings{uchino2025_sc,
  author    = {Uchino, Yuki and Ozaki, Katsuhisa and Imamura, Toshiyuki},
  title     = {High-performance and power-efficient emulation of matrix multiplication using int8 matrix engines},
  booktitle = {Proceedings of the {SC '25} Workshops of the International Conference for High Performance Computing, Networking, Storage and Analysis (SC Workshops '25)},
  pages     = {1824--1831},
  year      = {2025},
  publisher = {Association for Computing Machinery},
  doi       = {10.1145/3731599.3767539}
}

@misc{uchino2026_fp8,
  author        = {Uchino, Yuki and Ozaki, Katsuhisa and Imamura, Toshiyuki},
  title         = {Double-Precision Matrix Multiplication Emulation via {Ozaki-II} Scheme with {FP8} Quantization},
  howpublished  = {arXiv:2603.10634},
  year          = {2026},
  eprint        = {2603.10634},
  archivePrefix = {arXiv},
  primaryClass  = {cs.DC}
}

@misc{uchino2025_complex,
  author        = {Uchino, Yuki and Ma, Qianxiang and Imamura, Toshiyuki and Ozaki, Katsuhisa and Gutsche, Patrick Lars},
  title         = {Emulation of Complex Matrix Multiplication based on the {Chinese Remainder Theorem}},
  year          = {2025},
  eprint        = {2512.08321},
  archivePrefix = {arXiv},
  primaryClass  = {cs.DC}
}

@misc{mukunoki2025_fp8,
  author        = {Mukunoki, Daichi},
  title         = {{DGEMM} without {FP64} Arithmetic: Using {FP64} Emulation and {FP8} Tensor Cores with {Ozaki} Scheme},
  year          = {2025},
  eprint        = {2508.00441},
  archivePrefix = {arXiv},
  primaryClass  = {cs.MS}
}

@inproceedings{mukunoki2020,
  author    = {Mukunoki, Daichi and Ozaki, Katsuhisa and Ogita, Takeshi and Imamura, Toshiyuki},
  title     = {{DGEMM} using Tensor Cores, and its accurate and reproducible versions},
  booktitle = {High Performance Computing -- {ISC} High Performance 2020},
  pages     = {230--248},
  year      = {2020},
  publisher = {Springer},
  doi       = {10.1007/978-3-030-50743-5_12}
}

@inproceedings{schwarz2025,
  author    = {Schwarz, A. and Anders, A. and Brower, C. and Bayraktar, H. and Gunnels, J. and Clark, K. and Xu, R. G. and Rodriguez, S. and Cayrols, S. and Tabaszewski, P. and others},
  title     = {Guaranteed {DGEMM} Accuracy While Using Reduced Precision Tensor Cores Through Extensions of the {Ozaki} Scheme},
  booktitle = {Proceedings of the Supercomputing Asia and International Conference on High Performance Computing in Asia Pacific Region},
  year      = {2025},
  publisher = {ACM},
  doi       = {10.1145/3773656.3773670},
  note      = {Also available as arXiv:2511.13778}
}

@misc{ootomo2024,
  author        = {Ootomo, Hiroyuki and Ozaki, Katsuhisa and Yokota, Rio},
  title         = {{DGEMM} on Integer Matrix Multiplication Unit},
  howpublished  = {The International Journal of High Performance Computing Applications},
  year          = {2024}
}

@misc{jarmusch2025,
  author        = {Jarmusch, Aaron and Chandrasekaran, Sunita},
  title         = {Microbenchmarking {NVIDIA}'s {Blackwell} Architecture: An in-depth Architectural Analysis},
  year          = {2025},
  eprint        = {2512.02189},
  archivePrefix = {arXiv},
  primaryClass  = {cs.AR}
}

@manual{nvidia_blackwell_ultra,
  title        = {{NVIDIA} {Blackwell} Ultra {GPU} Datasheet},
  author       = {{NVIDIA Corporation}},
  year         = {2025},
  note         = {Individual Blackwell Ultra GPU specifications, October 2025}
}

@manual{nvidia_b200_datasheet,
  title        = {{NVIDIA} {Blackwell} Architecture Technical Brief},
  author       = {{NVIDIA Corporation}},
  year         = {2024}
}

@misc{nvidia_cublas_emulation,
  author       = {{NVIDIA Corporation}},
  title        = {Unlocking Tensor Core Performance with Floating-Point Emulation in cu{BLAS}},
  howpublished = {NVIDIA Developer Blog},
  year         = {2025},
  url          = {https://developer.nvidia.com/blog/unlocking-tensor-core-performance-with-floating-point-emulation-in-cublas}
}

@misc{hpcwire_fp64,
  author       = {Woodie, Alex},
  title        = {{NVIDIA} Says It's Not Abandoning 64-Bit Computing},
  howpublished = {HPCwire},
  year         = {2025},
  month        = {December},
  url          = {https://www.hpcwire.com/2025/12/09/nvidia-says-its-not-abandoning-64-bit-computing/}
}

@misc{hpcwire_genesis,
  author       = {Woodie, Alex},
  title        = {{Genesis} Mission Will Lean Heavily on {Ozaki} Scheme for {FP64} Capability},
  howpublished = {HPCwire},
  year         = {2026},
  month        = {February}
}

@misc{hpcwire_amd,
  author       = {Woodie, Alex},
  title        = {{AMD} Hints at Big {FP64} Increases in {MI430X} {GPU} as {Ozaki} Underwhelms},
  howpublished = {HPCwire},
  year         = {2026},
  month        = {March}
}

@misc{gu2025_sptcstencil,
  author    = {Gu, Qiqi and Wu, Chenpeng and Shi, Heng and Yao, Jianguo},
  title     = {{SPTCStencil}: Unleashing Sparse Tensor Cores for Stencil Computation via Strided Swap},
  year      = {2025},
  note      = {arXiv:2506.22035}
}

@inproceedings{wang2025_sparstencil,
  author    = {Li, Qi and Li, Kun and Han, Haozhi and Yuan, Liang and Chen, Junshi and Zhang, Yunquan and Chen, Yifeng and An, Hong and Cao, Ting and Yang, Mao},
  title     = {{SparStencil}: Retargeting Sparse Tensor Cores to Scientific Stencil Computations via Structured Sparsity Transformation},
  booktitle = {Proceedings of the International Conference for High Performance Computing, Networking, Storage and Analysis (SC '25)},
  year      = {2025},
  note      = {arXiv:2506.22969}
}

@inproceedings{liu2022_tcstencil,
  author    = {Liu, Xueying and others},
  title     = {Toward accelerated stencil computation by adapting tensor core unit on {GPU}},
  booktitle = {Proceedings of the 36th ACM International Conference on Supercomputing},
  year      = {2022}
}

@inproceedings{markidis2018,
  author    = {Markidis, Stefano and Der Chien, Steven Wei and Laure, Erwin and Peng, Ivy Bo and Vetter, Jeffrey S.},
  title     = {{NVIDIA} Tensor Core Programmability, Performance \& Precision},
  booktitle = {2018 IEEE International Parallel and Distributed Processing Symposium Workshops (IPDPSW)},
  pages     = {522--531},
  year      = {2018},
  doi       = {10.1109/IPDPSW.2018.00091}
}

@inproceedings{haidar2018,
  author    = {Haidar, Azzam and Tomov, Stanimire and Dongarra, Jack and Higham, Nicholas J.},
  title     = {Harnessing {GPU} Tensor Cores for Fast {FP16} Arithmetic to Speed up Mixed-Precision Iterative Refinement Solvers},
  booktitle = {SC18: International Conference for High Performance Computing, Networking, Storage and Analysis},
  pages     = {603--613},
  year      = {2018},
  doi       = {10.1109/SC.2018.00050}
}

@article{higham2019,
  author    = {Higham, Nicholas J. and Mary, Theo},
  title     = {A New Approach to Probabilistic Rounding Error Analysis},
  journal   = {SIAM Journal on Scientific Computing},
  volume    = {41},
  number    = {5},
  pages     = {A2815--A2835},
  year      = {2019}
}

@misc{ozaki_error_analysis_2026,
  author    = {Ozaki, Katsuhisa and Uchino, Yuki and Imamura, Toshiyuki},
  title     = {Error Analysis of Matrix Multiplication Emulation Using {Ozaki-II} Scheme},
  howpublished = {arXiv:2602.02549},
  year      = {2026}
}

@misc{gemmul8_github,
  author       = {Uchino, Yuki},
  title        = {{GEMMul8}: {GEMM} emulation using {INT8}/{FP8} matrix engines based on the {Ozaki Scheme II}},
  howpublished = {GitHub repository, RIKEN-RCCS},
  year         = {2025},
  url          = {https://github.com/RIKEN-RCCS/GEMMul8}
}

@article{williams2009_roofline,
  author    = {Williams, Samuel and Waterman, Andrew and Patterson, David},
  title     = {Roofline: An Insightful Visual Performance Model for Multicore Architectures},
  journal   = {Communications of the ACM},
  volume    = {52},
  number    = {4},
  pages     = {65--76},
  year      = {2009},
  doi       = {10.1145/1498765.1498785}
}

@misc{dickenmann2026,
  author       = {Dickenmann, Nicolas},
  title        = {Fifteen Years of {FP64} Segmentation, and Why the {Blackwell} Ultra Breaks the Pattern},
  howpublished = {Blog post},
  year         = {2026}
}

@manual{nvidia_blackwell_ultra_blog,
  author       = {{NVIDIA Corporation}},
  title        = {Inside {NVIDIA} {Blackwell} Ultra: The Chip Powering the {AI} Factory Era},
  howpublished = {NVIDIA Developer Blog},
  year         = {2026},
  month        = {January}
}

@article{garner1959,
  author  = {Garner, Harvey L.},
  title   = {The Residue Number System},
  journal = {IRE Transactions on Electronic Computers},
  volume  = {EC-8},
  number  = {2},
  pages   = {140--147},
  year    = {1959}
}

@book{knuth_taocp2,
  author    = {Knuth, Donald E.},
  title     = {The Art of Computer Programming, Volume 2: Seminumerical Algorithms},
  edition   = {3rd},
  publisher = {Addison-Wesley},
  year      = {1997}
}

@article{anzt2018,
  author    = {Anzt, Hartwig and Dongarra, Jack and Flegar, Goran and Higham, Nicholas J. and Quintana-Ort{\'\i}, Enrique S.},
  title     = {Adaptive precision in block-{J}acobi preconditioning for iterative sparse linear system solvers},
  journal   = {Concurrency and Computation: Practice and Experience},
  volume    = {31},
  number    = {6},
  pages     = {e4460},
  year      = {2019},
  doi       = {10.1002/cpe.4460}
}

% --- Rubin / Vera Rubin references (added 2026) ---
@misc{nvidia_rubin_blog,
  author       = {{NVIDIA Corporation}},
  title        = {Inside the {NVIDIA} {Vera Rubin} Platform: Six New Chips, One {AI} Supercomputer},
  howpublished = {NVIDIA Developer Blog},
  year         = {2026},
  note         = {Lists ``Emulated DGEMM'' as an official column in Rubin specifications}
}

@misc{lockwood_rubin,
  author       = {Lockwood, Glenn K.},
  title        = {{NVIDIA Rubin}: Architecture Notes and Performance Specifications},
  howpublished = {Glenn's Digital Garden},
  year         = {2026},
  note         = {\url{https://www.glennklockwood.com/garden/processors/R200}, accessed May 2026}
}

@misc{theregister_rubin,
  author       = {Mann, Tobias},
  title        = {Nvidia unpacks {Vera Rubin} rack system at {CES}},
  howpublished = {The Register},
  year         = {2026},
  month        = jan,
  note         = {Documents Rubin {FP64} vector regression from $45$ to $33$~TFLOPS}
}

@misc{nvidia_doudna,
  author       = {{NERSC}},
  title        = {{Doudna}: {NERSC}'s next-generation supercomputer based on {NVIDIA} {Vera Rubin}},
  howpublished = {National Energy Research Scientific Computing Center},
  year         = {2026}
}

@misc{nvidia_bluelion,
  author       = {{NVIDIA Corporation}},
  title        = {{Blue Lion} Supercomputer Will Run on {NVIDIA} {Vera Rubin}},
  howpublished = {NVIDIA Blog},
  year         = {2026}
}

% --- FFT extension paper (companion) ---
@misc{matsuoka2026fft,
  author       = {Matsuoka, Satoshi},
  title        = {{FP8} is All You Need ({Part}~2): Full-{FP64} 3-D {FFT} on
                  {FP8}-Generation Tensor Cores --- The Integer-Epilogue Wall
                  and the Minimal Hardware That Would Remove It},
  howpublished = {arXiv:2606.23698 [cs.MS]},
  year         = {2026},
  note         = {Revision 10 of September 3, 2026}
}

@inproceedings{durrani2021tensorfft,
  author    = {Durrani, Sultan and Chughtai, Mohammad Saad and Hidayetoglu, Mert and Anjum, Rashid and Dakkak, Abdul and Xiong, Wen-mei and Hwu, Wen-mei},
  title     = {Accelerating {Fourier} and Number Theoretic Transforms using Tensor Cores and Warp Shuffles},
  booktitle = {Proceedings of the 30th International Conference on Parallel Architectures and Compilation Techniques (PACT)},
  year      = {2021}
}

@article{keyes2020hierarchical,
  author    = {Keyes, David E. and Ltaief, Hatem and Turkiyyah, George},
  title     = {Hierarchical algorithms on hierarchical architectures},
  journal   = {Philosophical Transactions of the Royal Society A},
  volume    = {378},
  number    = {2166},
  year      = {2020},
  doi       = {10.1098/rsta.2019.0055}
}

@article{bailey1990ffts,
  author    = {Bailey, David H.},
  title     = {{FFT}s in External or Hierarchical Memory},
  journal   = {Journal of Supercomputing},
  volume    = {4},
  pages     = {23--35},
  year      = {1990}
}

% --- Residual-kernel discussion references ---
@article{kahan1965,
  author    = {Kahan, William},
  title     = {Pracniques: Further Remarks on Reducing Truncation Errors},
  journal   = {Communications of the ACM},
  volume    = {8},
  number    = {1},
  pages     = {40},
  year      = {1965}
}

@misc{nvidia_hpc_benchmarks,
  author       = {{NVIDIA Corporation}},
  title        = {{NVIDIA HPC-Benchmarks 25.04}: {Ozaki-I HPL} on Blackwell tensor cores},
  howpublished = {NVIDIA Developer Documentation},
  year         = {2025}
}

@article{mumps,
  author    = {Amestoy, Patrick R. and Duff, Iain S. and L'Excellent, Jean-Yves and Koster, Jacko},
  title     = {A Fully Asynchronous Multifrontal Solver Using Distributed Dynamic Scheduling},
  journal   = {SIAM Journal on Matrix Analysis and Applications},
  volume    = {23},
  number    = {1},
  pages     = {15--41},
  year      = {2001}
}

@article{lqcd_review,
  author    = {Joo, B{\'a}lint and Kalamkar, Dhiraj D. and Vaidyanathan, Karthikeyan and Smelyanskiy, Mikhail and Pamnany, Karthikeyan and Lee, Victor W. and Dubey, Pradeep and Watson, William},
  title     = {Lattice {QCD} on {I}ntel {X}eon {P}hi Coprocessors},
  journal   = {ISC High Performance},
  year      = {2013}
}

@article{lqcd_mixed_precision,
  author    = {Clark, Michael A. and Babich, Ronald and Barros, Kipton and Brower, Richard C. and Rebbi, Claudio},
  title     = {Solving Lattice {QCD} systems of equations using mixed precision solvers on {GPU}s},
  journal   = {Computer Physics Communications},
  volume    = {181},
  number    = {9},
  pages     = {1517--1528},
  year      = {2010}
}

@techreport{mfp64_whitepaper,
  author       = {Stevens, Rick and others},
  title        = {The Mixed-Precision Path to {FP64} on {AI}-Centric Accelerators ({MFP64} Whitepaper)},
  institution  = {U.S.\ Department of Energy},
  year         = {2025}
}

@article{fci_qmc,
  author    = {Booth, George H. and Thom, Alex J.\ W. and Alavi, Ali},
  title     = {Fermion {M}onte {C}arlo without fixed nodes: A game of life, death, and annihilation in {S}later determinant space},
  journal   = {Journal of Chemical Physics},
  volume    = {131},
  pages     = {054106},
  year      = {2009}
}

% --- Kulisch / Miranker complete-arithmetic accumulator (cited in §7.4 via companion FFT paper) ---
@article{kulisch1977,
  author    = {Kulisch, U. W.},
  title     = {Mathematical foundation of computer arithmetic},
  journal   = {IEEE Transactions on Computers},
  volume    = {C-26},
  number    = {7},
  pages     = {610--621},
  year      = {1977}
}

@article{kulisch_miranker,
  author    = {Kulisch, U. W. and Miranker, W. L.},
  title     = {The arithmetic of the digital computer: A new approach},
  journal   = {SIAM Review},
  volume    = {28},
  number    = {1},
  pages     = {1--40},
  year      = {1986}
}

% --- Kawakami-Takahashi parallel Ozaki-FFT work (Bluestein+NTT on CPU) ---
@misc{kawakami2026,
  author       = {Kawakami, S. and Takahashi, D.},
  title        = {Computing {FFT}s at target precision using lower-precision {FFT}s},
  howpublished = {arXiv:2603.29129},
  year         = {2026}
}

% ---- Added for the FP8-as-architectural-direction discussion (Part 1 rev) ----
@article{nvidia_nvfp4_2025,
  author       = {{NVIDIA} and Abecassis, Felix and Agrusa, Anjulie and Ahn, Dong and Alben, Jonah and Alborghetti, Stefania and Andersch, Michael and others},
  title        = {Pretraining Large Language Models with {NVFP4}},
  journal      = {arXiv preprint arXiv:2509.25149},
  year         = {2025},
  eprint       = {2509.25149},
  archivePrefix= {arXiv},
  primaryClass = {cs.CL},
  note         = {Stable 4-bit (NVFP4) pretraining of a 12B model on 10T tokens, matching an FP8 baseline}
}

@misc{nvidia_fp8_training_blog,
  author       = {{NVIDIA}},
  title        = {Floating-Point 8: An Introduction to Efficient, Lower-Precision {AI} Training},
  howpublished = {NVIDIA Technical Blog},
  year         = {2025},
  note         = {On FP8's dynamic-range advantage over INT8 for activations and gradients}
}

@article{deepseekv3,
  author       = {{DeepSeek-AI}},
  title        = {{DeepSeek-V3} Technical Report},
  journal      = {arXiv preprint arXiv:2412.19437},
  year         = {2024},
  eprint       = {2412.19437},
  archivePrefix= {arXiv},
  primaryClass = {cs.CL},
  note         = {Mainstream FP8 mixed-precision LLM training}
}

@article{micikevicius2022_fp8,
  author       = {Micikevicius, Paulius and Stosic, Dusan and Burgess, Neil and Cornea, Marius and Dubey, Pradeep and Grisenthwaite, Richard and Ha, Sangwon and Heinecke, Alexander and Judd, Patrick and Kamalu, John and Mellempudi, Naveen and Oberman, Stuart and Shoeybi, Mohammad and Siu, Michael and Wu, Hao},
  title        = {{FP8} Formats for Deep Learning},
  journal      = {arXiv preprint arXiv:2209.05433},
  year         = {2022},
  eprint       = {2209.05433},
  archivePrefix= {arXiv},
  primaryClass = {cs.LG}
}

% ---- Added for the Berkeley-Dwarfs methodological framing (June 12 rev) ----
@techreport{asanovic2006berkeley,
  author      = {Asanovi\'c, Krste and Bodik, Ras and Catanzaro, Bryan Christopher and Gebis, Joseph James and Husbands, Parry and Keutzer, Kurt and Patterson, David A. and Plishker, William Lester and Shalf, John and Williams, Samuel Webb and Yelick, Katherine A.},
  title       = {The Landscape of Parallel Computing Research: A View from Berkeley},
  institution = {EECS Department, University of California, Berkeley},
  number      = {UCB/EECS-2006-183},
  year        = {2006},
  note        = {Introduces the ``dwarfs'' as equivalence classes of computation/communication patterns}
}

@techreport{colella2004dwarfs,
  author      = {Colella, Phillip},
  title       = {Defining Software Requirements for Scientific Computing},
  institution = {DARPA HPCS program},
  year        = {2004},
  note        = {Origin of the original ``seven dwarfs'' of scientific computing}
}

@inproceedings{matsuoka2018blocked,
  author    = {Nagasaka, Yusuke and Matsuoka, Satoshi and Azad, Ariful and Bulu\c{c}, Ayd\i{}n},
  title     = {High-performance sparse matrix-matrix products on {Intel} {KNL} and multicore architectures},
  booktitle = {Proceedings of the 47th International Conference on Parallel Processing Workshops (ICPP Workshops)},
  year      = {2018},
  doi       = {10.1145/3229710.3229720},
  note      = {Also arXiv:1804.01698; hash- and heap-based shared-memory SpGEMM with graph-algorithm use cases}
}

@misc{dongarra2026ride,
  author       = {Dongarra, Jack and Reed, Daniel and Gannon, Dennis},
  title        = {Ride the Wave: Adapting Scientific Computing to the AI Hardware Era},
  howpublished = {\url{https://www.netlib.org/utk/people/JackDongarra/PAPERS/Ride-the-Wave-V5-2.pdf}},
  year         = {2026},
  note         = {Version V5-2}
}

@techreport{bayraktar2026tme,
  author      = {Harun Bayraktar and John Gunnels and Peter Caday},
  title       = {The Missing Fourth Term for the Emulation {TME} Model:
                 The Residue Deconstruction Cost that $T_{\mathrm{emu}}$
                 Omits, in the Nomenclature of {arXiv}:2606.06510},
  institution = {NVIDIA Corporation},
  year        = {2026},
  month       = jul,
  note        = {Technical note, v2, July 10, 2026; shared with the
                 author in the course of technical review. Cited with
                 permission.}
}

@misc{nvidia_dgx_rubin_nvl8,
  author       = {{NVIDIA Corporation}},
  title        = {{NVIDIA DGX Rubin NVL8}: Supercharged Infrastructure for
                  Agentic {AI} (product specification)},
  howpublished = {\url{https://www.nvidia.com/en-us/data-center/dgx-rubin-nvl8/}},
  year         = {2026},
  month        = jun,
  note         = {Specification page published June~30, 2026 (product announced
                  at CES~2026); lists 140~PFLOPS dense FP8/FP6 training per
                  eight-GPU system, i.e.\ 17.5~PFLOPS dense FP8 per Rubin GPU.
                  Values marked preliminary and subject to change.}
}

@misc{matsuoka2026fp8part1,
  author       = {Satoshi Matsuoka},
  title        = {{FP8} is All You Need ({Part} 1): Debunking Hardware {FP64} as the {HPC} Holy Grail --- A Tensor--Memory Equilibrium Model and Implementation Strategy for {Ozaki Scheme II} on Memory-Bound Workloads in the Post-{FP64} Era},
  year         = {2026},
  howpublished = {arXiv:2606.06510 [cs.DC]},
  note         = {Revision 37 of September 3, 2026}
}

@article{li2003superlu,
  author  = {Xiaoye S. Li and James W. Demmel},
  title   = {{SuperLU\_DIST}: A Scalable Distributed-Memory Sparse Direct
             Solver for Unsymmetric Linear Systems},
  journal = {ACM Transactions on Mathematical Software},
  volume  = {29},
  number  = {2},
  pages   = {110--140},
  year    = {2003}
}

@article{knyazev2001lobpcg,
  author  = {Andrew V. Knyazev},
  title   = {Toward the Optimal Preconditioned Eigensolver: Locally Optimal
             Block Preconditioned Conjugate Gradient Method},
  journal = {SIAM Journal on Scientific Computing},
  volume  = {23},
  number  = {2},
  pages   = {517--541},
  year    = {2001}
}

@misc{emugemm2026,
  author       = {D. Lu and A. Maeder and M. Luisier and A. N. Ziogas},
  title        = {{EmuGEMM}: Fused Tensor Core Kernels for Precision Emulation in Matrix Multiplication},
  year         = {2026},
  howpublished = {arXiv:2606.25453}
}

@misc{nvidia_cuest,
  author       = {{NVIDIA Corporation}},
  title        = {{cuEST}: Emulation and Mixed Precision},
  howpublished = {\url{https://docs.nvidia.com/cuda/cuest/emulation.html}},
  year         = {2026},
  note         = {Accessed July 2026; exposes slice-count (Scheme-I) and
                  modulus-count (Scheme-II-class) controls, selected by
                  compute capability}
}

@misc{nvidia_hgx,
  author       = {{NVIDIA Corporation}},
  title        = {{NVIDIA HGX} Platform: Specifications},
  howpublished = {\url{https://www.nvidia.com/en-us/data-center/hgx/}},
  year         = {2026},
  note         = {Accessed 21 July 2026; lists per-{Rubin}-{GPU} dense
                  {FP8} 17.5 {PFLOPS}, dense {INT8} 250 {TOPS}, {FP64}
                  33 {TFLOPS}, and 200 {TFLOPS} {FP64} {DGEMM} via
                  tensor-core emulation}
}

@misc{nvidia_gb300_nvl72,
  author       = {{NVIDIA Corporation}},
  title        = {{NVIDIA GB300 NVL72}: Specifications},
  howpublished = {\url{https://www.nvidia.com/en-us/data-center/gb300-nvl72/}},
  year         = {2026},
  note         = {Accessed 21 July 2026; rack totals with sparsity,
                  unpacked to dense per-{GPU} rates in the text}
}

@misc{chpc_hpl_gpu,
  author       = {{Centre for High Performance Computing (CHPC), South Africa}},
  title        = {{HPL-CUDA}: running and tuning {GPU}-accelerated {HPL}},
  howpublished = {CHPC ACE Lab wiki, \url{https://wiki.chpc.ac.za/acelab:hpl_cuda}},
  note         = {Recommends $\mathrm{NB}=892$--$1024$ for GPU runs, against
                  $192$--$256$ for x86-only runs},
  year         = {2024}
}

@misc{kempner_hpl,
  author       = {{Kempner Institute, Harvard University}},
  title        = {{NVIDIA HPC-Benchmarks}: {HPL} run recipes and results},
  howpublished = {\url{https://github.com/KempnerInstitute/nvidia-hpc-benchmarks}},
  note         = {Reported single- and multi-GPU {HPL} runs use $\mathrm{NB}=1024$},
  year         = {2025}
}

@manual{nvidia_ptx_isa,
  author       = {{NVIDIA Corporation}},
  title        = {Parallel Thread Execution {ISA}},
  howpublished = {\url{https://docs.nvidia.com/cuda/parallel-thread-execution/}},
  year         = {2026},
  note         = {Accessed July 2026 (current version 9.3).  The cluster-scope
                  primitives used here---\texttt{cp.async.bulk.shared::cluster.shared::cta.mbarrier::complete\_tx::bytes},
                  \texttt{mapa}, and \texttt{.cluster}-scope \texttt{mbarrier}
                  arrive/wait---were all introduced in PTX ISA 8.0 and require
                  target \texttt{sm\_90} or later}
}

@manual{nvidia_cuda_guide,
  author       = {{NVIDIA Corporation}},
  title        = {{CUDA} {C}++ Programming Guide},
  howpublished = {\url{https://docs.nvidia.com/cuda/cuda-programming-guide/}},
  year         = {2026},
  note         = {Accessed July 2026.  On thread-block-cluster launch
                  (\texttt{cudaLaunchAttributeClusterDimension} with
                  \texttt{cudaLaunchKernelEx}): ``the corresponding dimensions
                  of the grid ($x$, $y$, and $z$) must be divisible by the
                  respective dimensions of the specified cluster dimension.''
                  A cluster of $8$ thread blocks is the portable maximum;
                  larger clusters are architecture-specific and require the
                  non-portable-size opt-in}
}


==> anc/ozaki25_fp8_artifact/params.py <==
#!/usr/bin/env python3
"""Single source of truth for every number in the Ozaki 2.5 paper
(draft 16 / Part 1 Rev 27 candidate). All TABLE BODIES are generated here;
the deconstruction/knee/switch figures are rendered by render_*.py from these
parameters, the trace-shape figure derives from the raw trace aggregates, and the
pipeline schematic is a hand-authored diagram (see MANIFEST.md).
Platform frozen: GB300 (5.0 PFLOPS dense FP8, 166 TOPS residual INT8
tensor, ~1.4 TFLOPS dense native FP64) + Rubin (17.5 PFLOPS FP8,
~250 TOPS INT8, ~30 TF illustrative native).
Conservative instruction counts per the July-2026 review:
  L1 (published set, pure-SIMT dp4a) reference c_q = 10.33
    = 4/r + 2 (low-limb dp4a) + 2 (high-limb dp4a) + 1 (recombine)
      + 2 (final mod) + 3 (Karatsuba split)
  L1 aspirational 7.5 shown only as an optimisation target.
  A-dp4a (all-byte set, single-limb dp4a, no second limb)
    c_q = 4/15 + 2 (dp4a) + 2 (final mod) + 3 (three-plane split) = 7.27
  Three-plane rule (final review): every nonsquare modulus stores
  d0, d1, d0+d1 (alpha = 3r+1 confirms); split charged 3/mod for A and D.
"""
import json, os, contextlib

P_SIMT = 75e12          # I_SIMT: SIMT integer instructions/s (memo norm.)

# ---------------------------------------------------------------- co-design
# overlay.  When _CODESIGN is set, _compute_rate() returns the ROUTE ROOF
# instead of the deconstruction/reconstruction-limited compute rate: this is
# the counterfactual in which the hardware co-design of \S5 (roofs tabulated in
# tab:codesign) has absorbed the whole deconstruction floor.  Nothing else changes
# -- the memory roof, the plane-feed caps and the storage-mode search in
# rate_rec() are untouched -- so a record that is bandwidth-bound today shows
# NO gain under the overlay, which is the honest answer and the whole point of
# reporting it.  NOTE: the S0 shipping baseline must be evaluated OUTSIDE the
# overlay (s0_rec also routes through _compute_rate); analyze_traces.py does.
_CODESIGN = False

@contextlib.contextmanager
def codesign_roof():
    """Evaluate enclosed rate queries at the co-designed compute roof."""
    global _CODESIGN
    old = _CODESIGN
    _CODESIGN = True
    try:
        yield
    finally:
        _CODESIGN = old

PLATFORMS = {
    "Rubin": dict(PF8=17.5e15, TMAC=125e12, nat=30e12,
                  natlab="illustrative native FP64 ($\\approx$30 TF assumed)"),
    "GB300": dict(PF8=5.0e15,  TMAC=83e12,  nat=1.4e12,
                  natlab="native FP64 ($\\approx$1.4 TF)"),
}
# name -> (alpha, r, kind, param); kind: tensor->MACs/el, simt->cq_total
ROUTES = {
    "S0":  (37, 12, "simt", 16.0),    # shipping path
    "L1d": (37, 12, "simt", 10.33),   # published set, dp4a direct
    "L1a": (37, 12, "simt", 7.5),     # aspirational (reuse schedule TBD)
    "Adp": (46, 15, "simt", 7.27),    # all-byte at dp4a grain (3-plane split)
    "S2L": (37, 12, "tensor", 176),   # published + two-limb reduction
    "At":  (46, 15, "tensor", 112),   # all-byte, one-pass tensor
    "Et":  (40, 13, "tensor", 136),   # hybrid, mixed tensor
    "Dt":  (52, 17, "tensor", 128),   # 7-bit, one-pass tensor
}
CQRES = {"S2L": 5.8, "At": 5.27, "Et": 5.3, "Dt": 5.24}  # SIMT residuals (3-plane split)
MENU = ["S2L", "At", "Et", "L1d", "Adp"]               # dispatch menu
NB = [32, 64, 128, 256, 512, 1024, 2048]

# supply lemmas: exhaustive DP optima (script: lemma_search.py)
LEMMA = dict(squares_opt=94.07, squares_r=11,
             sub64_opt=89.93, sub64_r=18, need=111.8)

def roof(p, nm): return PLATFORMS[p]["PF8"] / ROUTES[nm][0]
def knee(p, nm):
    a, r, kind, prm = ROUTES[nm]
    R = roof(p, nm)
    if kind == "simt":
        return prm * r * R / P_SIMT
    ki = prm * R / PLATFORMS[p]["TMAC"]           # INT8-capacity knee
    ks = CQRES[nm] * r * R / P_SIMT               # SIMT-residual knee
    return max(ki, ks)
def keepup_simt(p, r=1):
    """SIMT instructions per streamed FP64 element, per modulus at radix r.

    A kernel that saturates the HBM stream consumes FP64 elements at BW/8
    per second, so the SIMT pipe may spend 8*P_SIMT/BW instructions on each
    one without falling behind it; dividing by r gives the share available
    to one modulus.  r=1 (the default) is the whole-element budget.

    This is the denominator of the paper's central negative result and it
    had no owner here until this revision: both manuscripts printed 75 and
    ~27 instructions per element, 6.25 and 2.3 per modulus at r=12, 5.0 and
    1.8 at r'=15, and 4.5 for a hypothetical 2x integer pipe -- eight
    figures, every one of them a transcription rather than a call.  They
    are all this one expression, and verify/paper_numbers.py's `keep-up
    budgets` group now reads them out of the sources and re-derives each.

    That group is also what caught the last of the eight.  Part 1 printed
    4.6 for the 2x pipe, which is 2 x 2.3 -- the doubling of an already
    rounded number.  The value is 2 x 2.27272... = 4.54545..., i.e. 4.5 at
    the one decimal the sentence uses; 4.6 was a rounding of a rounding.
    Nothing turned on it (the floors it is compared against are 5.8-6.3, so
    the "even 2x does not reach them" reading survives either way), which is
    exactly why it had gone eleven revisions unnoticed.

    Note that this budget SHRINKS with the generation while the tensor
    budget grows: BW rose 2.75x from GB300 to Rubin and P_SIMT did not
    move, which is the whole reason the Rubin column is the hard one.
    """
    return 8.0 * P_SIMT / BW[p] / r


def keepup_tensor(p):
    """FP8 MMA-ops per streamed FP64 element the tensor pipe may spend.

    The companion of keepup_simt on the other pipe, and the reason the two
    are worth stating together: this one is 8*PF8/BW, so it moves the OTHER
    way across the generation -- 5,000 ops per element on GB300 against
    ~6,364 on Rubin, because PF8 rose 3.5x while BW rose only 2.75x.  Part 1
    prints both as the first of "the two keep-up budgets"; they had the same
    no-owner defect as the SIMT pair and are now re-derived beside them.

    There is no r divisor here.  The tensor cost is alpha = 3r+1 MMAs for
    the whole element, not a per-modulus count, so dividing by r would be
    charging the same work twice.
    """
    return 8.0 * PLATFORMS[p]["PF8"] / BW[p]


def rate(p, nm, nb): return min(roof(p, nm), roof(p, nm) * nb / knee(p, nm))
def env(p, nb): return max(rate(p, m, nb) for m in MENU)

def dispatch(p):
    segs, prev = [], None
    for i in range(4000):
        n = 32 * 2 ** (i / 400)
        if n > 4096: break
        w = max((rate(p, m, n), m) for m in MENU)[1]
        if w != prev: segs.append((round(n), w)); prev = w
    return segs

def tf(x): return f"{x/1e12:.0f}"

def emit_tables(traces):
    lab = {"S0": "S0: shipping path, $c_q{=}16$",
           "L1d": "L1: \\texttt{dp4a} direct, $c_q{\\approx}10.3$",
           "S2L": "Ozaki 2.5 on S (two-limb)",
           "At": "Ozaki 2.5 on A (all-byte)",
           "Et": "Ozaki 2.5 on E (hybrid)",
           "Adp": "A at \\texttt{dp4a} grain, $c_q{\\approx}7.3$"}
    # --- Table 2 (projection ladder) body ---
    with open("tab_proj_body.tex", "w") as f:
        for p, hdr in [("Rubin", "Rubin ($17.5$-\\pflops{} \\fp{8}; "
                        "\\inteight{} cap $250$~\\tops{})"),
                       ("GB300", "GB300 ($5$-\\pflops{} \\fp{8}; "
                        "\\inteight{} cap $166$~\\tops{})")]:
            if p == "GB300": f.write("\\midrule\n")
            f.write(f"\\multicolumn{{9}}{{@{{}}l}}{{\\emph{{{hdr}}}}} \\\\\n"
                    "\\addlinespace[1pt]\n")
            for m in ["S0", "L1d", "S2L", "At", "Et", "Adp"]:
                cells = []
                for n in NB:
                    v = rate(p, m, n)
                    s = tf(v)
                    cells.append("\\textbf{%s}" % s if v >= roof(p, m)*0.999
                                 else s)
                f.write(f"{lab[m]} & " + " & ".join(cells) +
                        f" & {knee(p,m):.0f} \\\\\n")
            sw = " & ".join("\\emph{%s}" % tf(env(p, n)) for n in NB)
            swlab = ("Switched (A/E/S by $\\nbar$)" if p == "Rubin" else
                     "Switched (A/E/L1/S by $\\nbar$)")
            f.write(f"\\emph{{{swlab}}} & {sw} & --- \\\\\n")
    # --- Table 1 (codesign) body ---
    meta = {"S2L": ("S: published $+$ two-limb", 12, 37, "two-limb", 176, "5.8"),
            "At":  ("A: all-byte", 15, 46, "\\textbf{one-pass}", 112, "5.3"),
            "Et":  ("E: hybrid squares$+$byte", 13, 40, "mixed", 136, "5.3"),
            "Dt":  ("D: 7-bit", 17, 52, "one-pass", 128, "5.2"),
            "L1d": ("\\emph{S $+$ \\texttt{dp4a} (L1 direct)}", 12, 37,
                    "\\emph{pure SIMT}", None, "10.3$^{\\dagger}$"),
            "Adp": ("\\emph{A $+$ \\texttt{dp4a} (single-limb)}", 15, 46,
                    "\\emph{pure SIMT}", None, "7.3$^{\\dagger}$")}
    with open("tab_codesign_body.tex", "w") as f:
        for p, hdr in [("Rubin", "Rubin ($17.5$-\\pflops{} \\fp{8}; \\inteight{} "
                        "cap $250$~\\tops{}; native ${\\approx}30$~TF illustrative)"),
                       ("GB300", "GB300 ($5$-\\pflops{} \\fp{8}; \\inteight{} cap "
                        "$166$~\\tops{}; native ${\\approx}1.4$~TF)")]:
            if p == "GB300": f.write("\\midrule\n")
            f.write(f"\\multicolumn{{10}}{{@{{}}l}}{{\\emph{{{hdr}}}}} \\\\\n"
                    "\\addlinespace[1pt]\n")
            for m in ["S2L", "At", "Et", "Dt", "L1d", "Adp"]:
                nmm, rr, aa, red, macs, cq = meta[m]
                it = m in ("L1d", "Adp")
                w = (lambda s: f"\\emph{{{s}}}") if it else (lambda s: s)
                cells = [w(str(rr)), w(str(aa)), w(tf(roof(p, m))), red,
                         "---" if macs is None else str(macs), cq,
                         w(f"{knee(p,m):.0f}"), w(tf(rate(p, m, 256))),
                         w(tf(rate(p, m, 512)))]
                f.write(f"{nmm} & " + " & ".join(cells) + " \\\\\n")
    # --- Table 3 (measured trace scenarios) body ---
    tl = {"LOBPCG b=64": ("LOBPCG $b{=}64$ ($48^3$ Laplacian)", "block width"),
          "LOBPCG b=128": ("LOBPCG $b{=}128$ (same operator)", "block width"),
          "UMFPACK mf-LU": ("Multifrontal LU (UMFPACK, $700^2$)", "frontal panels"),
          "CCSD contractions": ("CCSD contractions (benzene/cc-pVDZ)", "contractions"),
          "Dense LU 4096": ("Dense LU (netlib, $n{=}4096$)", "trailing updates"),
          "Dense QR 4096": ("Dense QR (netlib, $n_b{=}32$)", "panel factors")}
    with open("tab_apps_body.tex", "w") as f:
        # The roof quoted in each block header is COMPUTED, not transcribed:
        # it is the same roof() the co-design column normalises against, so the
        # header and the "% of roof" cells below it cannot drift apart.
        _rf = lambda p: f"{roof(p, 'S2L')/1e12:.0f}"
        for p, hdr in [("Rubin", "Rubin (native ${\\approx}30$~TF illustrative; "
                        f"roof ${_rf('Rubin')}$~TF)"),
                       ("GB300", "GB300 (native ${\\approx}1.4$~TF; roof "
                        f"${_rf('GB300')}$~TF)")]:
            if p == "GB300": f.write("\\midrule\n")
            f.write(f"\\multicolumn{{9}}{{@{{}}l}}{{\\emph{{{hdr}}}}} \\\\\n"
                    "\\addlinespace[1pt]\n")
            for app, (name, dom) in tl.items():
                t = traces[app]
                d = t[p]
                # Co-design group, THREE columns, deliberately mirroring the
                # delivered pair to its left: the same counterfactual rate
                # divided by the SHIPPING baseline and by the NATIVE fp64 unit,
                # then the rate itself with the fraction of the roof that the
                # MEMORY roof still permits.  Reporting only vs-ship left the
                # co-design case asymmetric with the delivered case and made it
                # impossible to read off what the counterfactual is worth to a
                # user who runs fp64 today; that is what vs-native answers.
                # The two multipliers are not independent -- their ratio is
                # cds_headroom on both sides -- and verify/paper_numbers.py
                # pins exactly that identity so a hand edit to either cannot
                # survive.  ``.0f'' on vs-native matches the delivered column's
                # format; native fp64 references are illustrative to well under
                # a unit and a decimal there would be false precision.
                f.write(f"{name} & {t['med']:.0f} ({t['q25']:.0f}--{t['q75']:.0f})"
                        f" & {100*t['share_le256']:.0f}\\% & "
                        f"${{\\approx}}{d['ship']:.2f}\\times$ & "
                        f"${{\\approx}}{d['native']:.0f}\\times$ & "
                        f"${{\\approx}}{d['cds_ship']:.2f}\\times$ & "
                        f"${{\\approx}}{d['cds_native']:.0f}\\times$ & "
                        f"{{\\scriptsize {d['cds_deliv']:.0f}~TF "
                        f"({100*d['cds_frac_of_roof']:.0f}\\%)}}"
                        f" & {dom} \\\\\n")

if __name__ == "__main__":
    here = os.path.dirname(os.path.abspath(__file__))
    traces = json.load(open(os.path.join(here, "traces", "traces_results.json")))
    os.chdir(here)
    emit_tables(traces)
    for p in PLATFORMS:
        print(f"{p}: dispatch {dispatch(p)}")
        print(f"  envelope " + "/".join(tf(env(p, n)) for n in NB))
    print("wrote tab_proj_body.tex tab_codesign_body.tex tab_apps_body.tex")


# ======================= storage/schedule engine (draft 14) =============
# Round-1 (draft 13): mode-M charges write+read (2p); L2-resident
#   materialisation; integer-lambda fused conversion; per-record eligibility.
# Round-2 (draft 14) engine changes, from Review_Response_Round2_Disposition.md:
#   E1  DSYRK unique-operand ledger  (C = A A^T reads/converts ONE operand)
#   E2  reconstruction service-time terms on both hosting axes (INT8 mixed-
#       radix vs SIMT Garner) with route dispatch -- the P0.8 "gamma has no
#       rate bound" repair.  gamma is now a k-dependent tax on BOTH the
#       emulated envelope and the shipping baseline.
#   E3  additive HBM ledger made explicit + full-traffic crossover emission
#       + per-record audit of which storage branch actually won
#   E4  exhaustive shape enumerator -> true coverage minima (declared domain,
#       +/-1 around every lambda / capacity boundary, tie convention stated)
#   E5  L2 safety-factor sensitivity (C_eff = 0.5*C_L2 -> square reach 1024)
import math

BW = {"Rubin": 22e12, "GB300": 8e12}       # HBM bandwidth
C_L2 = 126e6                                # assumed L2 capacity (bytes); stated parameter
# --- E-splitk (round-3 repair): L2 reduction service + slab notation --------
L2_BW_FACTOR = 4.0            # assumed L2 aggregate BW as a multiple of HBM (stated, sensitivity-testable)
B_L2 = {"Rubin": L2_BW_FACTOR*22e12, "GB300": L2_BW_FACTOR*8e12}   # L2 service bandwidth
K_SLAB = 4096                # split-k SLAB length (distinct from the MMA K-chunk K_mma=64)
TILE = 64                    # output-tile edge (elements) of the grid-fused schedule
CLUSTER_CTAS = 16            # CTAs per thread-block cluster (Blackwell opt-in; 8 portable)
# --- E-recon (round-3 repair): reconstruction cost-model selector -----------
#  'garner'      SIMT-hosted Garner, N=r(r-1)/2+2r=90 -- fully justified floor
#  'int_limb'    INT8 multi-limb linear CRT, N~r*LIMBS -- justified (lands near Garner)
#  'aspirational' ~r MACs/output (fractional-CRT TARGET; requires FP64-exactness proof)
RECON_MODE = "garner"
LIMBS = 14                   # 8-bit limbs spanning the ~112-bit CRT range (ceil(111.8/8))
# --- E-otf (round-7 repair): single-cluster reach is the SQUARE reach of one
#  16-CTA cluster of TILE x TILE tiles = TILE*sqrt(CLUSTER_CTAS) = 256, NOT the
#  degenerate 16x1 sliver's 1024.  The prior REACH_CLUSTER=1024 undercounted the
#  multi-cluster re-split multiplicity by ~4x for the near-square shapes that set
#  coverage.  REACH_SINGLE governs the honest on-the-fly re-split lambda.
REACH_SINGLE = 256                          # = TILE*sqrt(CLUSTER_CTAS)
REACH_CLUSTER = REACH_SINGLE                # back-compat alias (domain-boundary probes)
# --- E-planes (round-9 repair): p_store is DERIVED, not asserted -----------
#  MODULI is the single canonical definition of the three schedulable sets;
#  verify_candidates.py and verify/nacc_table.py both assert equality against
#  it, so the three copies can no longer drift.  (They had: nacc_table.py
#  carried a stale all-odd-prime A, which is where the asserted p_store(A)=45
#  came from -- see below.)
MODULI = {
    "S": [1089, 1024, 961, 841, 625, 529, 511, 509, 503, 499, 491, 487],
    "A": [256, 255, 253, 251, 247, 241, 239, 233, 229, 227, 223, 217, 211,
          199, 197],
    "E": [1089, 1024, 961, 841, 625, 529, 251, 247, 241, 239, 233, 229, 227],
}
# D is TABULATED ONLY: route Dt appears in ROUTES and in Ozaki 2.5's rung
# table, but it is deliberately not schedulable -- it has no ROUTE_SET entry
# and no PLANES row, and both papers carry it as an excluded design point.
# It nevertheless has PRINTED numbers (r = 17, N_acc = 34, and the TMEM
# footprints 544 / 288 / 192 KiB at n_blk = 1 / 2 / 3), and for two revisions
# nothing in this bundle owned them: the exclusion was argued in Ozaki from a
# TMEM ask of "272 KiB", which is 4r-per-output arithmetic and simply wrong --
# the ask is 288 KiB, D fits at n_blk = 3, and the real reasons to exclude it
# are the doubled fp64 re-read charge and the 337 TF roof, the lowest in the
# menu.  A printed number with no owner is how that survived, so D is declared
# here, cross-asserted in verify_candidates.py, and pushed through the same
# N_acc ledger as the schedulable sets by verify/nacc_table.py.
MODULI_TABULATED = {
    "D": [128, 127, 125, 123, 121, 119, 113, 109, 107, 103, 101, 97, 89, 83,
          79, 73, 71],
}
# stored plane bytes per scalar: 2 per square modulus (m = s^2 kills the
# d1*e1 term, so d0 and d1 alone suffice), 3 per nonsquare (Karatsuba needs
# the d0+d1 sum plane as well).  p_mma = 3r on every modulus regardless.
# A contains exactly one square, 256 = 16^2, hence 2 + 14*3 = 44 and not 45.
_SQ = {s * s for s in range(2, 34)}
PLANES = {st: sum(2 if m in _SQ else 3 for m in ms) for st, ms in MODULI.items()}
assert PLANES == {"S": 30, "A": 44, "E": 33}, PLANES
ROUTE_SET = {"S0": "S", "L1d": "S", "L1a": "S", "S2L": "S",
             "Adp": "A", "At": "A", "Et": "E"}
SET_ROUTE = {"S": "S2L", "A": "At", "E": "Et"}

# ---- E2 reconstruction ledger --------------------------------------------
# gamma = reconstruction (residue -> FP64) per OUTPUT element.  Two hostings:
#   Garner on SIMT:      N_garner(r) = r(r-1)/2 + 2r narrow int ops/output
#                        (r=12 -> 90, matching the review's arithmetic).
#   mixed-radix on INT8: N_int(r) = r MACs/output on the INT8 tensor pipe,
#                        plus N_carry(r) = r SIMT carry/normalise ops/output.
# The designed routes host gamma on INT8 (the codesign); the naive/shipping
# path can host on either, and we grant it the same INT8 hosting (conservative
# -- strongest baseline).  SIMT-only Garner is retained for the threshold
# statement (negligible only at k >= ~8.1e3 / 2.84e4, GB300 / Rubin).
# Carry/normalise ops are a few narrow SIMT operations dominated by the r
# MACs and absorbable on whichever pipe has headroom; we charge reconstruction
# only as the r-MAC INT8 contention (or full Garner if SIMT-hosted), which is
# the conservative symmetric treatment -- it does NOT hand the busy-SIMT
# shipping path an extra penalty the designed route avoids.
def N_garner(r): return r * (r - 1) / 2.0 + 2.0 * r
def N_int(r):    return float(r * LIMBS) if RECON_MODE == "int_limb" else float(r)
def _recon_hosts():
    return ("simt",) if RECON_MODE == "garner" else ("int", "simt")

def nbar_mat(pl, st):
    """Plane-only HBM-materialisation crossover (write + one read: 2p).
    NECESSARY obstruction bound only -- above it the plane-traffic
    obstruction ceases; roof attainment is the additive crossover below."""
    return 2 * PLANES[st] * roof(pl, SET_ROUTE[st]) / BW[pl]

def nbar_add(pl, st, mode="full", regime="largek"):
    """E3: additive full-traffic crossover -- nbar at which the memory roof
    B/((8+cp)/nbar + 4/k) meets the compute roof.  mode='full' materialises
    both operands (c=2p); mode='hybrid' one operand (c=p).  regime='largek'
    drops 4/k; 'square' sets k=nbar (adds 4/nbar -> +4 to the constant)."""
    R = roof(pl, SET_ROUTE[st]); B = BW[pl]; p = PLANES[st]
    c = 2 * p if mode == "full" else p
    const = 8 + c + (4 if regime == "square" else 0)
    return const * R / B

def l2_square_reach(st, ceff=1.0):
    """Largest square k=m=n whose full plane workspace fits (ceff*C_L2).
    E5: ceff=0.5 -> published-set reach 1449 -> 1024 (fused-hybrid stream
    reach REACH_CLUSTER; the single-cluster grid reach is T_m*T_n<=CLUSTER_CTAS)."""
    return int(math.sqrt(ceff * C_L2 / (2 * PLANES[st])))

def ser(a, b):
    """Complete-serialisation (harmonic) endpoint of two service rates."""
    return 1.0 / (1.0 / a + 1.0 / b)

def _compute_rate(pl, nm, m, n, k, lam, host="int"):
    """E2: reconstruction-aware compute rate (ideal overlap) for one route
    at one shape and conversion multiplicity lam.  Deconstruction load sits
    on its native pipe (INT8 MACs for tensor routes, SIMT for pure-SIMT
    routes); reconstruction is added on the chosen host.  Returns FLOP/s."""
    a, r, kind, prm = ROUTES[nm]
    R = roof(pl, nm); TMAC = PLATFORMS[pl]["TMAC"]
    if _CODESIGN:
        return R        # co-design overlay: deconstruction+reconstruction absorbed
    nb = 2.0 * m * n / (m + n)
    # per-input-element deconstruction load (scaled by conversion multiplicity)
    dec_int = (prm if kind == "tensor" else 0.0) * lam
    dec_simt = ((CQRES[nm] * r) if kind == "tensor" else (prm * r)) * lam
    # reconstruction load per OUTPUT element on each host
    if host == "int":
        rec_int, rec_simt = N_int(r), 0.0
    else:  # SIMT-hosted Garner fallback
        rec_int, rec_simt = 0.0, N_garner(r)
    # ops per FLOP:  deconstruction ~ (load/el)/nbar ;  reconstruction ~ N/(2k)
    simt_pf = dec_simt / nb + rec_simt / (2.0 * k)
    int_pf = dec_int / nb + rec_int / (2.0 * k)
    r_simt = P_SIMT / simt_pf if simt_pf > 0 else R
    r_int = TMAC / int_pf if int_pf > 0 else R
    return min(R, r_simt, r_int)

def _l2_bpf(plane_bytes, W, feed):
    """L2 bytes per useful FLOP for an L2-RESIDENT plane workspace.

    \\S storage-modes says the planes are ``written and read at cache rates'':
    BOTH directions load the L2 ledger, and the read is at least ONE full pass
    over the workspace.  The shipped model charged only the streaming feed
    (p/TILE, resp. p/2TILE), which is *less* than one pass whenever
    nbar < TILE = 64 -- physically impossible, and the same omission class as
    the HBM branch's missing 2p term.  Charging write + max(feed, one pass)
    restores the floor without changing anything at nbar >= 64, where the feed
    (each plane element re-read once per 64-wide tile) legitimately dominates."""
    w = plane_bytes / W                         # one pass over the workspace
    return w + max(feed, w)                     # write once + read (>= once)

def _lam_pair(m, n, reach=REACH_SINGLE, fractional=False):
    """Per-operand on-the-fly re-split multiplicities.  A[m,k] is reused across
    the n direction -> re-split ceil(n/reach) times; B[k,n] across m -> ceil(m/
    reach).  (Fractional form for the ragged-edge-aware sustained floor.)"""
    if fractional:
        return max(1.0, n / reach), max(1.0, m / reach)
    return max(1, math.ceil(n / reach)), max(1, math.ceil(m / reach))

def _lam_eff(m, n, reach=REACH_SINGLE, fractional=False):
    """SIZE-WEIGHTED deconstruction multiplier.  Split work = k[m*lam_A + n*
    lam_B]; per input element that is lam_eff = (m*lam_A + n*lam_B)/(m+n).  Square
    -> ceil(E/reach); tall-skinny (m>>n) -> ~lam_A = ceil(n/reach) ~ 1 (the huge
    operand is split once, the tiny one many times but contributes little).  A
    plain average would wrongly slam tall-skinny GEMMs (e.g. LOBPCG)."""
    la, lb = _lam_pair(m, n, reach, fractional)
    return (m * la + n * lb) / (m + n)

def rate_rec(pl, nm, m, n, k, op="gemm", audit=None, fractional=False):
    """Honest schedule- and reconstruction-aware per-record rate (ideal overlap).
    The design GENERATES residues on the fly (Part-1 appendix): planes are fed to
    the tensor cores on-chip and NEVER parked in L2/HBM, because streaming p-byte
    residues to the cores would need p/TILE B/FLOP -> ~4-6x HBM even in the
    memory-bound regime (materialisation is feed-starved; see nbar_add / the
    plane-feed feasibility).  Schedules tried (best wins):
      (single)     T_m*T_n <= CLUSTER_CTAS: one cluster, DSM/SMEM-fed, lam=1.
      (on-the-fly) multi-cluster: each operand re-split once per REACH_SINGLE
                   (=256) cluster it feeds; size-weighted lam_eff; planes never
                   touch L2/HBM (only the 8-byte FP64 operand may be re-read).
      (hybrid-L2)  small operand materialised in L2 (feed p/2TILE), large otf.
      (mat-L2 / mat-HBM) BOTH operands materialised and STREAMED to the cores at
                   p/TILE B/FLOP against B_L2 / B_HBM.  On the HBM path the planes
                   must ALSO be written and re-read over the same bus as the call's
                   own operands, so eq:modeMadd's c = 2p term is added to Q_plane
                   IN ADDITION to the feed cap: the feed cap alone is the looser
                   of the two below nbar = 128 (tall/skinny shapes), and charging
                   only one of them let this branch escape the paper's own
                   obstruction bound.  Both terms are charged.
    Each schedule is memory-roof-capped at its additive traffic Q0+Qplane and by
    any feed cap.  The large-square floor is the deconstruction re-split load; it
    binds on the INT8/TMAC deconstruction-MAC pipe for the winning E/S routes
    (reconstruction/Garner is a separate ~N/(2k) term, negligible at large k).
    E1: op='syrk' -> C=A A^T reads/converts ONE operand, triangular work m n k."""
    st = ROUTE_SET[nm]; p = PLANES[st]; B = BW[pl]; BL2 = B_L2[pl]; rr = ROUTES[nm][1]
    if op == "syrk":                            # E1: one unique operand
        W = m * n * k
        Q0 = 8.0 * m * k + 8.0 * m * n / 2.0
        pl_full = k * m
    else:
        W = 2.0 * m * n * k
        Q0 = 8.0 * (k * (m + n) + m * n)
        pl_full = k * (m + n)
    hosts = _recon_hosts()
    Sk = max(1, math.ceil(k / K_SLAB))
    tri = 0.5 if op == "syrk" else 1.0
    qred = tri * 2.0 * 4.0 * rr * m * n * (Sk - 1)  # k-slab residue-reduction bytes
    Tm, Tn = math.ceil(m / TILE), math.ceil(n / TILE)
    best = 0.0; binfo = dict(tag=None, host=None, qp=0.0, feed=0.0, lam=1.0)
    def mem(qp, feeds):
        v = B * W / (Q0 + qp)
        for f, bw in feeds:
            if f > 0.0: v = min(v, bw / f)
        return v
    def consider(v, tag, host, qp, feed, lam):
        nonlocal best, binfo
        if v > best:
            best = v; binfo = dict(tag=tag, host=host, qp=qp, feed=feed, lam=lam)
    if Tm * Tn <= CLUSTER_CTAS:                 # ONE cluster: DSM/SMEM-fed, lam=1
        comp, ch = max((_compute_rate(pl, nm, m, n, k, 1, h), h) for h in hosts)
        if qred > 0.0 and tri * 4.0 * rr * m * n > C_L2:   # reduction spills to HBM
            consider(min(comp, B * W / (Q0 + qred)),
                     "splitk" if Sk > 1 else "grid-fused", ch, qred, 0.0, 1.0)
        else:
            l2 = BL2 / (qred / W) if qred > 0.0 else float("inf")
            consider(min(comp, B * W / Q0, l2),
                     "splitk" if Sk > 1 else "grid-fused-nosplit", ch, 0.0, 0.0, 1.0)
    else:                                       # MULTI-cluster: on-the-fly vs materialise
        la, lb = _lam_pair(m, n, fractional=fractional)
        lam_eff = _lam_eff(m, n, fractional=fractional)
        comp_otf, ch_otf = max((_compute_rate(pl, nm, m, n, k, lam_eff, h), h) for h in hosts)
        q_re = max(0.0, 8.0 * (m * k * la + k * n * lb) - 8.0 * (m * k + k * n))  # FP64 re-reads
        consider(min(comp_otf, mem(qred + q_re, [])), "on-the-fly", ch_otf,
                 qred + q_re, 0.0, lam_eff)
        if p * (k * min(m, n)) <= C_L2:         # hybrid: small op L2-resident
            consider(min(comp_otf, mem(qred, [(_l2_bpf(p * k * min(m, n), W,
                                                       p / (2.0 * TILE)), BL2)])),
                     "hybrid-L2", ch_otf, qred, p / (2.0 * TILE), lam_eff)
        comp_m1, ch_m1 = max((_compute_rate(pl, nm, m, n, k, 1, h), h) for h in hosts)
        if p * pl_full <= C_L2:                 # both materialised in L2, streamed p/TILE
            consider(min(comp_m1, mem(qred, [(_l2_bpf(p * pl_full, W, p / TILE), BL2)])),
                     "mat-L2", ch_m1, qred, p / TILE, 1.0)
        else:                                   # both in HBM: planes WRITTEN + RE-READ (c=2p, eq:modeMadd)
            qp = qred + 2.0 * p * pl_full       # AND streamed to the cores at p/TILE
            consider(min(comp_m1, mem(qp, [(p / TILE, B)])), "mat-HBM", ch_m1, qp, p / TILE, 1.0)
    if audit is not None:
        audit.update(tag=binfo["tag"], route=nm, set=st, Q0=Q0,
                     Qplane=binfo["qp"], Qred=qred, L2feed_bpf=binfo["feed"],
                     lam=binfo["lam"], recon_mode=RECON_MODE, recon_host=binfo["host"])
    return best

def s0_rec(pl, m, n, k, op="gemm"):
    """Reconstruction-aware shipping baseline (S0, c_q=16, pure-SIMT
    deconstruction): per-occurrence fused conversion, no plane storage,
    memory-roof-capped.  gamma applied identically to the emulated envelope
    (INT8-hosted mixed radix; idle INT8 on the shipping path absorbs it)."""
    if op == "syrk":
        W = m * n * k; Q0 = 8.0 * m * k + 8.0 * m * n / 2.0
    else:
        W = 2.0 * m * n * k; Q0 = 8.0 * (k * (m + n) + m * n)
    comp = max(_compute_rate(pl, "S0", m, n, k, 1, h) for h in _recon_hosts())
    return min(comp, BW[pl] * W / Q0)

def env_rec(pl, m, n, k, op="gemm", fractional=False):
    return max(rate_rec(pl, nm, m, n, k, op, fractional=fractional) for nm in MENU)

def env_rec_codesign(pl, m, n, k, op="gemm", fractional=False):
    """Per-record envelope IF the co-design of \\S5 lifts the deconstruction
    floor to the roof.  Identical schedule search and identical memory-roof /
    plane-feed caps as env_rec(); only the compute term is replaced by the
    route roof.  This is a CEILING bought by hardware that does not exist, not
    a delivered rate: records whose binding constraint is bandwidth return the
    same value they already did."""
    with codesign_roof():
        return max(rate_rec(pl, nm, m, n, k, op, fractional=fractional)
                   for nm in MENU)

def env_rec_audit(pl, m, n, k, op="gemm"):
    """E-audit (round-3 repair): winning route + storage/host/traffic tags,
    for emission into the per-record sched_*.csv artifact."""
    best, info = 0.0, {}
    for nm in MENU:
        aud = {}
        v = rate_rec(pl, nm, m, n, k, op, audit=aud)
        if v > best: best, info = v, aud
    info["rate"] = best
    return best, info

# ---- E2 reconstruction thresholds (route-specific) -----------------------
def recon_frac_simt(pl, nm, k):
    """Fraction of the emulated service time spent on SIMT-Garner recon
    (the review's 45*P_emu/(k*P_int) with N/2 = 45 at r=12)."""
    a, r, kind, prm = ROUTES[nm]
    return (N_garner(r) / 2.0) * roof(pl, nm) / (k * P_SIMT)

def recon_frac_int(pl, nm, k):
    """Same for INT8-hosted mixed radix (the designed hosting)."""
    a, r, kind, prm = ROUTES[nm]
    return (N_int(r) / 2.0) * roof(pl, nm) / (k * PLATFORMS[pl]["TMAC"])

def recon_knee_k(pl, nm, host="simt", frac=0.01):
    """Smallest k at which the recon tax falls below `frac` (default 1%)."""
    a, r, kind, prm = ROUTES[nm]
    N = N_garner(r) if host == "simt" else N_int(r)
    P = P_SIMT if host == "simt" else PLATFORMS[pl]["TMAC"]
    return (N / 2.0) * roof(pl, nm) / (frac * P)

# ---- E4 exhaustive shape enumerator --------------------------------------
def _domain_shapes(floor=512, cap=4096):
    """E4 (round-3 repair): declared enumeration domain, CLAMPED to [floor,cap].
    +/-1 probes around every lambda boundary (min(m,n)=j*REACH) AND every L2
    square-capacity boundary l2_square_reach(st); duplicates removed; no shape
    exceeds the declared cap.  This is a boundary-oriented sample, labelled so."""
    vals = set()
    for j in range(1, 17):                      # lambda boundaries j*256 (256..4096)
        b = j * REACH_SINGLE
        for d in (-1, 0, 1): vals.add(b + d)
    kb = 4096                                   # coverage_min evaluates this slice
    for st in PLANES:                           # L2 capacity boundaries AT k=4096 (the evaluated slice)
        for base in (C_L2 / (2 * PLANES[st] * kb),  # full-materialisation outer width
                     C_L2 / (PLANES[st] * kb)):     # one-operand hybrid outer width
            b = int(round(base))
            for d in (-1, 0, 1): vals.add(b + d)
    for base in (512, 640, 666, 700, 768, 900, 1000, 1200, 1332,
                 1500, 2048, 3072, 4096):
        vals.add(base)
    vals = sorted(v for v in vals if floor <= v <= cap)
    shapes = set()
    for a in vals:                              # square and mild-rectangular
        shapes.add((a, a))
        if a // 2 >= floor: shapes.add((a, a // 2))
        shapes.add((min(cap, 2 * a), a))
    return sorted(shapes)

def coverage_min(pl, restrict=None, kslab=4096, metric="storage", fractional=False):
    """E4: minimum coverage over the declared domain at a large, non-L2 k
    slab (isolates storage/lambda from the k-dependent reconstruction tax).
    metric='storage' -> env_rec / (storage-free lambda=1 compute rate): the
      honest 'does any storage regime stay uncovered' number.  The dip is now
      the on-the-fly deconstruction-lambda floor of the multi-cluster regime.
    metric='absolute' -> env_rec / top roof (includes the compute knee).
    fractional=False -> rigid integer-ceil re-split: the STRICT minimum lands at
      a ragged +1 boundary (513,513) where a 1-element sliver is charged a full
      extra re-split (area-weighted lambda=2.004 but ceil=3); ~0.36 on Rubin.
    fractional=True -> ragged-edge-aware (fractional lambda): the SUSTAINED floor
      a real predicated-partial-cluster schedule attains; ~0.50 on Rubin.
    restrict = a route name limits the menu to that route (S-route-alone)."""
    top = max(roof(pl, nm) for nm in MENU)
    menu = MENU if restrict is None else [restrict]
    worst, arg = 1e9, None
    for (m, n) in _domain_shapes():
        num = max(rate_rec(pl, nm, m, n, kslab, fractional=fractional) for nm in menu)
        if metric == "storage":                 # R4: one reconstruction world (match numerator)
            den = max(_compute_rate(pl, nm, m, n, kslab, 1, h)
                      for nm in menu for h in _recon_hosts())
        else:
            den = top
        v = num / den
        if v < worst:
            worst, arg = v, (m, n)
    return worst, arg

def coverage_report():
    print("== E3 additive crossovers (nbar for roof attainment) ==")
    for pl in PLATFORMS:
        row = []
        for st in PLANES:
            row.append(f"{st} full {nbar_add(pl,st,'full','largek'):.0f}"
                       f"/{nbar_add(pl,st,'full','square'):.0f}"
                       f" hyb {nbar_add(pl,st,'hybrid','largek'):.0f}")
        print(f"  {pl}: " + " | ".join(row))
        print(f"    plane-only (necessary only, 2p): " + ", ".join(
            f"{st} {nbar_mat(pl, st):.0f}" for st in PLANES))
    print("== E5 L2 square reach ==")
    print("  C_L2 : " + ", ".join(f"{st} {l2_square_reach(st)}" for st in PLANES))
    print("  0.5xC_L2: " + ", ".join(
        f"{st} {l2_square_reach(st, 0.5)}" for st in PLANES))
    print("== E4 coverage minima (kslab=4096, non-L2, min dim>=512) ==")
    print("   [sustained = fractional/ragged-aware lambda (headline);"
          " strict = rigid integer-ceil at a +1 ragged boundary (footnote)]")
    for pl in PLATFORMS:
        sus, asu = coverage_min(pl, fractional=True)        # sustained ~0.50 (headline)
        strc, ast = coverage_min(pl, fractional=False)      # strict   ~0.36 (footnote)
        so, a2 = coverage_min(pl, restrict="S2L", fractional=True)
        swa, _ = coverage_min(pl, metric="absolute", fractional=True)
        print(f"  {pl}: SUSTAINED(storage) {sus:.2f} at {asu} | "
              f"strict-ceil {strc:.2f} at {ast} | "
              f"S-alone(sust.) {so:.2f} at {a2} | switched(abs,sust.) {swa:.2f}")
    print("== E2 reconstruction tax and thresholds ==")
    for pl in PLATFORMS:
        fs = recon_frac_simt(pl, "S2L", 1000); fi = recon_frac_int(pl, "S2L", 1000)
        ks = recon_knee_k(pl, "S2L", "simt"); ki = recon_knee_k(pl, "S2L", "int")
        print(f"  {pl} S-route @k=1000: SIMT-Garner {100*fs:.1f}%  "
              f"INT8-mixed {100*fi:.1f}%  |  <1% at k>= SIMT {ks:.0f} / INT8 {ki:.0f}")
    print("== consistent-world serialisation floors (no recon; unchanged) ==")
    for nb in (512, 256):
        adp = rate("Rubin", "Adp", nb); s0 = rate("Rubin", "S0", nb)
        f8A = roof("Rubin", "Adp"); f8S = roof("Rubin", "S2L")
        print(f"  nbar={nb}: ser(Adp)={ser(adp, f8A)/1e12:.0f} "
              f"ser(S0)={ser(s0, f8S)/1e12:.0f} "
              f"floor={ser(adp, f8A)/ser(s0, f8S):.2f}x")


==> anc/ozaki25_fp8_artifact/params_modelA_frozen.py <==
#!/usr/bin/env python3
"""Single source of truth for every number in the Ozaki 2.5 paper
(draft 16 / Part 1 Rev 27 candidate). All TABLE BODIES are generated here;
the deconstruction/knee/switch figures are rendered by render_*.py from these
parameters, the trace-shape figure derives from the raw trace aggregates, and the
pipeline schematic is a hand-authored diagram (see MANIFEST.md).
Platform frozen: GB300 (5.0 PFLOPS dense FP8, 166 TOPS residual INT8
tensor, ~1.4 TFLOPS dense native FP64) + Rubin (17.5 PFLOPS FP8,
~250 TOPS INT8, ~30 TF illustrative native).
Conservative instruction counts per the July-2026 review:
  L1 (published set, pure-SIMT dp4a) reference c_q = 10.33
    = 4/r + 2 (low-limb dp4a) + 2 (high-limb dp4a) + 1 (recombine)
      + 2 (final mod) + 3 (Karatsuba split)
  L1 aspirational 7.5 shown only as an optimisation target.
  A-dp4a (all-byte set, single-limb dp4a, no second limb)
    c_q = 4/15 + 2 (dp4a) + 2 (final mod) + 3 (three-plane split) = 7.27
  Three-plane rule (final review): every nonsquare modulus stores
  d0, d1, d0+d1 (alpha = 3r+1 confirms); split charged 3/mod for A and D.
"""
import json, os

P_SIMT = 75e12          # I_SIMT: SIMT integer instructions/s (memo norm.)

PLATFORMS = {
    "Rubin": dict(PF8=17.5e15, TMAC=125e12, nat=30e12,
                  natlab="illustrative native FP64 ($\\approx$30 TF assumed)"),
    "GB300": dict(PF8=5.0e15,  TMAC=83e12,  nat=1.4e12,
                  natlab="native FP64 ($\\approx$1.4 TF)"),
}
# name -> (alpha, r, kind, param); kind: tensor->MACs/el, simt->cq_total
ROUTES = {
    "S0":  (37, 12, "simt", 16.0),    # shipping path
    "L1d": (37, 12, "simt", 10.33),   # published set, dp4a direct
    "L1a": (37, 12, "simt", 7.5),     # aspirational (reuse schedule TBD)
    "Adp": (46, 15, "simt", 7.27),    # all-byte at dp4a grain (3-plane split)
    "S2L": (37, 12, "tensor", 176),   # published + two-limb reduction
    "At":  (46, 15, "tensor", 112),   # all-byte, one-pass tensor
    "Et":  (40, 13, "tensor", 136),   # hybrid, mixed tensor
    "Dt":  (52, 17, "tensor", 128),   # 7-bit, one-pass tensor
}
CQRES = {"S2L": 5.8, "At": 5.27, "Et": 5.3, "Dt": 5.24}  # SIMT residuals (3-plane split)
MENU = ["S2L", "At", "Et", "L1d", "Adp"]               # dispatch menu
NB = [32, 64, 128, 256, 512, 1024, 2048]

# supply lemmas: exhaustive DP optima (script: lemma_search.py)
LEMMA = dict(squares_opt=94.07, squares_r=11,
             sub64_opt=89.93, sub64_r=18, need=111.8)

def roof(p, nm): return PLATFORMS[p]["PF8"] / ROUTES[nm][0]
def knee(p, nm):
    a, r, kind, prm = ROUTES[nm]
    R = roof(p, nm)
    if kind == "simt":
        return prm * r * R / P_SIMT
    ki = prm * R / PLATFORMS[p]["TMAC"]           # INT8-capacity knee
    ks = CQRES[nm] * r * R / P_SIMT               # SIMT-residual knee
    return max(ki, ks)
def rate(p, nm, nb): return min(roof(p, nm), roof(p, nm) * nb / knee(p, nm))
def env(p, nb): return max(rate(p, m, nb) for m in MENU)

def dispatch(p):
    segs, prev = [], None
    for i in range(4000):
        n = 32 * 2 ** (i / 400)
        if n > 4096: break
        w = max((rate(p, m, n), m) for m in MENU)[1]
        if w != prev: segs.append((round(n), w)); prev = w
    return segs

def tf(x): return f"{x/1e12:.0f}"

def emit_tables(traces):
    lab = {"S0": "S0: shipping path, $c_q{=}16$",
           "L1d": "L1: \\texttt{dp4a} direct, $c_q{\\approx}10.3$",
           "S2L": "Ozaki 2.5 on S (two-limb)",
           "At": "Ozaki 2.5 on A (all-byte)",
           "Et": "Ozaki 2.5 on E (hybrid)",
           "Adp": "A at \\texttt{dp4a} grain, $c_q{\\approx}7.3$"}
    # --- Table 2 (projection ladder) body ---
    with open("tab_proj_body.tex", "w") as f:
        for p, hdr in [("Rubin", "Rubin ($17.5$-\\pflops{} \\fp{8}; "
                        "\\inteight{} cap $250$~\\tops{})"),
                       ("GB300", "GB300 ($5$-\\pflops{} \\fp{8}; "
                        "\\inteight{} cap $166$~\\tops{})")]:
            if p == "GB300": f.write("\\midrule\n")
            f.write(f"\\multicolumn{{9}}{{@{{}}l}}{{\\emph{{{hdr}}}}} \\\\\n"
                    "\\addlinespace[1pt]\n")
            for m in ["S0", "L1d", "S2L", "At", "Et", "Adp"]:
                cells = []
                for n in NB:
                    v = rate(p, m, n)
                    s = tf(v)
                    cells.append("\\textbf{%s}" % s if v >= roof(p, m)*0.999
                                 else s)
                f.write(f"{lab[m]} & " + " & ".join(cells) +
                        f" & {knee(p,m):.0f} \\\\\n")
            sw = " & ".join("\\emph{%s}" % tf(env(p, n)) for n in NB)
            swlab = ("Switched (A/E/S by $\\nbar$)" if p == "Rubin" else
                     "Switched (A/E/L1/S by $\\nbar$)")
            f.write(f"\\emph{{{swlab}}} & {sw} & --- \\\\\n")
    # --- Table 1 (codesign) body ---
    meta = {"S2L": ("S: published $+$ two-limb", 12, 37, "two-limb", 176, "5.8"),
            "At":  ("A: all-byte", 15, 46, "\\textbf{one-pass}", 112, "5.3"),
            "Et":  ("E: hybrid squares$+$byte", 13, 40, "mixed", 136, "5.3"),
            "Dt":  ("D: 7-bit", 17, 52, "one-pass", 128, "5.2"),
            "L1d": ("\\emph{S $+$ \\texttt{dp4a} (L1 direct)}", 12, 37,
                    "\\emph{pure SIMT}", None, "10.3$^{\\dagger}$"),
            "Adp": ("\\emph{A $+$ \\texttt{dp4a} (single-limb)}", 15, 46,
                    "\\emph{pure SIMT}", None, "7.3$^{\\dagger}$")}
    with open("tab_codesign_body.tex", "w") as f:
        for p, hdr in [("Rubin", "Rubin ($17.5$-\\pflops{} \\fp{8}; \\inteight{} "
                        "cap $250$~\\tops{}; native ${\\approx}30$~TF illustrative)"),
                       ("GB300", "GB300 ($5$-\\pflops{} \\fp{8}; \\inteight{} cap "
                        "$166$~\\tops{}; native ${\\approx}1.4$~TF)")]:
            if p == "GB300": f.write("\\midrule\n")
            f.write(f"\\multicolumn{{10}}{{@{{}}l}}{{\\emph{{{hdr}}}}} \\\\\n"
                    "\\addlinespace[1pt]\n")
            for m in ["S2L", "At", "Et", "Dt", "L1d", "Adp"]:
                nmm, rr, aa, red, macs, cq = meta[m]
                it = m in ("L1d", "Adp")
                w = (lambda s: f"\\emph{{{s}}}") if it else (lambda s: s)
                cells = [w(str(rr)), w(str(aa)), w(tf(roof(p, m))), red,
                         "---" if macs is None else str(macs), cq,
                         w(f"{knee(p,m):.0f}"), w(tf(rate(p, m, 256))),
                         w(tf(rate(p, m, 512)))]
                f.write(f"{nmm} & " + " & ".join(cells) + " \\\\\n")
    # --- Table 3 (measured trace scenarios) body ---
    tl = {"LOBPCG b=64": ("LOBPCG $b{=}64$ ($48^3$ Laplacian)", "block width"),
          "LOBPCG b=128": ("LOBPCG $b{=}128$ (same operator)", "block width"),
          "UMFPACK mf-LU": ("Multifrontal LU (UMFPACK, $700^2$)", "frontal panels"),
          "CCSD contractions": ("CCSD contractions (benzene/cc-pVDZ)", "contractions"),
          "Dense LU 4096": ("Dense LU (netlib, $n{=}4096$)", "trailing updates"),
          "Dense QR 4096": ("Dense QR (netlib, $n_b{=}32$)", "panel factors")}
    with open("tab_apps_body.tex", "w") as f:
        for p, hdr in [("Rubin", "Rubin (native ${\\approx}30$~TF illustrative)"),
                       ("GB300", "GB300 (native ${\\approx}1.4$~TF)")]:
            if p == "GB300": f.write("\\midrule\n")
            f.write(f"\\multicolumn{{6}}{{@{{}}l}}{{\\emph{{{hdr}}}}} \\\\\n"
                    "\\addlinespace[1pt]\n")
            for app, (name, dom) in tl.items():
                t = traces[app]
                d = t[p]
                f.write(f"{name} & {t['med']:.0f} ({t['q25']:.0f}--{t['q75']:.0f})"
                        f" & {100*t['share_le256']:.0f}\\% & "
                        f"${{\\approx}}{d['ship']:.2f}\\times$ & "
                        f"${{\\approx}}{d['native']:.0f}\\times$ & {dom} \\\\\n")

if __name__ == "__main__":
    # This module is the FROZEN buggy Model A, kept only so the honest model
    # can be regressed against it (verify_l2_manifest.py imports it; nothing
    # in the paper pipeline runs it as a script).  Its emit_tables() writes
    # the same filenames params.py does -- and Ozaki 2.5 \tblinput's three of
    # them -- so it must not write into the bundle root: doing so would let a
    # direct run silently replace the manuscript's table bodies with Model A's
    # wrong numbers.  Output goes to a clearly-named side directory instead,
    # where it is good for exactly one thing: diffing A against the honest
    # bodies.  Only the __main__ block changed; every imported value is frozen.
    here = os.path.dirname(os.path.abspath(__file__))
    traces = json.load(open(os.path.join(here, "traces", "traces_results.json")))
    out = os.path.join(here, "modelA_frozen_out")
    os.makedirs(out, exist_ok=True)
    os.chdir(out)
    emit_tables(traces)
    for p in PLATFORMS:
        print(f"{p}: dispatch {dispatch(p)}")
        print(f"  envelope " + "/".join(tf(env(p, n)) for n in NB))
    print("wrote modelA_frozen_out/{tab_proj_body,tab_codesign_body,"
          "tab_apps_body}.tex")
    print("NOTE: these are the FROZEN BUGGY Model A bodies, for contrast only."
          "  The manuscript's bodies come from params.py.")


# ======================= storage/schedule engine (draft 14) =============
# Round-1 (draft 13): mode-M charges write+read (2p); L2-resident
#   materialisation; integer-lambda fused conversion; per-record eligibility.
# Round-2 (draft 14) engine changes, from Review_Response_Round2_Disposition.md:
#   E1  DSYRK unique-operand ledger  (C = A A^T reads/converts ONE operand)
#   E2  reconstruction service-time terms on both hosting axes (INT8 mixed-
#       radix vs SIMT Garner) with route dispatch -- the P0.8 "gamma has no
#       rate bound" repair.  gamma is now a k-dependent tax on BOTH the
#       emulated envelope and the shipping baseline.
#   E3  additive HBM ledger made explicit + full-traffic crossover emission
#       + per-record audit of which storage branch actually won
#   E4  exhaustive shape enumerator -> true coverage minima (declared domain,
#       +/-1 around every lambda / capacity boundary, tie convention stated)
#   E5  L2 safety-factor sensitivity (C_eff = 0.5*C_L2 -> square reach 1024)
import math

BW = {"Rubin": 22e12, "GB300": 8e12}       # HBM bandwidth
C_L2 = 126e6                                # assumed L2 capacity (bytes); stated parameter
# --- E-splitk (round-3 repair): L2 reduction service + slab notation --------
L2_BW_FACTOR = 4.0            # assumed L2 aggregate BW as a multiple of HBM (stated, sensitivity-testable)
B_L2 = {"Rubin": L2_BW_FACTOR*22e12, "GB300": L2_BW_FACTOR*8e12}   # L2 service bandwidth
K_SLAB = 4096                # split-k SLAB length (distinct from the MMA K-chunk K_mma=64)
TILE = 64                    # output-tile edge (elements) of the grid-fused schedule
CLUSTER_CTAS = 16            # CTAs per thread-block cluster (Blackwell opt-in; 8 portable)
# --- E-recon (round-3 repair): reconstruction cost-model selector -----------
#  'garner'      SIMT-hosted Garner, N=r(r-1)/2+2r=90 -- fully justified floor
#  'int_limb'    INT8 multi-limb linear CRT, N~r*LIMBS -- justified (lands near Garner)
#  'aspirational' ~r MACs/output (fractional-CRT TARGET; requires FP64-exactness proof)
RECON_MODE = "garner"
LIMBS = 14                   # 8-bit limbs spanning the ~112-bit CRT range (ceil(111.8/8))
REACH_CLUSTER = 1024                        # fused reach (CTA cluster), elems of small dim
PLANES = {"S": 30, "A": 45, "E": 33}        # stored plane bytes per scalar
ROUTE_SET = {"S0": "S", "L1d": "S", "L1a": "S", "S2L": "S",
             "Adp": "A", "At": "A", "Et": "E"}
SET_ROUTE = {"S": "S2L", "A": "At", "E": "Et"}

# ---- E2 reconstruction ledger --------------------------------------------
# gamma = reconstruction (residue -> FP64) per OUTPUT element.  Two hostings:
#   Garner on SIMT:      N_garner(r) = r(r-1)/2 + 2r narrow int ops/output
#                        (r=12 -> 90, matching the review's arithmetic).
#   mixed-radix on INT8: N_int(r) = r MACs/output on the INT8 tensor pipe,
#                        plus N_carry(r) = r SIMT carry/normalise ops/output.
# The designed routes host gamma on INT8 (the codesign); the naive/shipping
# path can host on either, and we grant it the same INT8 hosting (conservative
# -- strongest baseline).  SIMT-only Garner is retained for the threshold
# statement (negligible only at k >= ~8.1e3 / 2.84e4, GB300 / Rubin).
# Carry/normalise ops are a few narrow SIMT operations dominated by the r
# MACs and absorbable on whichever pipe has headroom; we charge reconstruction
# only as the r-MAC INT8 contention (or full Garner if SIMT-hosted), which is
# the conservative symmetric treatment -- it does NOT hand the busy-SIMT
# shipping path an extra penalty the designed route avoids.
def N_garner(r): return r * (r - 1) / 2.0 + 2.0 * r
def N_int(r):    return float(r * LIMBS) if RECON_MODE == "int_limb" else float(r)
def _recon_hosts():
    return ("simt",) if RECON_MODE == "garner" else ("int", "simt")

def nbar_mat(pl, st):
    """Plane-only HBM-materialisation crossover (write + one read: 2p).
    NECESSARY obstruction bound only -- above it the plane-traffic
    obstruction ceases; roof attainment is the additive crossover below."""
    return 2 * PLANES[st] * roof(pl, SET_ROUTE[st]) / BW[pl]

def nbar_add(pl, st, mode="full", regime="largek"):
    """E3: additive full-traffic crossover -- nbar at which the memory roof
    B/((8+cp)/nbar + 4/k) meets the compute roof.  mode='full' materialises
    both operands (c=2p); mode='hybrid' one operand (c=p).  regime='largek'
    drops 4/k; 'square' sets k=nbar (adds 4/nbar -> +4 to the constant)."""
    R = roof(pl, SET_ROUTE[st]); B = BW[pl]; p = PLANES[st]
    c = 2 * p if mode == "full" else p
    const = 8 + c + (4 if regime == "square" else 0)
    return const * R / B

def l2_square_reach(st, ceff=1.0):
    """Largest square k=m=n whose full plane workspace fits (ceff*C_L2).
    E5: ceff=0.5 -> published-set reach 1449 -> 1024 (fused-hybrid stream
    reach REACH_CLUSTER; the single-cluster grid reach is T_m*T_n<=CLUSTER_CTAS)."""
    return int(math.sqrt(ceff * C_L2 / (2 * PLANES[st])))

def ser(a, b):
    """Complete-serialisation (harmonic) endpoint of two service rates."""
    return 1.0 / (1.0 / a + 1.0 / b)

def _compute_rate(pl, nm, m, n, k, lam, host="int"):
    """E2: reconstruction-aware compute rate (ideal overlap) for one route
    at one shape and conversion multiplicity lam.  Deconstruction load sits
    on its native pipe (INT8 MACs for tensor routes, SIMT for pure-SIMT
    routes); reconstruction is added on the chosen host.  Returns FLOP/s."""
    a, r, kind, prm = ROUTES[nm]
    R = roof(pl, nm); TMAC = PLATFORMS[pl]["TMAC"]
    nb = 2.0 * m * n / (m + n)
    # per-input-element deconstruction load (scaled by conversion multiplicity)
    dec_int = (prm if kind == "tensor" else 0.0) * lam
    dec_simt = ((CQRES[nm] * r) if kind == "tensor" else (prm * r)) * lam
    # reconstruction load per OUTPUT element on each host
    if host == "int":
        rec_int, rec_simt = N_int(r), 0.0
    else:  # SIMT-hosted Garner fallback
        rec_int, rec_simt = 0.0, N_garner(r)
    # ops per FLOP:  deconstruction ~ (load/el)/nbar ;  reconstruction ~ N/(2k)
    simt_pf = dec_simt / nb + rec_simt / (2.0 * k)
    int_pf = dec_int / nb + rec_int / (2.0 * k)
    r_simt = P_SIMT / simt_pf if simt_pf > 0 else R
    r_int = TMAC / int_pf if int_pf > 0 else R
    return min(R, r_simt, r_int)

def _l2_service(pl, W, qred, tri, rr, m, n, feed, qp, tag):
    """R5 E-l2feed: combined L2 service cap = k-slab reduction (if L2-resident)
    PLUS residue plane-feeding `feed` (B/useful-FLOP).  The residue planes that
    are L2-resident must be streamed to the tensor cores; that read bandwidth
    (feed = p/(2*TILE) for one operand, p/TILE for both) dominates the L2 ledger
    and was previously uncharged.  Reduction partials spill to HBM if the live
    workspace exceeds C_L2.  Returns (qp, tag, l2cap[FLOP/s])."""
    l2_bpf = feed
    if qred > 0.0:
        if tri * 4.0 * rr * m * n > C_L2:            # reduction workspace spills -> HBM
            qp += qred; tag = tag + "+redHBM"
        else:
            l2_bpf += qred / W
    l2cap = B_L2[pl] / l2_bpf if l2_bpf > 0.0 else float("inf")
    return qp, tag, l2cap

def rate_rec(pl, nm, m, n, k, op="gemm", audit=None):
    """Schedule- and reconstruction-aware per-record rate (ideal overlap).
    Storage schedules tried (best wins):
    (a) grid-fused single-cluster (T_m*T_n<=CLUSTER_CTAS) -- lam=1, DSM-shared
        (every element converted once, no plane storage); else the stream
        operand is converted lambda=ceil(min(m,n)/reach) times and the
        smaller operand's planes are materialised (L2-resident if they fit,
        else HBM at 2p);
    (b) full materialisation -- convert once, all planes (L2 or HBM 2p).
    Each is capped by the memory roof at its ADDITIVE traffic Q0+Qplane (E3).
    E1: op='syrk' -> C=A A^T reads/converts ONE operand (n_uniq=mk),
        triangular output; W charged as the triangular work m n k."""
    st = ROUTE_SET[nm]; p = PLANES[st]; B = BW[pl]; rr = ROUTES[nm][1]
    mo, no = max(m, n), min(m, n)
    if op == "syrk":                            # E1: one unique operand
        W = m * n * k                           # triangular work
        Q0 = 8.0 * m * k + 8.0 * m * n / 2.0    # one operand read + tri output
        pl_full = k * m                         # planes for the one operand
    else:
        W = 2.0 * m * n * k
        Q0 = 8.0 * (k * (m + n) + m * n)
        pl_full = k * (m + n)
    hosts = _recon_hosts()
    best, best_tag, best_qp, best_qred, best_host, best_feed = 0.0, None, 0.0, 0.0, None, 0.0
    # (a) grid-fused single-cluster / fused-hybrid multi-cluster (R4 E-splitk)
    #  A spatial grid of TILE x TILE output tiles has lambda=1 (each element
    #  converted once, shared) ONLY when the whole output fits one cluster and
    #  the per-slab converted planes are shared via distributed shared memory;
    #  T_m*T_n <= CLUSTER_CTAS is that predicate.  Larger outputs cannot share
    #  across clusters without repeated conversion or materialised planes, so
    #  they fall to the fused-hybrid / materialisation branches.
    feed = 0.0
    Sk = max(1, math.ceil(k / K_SLAB))              # k-slabs, independent of spatial tiling
    tri = 0.5 if op == "syrk" else 1.0              # E-syrk: triangular reduction state
    qred = tri * 2.0 * 4.0 * rr * m * n * (Sk - 1)  # k-slab residue-reduction bytes (write+read)
    Tm, Tn = math.ceil(m / TILE), math.ceil(n / TILE)   # spatial output tiles
    if Tm * Tn <= CLUSTER_CTAS:                  # fits ONE cluster: DSM/SMEM-shared, lam=1, planes on-chip
        lam, qp = 1, 0.0                         # SMEM-fed: no L2 plane-feed term
        tag = "splitk" if Sk > 1 else "grid-fused-nosplit"
    else:                                        # multi-cluster: small operand materialised in L2, other streamed
        lam = max(1, math.ceil(no / REACH_CLUSTER))
        pl_a = k * no                           # smaller operand's planes
        if p * pl_a <= C_L2:
            qp, tag, feed = 0.0, "fused-L2", p / (2.0 * TILE)   # E-l2feed: one operand fed from L2
        else:
            qp, tag = 2.0 * p * pl_a, "fused-HBM"
    qp, tag, l2cap = _l2_service(pl, W, qred, tri, rr, m, n, feed, qp, tag)
    comp, ch = max((_compute_rate(pl, nm, m, n, k, lam, h), h) for h in hosts)
    v = min(comp, B * W / (Q0 + qp), l2cap)
    if v > best: best, best_tag, best_qp, best_qred, best_host, best_feed = v, tag, qp, qred, ch, feed
    # (b) full materialisation
    feed = 0.0
    if p * pl_full <= C_L2:
        qp, tag, feed = 0.0, "mat-L2", p / TILE     # E-l2feed: both operands fed from L2
    else:
        qp, tag = 2.0 * p * pl_full, "mat-HBM"
    qp, tag, l2cap = _l2_service(pl, W, qred, tri, rr, m, n, feed, qp, tag)
    comp, ch = max((_compute_rate(pl, nm, m, n, k, 1, h), h) for h in hosts)
    v = min(comp, B * W / (Q0 + qp), l2cap)
    if v > best: best, best_tag, best_qp, best_qred, best_host, best_feed = v, tag, qp, 0.0, ch, feed
    if audit is not None:
        audit.update(tag=best_tag, route=nm, set=st, Q0=Q0,
                     Qplane=best_qp, Qred=best_qred, L2feed_bpf=best_feed,
                     recon_mode=RECON_MODE, recon_host=best_host)
    return best

def s0_rec(pl, m, n, k, op="gemm"):
    """Reconstruction-aware shipping baseline (S0, c_q=16, pure-SIMT
    deconstruction): per-occurrence fused conversion, no plane storage,
    memory-roof-capped.  gamma applied identically to the emulated envelope
    (INT8-hosted mixed radix; idle INT8 on the shipping path absorbs it)."""
    if op == "syrk":
        W = m * n * k; Q0 = 8.0 * m * k + 8.0 * m * n / 2.0
    else:
        W = 2.0 * m * n * k; Q0 = 8.0 * (k * (m + n) + m * n)
    comp = max(_compute_rate(pl, "S0", m, n, k, 1, h) for h in _recon_hosts())
    return min(comp, BW[pl] * W / Q0)

def env_rec(pl, m, n, k, op="gemm"):
    return max(rate_rec(pl, nm, m, n, k, op) for nm in MENU)

def env_rec_audit(pl, m, n, k, op="gemm"):
    """E-audit (round-3 repair): winning route + storage/host/traffic tags,
    for emission into the per-record sched_*.csv artifact."""
    best, info = 0.0, {}
    for nm in MENU:
        aud = {}
        v = rate_rec(pl, nm, m, n, k, op, audit=aud)
        if v > best: best, info = v, aud
    info["rate"] = best
    return best, info

# ---- E2 reconstruction thresholds (route-specific) -----------------------
def recon_frac_simt(pl, nm, k):
    """Fraction of the emulated service time spent on SIMT-Garner recon
    (the review's 45*P_emu/(k*P_int) with N/2 = 45 at r=12)."""
    a, r, kind, prm = ROUTES[nm]
    return (N_garner(r) / 2.0) * roof(pl, nm) / (k * P_SIMT)

def recon_frac_int(pl, nm, k):
    """Same for INT8-hosted mixed radix (the designed hosting)."""
    a, r, kind, prm = ROUTES[nm]
    return (N_int(r) / 2.0) * roof(pl, nm) / (k * PLATFORMS[pl]["TMAC"])

def recon_knee_k(pl, nm, host="simt", frac=0.01):
    """Smallest k at which the recon tax falls below `frac` (default 1%)."""
    a, r, kind, prm = ROUTES[nm]
    N = N_garner(r) if host == "simt" else N_int(r)
    P = P_SIMT if host == "simt" else PLATFORMS[pl]["TMAC"]
    return (N / 2.0) * roof(pl, nm) / (frac * P)

# ---- E4 exhaustive shape enumerator --------------------------------------
def _domain_shapes(floor=512, cap=4096):
    """E4 (round-3 repair): declared enumeration domain, CLAMPED to [floor,cap].
    +/-1 probes around every lambda boundary (min(m,n)=j*REACH) AND every L2
    square-capacity boundary l2_square_reach(st); duplicates removed; no shape
    exceeds the declared cap.  This is a boundary-oriented sample, labelled so."""
    vals = set()
    for j in range(1, 5):                       # lambda boundaries 1024,2048,3072,4096
        b = j * REACH_CLUSTER
        for d in (-1, 0, 1): vals.add(b + d)
    kb = 4096                                   # coverage_min evaluates this slice
    for st in PLANES:                           # L2 capacity boundaries AT k=4096 (the evaluated slice)
        for base in (C_L2 / (2 * PLANES[st] * kb),  # full-materialisation outer width
                     C_L2 / (PLANES[st] * kb)):     # one-operand hybrid outer width
            b = int(round(base))
            for d in (-1, 0, 1): vals.add(b + d)
    for base in (512, 640, 666, 700, 768, 900, 1000, 1200, 1332,
                 1500, 2048, 3072, 4096):
        vals.add(base)
    vals = sorted(v for v in vals if floor <= v <= cap)
    shapes = set()
    for a in vals:                              # square and mild-rectangular
        shapes.add((a, a))
        if a // 2 >= floor: shapes.add((a, a // 2))
        shapes.add((min(cap, 2 * a), a))
    return sorted(shapes)

def coverage_min(pl, restrict=None, kslab=4096, metric="storage"):
    """E4: minimum coverage over the declared domain at a large, non-L2 k
    slab (isolates storage/lambda from the k-dependent reconstruction tax).
    metric='storage' -> env_rec / (storage-free lambda=1 compute rate): the
      honest 'does any storage regime stay uncovered' number (dip = the
      lambda-transition band n_bar in [1024,1332]).
    metric='absolute' -> env_rec / top roof (includes the compute knee).
    restrict = a route name limits the menu to that route (S-route-alone)."""
    top = max(roof(pl, nm) for nm in MENU)
    menu = MENU if restrict is None else [restrict]
    worst, arg = 1e9, None
    for (m, n) in _domain_shapes():
        num = max(rate_rec(pl, nm, m, n, kslab) for nm in menu)
        if metric == "storage":                 # R4: one reconstruction world (match numerator)
            den = max(_compute_rate(pl, nm, m, n, kslab, 1, h)
                      for nm in menu for h in _recon_hosts())
        else:
            den = top
        v = num / den
        if v < worst:
            worst, arg = v, (m, n)
    return worst, arg

def coverage_report():
    print("== E3 additive crossovers (nbar for roof attainment) ==")
    for pl in PLATFORMS:
        row = []
        for st in PLANES:
            row.append(f"{st} full {nbar_add(pl,st,'full','largek'):.0f}"
                       f"/{nbar_add(pl,st,'full','square'):.0f}"
                       f" hyb {nbar_add(pl,st,'hybrid','largek'):.0f}")
        print(f"  {pl}: " + " | ".join(row))
        print(f"    plane-only (necessary only, 2p): " + ", ".join(
            f"{st} {nbar_mat(pl, st):.0f}" for st in PLANES))
    print("== E5 L2 square reach ==")
    print("  C_L2 : " + ", ".join(f"{st} {l2_square_reach(st)}" for st in PLANES))
    print("  0.5xC_L2: " + ", ".join(
        f"{st} {l2_square_reach(st, 0.5)}" for st in PLANES))
    print("== E4 coverage minima (kslab=4096, non-L2, min dim>=512) ==")
    for pl in PLATFORMS:
        sw, a1 = coverage_min(pl)
        so, a2 = coverage_min(pl, restrict="S2L")
        swa, _ = coverage_min(pl, metric="absolute")
        print(f"  {pl}: switched(storage) {sw:.2f} at {a1} | "
              f"S-alone(storage) {so:.2f} at {a2} | switched(abs) {swa:.2f}")
    print("== E2 reconstruction tax and thresholds ==")
    for pl in PLATFORMS:
        fs = recon_frac_simt(pl, "S2L", 1000); fi = recon_frac_int(pl, "S2L", 1000)
        ks = recon_knee_k(pl, "S2L", "simt"); ki = recon_knee_k(pl, "S2L", "int")
        print(f"  {pl} S-route @k=1000: SIMT-Garner {100*fs:.1f}%  "
              f"INT8-mixed {100*fi:.1f}%  |  <1% at k>= SIMT {ks:.0f} / INT8 {ki:.0f}")
    print("== consistent-world serialisation floors (no recon; unchanged) ==")
    for nb in (512, 256):
        adp = rate("Rubin", "Adp", nb); s0 = rate("Rubin", "S0", nb)
        f8A = roof("Rubin", "Adp"); f8S = roof("Rubin", "S2L")
        print(f"  nbar={nb}: ser(Adp)={ser(adp, f8A)/1e12:.0f} "
              f"ser(S0)={ser(s0, f8S)/1e12:.0f} "
              f"floor={ser(adp, f8A)/ser(s0, f8S):.2f}x")


==> anc/ozaki25_fp8_artifact/render_anatomy.py <==
#!/usr/bin/env python3
r"""Figure 1 (replaces the Part-1 import): (a) anatomy of the
deconstruction cost, two-limb-era stage labels, truncation, per-set
plane counts; (b) c_q ladder with per-platform knees AND the per-modulus
SIMT keep-up budgets each rung is charged against, both from params.py.

THE BUDGETS ARE NEW, AND THE OBVIOUS RENDERING OF THEM WOULD HAVE BEEN
WRONG.  Both papers' captions had said for many revisions that panel (b)
sets the c_q scenarios "against the per-modulus SIMT keep-up budgets";
the panel did not draw them at all.  It draws them now -- but not as one
pair of full-height reference lines at 6.25 / 2.27, which is exactly what
that phrasing invites.  The budget is params.keepup_simt(platform, r) and
r is not the same on every rung: S0, L1d, L1a and S2L run at r=12, but
the all-byte Adp rung runs at r'=15 and is charged 5.00 / 1.82, a quarter
less.  A shared pair of rules would have overstated that rung's budget by
25%.  The ticks are therefore PER RUNG and keyed off P.ROUTES[key][1], so
the r-dependence is structural rather than remembered, and a sixth rung
would size its own budget without anyone having to recall that it might
differ.  Every one of the four values is read back out of the two
manuscripts and re-derived by verify/paper_numbers.py's `keep-up budgets`
group, which also asserts the caption's closing claim -- that every bar
ends to the right of both of its own ticks -- rung by rung.

TYPOGRAPHY / LAYOUT.  This figure is included in BOTH papers at
width=\linewidth and was authored on a 13x8 in canvas (936x576 bp), so
\includegraphics scaled it by 0.475 and its 8.0 pt labels printed at
3.8 pt -- unreadable.  It is now authored AT the printed size
(figstyle.py): the canvas is exactly one \linewidth wide and every
fontsize below is a literal page point.

A RESCALE COULD NOT FIX IT, because the ratio of type size to drawing
extent is invariant under uniform scaling.  Panel (a) used to be a
HORIZONTAL strip of eight stage boxes across 134 data units; at 451 bp
that is ~56 bp per box, far narrower than the labels inside it (stage
3's title already overflowed its box at the authoring size).  The panel
is therefore RE-LAID-OUT as a VERTICAL LADDER: one row per stage, the
stage name, its cost and its disposition tag set BESIDE each other
across the row instead of stacked under the box.  Panel (b), formerly
an inset at [0.30, 0.05, 0.64, 0.42] that left the whole bottom-left
quadrant of the canvas empty, now runs full width beneath the ladder,
with the rung label and the knees on a line of their own ABOVE each bar
-- which also separates the bar-value label from the knees text (they
used to abut and print as the run-together string "16knees: Rubin 1211
/ GB300 346").

Panel (a)'s data units ARE big points (xlim = \linewidth in bp,
ylim = the panel's own height in bp), so every constant in the layout
block below is a page measurement and the figure's total height is
DERIVED from the rows rather than guessed.  NOTHING WAS DELETED: every
stage, cost, disposition tag and number is still on the figure; only
the line breaks and the column placement are new.

Every number still comes from the engine (params.py) at render time.
"""
import os
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt                            # noqa: E402
from matplotlib import patheffects as pe                        # noqa: E402
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch  # noqa: E402
from matplotlib.transforms import blended_transform_factory     # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import params as P                                         # noqa: E402
import figstyle as FS                                      # noqa: E402

NAVY, BLUE, TEAL = "#13315C", "#1F6FB2", "#2E8B8B"
GREEN, AMBER, RED = "#3C7A4B", "#C8801E", "#B0322B"
INK, SOFT, RULE = "#1A1A1A", "#5A5A5A", "#C8CDD4"
GREEN_BG, RED_BG, AMBER_BG = "#EAF3EC", "#FDECEA", "#FBF3E4"

plt.rcParams.update(FS.rc(7.4, grid=False))

# ------------------------------------------------------------ point sizes
# Literal page points: the canvas IS the printed canvas.  Floor is
# figstyle.MIN_PRINT_PT = 6.0; no BASE size below sets below 6.6, and
# verify/figure_scale.py measures 6.60 pt on the page at scale 1.0000.
#
# "Base" is load-bearing there, and this comment used to omit it, which made
# it look false against the file it describes.  The smallest /Tf operand in
# the emitted PDF is 5.04, not 6.6, and the three operands under the floor
# are 5.04, 5.18 and 5.88 -- exactly 0.7 x 7.2, 0.7 x 7.4 and 0.7 x 8.4,
# i.e. one level of matplotlib's mathtext shrink (_mathtext.SHRINK_FACTOR)
# below FS_NOTE/FS_RUNG, FS_STAGE/FS_VAL/FS_XLAB and FS_HEAD.  A script is
# sized by the renderer relative to its base, not chosen here, so the only
# size this file can be held to is the base.  That is why figure_scale.py
# follows the shrink chain and reports the base, and why the number to keep
# above 6.0 is the one on the left of each assignment below.
FS_HEAD = 8.4        # the two panel headers
FS_STAGE = 7.4       # stage names (bold, in the disposition colour)
FS_COST = 6.8        # the per-stage cost / mechanism text
FS_UNIT = 6.6        # the italic disposition tag beside each row
FS_NOTE = 7.2        # the c_q summary under the ladder
FS_RUNG = 7.2        # panel (b) rung labels
FS_KNEE = 6.6        # panel (b) knees
FS_VAL = 7.4         # panel (b) bar values
FS_TICK = 6.8
FS_XLAB = 7.4

# ------------------------------------------------------------- panel (a)
# Contents of the ladder.  (title, [cost lines], disposition tag, fc, ec).
# Stage 3's "~8-10 /mod on shipping SASS" used to be a second line of the
# BOX TITLE and overflowed the box; it belongs with the other cost counts,
# so it is now the first cost line of that row.
STAGES = [
    ("fp64 element", ["in HBM"], "", "white", NAVY),
    ("1  scale & truncate", ["$\\sim$4 /elem   ($4/r$ /mod)"],
     "SIMT", RED_BG, RED),
    ("2  byte-plane marshal", ["no arithmetic;  LSU/SMEM b/w"],
     "data movement", AMBER_BG, AMBER),
    ("3  reduction $\\Sigma b_k (2^{8k}\\,\\mathrm{mod}\\,m)$",
     ["$\\sim$8–10 /mod on shipping SASS",
      "migrates: pair of $K{=}8$ limb GEMMs",
      "(INT8 TC) or packed dp4a"],
     "linear $\\to$ migrates", GREEN_BG, GREEN),
    ("4  final mod to $[-m/2, m/2)$", ["$\\sim$2 /mod"], "SIMT", RED_BG, RED),
    ("5  Karatsuba split",
     ["$\\sim$3 /mod (3 stored planes; squares: 2)"],
     "SIMT: structural", RED_BG, RED),
    ("6  ESC / max pass", ["amortised"], "linear", GREEN_BG, GREEN),
    ("stored FP8 planes",
     ["%d (S) / %d (A) / %d (E)"
      % (P.PLANES["S"], P.PLANES["A"], P.PLANES["E"])],
     "workspace", "white", NAVY),
]

# ------------------------------------------------------------- panel (b)
# The c_q ladder.  (route key, label, c_q, colour, hatch, knees text).
#
# The route key is not decoration.  It is what ties each rung to
# params.ROUTES, and therefore to the radix r that rung runs at -- which sets
# both the knees (already read out of the engine through it) and, as of this
# revision, the keep-up budget drawn beside the bar.  The table lives up here
# with STAGES rather than beside the plotting code because panel (b)'s HEIGHT
# is now derived from it, and the height has to be known before the figure is
# created.
RUNGS = [
    ("S0", "$c_q{=}16$   S0 shipping (memo-counted)", 16.0, RED, "",
     f"knees: Rubin {P.knee('Rubin','S0'):.0f} / GB300 {P.knee('GB300','S0'):.0f}"),
    ("L1d", "$c_q{\\approx}10.3$   L1 direct: pure-SIMT dp4a, published set",
     10.33, AMBER, "",
     f"knees: {P.knee('Rubin','L1d'):.0f} / {P.knee('GB300','L1d'):.0f}"),
    ("L1a", "$c_q{\\approx}7.5$   L1 target (reuse schedule unverified)",
     7.5, AMBER, "///",
     f"knees: {P.knee('Rubin','L1a'):.0f} / {P.knee('GB300','L1a'):.0f}  (aspirational)"),
    ("S2L",
     "$c_q^{\\mathrm{res}}{\\approx}6.3$   two-limb SIMT residual (tensor-migrated)",
     6.3, TEAL, "",
     f"eff. knees (INT8 capacity): {P.knee('Rubin','S2L'):.0f} / {P.knee('GB300','S2L'):.0f}"),
    ("Adp", "$c_q{\\approx}7.3$   A at dp4a grain (single-limb; 3-plane split)",
     7.27, "#7B4FA6", "",
     f"knees: {P.knee('Rubin','Adp'):.0f} / {P.knee('GB300','Adp'):.0f}"),
]

# Vertical metrics of the ladder, in bp (= panel (a) data units).
PAD_TOP, PAD_BOT = 3.0, 3.0
HEAD_H, HEAD_GAP = 12.0, 7.0
ROW_PAD, LINE_H, TITLE_H = 3.2, 8.7, 10.2
ROW_GAP = 8.0                       # the down-arrow lives in this gap
NOTE_GAP, NOTE_H = 11.0, 20.0

ROW_H = [2 * ROW_PAD + max(TITLE_H, len(c) * LINE_H) for (_t, c, *_r) in STAGES]
LADDER_H = sum(ROW_H) + ROW_GAP * (len(STAGES) - 1)
A_BP = (PAD_TOP + HEAD_H + HEAD_GAP + LADDER_H + NOTE_GAP + NOTE_H + PAD_BOT)

# Horizontal metrics, in bp.  Each row is a full-\linewidth band: the stage
# name at the left, its cost beside it, its disposition tag right-aligned at
# the far edge.  Beside, not stacked -- eight boxes stacked three-deep is
# what made the old strip need 936 bp of width.
XW = FS.LINEWIDTH_BP
BOX_X0, BOX_X1 = 3.0, 448.0
X_TITLE, X_COST, X_UNIT, X_ARROW = 11.0, 152.0, 440.0, 30.0

# Panel (b), in bp: the plot rectangle plus the furniture above and below it.
#
# B_PLOT used to be the literal 128.0, and that literal silently encoded two
# things at once -- how many rungs there are and how much air sits above the
# top one.  Adding the budget strip meant changing the second, which under the
# old form would have meant re-typing a number derived from the first.  It is
# now the row pitch times the span the rungs and their headroom actually
# occupy, and set_ylim below is fed from the same two padding constants, so
# the pitch on the page cannot drift from the height reserved for it and a
# sixth rung would size its own row.
GAP_AB = 6.0                        # air between the two panels
B_YLO, B_YHI = -0.32, 1.20          # ylim padding below rung 0 / above the top
B_ROWPITCH = 25.3                   # bp per rung row (unchanged by the strip)
B_PLOT = B_ROWPITCH * (len(RUNGS) - 1 + B_YHI - B_YLO)
B_BELOW, B_ABOVE = 26.0, 20.0
B_BP = B_PLOT + B_BELOW + B_ABOVE

# The height is DERIVED from the two panels, not guessed: 6.12 in.  It has to
# clear Part 1's caption, which is the long one (about 3.4 in of 11pt text),
# on a 9.69 in \textheight.
H_BP = A_BP + GAP_AB + B_BP
H_IN = H_BP / 72.0

fig = plt.figure(figsize=FS.figsize(1.0, height_in=H_IN))

ax = fig.add_axes([0.0, (H_BP - A_BP) / H_BP, 1.0, A_BP / H_BP])
ax.set_xlim(0, XW); ax.set_ylim(0, A_BP); ax.axis("off")


def txt(x, y, s, size, color=INK, w="normal", ha="center", va="center",
        style="normal"):
    ax.text(x, y, s, fontsize=size, color=color, fontweight=w, ha=ha, va=va,
            style=style, zorder=6, linespacing=1.25)


y = A_BP - PAD_TOP - HEAD_H
txt(BOX_X0, y, "(a)  Anatomy of the deconstruction cost per streamed element "
    "(memo-counted stages)", FS_HEAD, NAVY, "bold", ha="left", va="bottom")
y -= HEAD_GAP

for i, ((title, cost, unit, fc, ec), h) in enumerate(zip(STAGES, ROW_H)):
    mid = y - h / 2.0
    ax.add_patch(FancyBboxPatch((BOX_X0, y - h), BOX_X1 - BOX_X0, h,
                                boxstyle="round,pad=0,rounding_size=2.5",
                                fc=fc, ec=ec, lw=1.1, zorder=3))
    txt(X_TITLE, mid, title, FS_STAGE, ec, "bold", ha="left")
    txt(X_COST, mid, "\n".join(cost), FS_COST, INK, ha="left")
    if unit:
        txt(X_UNIT, mid, unit, FS_UNIT, SOFT, ha="right", style="italic")
    y -= h
    if i < len(STAGES) - 1:
        ax.add_patch(FancyArrowPatch((X_ARROW, y - 0.8),
                                     (X_ARROW, y - ROW_GAP + 0.8),
                                     arrowstyle="-|>", mutation_scale=7,
                                     color=SOFT, lw=1.2, zorder=4))
        y -= ROW_GAP

txt(XW / 2.0, y - NOTE_GAP,
    "$c_q \\approx 16$ per modulus per element on the shipping path "
    "(memo-counted estimate,\n"
    "not a throughput measurement); stages 3–5 are what Ozaki 2.5 re-engineers",
    FS_NOTE, INK, "bold", va="top")

# ------------------------------------------------------------- panel (b)
# Full width beneath the ladder, not an inset: the rung label and its
# knees share a line of their own ABOVE each bar, so the measure is the
# whole \linewidth and the bar-value label no longer runs into the knees.
axb = fig.add_axes([BOX_X0 / XW, B_BELOW / H_BP,
                    (BOX_X1 - BOX_X0) / XW, B_PLOT / H_BP])

ys = list(range(len(RUNGS)))[::-1]
# The rung label and its knees sit 0.45 of a row ABOVE the bar they describe
# and 0.55 BELOW the bar above, so each label groups with its own bar; the
# repeated c_q value (label vs bar end) confirms the pairing.  A white backing
# keeps the x grid from ruling through either line -- the grid is there to
# read bar lengths against, not to cross type.
DY = 0.45
LABEL_BG = dict(boxstyle="square,pad=0.10", fc="white", ec="none")
edge = blended_transform_factory(axb.transAxes, axb.transData)

# ---- the per-modulus keep-up budgets --------------------------------
# Both papers' captions have always said panel (b) sets the c_q scenarios
# "against the per-modulus SIMT keep-up budgets", and until this revision the
# panel did not draw them at all.  It draws them now, and it draws them PER
# RUNG, because the budget is 8*P_SIMT/BW/r (params.keepup_simt) and r is not
# the same on every rung: S0, L1d, L1a and S2L run at r=12, giving 6.25 per
# modulus on GB300 and 2.27 on Rubin, but Adp runs at r'=15, giving 5.00 and
# 1.82.  One pair of full-height reference lines -- the obvious rendering, and
# the one the captions' own phrasing invites -- would have overstated the
# bottom bar's budget by a quarter.  Each tick's x is
# keepup_simt(platform, ROUTES[key][1]); nothing here is typed, so a rung
# added to the ladder gets its own budget without anyone having to remember
# that it might differ.
#
# Tick, not rule: at 0.26 of a row a tick clears the bar (half-height 0.18)
# top and bottom and still stops short of the label backing above it, which
# begins at 0.28.  A full-height rule would have to pass either behind those
# backings, breaking into stubs at every row, or in front of the type they
# exist to protect.  The white halo is what makes 1.15 pt of dark ink legible
# where it crosses a saturated bar as well as where it crosses paper.
BUD_PLATFORMS = ("Rubin", "GB300")   # left to right on the axis: Rubin's is
                                     # the smaller budget, hence the hard one
BUD_TICK = 0.26
BUD_HALO = [pe.withStroke(linewidth=2.9, foreground="white")]
TOP_R = P.ROUTES[RUNGS[0][0]][1]

for yv, (key, lab, v, c, h, kn) in zip(ys, RUNGS):
    axb.barh(yv, v, height=0.36, color=c, alpha=0.85 if not h else 0.45,
             hatch=h, edgecolor=INK, lw=0.5, zorder=3)
    axb.text(v + 0.18, yv, f"{v:g}", fontsize=FS_VAL, va="center", color=INK,
             fontweight="bold", zorder=5)
    axb.text(0.05, yv + DY, lab, fontsize=FS_RUNG, va="center", color=INK,
             ha="left", zorder=5, bbox=LABEL_BG)
    axb.text(0.999, yv + DY, kn, fontsize=FS_KNEE, va="center", color=SOFT,
             ha="right", transform=edge, zorder=5, bbox=LABEL_BG)
    r_k = P.ROUTES[key][1]
    for plat in BUD_PLATFORMS:
        b = P.keepup_simt(plat, r_k)
        axb.plot([b, b], [yv - BUD_TICK, yv + BUD_TICK], color=NAVY, lw=1.15,
                 solid_capstyle="butt", zorder=4, path_effects=BUD_HALO)
    if r_k != TOP_R:
        axb.text(v + 1.9, yv, "$r'{=}%d$ budgets: %s" % (
            r_k, ", ".join("%s %.2f" % (p, P.keepup_simt(p, r_k))
                           for p in BUD_PLATFORMS[::-1])),
            fontsize=FS_KNEE, va="center", color=NAVY, ha="left", zorder=5)

# The strip above the top rung names the two tick columns, and it can only
# name ONE radix -- the top rung's.  That is exactly why a rung whose r
# departs from it carries its own values beside its own bar above: the strip
# would otherwise quietly speak for a row it does not describe, which is the
# error the captions had already made in prose.
Y_BUD = ys[0] + 0.95
for plat in BUD_PLATFORMS:
    b = P.keepup_simt(plat, TOP_R)
    axb.text(b, Y_BUD, "%s %.2f" % (plat, b), fontsize=FS_KNEE, ha="center",
             va="center", color=NAVY, zorder=5)
    axb.plot([b], [Y_BUD - 0.17], marker="v", ms=2.2, color=NAVY, zorder=5,
             clip_on=False)
axb.text(0.999, Y_BUD, "per-modulus SIMT keep-up budget ($r{=}%d$)" % TOP_R,
         fontsize=FS_KNEE, ha="right", va="center", color=SOFT,
         transform=edge, zorder=5)

axb.set_xlim(0, 17.6); axb.set_ylim(B_YLO, ys[0] + B_YHI)
axb.set_yticks([])
axb.set_xticks(range(0, 17, 2)); axb.tick_params(labelsize=FS_TICK, length=2.2)
axb.set_xlabel("SIMT instructions per modulus per streamed element",
               fontsize=FS_XLAB)
axb.set_title("(b)  The $c_q$ ladder, its keep-up budgets, and the knees "
              "each rung implies",
              fontsize=FS_HEAD, color=NAVY, fontweight="bold", pad=6, loc="left")
axb.grid(axis="x", color=RULE, lw=0.5, alpha=0.6, zorder=0)
axb.spines[["top", "right", "left"]].set_visible(False)

FS.save_print(fig, "deconstruction_anatomy")
print("ok")


==> anc/ozaki25_fp8_artifact/render_codesign.py <==
#!/usr/bin/env python3
"""Co-design figure + algorithm-rescue table.
Panel A resolves the crossover-vs-floor confusion: the ACHIEVED on-the-fly rate
and the lambda=1 IDEAL are one deconstruction curve; the ideal is the (geometri-
cally unreachable) extrapolation, the achieved rises to the cluster reach then
plateaus at the deconstruction-lambda floor.  Panel B shows the floor is a
co-design coordinate: raising the cluster reach (bigger cluster / bigger TMEM
tile) lifts the envelope floor to the roof; the L2-bandwidth escape is overlaid."""
import math, sys, numpy as np
import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
import os
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P, l2_models as L
import figstyle as FS
from verify.cluster_map import reach as harmonic_reach
tf=lambda x:x/1e12; TILE=P.TILE

# ---- canonical integer cluster grids: ONE enumerator for prose, table and art ----
# Reach is harmonic, R = 2*T*cm*cn/(cm+cn) (Eq. reach), which collapses to
# T*sqrt(C) only when the grid is SQUARE.  The earlier TILE*sqrt(CTAs) form
# therefore fabricated a non-integer 5.66x5.66 rung for C=32 (R=362 -> 333 TF)
# instead of the legal 8x4 grid (R=341.33 -> 314 TF), and mis-placed C=128 at
# R=724 instead of the 16x8 value 682.67.  CUDA requires integer grid factors,
# so the ladder below is the only admissible one.  Values must match
# Table~\ref{tab:rungs} and verify/cluster_map.py.
GRIDS=[(4,4),(8,4),(8,8),(16,8)]                      # C = 16, 32, 64, 128
NAVY="#183153"; BRICK="#8D2B2B"; FOREST="#245B3A"; STEEL="#3b6ea5"; AMBER="#B8860B"
# Authored AT the printed size (see figstyle.py): this figure is included in
# Ozaki 2.5 at width=\linewidth, so every fontsize below is a literal page point.
plt.rcParams.update(FS.rc(8.0))

def ideal_lam1(pl,edge,k=4096):   # crossover envelope: convert-once (lam=1)
    return max(P._compute_rate(pl,nm,edge,edge,k,1,h) for nm in P.MENU for h in P._recon_hosts())
def achieved(pl,edge,k=4096):
    return L.env_B(pl,edge,edge,k)[0]
def env_floor_reach(pl,reach,edge=4096,k=4096):
    lam=edge/reach
    return max(P._compute_rate(pl,nm,edge,edge,k,lam,h) for nm in P.MENU for h in P._recon_hosts())

fig,axes=plt.subplots(1,2,figsize=FS.figsize(1.0,height_in=3.35))

# ---- Panel A: one deconstruction curve (ideal vs achieved), Rubin ----
ax=axes[0]; pl="Rubin"; roofS=tf(P.roof(pl,"S2L"))
edges=np.unique(np.round(np.geomspace(64,4096,26)).astype(int))
idl=np.array([tf(ideal_lam1(pl,int(e))) for e in edges])
ach=np.array([tf(achieved(pl,int(e))) for e in edges])
ax.axvspan(64,256,color=FOREST,alpha=0.07); ax.axvspan(256,4096,color=BRICK,alpha=0.05)
ax.axhline(roofS,ls="--",lw=1.2,color=NAVY,label=f"FP8 arithmetic roof {roofS:.0f} TF")
ax.plot(edges,idl,"--",lw=1.5,color=STEEL,label="$\\lambda{=}1$ ideal: convert once\n(unreachable past 256)")
ax.plot(edges,ach,"-o",ms=2.6,lw=1.4,color=FOREST,label="achieved on-the-fly (this design)")
fl=tf(L.floor_env(pl,4096))
ax.axhline(fl,ls=":",lw=1.3,color=BRICK,label=f"deconstruction-$\\lambda$ floor {fl:.0f} TF")
ax.annotate("", xy=(2600,roofS-6), xytext=(2600,fl+6),
            arrowprops=dict(arrowstyle="<->",color=AMBER,lw=1.6))
ax.annotate("co-design\nheadroom\n($2\\times$)",(2600,(roofS+fl)/2),color=AMBER,fontsize=6.8,ha="center",
            va="center",bbox=dict(boxstyle="round,pad=0.2",fc="white",ec=AMBER,alpha=0.9))
# upper-left is the one region no curve and no legend occupies
ax.annotate("one curve rises,\nthen plateaus",(72,392),color=FOREST,fontsize=6.8,ha="left")
ax.set_xscale("log",base=2); ax.set_xticks([64,128,256,512,1024,2048,4096]); ax.set_xticklabels(["64","128","256","512","1k","2k","4k"])
ax.set_xlabel(r"square output edge $=\bar n$, $k{=}4096$"); ax.set_ylabel("emulated FP64 rate (TF)")
ax.set_ylim(0,roofS*1.12); ax.set_title("(a) crossover and floor are ONE\ndeconstruction curve",color=NAVY,fontweight="bold")
ax.legend(loc="lower right")

# ---- Panel B: the floor is a co-design coordinate (Rubin) ----
ax=axes[1]
ctas=[cm*cn for cm,cn in GRIDS]; reaches=[harmonic_reach(cm,cn,TILE) for cm,cn in GRIDS]
envf=[tf(env_floor_reach("Rubin",r)) for r in reaches]
ax.axhline(roofS,ls="--",lw=1.2,color=NAVY,label=f"roof {roofS:.0f} TF")
ax.plot(reaches,envf,"-o",ms=4,lw=1.4,color=FOREST,label="on-the-fly floor vs cluster reach")
# Rung labels are placed BELOW-RIGHT of their marker except the 32-CTA rung, so
# that (i) the top rung cannot ride up into the axes title and (ii) the 16-CTA
# rung clears the L2-escape squares, which share its abscissa (R = 256 today).
PLACE={16:("left","top",(8,-5)),32:("left","bottom",(7,5)),
       64:("left","top",(8,-5)),128:("right","bottom",(-6,6))}
PLACE[32]=("right","bottom",(-7,6))     # above-LEFT: the rising curve owns the right
for (cm,cn),c,r,v in zip(GRIDS,ctas,reaches,envf):
    tag={16:"today: 16-CTA 4x4",32:"32-CTA 8x4",64:"64-CTA 8x8",
         128:"128-CTA 16x8\nor $192^2$ tile"}[c]
    ha,va,off=PLACE[c]
    ax.annotate(f"{tag}\n{v:.0f} TF ({v/roofS:.2f})",(r,v),fontsize=6.4,ha=ha,
                va=va,xytext=off,textcoords="offset points",
                color=(BRICK if c==16 else FOREST))
# overlay: L2-bandwidth escape (materialise ceiling vs B_L2), secondary marks.
# Labelled leftward into the empty margin below R=256 (no rung lives there),
# and WRAPPED onto two lines: on one line each label is ~48pt wide but only
# 45.8pt of axes lies left of R=256, so both used to hang outside the axes
# rectangle into the tick-label gutter (measured, figstyle.collisions).
# Wrapping halves the width instead of stretching the x-axis down to a
# cluster reach no grid can produce just to make room for a label.
p=P.PLANES["S"]; feed=p/TILE
for fac,lab in [(6,"L2 6x"),(10,"L2 10x")]:
    mc=tf(fac*P.BW["Rubin"]/feed)
    va,dy=("top",-3) if fac==10 else ("center",0)   # 10x sits on the roof line
    ax.scatter([256],[mc],marker="s",s=45,color=STEEL,zorder=5)
    ax.annotate(f"{lab}\n$\\to$ {mc:.0f}",(256,mc),fontsize=6.4,color=STEEL,ha="right",va=va,
                xytext=(-7,dy),textcoords="offset points",linespacing=1.05)
ax.scatter([],[],marker="s",color=STEEL,label="materialise ceiling at higher $B_{L2}$")
ax.set_xlim(105,745)
ax.set_xlabel("cluster reach $R=2Tc_mc_n/(c_m{+}c_n)$,\ninteger $c_m{\\times}c_n$ grids"); ax.set_ylabel("achievable large-DGEMM rate (TF)")
ax.set_ylim(0,roofS*1.33); ax.set_title("(b) the floor is a co-design\ncoordinate, not a wall",color=NAVY,fontweight="bold")
ax.legend(loc="lower right")

# The suptitle that used to sit here duplicated the LaTeX caption verbatim and,
# being wider than the axes, drove bbox_inches="tight" to size the emitted PDF
# to the TITLE.  The caption is the authoritative place for that sentence.
fig.tight_layout(pad=0.45,w_pad=1.0)
FS.save_print(fig,"fig_codesign")
print("wrote fig_codesign")

# ---- algorithm-rescue table body ----
notes={"S2L":"published 2-limb; highest roof","At":"all-byte $r{=}15$; one-pass reduction",
       "Et":"hybrid; best absolute floor","L1d":"pure-SIMT \\texttt{dp4a}; zero int-tensor",
       "Adp":"all-byte \\texttt{dp4a}"}
def reach_to_roof(nm):
    for cm,cn in GRIDS+[(16,16)]:                      # integer grids only, C=16..256
        c=cm*cn; r=harmonic_reach(cm,cn,TILE)
        if tf(env_floor_reach("Rubin",r))>=0.99*tf(P.roof("Rubin",nm)) or \
           tf(max(P._compute_rate("Rubin",nm,4096,4096,4096,4096/r,h) for h in P._recon_hosts()))>=0.985*tf(P.roof("Rubin",nm)):
            return c
    return ">256"
with open("tab_algrescue_body.tex","w") as f:
    for nm in ["S2L","At","Et","L1d","Adp"]:
        a,r,kind,prm=P.ROUTES[nm]
        roof=tf(P.roof("Rubin",nm)); fl=tf(max(P._compute_rate("Rubin",nm,4096,4096,4096,4096/256,h) for h in P._recon_hosts()))
        c2roof=reach_to_roof(nm)
        f.write(f"{nm} & {r} & {roof:.0f} & {fl:.0f} & {fl/roof:.2f} & {c2roof} & {notes[nm]} \\\\\n")
print("wrote tab_algrescue_body.tex")
print(open("tab_algrescue_body.tex").read())


==> anc/ozaki25_fp8_artifact/render_fusion_dataflow.py <==
#!/usr/bin/env python3
"""How effective on-chip fusion is achieved: register-file-centric (Hopper
style) versus the Blackwell-native dataflow.

(a) All fused state lives in the register file; at r=12 that is ~90 regs per
    thread, and any allocation inside the occupancy envelope spills to local
    memory, which IS HBM traffic.
(b) TMA streams the fp64 tile to SMEM, residues are generated on the fly on
    the INT32/FP32 pipes, MMA operands come from SMEM and the r accumulator
    sets live in TMEM, so residue planes never touch HBM.

WHY THIS FILE EXISTS.  The original generator was lost, so the figure shipped
as a baked artifact.  Two labels then read "delivered beta ~= ..." for a
quantity that is a MODELLED beta from the beta-budget analysis, not a measured
one -- the same claim-status drift the companion's Figure 1 carried.  Both now
read "modeled".  The figure is otherwise a faithful reconstruction of the
shipped artwork, with two layout repairs, both flagged at their coordinates
below: the TMA arrow used to run straight through the residue-generation box,
and the panel-(b) summary box used to sit on the teal Garner arrow.

TYPOGRAPHY.  The baked artifact was authored on a 971.2 x 553.6 bp canvas and
is included at width=\\linewidth, so LaTeX scaled it by 0.465 and its 8.0 pt
labels printed at 3.7 pt -- unreadable, and no rescale can fix that, because a
figure's ratio of type size to drawing extent is invariant under scaling.  The
two panels therefore no longer sit SIDE BY SIDE: they are STACKED, each one
full-measure wide, which is what buys the type its room.  The canvas below is
the PRINTED canvas -- W is figstyle.LINEWIDTH_BP and figsize is W/72 in, so
one data unit is exactly one page point and every fontsize is a literal page
point.  ylim stays inverted (y increasing downward) as in the original
artifact.  See figstyle.py for why this discipline exists and what
save_print() verifies about the emitted /MediaBox.

The tildes that used to mean "approximately" are now "≈": matplotlib sets
everything outside a $...$ span literally, and a bare "~" is a LaTeX tie, so
figstyle.markup() flags it alongside "--" and "\\%".  This figure carries no
engine-derived constants: every number in it (r=12, 90 and 36 regs/thread,
256 KB TMEM, the pipe split, the beta bands) is quoted from the paper's own
text and tables, not recomputed here.
"""
import os
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt                            # noqa: E402
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import figstyle as FS                                      # noqa: E402

NAVY = (0.0745, 0.1922, 0.3608)
BRICK = (0.6902, 0.1961, 0.1686)
BLUE = (0.1216, 0.4353, 0.6980)
FOREST = (0.2353, 0.4784, 0.2941)
AMBER = (0.7843, 0.5020, 0.1176)
TEAL = (0.1804, 0.5451, 0.5451)
GREY = (0.3529, 0.3530, 0.3529)
PANEL_F = (0.9569, 0.9647, 0.9765)
PANEL_E = (0.7843, 0.8039, 0.8314)
F_RED = (0.9922, 0.9255, 0.9176)
F_BLUE = (0.9098, 0.9333, 0.9647)
F_BLUE2 = (0.9020, 0.9412, 0.9804)
F_GREEN = (0.9176, 0.9529, 0.9255)
F_AMBER = (0.9843, 0.9529, 0.8941)

plt.rcParams.update(FS.rc(7.6, grid=False))

# One data unit == one page point: W is the measured \linewidth in bp and the
# canvas is W/72 in wide, so \includegraphics[width=\linewidth] scales by 1.0.
W = FS.LINEWIDTH_BP                                        # 451.276 bp
H = 536.0                                                  # 7.444 in

# VERTICAL SQUEEZE.  figsize shrinks by VSQUEEZE while ylim does NOT, so every
# y coordinate below stays as authored and the geometry compresses uniformly,
# while every fontsize -- an absolute page point -- is untouched.  That is the
# rule this bundle works to: reclaim space from SPACING, never from TYPE.
#
# It is here because the float would not fit the page.  Measured with the
# lrbox/minipage/captionof probe against \textheight = 700.50687pt:
#
#     as shipped                                765.64pt   OVER by 65.13
#     - caption's manuscript archaeology cut    724.84pt   (buys 40.80)
#     - \captionsetup{font=small}, as Ozaki     692.04pt   (buys 32.80)
#     - VSQUEEZE 0.94                           659.76pt   margin 40.75
#
# LaTeX does not defer an over-tall float, it TRUNCATES: \@largefloatcheck
# assigns \ht\@currbox = \textheight and places it anyway, so the excess
# prints below the text block.  The defect this removes was the caption's
# last lines overprinting the page-number folio on p80, not a mis-placement.
#
# 0.94 is not the tightest value, deliberately.  figstyle.collisions() puts
# the collision floor at 0.805 (0.810 clean, 0.800 fires), and the first
# thing to fail there is the rotated TMA label at x=44, whose vertical extent
# is its text WIDTH and so does not compress with the canvas -- the one
# element a vertical squeeze cannot help.  Squeezing to the floor would leave
# the float 8pt under the page with no room for a future caption edit, which
# is exactly how the companion paper once flushed seven figures thirty pages
# from their discussion.  0.94 buys a 40pt margin and stays 0.135 clear of
# the floor.
VSQUEEZE = 0.94

fig = plt.figure(figsize=(W / 72.0, H * VSQUEEZE / 72.0))
ax = fig.add_axes([0, 0, 1, 1])
ax.set_xlim(0, W)
ax.set_ylim(H, 0)                                          # y increases DOWN
ax.axis("off")

PL, PR = 5.0, 446.3                                        # panel side rails
PC = 0.5 * (PL + PR)                                       # panel centre


def box(x0, y0, x1, y1, ec, fc="white", lw=1.3, r=3.5, z=2):
    ax.add_patch(FancyBboxPatch((x0, y0), x1 - x0, y1 - y0,
                 boxstyle="round,pad=0,rounding_size=%g" % r,
                 fc=fc, ec=ec, lw=lw, zorder=z))


def t(x, y, s, size, weight="normal", style="normal", color="black",
      rot=0, z=5, ls=1.25):
    """Text CENTRED on (x, y).  Sizes are literal page points (see figstyle)."""
    ax.text(x, y, s, ha="center", va="center", fontsize=size,
            fontweight=weight, style=style, color=color, rotation=rot,
            rotation_mode="anchor", zorder=z, linespacing=ls)


def arrow(x1, y1, x2, y2, color, lw, ms=11, z=4):
    ax.add_patch(FancyArrowPatch((x1, y1), (x2, y2), arrowstyle="-|>",
                 mutation_scale=ms, color=color, lw=lw, zorder=z,
                 shrinkA=0, shrinkB=0))


# =============================================================== panel (a)
box(PL, 5.0, PR, 253.0, PANEL_E, PANEL_F, lw=1.1, r=7.0, z=1)
t(PC, 19.5, "(a)  Register-file-centric (Hopper-style)", 9.5, "bold",
  color=NAVY)
t(PC, 34.0, "all fused state lives in the RF  →  spills to local memory, "
  "which IS HBM traffic", 7.5, style="italic", color=BRICK)

# The SM stops at x=360, not at the panel rail: the spill legend needs the
# 360..446 channel on the right, and in the baked artifact it did not get one
# (the three red lines ran across the SM's own right wall).
box(56.0, 44.0, 360.0, 188.0, GREY, "white", lw=1.2, z=2)
t(208.0, 53.0, "SM", 8.0, "bold", color=GREY)

box(68.0, 61.0, 348.0, 143.0, BRICK, F_RED, lw=1.5, z=3)
t(208.0, 72.0, "Register file  (≈90 regs/thread @ r=12)", 8.5, "bold",
  color=BRICK)
t(208.0, 85.5, "r×4 residue accumulators", 7.6, color=BRICK)
t(208.0, 97.0, "double-buffered operand fragments", 7.6, color=BRICK)
t(208.0, 108.5, "Garner constants · gather addresses", 7.6, color=BRICK)
t(208.0, 120.0, "pipeline control", 7.6, color=BRICK)
t(208.0, 132.5, "occupancy capped at ≈22 warps/SM", 7.2, style="italic",
  color=GREY)

box(136.0, 157.0, 280.0, 179.0, BLUE, F_BLUE, lw=1.2, z=3)
t(208.0, 168.0, "tensor core (RF operands)", 8.2, "bold", color=BLUE)

box(26.0, 222.0, 426.0, 248.0, NAVY, NAVY, lw=1.3, z=3)
t(226.0, 235.0, "HBM  (8 TB/s)", 9.0, "bold", color="white")

# fp64 in at x=84 and spills out at x=338, both inside the RF box (68..348)
# and both standing 10-16 bp clear of the summary box at 100..328.
arrow(84.0, 220.0, 84.0, 145.0, NAVY, 2.4, ms=12)
t(68.0, 204.5, "fp64\ntile", 7.2, color=NAVY)
arrow(186.0, 144.5, 186.0, 155.5, BLUE, 1.6, ms=9)
arrow(230.0, 155.5, 230.0, 144.5, BLUE, 1.6, ms=9)
arrow(338.0, 145.0, 338.0, 219.0, BRICK, 2.8, ms=13)
t(400.0, 172.0, "register spills\n= local memory\n= HBM traffic", 7.4, "bold",
  color=BRICK, ls=1.30)

# "modeled", not "delivered": these are beta values from the budget model of
# Table tab:betabudgets, with no measurement behind them.
box(100.0, 195.0, 328.0, 214.0, BRICK, "white", lw=1.1, z=3)
t(214.0, 204.5, "modeled  β ≈ 1.24–1.39   (budget: ≤ 1.23)", 8.4, "bold",
  color=BRICK)

# =============================================================== panel (b)
box(PL, 261.0, PR, 531.0, PANEL_E, PANEL_F, lw=1.1, r=7.0, z=1)
t(PC, 275.5, "(b)  Blackwell-native dataflow", 9.5, "bold", color=NAVY)
t(PC, 290.0, "operands from SMEM, accumulators in TMEM  →  residues never "
  "touch HBM", 7.5, style="italic", color=FOREST)

# The SM overhangs the HBM bar slightly on the right (438 vs 426), as in the
# baked artifact: panel (b) has four blocks to place across the measure where
# panel (a) has two, so it spends the panel's side margins and panel (a) does
# not.
box(30.0, 300.0, 438.0, 466.0, GREY, "white", lw=1.2, z=2)
t(235.0, 309.0, "SM", 8.0, "bold", color=GREY)

box(68.0, 317.0, 212.0, 390.0, BLUE, F_BLUE2, lw=1.5, z=3)
t(140.0, 328.0, "Shared memory", 8.5, "bold", color=BLUE)
t(140.0, 342.0, "staged fp64 A tile", 7.5, color=BLUE)
t(140.0, 353.5, "persistent x-residue slice", 7.5, color=BLUE)
t(140.0, 365.0, "FP8 residue planes (operands)", 7.5, color=BLUE)
t(140.0, 380.0, "≈176 / 228 KB, double-buffered", 7.2, style="italic",
  color=GREY)

box(68.0, 407.0, 212.0, 449.0, FOREST, F_GREEN, lw=1.4, z=3)
t(140.0, 417.5, "residue generation", 8.2, "bold", color=FOREST)
t(140.0, 430.0, "mod-by-invariant mul–truncate", 7.2, color=FOREST)
t(140.0, 440.5, "INT32 pipe 69%  +  FP32 pipe 30%", 7.2, color=FOREST)

box(258.0, 341.0, 332.0, 393.0, BLUE, F_BLUE, lw=1.3, z=3)
t(295.0, 352.0, "tcgen05", 8.2, "bold", color=BLUE)
t(295.0, 367.0, "MMA", 8.2, "bold", color=BLUE)
t(295.0, 383.0, "1-thread issue", 6.8, color=BLUE)

# TMEM stops at y=398, 9 bp above the register-file box below it, because that
# box is allowed to tuck under TMEM's left third (356..377) the way it did in
# the baked artifact.  Running TMEM down to the register file's own baseline
# would put its bottom-left corner straight through "m16n8×r".
box(356.0, 317.0, 422.0, 398.0, AMBER, F_AMBER, lw=1.5, z=3)
t(389.0, 327.0, "TMEM", 8.5, "bold", color=AMBER)
t(389.0, 340.0, "256 KB", 7.8, color=AMBER)
t(389.0, 353.0, "r-plane", 7.6, color=AMBER)
t(389.0, 362.0, "INT32", 7.6, color=AMBER)
t(389.0, 371.0, "accum.", 7.6, color=AMBER)
t(389.0, 381.5, "≈40 sets", 7.0, color=GREY)
t(389.0, 390.0, "m16n8×r", 7.0, color=GREY)

# Right edge 377, i.e. 12 bp clear of the teal Garner arrow at x=389 -- the
# same clearance the baked artifact kept (884 vs 890.8).  The box is at the
# full width its longest line needs; nothing here is narrowed.
box(220.0, 407.0, 377.0, 449.0, FOREST, "white", lw=1.1, z=3)
t(298.5, 419.5, "register file:  ≈36 regs/thread", 7.4, "bold", color=FOREST)
t(298.5, 436.5, "addresses · TMA descriptors · loop control", 6.8, color=GREY)

box(26.0, 499.0, 426.0, 525.0, NAVY, NAVY, lw=1.3, z=3)
t(226.0, 512.0, "HBM  (8 TB/s)", 9.0, "bold", color="white")

# Layout repair, carried forward from the side-by-side version: the baked
# artifact ran this arrow straight up through the residue-generation box and
# over the "fp64" label.  It still uses the LEFT channel -- here the 38 bp
# between the SM wall (x=30) and SMEM (x=68) -- and still enters SMEM on its
# LEFT EDGE, arriving horizontally.
#
# The label is now broken over two rotated lines.  Stacking the panels halved
# the arrow's vertical run (496->345 = 151 bp, of which only 345..466 is
# inside the SM), and a single 6.5 pt line is 139 bp long, so it would have
# been struck through by the SM's own bottom wall at y=466.  Two lines of
# <=104 bp sit wholly inside the SM, in a channel widened from 30 to 38 bp to
# take them.
ax.add_patch(FancyArrowPatch(
    (58.0, 496.0), (68.0, 345.0), arrowstyle="-|>", mutation_scale=12,
    color=NAVY, lw=2.4, zorder=4, shrinkA=0, shrinkB=0,
    connectionstyle="angle,angleA=90,angleB=0,rad=4"))
t(44.0, 405.5, "TMA async bulk · 2–3 in flight\n(≈37 KB/SM)", 6.8, color=NAVY,
  rot=90)

arrow(114.0, 392.0, 114.0, 405.0, FOREST, 1.6, ms=9)
arrow(166.0, 405.0, 166.0, 392.0, FOREST, 1.6, ms=9)
t(96.0, 398.5, "fp64", 7.0, color=FOREST)
t(184.0, 398.5, "fp8", 7.0, color=FOREST)
arrow(213.5, 367.0, 256.5, 367.0, BLUE, 2.2, ms=11)
t(235.0, 356.0, "operands", 6.8, color=BLUE)
arrow(333.5, 367.0, 354.5, 367.0, AMBER, 2.2, ms=11)
arrow(389.0, 400.0, 389.0, 497.0, TEAL, 2.4, ms=13)
t(342.0, 457.5, "Garner → fp64 y", 7.6, "bold", color=TEAL)

# Layout repair, carried forward: the summary box clears the teal Garner arrow
# by standing LEFT of it (100..330 against the arrow at x=389), and it is not
# narrowed to do so -- at 8.4 pt the label is 187 bp wide and the box is 230.
# Stacking the panels gave this band the full measure, so the clearance is now
# 59 bp where the baked artifact could only find 9.8; the left rail (the TMA
# arrow at x=58) is 42 bp away.
box(100.0, 473.0, 330.0, 492.0, FOREST, "white", lw=1.1, z=3)
t(215.0, 482.5, "modeled  β ≈ 1.02–1.18   (budgets met)", 8.4, "bold",
  color=FOREST)

FS.save_print(fig, "blackwell_fusion_dataflow")
HP = H * VSQUEEZE                                          # printed height
print("wrote blackwell_fusion_dataflow  (%.1f x %.1f bp = %.3f x %.3f in; "
      "%.1f bp of layout squeezed to %.2f, type unchanged)"
      % (W, HP, W / 72.0, HP / 72.0, H, VSQUEEZE))


==> anc/ozaki25_fp8_artifact/render_hierarchy.py <==
#!/usr/bin/env python3
r"""Figure 1 of Part 1: the FP8 primitive hierarchy (L0-L4).

Regenerated from scratch.  The previous artwork shipped without a source and
carried unscoped claim text -- "the sole computational primitive", "every
application ... reduces to it", "the claim is exhaustive across the canonical
kernel classes" -- that neither the caption nor the body of the paper makes
any more (reviewer F10).  Every claim string below is the *scoped* one:

  * L0 is the "candidate dominant matrix-work substrate" for the SURVEYED
    matrix-dominated classes, under the stated numerical contracts;
  * the dwarf taxonomy is a HEURISTIC SPANNING set -- an evidence-coverage
    motif, not a closure theorem over all of scientific computing;
  * the bounded auxiliary substrate is drawn as a SIDE PANEL tied to L1/L0,
    not as a layer, and is labelled "charged, not free" (fourth TME term);
  * the one bounded exception at the fused bound (large dense square DGEMM,
    modeled floor near 0.50 of the roof) is stated on the figure itself.

Shape and form.  The old artwork was a tall narrow column floating inside very
wide empty margins, with rotated captions on both flanks; at width=\linewidth
its body type rendered at roughly 4pt.  This one is authored AT the printed
size -- figure width = Part 1's \textwidth (452.9679pt) -- so \includegraphics
scales it by 1.0 and every label prints at its true point size.  All line
breaking is done by measuring real text extents against the box that holds the
text, so nothing overflows its frame.

r and alpha are read from the companion engine, not typed in.
"""
import os
import re
import sys

import matplotlib

matplotlib.use("Agg")
matplotlib.rcParams["pdf.fonttype"] = 42
matplotlib.rcParams["ps.fonttype"] = 42
matplotlib.rcParams["font.family"] = "DejaVu Sans"
matplotlib.rcParams["mathtext.fontset"] = "dejavusans"

import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)   # bundle root: engine ships alongside the renderers
import params as P  # noqa: E402
import figstyle as FSTY  # noqa: E402   (for MIN_PRINT_PT only; see the type
#                                        scale below.  This figure does not use
#                                        figstyle.rc(): it sets its own canvas
#                                        in page points via add_axes([0,0,1,1]))

R_S = P.ROUTES["S2L"][1]
ALPHA_S = P.ROUTES["S2L"][0]
assert ALPHA_S == 3 * R_S + 1, (ALPHA_S, R_S)

# ---------------------------------------------------------------- palette
NAVY, BLUE, TEAL = "#13315C", "#1F6FB2", "#2E8B8B"
GREEN, AMBER, PLUM = "#3C7A4B", "#B8791C", "#6B4E8C"
INK, SOFT = "#1A1A1A", "#585858"

LAYER_STYLE = {                      # (edge, fill)
    "L4": (NAVY,  "#E9EDF4"),
    "L3": (BLUE,  "#E6EFF8"),
    "L2": (TEAL,  "#E3F0F0"),
    "L1": (GREEN, "#E8F2EA"),
    "L0": (AMBER, "#FBF1DF"),
}

FIG_W_IN = 452.9679 / 72.27          # Part 1 \textwidth, exactly
FIG_H_IN = 6.0                       # provisional; solved for below

fig = plt.figure(figsize=(FIG_W_IN, FIG_H_IN), dpi=300)
ax = fig.add_axes([0, 0, 1, 1])
W = 100.0
H = 100.0 * FIG_H_IN / FIG_W_IN      # square data units
ax.set_xlim(0, W)
ax.set_ylim(0, H)
ax.axis("off")

PT_PER_UNIT = FIG_W_IN * 72.27 / W   # 1 data unit in printed points
fig.canvas.draw()
RENDERER = fig.canvas.get_renderer()


# =====================================================================
#  a small measured rich-text engine
#     markup:  **bold**   *italic*   $math$ (atomic, never split)
# =====================================================================
def _measure(s, size, weight, style):
    t = ax.text(0, 0, s, fontsize=size, fontweight=weight, style=style)
    bb = t.get_window_extent(renderer=RENDERER)
    t.remove()
    inv = ax.transData.inverted()
    (x0, _), (x1, _) = inv.transform((0, 0)), inv.transform((bb.width, 0))
    return x1 - x0


_MK = re.compile(r"(\*\*.+?\*\*|\*[^*]+?\*|\$[^$]+?\$)")


def _tokens(markup):
    """-> [(text, weight, style, glue)], one entry per whitespace token.

    `glue` means "set with NO space before me": it is set whenever the source
    had no whitespace at that boundary, so `*exact integer core*.` closes up
    instead of rendering as `exact integer core .`
    """
    out = []

    def emit_plain(seg, base):
        for m in re.finditer(r"\S+", seg):
            i = base + m.start()
            out.append((m.group(0), "normal", "normal",
                        bool(out) and markup[i - 1] not in " \n"))

    pos = 0
    for m in _MK.finditer(markup):
        emit_plain(markup[pos:m.start()], pos)
        chunk, s0 = m.group(0), m.start()
        glue = bool(out) and s0 > 0 and markup[s0 - 1] not in " \n"
        if chunk.startswith("$"):                       # math: atomic
            out.append((chunk, "normal", "normal", glue))
        else:
            if chunk.startswith("**"):
                body, weight, style = chunk[2:-2], "bold", "normal"
            else:
                body, weight, style = chunk[1:-1], "normal", "italic"
            for j, w in enumerate(body.split()):
                out.append((w, weight, style, glue if j == 0 else False))
        pos = m.end()
    emit_plain(markup[pos:], pos)
    return out


def wrap(markup, maxw, size):
    """Greedy line break by measured width.  -> list of lines of runs."""
    sp = _measure(" ", size, "normal", "normal")
    lines, cur, curw = [], [], 0.0
    for tok in _tokens(markup):
        tw = _measure(tok[0], size, tok[1], tok[2])
        gap = 0.0 if (not cur or tok[3]) else sp
        if cur and curw + gap + tw > maxw and not tok[3]:
            lines.append(cur)
            cur, curw = [(tok, tw, 0.0)], tw
        else:
            cur.append((tok, tw, gap))
            curw += gap + tw
    if cur:
        lines.append(cur)
    return lines


def draw(x, y_top, markup, size, maxw, color=INK, leading=1.30, ha="left"):
    """Draw wrapped markup with the top of its text block at y_top.
    Returns the y just below the last line."""
    lines = wrap(markup, maxw, size)
    lh = size / PT_PER_UNIT * leading
    y = y_top - lh / 2.0
    for ln in lines:
        total = sum(w + g for _, w, g in ln)
        cx = x if ha == "left" else x - total / 2.0
        for (txt, weight, style, _), tw, gap in ln:
            cx += gap
            ax.text(cx, y, txt, fontsize=size, color=color, fontweight=weight,
                    style=style, ha="left", va="center", zorder=6)
            cx += tw
        y -= lh
    return y


def nlines(markup, maxw, size, leading=1.30):
    return len(wrap(markup, maxw, size)) * size / PT_PER_UNIT * leading


def box(x, y, w, h, fc, ec, lw=0.9, ls="solid", rad=0.9, z=3):
    ax.add_patch(FancyBboxPatch(
        (x, y), w, h, boxstyle=f"round,pad=0,rounding_size={rad}",
        fc=fc, ec=ec, lw=lw, ls=ls, zorder=z))


def one(x, y, s, size, color=INK, weight="normal", ha="left", style="normal",
        rot=0, z=6):
    ax.text(x, y, s, fontsize=size, color=color, fontweight=weight, ha=ha,
            va="center", style=style, rotation=rot, zorder=z)


# =====================================================================
#  geometry
# =====================================================================
GUT = 3.5                       # arrow gutters, both flanks
X0 = GUT + 1.9                  # stack left edge
STACK_W = float(os.environ.get("FIG_SW", "61.0"))
XS = X0 + STACK_W
PANEL_X = XS + 2.4
PANEL_W = (W - GUT - 1.3) - PANEL_X

PAD = 2.0                       # inner text pad
TXT_X = X0 + 8.2                # text column inside a band (right of the chip)
TXT_W = XS - PAD - TXT_X
PAN_X = PANEL_X + 1.7
PAN_W = PANEL_W - 3.4

# Type scale.  The figure is authored at the printed size, so these ARE the
# printed point sizes.  FS is solved for below against a height budget: a
# textwidth-wide figure plus this caption must still leave the float on one
# page, which caps the figure at H_BUDGET_IN.  Bigger is better up to that cap.
FS = float(os.environ.get("FIG_FS", "1.11"))

# The cap is a measurement, not a taste knob, and it used to be neither: this
# line read 6.72 with nothing behind it.  What is behind it now:
#
#   fig:hierarchy's float is 649.57941pt in Part 1 (verify/float_fit.py, which
#   typesets the float into an \lrbox and reads \ht+\dp, so the number is the
#   compiler's).  That is far over the 490.35pt a `t' slot holds, so LaTeX puts
#   this float on a float page, where the ceiling is \textheight exactly --
#   700.50687pt, from the paper's own .log.  Overshooting that ceiling is not a
#   deferral: \@largefloatcheck compares \ht only and then TRUNCATES, so an
#   over-tall float is placed with a lied-about height and its excess prints
#   over the page number.  Part 1 has been bitten by exactly that once already
#   (fig:blackwell-dataflow, 65.13pt over, printed on p80).
#
#   Of that 649.57941pt this graphic is 483.55109pt: 481.7446bp emitted, taken
#   in at width=\linewidth, at scale 1.0000000 (verify/figure_scale.py gate B).
#   The remaining 166.02832pt is the caption and its skips -- so the caption
#   allowance below is a subtraction of two measured quantities, not an
#   estimate.  It is this small only because Part 1 now sets font=small on
#   captions like its companion; before that this float cleared \textheight by
#   2.93pt, which is the margin recorded at Part 1 line 23.
#
# One further caption line is held back, because a re-word or a re-hyphenation
# is a normal edit and must not be able to push the float past a ceiling that
# truncates silently.  \small in an 11pt article is 10/12, so a line is 12pt.
CAPTION_PT = 166.02832          # caption + \abovecaptionskip etc., measured
CAPTION_LINE_PT = 12.0          # \small baselineskip, 11pt article
H_BUDGET_IN = float(os.environ.get(
    "FIG_HB",
    (FSTY.TEXTHEIGHT_TEXPT - CAPTION_PT - CAPTION_LINE_PT) / FSTY.TEXPT_PER_IN))

# ...and smaller is NOT always cheaper, which the height budget alone does not
# say.  Five of the classes below used to fall out at 5.72-5.94pt, under the
# 6.0pt floor figstyle.py declares for every in-paper figure; verify/
# figure_scale.py measured that off the emitted PDF and is the first thing
# that ever did.  Raising FS to lift them would have raised the whole scale
# into the height budget, so the floor is applied per class instead: the
# ratios between the classes that already clear it are untouched, and only
# the ones that do not get moved.
#
# The floor is taken from figstyle rather than typed here, because a second
# copy of 6.0 is a second thing to forget.  MARGIN is not decoration, and it is
# not the round number it looks like either.  Several of these strings carry
# mathtext, whose scripts matplotlib sets at 0.7x the base, so the binding
# constraint is not the base floor at all -- it is the derived script floor at
# 0.7*6.0 = 4.2pt.  A class clamped to 6.00 puts its own subscripts exactly ON
# that limit; clamped to 6.05 it clears it by 0.035pt, which is inside the
# rounding of the numbers the check reads out of the PDF.  Break-even for a
# script margin equal to the base margin is 4.2/0.7 - 6.0 = 0.0714, so 0.10 is
# the smallest round value that clears both floors with room to see: base 6.10
# (+0.10), script 4.27 (+0.07).  That is the same size render_traces.py landed
# on independently for the same reason, so the two agree by derivation.
#
# The 0.7 above is stated, not consumed: verify/figure_scale.py reads the real
# factor out of matplotlib and measures the emitted PDF.  The generator sets,
# the gate checks -- importing matplotlib's internals here to make them agree
# by construction would remove the only independent check there is.
MARGIN = 0.10
FLOOR = FSTY.MIN_PRINT_PT + MARGIN


def _pt(mult):
    """Printed size for a type class: ``mult*FS``, never below the floor."""
    return max(mult * FS, FLOOR)


S_TITLE, S_GLOSS, S_EG = _pt(7.1), _pt(5.75), _pt(5.35)
S_PAN_H, S_PAN_B = _pt(5.6), _pt(5.15)
S_FOOT = _pt(5.3)
S_HEAD = _pt(6.05)
S_H1 = _pt(11.2)
S_CHIP = _pt(6.8)
S_PAN_T, S_PAN_S = _pt(6.5), _pt(5.2)
S_GUT = _pt(5.3)
S_FOOT_H = _pt(5.9)

# =====================================================================
#  content
# =====================================================================
HEAD = ("Read upward as **composition**, downward as **reduction**.  For the "
        "*surveyed* matrix-dominated classes, the FP8 tensor-core matrix op "
        "(L0) is the *candidate dominant matrix-work substrate*: the one unit "
        "whose throughput must scale with the workload's matrix work.")

LAYERS = [
    ("L4", "Scientific HPC applications",
     "Full production codes.  Their FP64 *matrix* work decomposes, through "
     "L3–L0, onto the FP8 primitive.",
     "CFD / turbulence DNS  ·  climate & seismic  ·  FEM structural"
     "  ·  plane-wave DFT (QE / VASP)  ·  MD"),
    ("L3", "Composite / solver kernels",
     "Application inner loops, each a composition of L2 dwarfs.",
     "Krylov / block-CG  ·  LOBPCG eigensolver  ·  LU & "
     "sparse-direct panels  ·  lattice-QCD Dirac inverter"),
    ("L2", "Basic numerical kernels — the Berkeley dwarfs",
     "A *heuristic spanning* set, not a closure theorem.  Each *surveyed* "
     "dwarf is realised as a composition of L1 emulated products; the "
     "non-matrix and algorithmically-mitigated exceptions are enumerated in "
     "the text.",
     "dense GEMM  ·  SpMV / SpMM  ·  3-D FFT (Ozaki–Bailey)"
     "  ·  stencil (im2col)  ·  batched GEMV"),
    ("L1", "Ozaki II emulation — CRT residue decomposition",
     "Composes FP8 plane-product MMAs into a componentwise FP64-accurate "
     "(Grade-A) product over an *exact integer core*.",
     "3 plane-product MMAs per modulus  →  "
     f"$\\alpha = 3r{{+}}1 = {ALPHA_S}$ passes incl. the max-magnitude pass "
     f"(published set, $r = {R_S}$)   +   Garner reconstruction"),
    ("L0", "FP8 tensor-core matrix op",
     "One hardware instruction: a small FP8 matrix-multiply-accumulate.  "
     "This is the primitive the thesis reduces the *matrix* work to.",
     "$D = AB + C$  on  $m{\\times}n{\\times}k$  FP8 tiles "
     "(e.g. m16 n8 k32, E4M3)"),
]

PAN_INTRO = ("Bounded *per operand or per output*, independent of the work "
             "$W$: no member needs throughput that tracks the FLOP count.  "
             "Bounded is not free.")
ITEMS = [
    ("per-input residue deconstruction",
     "$O(r)$ narrow-integer / dp4a work per streamed element.  "
     "*Charged as the first-order fourth TME term* — not assumed free."),
    ("Garner reconstruction",
     "fixed-width multi-limb INT32 (the $5{\\times}$INT32 Kulisch "
     "accumulator), one rounded conversion to FP64 per output.  "
     "Exact, peripheral."),
    ("FP32+Kahan / exact Kulisch",
     "carries the BLAS-1 reductions (Grade B) — these do not go through "
     "the matrix primitive at all."),
    ("native FP64 fallback",
     "the small surviving pipe, sized by $\\mathrm{OI}^{*}$ rather than by "
     "the FLOP count."),
]

FOOT = ("This is an *evidence-coverage claim over the surveyed classes, under "
        "the stated numerical contracts* — not a closure theorem over all "
        "of scientific computing.  The dwarfs did the spanning heuristically; "
        "this paper closes the reduction from the *surveyed* dwarfs down to "
        "L0.  Where the mathematical work is itself linear in the data "
        "(BLAS-1 reductions, and SpMV per nonzero) the per-operand / per-work "
        "distinction degenerates and the deconstruction term is first-order.  "
        "Large dense square DGEMM stays bounded away from the roof at a "
        "modeled deconstruction floor near $0.50$, and is the one bounded "
        "exception even at the fused engineered bound.")

# =====================================================================
#  vertical budget: header and footer sized from their wrapped heights
# =====================================================================
HEAD_W = W - 2 * (GUT + 1.9)
HEAD_H = 2.45 + S_H1 / PT_PER_UNIT * 1.35 + nlines(HEAD, HEAD_W, S_HEAD) + 1.15
FOOT_TXT_W = W - 2 * (GUT + 1.9) - 2 * PAD
FOOT_H = (1.2 + 0.9 + S_FOOT_H / PT_PER_UNIT * 1.9
          + nlines(FOOT, FOOT_TXT_W, S_FOOT) + 1.9)

GAP = 0.85

# A band must hold title + gloss + a clear gap + the e.g. row.  Rather than
# guess a canvas height and hope, size EACH band from its own MEASURED content
# and let the canvas follow.  All measurements are x-extents, so they depend on
# FIG_W (fixed) and not on the height we are about to solve for.  Sizing each
# band separately rather than to the tallest is what pays for the type scale:
# only L2 carries a three-line gloss, and a uniform band would spend that line
# five times over.
TOP_H = 1.15 + S_CHIP / PT_PER_UNIT * 1.6 + 0.85   # chip strip + gap below it
BAND_H = [TOP_H + nlines(g, TXT_W, S_GLOSS) + 1.65
          + nlines(e, TXT_W - 3.9, S_EG) + 1.25 for _, _, g, e in LAYERS]
H = sum(BAND_H) + 4 * GAP + HEAD_H + FOOT_H + 1.9
FIG_H_IN = H / 100.0 * FIG_W_IN
assert FIG_H_IN <= H_BUDGET_IN, (
    f"figure is {FIG_H_IN:.3f} in; the float page holds {H_BUDGET_IN:.3f} in "
    f"of graphic once this figure's {CAPTION_PT:.2f}pt caption and a "
    f"{CAPTION_LINE_PT:.0f}pt reserve line come out of \\textheight "
    f"({FSTY.TEXTHEIGHT_TEXPT}pt).  Lower FIG_FS (now {FS}) or shorten the "
    f"caption -- but do NOT lower the per-class floor, which is the one thing "
    f"here that is not negotiable")
fig.set_size_inches(FIG_W_IN, FIG_H_IN)
ax.set_ylim(0, H)                       # x-scale untouched, so PT_PER_UNIT holds

BODY_TOP = H - HEAD_H
BODY_BOT = FOOT_H + 1.9

# =====================================================================
#  header
# =====================================================================
one(X0, H - 2.45 - S_H1 / PT_PER_UNIT * 0.62, "The FP8 primitive hierarchy",
    S_H1, NAVY, "bold")
draw(X0, H - 2.45 - S_H1 / PT_PER_UNIT * 1.35, HEAD, S_HEAD, HEAD_W, INK)

# =====================================================================
#  the five layers
# =====================================================================
CHIP_H = S_CHIP / PT_PER_UNIT * 1.6
band_y = {}
y = BODY_TOP
for i, ((tag, title, gloss, egs), bh) in enumerate(zip(LAYERS, BAND_H)):
    y -= bh
    band_y[tag] = (y, y + bh)
    ec, fc = LAYER_STYLE[tag]
    box(X0, y, STACK_W, bh, fc, ec, lw=1.0)
    ymid = y + bh - 1.15 - CHIP_H / 2.0          # chip / title centre-line
    box(X0 + 1.0, ymid - CHIP_H / 2.0, 6.0, CHIP_H, ec, ec, lw=0, rad=0.6, z=4)
    one(X0 + 4.0, ymid, tag, S_CHIP, "white", "bold", ha="center", z=7)
    one(TXT_X, ymid, title, S_TITLE, ec, "bold")
    draw(TXT_X, y + bh - TOP_H, gloss, S_GLOSS, TXT_W, INK)
    ytop = y + 1.25 + nlines(egs, TXT_W - 3.9, S_EG)
    one(TXT_X, ytop - S_EG / PT_PER_UNIT * 0.65, "e.g.", S_EG, SOFT, "bold",
        style="italic")
    draw(TXT_X + 3.9, ytop, egs, S_EG, TXT_W - 3.9, SOFT)
    y -= GAP

# ---- gutters
ax.add_patch(FancyArrowPatch((GUT / 2 + 0.5, BODY_BOT + 0.4),
                             (GUT / 2 + 0.5, BODY_TOP - 0.4),
                             arrowstyle="-|>", mutation_scale=8,
                             color="#9AA3AE", lw=1.2, zorder=2))
one(GUT / 2 - 0.9, (BODY_BOT + BODY_TOP) / 2,
    "COMPOSITION   each layer is built from the one below",
    S_GUT, SOFT, "bold", ha="center", rot=90)
ax.add_patch(FancyArrowPatch((W - GUT / 2 - 0.5, BODY_TOP - 0.4),
                             (W - GUT / 2 - 0.5, BODY_BOT + 0.4),
                             arrowstyle="-|>", mutation_scale=8,
                             color="#9AA3AE", lw=1.2, zorder=2))
one(W - GUT / 2 + 0.9, (BODY_BOT + BODY_TOP) / 2,
    "REDUCTION   surveyed FP64 matrix work reduces to L0",
    S_GUT, SOFT, "bold", ha="center", rot=-90)

# =====================================================================
#  side panel: the bounded auxiliary substrate (NOT a layer)
# =====================================================================
box(PANEL_X, BODY_BOT, PANEL_W, BODY_TOP - BODY_BOT, "#FAF8FC", PLUM,
    lw=1.0, ls=(0, (3.0, 2.0)))
# the panel is the narrow column, so its head is WRAPPED and each block is
# placed from the measured bottom of the one above it -- never from a guess
PAN_CX = PANEL_X + PANEL_W / 2
ypt = draw(PAN_CX, BODY_TOP - 1.5, "**Bounded auxiliary substrate**",
           S_PAN_T, PAN_W, PLUM, ha="center")
ypt = draw(PAN_CX, ypt - 0.30, "*enumerated side-work, not a layer*",
           S_PAN_S, PAN_W, PLUM, ha="center")
yp = draw(PAN_X, ypt - 1.7, PAN_INTRO, S_PAN_B, PAN_W, INK) - 2.1
ax.plot([PAN_X, PAN_X + PAN_W], [yp, yp], color=PLUM, lw=0.6, alpha=0.55,
        zorder=4)

# distribute the four items evenly over whatever height is left
IW = PAN_W - 1.6
item_h = [nlines("**" + n + "**", IW, S_PAN_H) + 0.35
          + nlines(b, IW, S_PAN_B) for n, b in ITEMS]
slack = (yp - BODY_BOT - 1.8) - sum(item_h)
assert slack > 0, f"side-panel items overflow by {-slack:.2f}u"
step = slack / len(ITEMS)
yp -= step * 0.60
for (name, body), ih in zip(ITEMS, item_h):
    ax.plot([PAN_X + 0.35], [yp - S_PAN_H / PT_PER_UNIT * 0.65], marker="s",
            ms=1.7, color=PLUM, zorder=6)
    hn = draw(PAN_X + 1.6, yp, "**" + name + "**", S_PAN_H, IW, PLUM)
    pan_bot = draw(PAN_X + 1.6, hn - 0.35, body, S_PAN_B, IW, INK)
    yp -= ih + step

# one bracket tying the panel to L1 and L0 jointly -- association, not
# stacking, and deliberately NOT drawn as an arrow into the stack
y1 = sum(band_y["L1"]) / 2.0
y0 = sum(band_y["L0"]) / 2.0
xb = XS + 1.2
kw = dict(color=PLUM, lw=0.8, ls=(0, (2.2, 1.8)), zorder=2)
ax.plot([xb, xb], [y0, y1], **kw)
ax.plot([XS + 0.3, xb], [y1, y1], **kw)
ax.plot([XS + 0.3, xb], [y0, y0], **kw)
ax.plot([xb, PANEL_X - 0.3], [(y0 + y1) / 2] * 2, **kw)

# =====================================================================
#  footer: the scope statement, stated as a limit
# =====================================================================
box(GUT + 1.9, 1.2, W - 2 * (GUT + 1.9), FOOT_H - 1.2, "#F5F2F8", PLUM,
    lw=0.8, rad=0.7, z=2)
one(X0 + PAD, FOOT_H - 0.9 - S_FOOT_H / PT_PER_UNIT * 0.75,
    "Scope of the claim, stated as a limit.", S_FOOT_H, PLUM, "bold")
draw(X0 + PAD, FOOT_H - 0.9 - S_FOOT_H / PT_PER_UNIT * 1.9,
     FOOT, S_FOOT, FOOT_TXT_W, INK)

# Through figstyle rather than a bare savefig, which is what this was.  Two
# checks come with it that this figure had never had: report_collisions(), and
# the re-read of the emitted MediaBox against \linewidth.  The second is the
# check figstyle exists for, and this was the one in-paper figure exempt from
# it -- historically because it was the only figure already authored at print
# size, which is exactly the wrong reason: the type scale above is now derived
# from a floor and a height budget, so its extent is solved for, not typed, and
# a solved extent is the kind that moves without anyone noticing.
out = FSTY.save_print(fig, "fp8_hierarchy", png_dpi=300, outdir=HERE)
print(f"wrote {out}")
print(f"  figure size    : {FIG_W_IN:.3f} x {FIG_H_IN:.3f} in "
      f"(= Part 1 \\textwidth, so \\includegraphics scale = 1.0)")
print(f"  engine-sourced : r = {R_S}, alpha = 3r+1 = {ALPHA_S}")
print(f"  type scale FS  : {FS:.3f}  -> gloss {S_GLOSS:.2f}pt, "
      f"e.g. {S_EG:.2f}pt, panel body {S_PAN_B:.2f}pt, footer {S_FOOT:.2f}pt")
print(f"  header {HEAD_H:5.2f}u   bands "
      + "/".join(f"{b:.1f}" for b in BAND_H)
      + f"   footer {FOOT_H:5.2f}u   panel slack {slack:5.2f}u"
      f"   panel bottom margin {pan_bot - BODY_BOT:5.2f}u")
assert pan_bot > BODY_BOT, "side panel content overflows its frame"
assert min(BAND_H) > TOP_H + 2.0, "a band is thinner than its title strip"


==> anc/ozaki25_fp8_artifact/render_hw_options.py <==
#!/usr/bin/env python3
"""The three hardware options for the deconstruction path (Step 6, Table 7).

A: rebalanced narrow issue on the SIMT side.
B: a cvt.fp64.residues instruction that collapses deconstruction stages.
C: a residue-decompose transform mode in the TMA/asynchronous copy engine.

C is the recommended target, and C is a strict superset of B is a strict
superset of A.

WHY THIS FILE EXISTS.  The original generator for hw_options.pdf was lost, so
the figure shipped as a baked artifact with no way to re-derive its numbers.
Two lines on the C card were then left behind by prose corrections and stated
claims the paper has since retracted:

    "size: ~300 narrow MACs / engine"
    "deposit b/w (p/8)x stream provisioned"

The first was a hand-typed device count the paper cannot support; the second
priced the deposit off a stream rate rather than off the route's own roof.
This generator restores reproducibility AND fixes the drift: the C card's
quantitative lines are now imported from the engine (ozaki/params.py and
ozaki/verify/cluster_map.py) at render time, evaluated per route AT ITS OWN
roof, so the artwork cannot drift from Table tab:optionc again.  Cross-check:
ozaki/verify/optionc_req.py.

TYPOGRAPHY, AND WHY THE ARRANGEMENT CHANGED.  This figure was authored on a
964.8 x 590.4 pt canvas and is included at width=\\linewidth = 451.276 bp, so
\\includegraphics scaled it by 0.468 and its 6.6 pt card text printed at
3.1 pt -- illegible.  A rescale cannot fix that: holding the current
text-to-drawing ratio at 451.28 bp wide needs 1262 bp of height against a
\\textheight of 698 bp, and cropping the ~27% dead margin only reaches
4.2 pt.  The wide left-to-right strip therefore became a TALL STACK -- the
datapath schematic in one band (memory/tensor column left, SM column right,
each about half the printed width instead of a third of a canvas twice too
wide), the three annotation cards in a second band as three equal columns
across the full width, which is the only arrangement that gives a card the
~130 bp a 30-character line needs at 6.5 pt.  The old card column was 133.9
of 964.8 pt = 13.9% of the width, i.e. 62.6 bp on the page; the cards are now
142.4 bp each, 31.6% of the width.

The wording is the pre-existing wording; only the line breaks moved, except
for the two deletions recorded at the foot of this file.  Geometry is in PDF
points with y increasing downward (ylim is inverted), one data unit == 1 bp,
so every coordinate and every fontsize below is a literal PAGE point.
"""
import os
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt                            # noqa: E402
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Circle  # noqa: E402

# --------------------------------------------------------------- engine hook
HERE = os.path.dirname(os.path.abspath(__file__))
ENG = HERE   # bundle root: engine ships alongside the renderers
sys.path.insert(0, ENG)
sys.path.insert(0, os.path.join(ENG, "verify"))
import params as P                                         # noqa: E402
import figstyle as FS                                      # noqa: E402
from cluster_map import reach                              # noqa: E402

PL = "Rubin"
T = P.TILE                                                 # 64
CM, CN = 4, 4                                              # the 16-CTA cluster
R = reach(CM, CN, T)                                       # 256
TMAC = P.PLATFORMS[PL]["TMAC"]                             # residual INT8 pipe

_req = {}
for _t in ("S", "E", "A"):
    _nm = P.SET_ROUTE[_t]
    _rt = P.roof(PL, _nm)                                  # THIS route's roof
    _scal = _rt / R                                        # unique scalars/s
    _req[_t] = dict(roof=_rt, macr=_scal * P.ROUTES[_nm][3],
                    dep=P.PLANES[_t] * _scal)
MAC_LO = min(v["macr"] for v in _req.values()) / 1e12
MAC_HI = max(v["macr"] for v in _req.values()) / 1e12
XRES_LO = min(v["macr"] for v in _req.values()) / TMAC
XRES_HI = max(v["macr"] for v in _req.values()) / TMAC
DEP_LO = min(v["dep"] for v in _req.values()) / 1e12
DEP_HI = max(v["dep"] for v in _req.values()) / 1e12
SHARE = 100.0 * T / R                                      # deposit/operand read
assert 1.0 < XRES_LO < XRES_HI < 5.0, "transform/residual ratio out of range"
assert abs(SHARE - 25.0) < 1e-9, "T/R identity broken"

# ------------------------------------------------------------------- palette
NAVY = (0.0745, 0.1922, 0.3608)
FOREST = (0.2353, 0.4784, 0.2941)
BLUE = (0.1216, 0.4353, 0.6980)
AMBER = (0.7843, 0.5020, 0.1176)
TEAL = (0.1804, 0.5451, 0.5451)
GREY = (0.3529, 0.3530, 0.3529)
F_GREEN = (0.9176, 0.9529, 0.9255)
F_BLUE = (0.9098, 0.9333, 0.9647)
F_AMBER = (0.9843, 0.9529, 0.8941)
F_RF = (0.9569, 0.9647, 0.9765)

# ------------------------------------------------------------------ canvas
# W is the printed width, so one data unit is one page point and every
# fontsize below is the size the reader actually gets.
W = FS.LINEWIDTH_BP                                        # 451.2757 bp
# H is bounded from ABOVE by the caption, not by \textheight.  fig:hwoptions
# carries a 27-line caption, so figure + caption + \textfloatsep must clear
# \textheight = 700.507pt; a trial build of the float alone reported
# "Float too large for page by 60.4pt" at H = 450 bp, which is how this
# number was chosen rather than guessed.  380 bp leaves about 8 bp of slack.
H = 380.0                                                  # 5.28 in tall
plt.rcParams.update(FS.rc(7.0, grid=False))
fig = plt.figure(figsize=FS.figsize(1.0, height_in=H / 72.0))
ax = fig.add_axes([0, 0, 1, 1])
ax.set_xlim(0, W)
ax.set_ylim(H, 0)                       # PDF convention: y grows downward
ax.axis("off")

# Every label is centred in the box that contains it, and the pair is recorded
# so that _check_fit() can prove the text really fits.  The two hand-annotated
# overflows in the previous revision ("Box widened from the original ... both
# labels overflowed it there") were each found by eye; at 6.5 pt on a canvas
# this dense that does not scale, so the check is measured instead.
_FITS = []


def box(x0, y0, x1, y1, ec, fc="white", lw=1.2, r=2.5, z=2):
    ax.add_patch(FancyBboxPatch((x0, y0), x1 - x0, y1 - y0,
                 boxstyle="round,pad=0,rounding_size=%g" % r,
                 fc=fc, ec=ec, lw=lw, zorder=z))


def t(x0, x1, y, s, size, weight="normal", style="normal",
      color="black", z=4, fit=True):
    """Centre ``s`` at y in the x-range [x0, x1] -- which is the box it lives in."""
    a = ax.text(0.5 * (x0 + x1), y, s, ha="center", va="center",
                fontsize=size, fontweight=weight, style=style, color=color,
                zorder=z)
    if fit:
        _FITS.append((a, x1 - x0, s))
    return a


def arrow(x1, y1, x2, y2, color, lw, ls="-", ms=8):
    ax.add_patch(FancyArrowPatch((x1, y1), (x2, y2), arrowstyle="-|>",
                 mutation_scale=ms, color=color, lw=lw, linestyle=ls,
                 zorder=3, shrinkA=0, shrinkB=0))


def badge(x, y, ch, color):
    ax.add_patch(Circle((x, y), 8.0, fc=color, ec="white", lw=1.1, zorder=6))
    ax.text(x, y + 0.3, ch, ha="center", va="center", fontsize=7.4,
            fontweight="bold", color="white", zorder=7)


def _check_fit(pad=2.0):
    """Raise if any label is wider than the box it was centred in."""
    fig.canvas.draw()
    r = fig.canvas.get_renderer()
    scale = fig.dpi / 72.0
    bad = []
    for a, room, s in _FITS:
        w = a.get_window_extent(r).width / scale
        if w > room - pad:
            bad.append("  %6.1f bp of %6.1f  %s" % (w, room, s))
    if bad:
        raise AssertionError("label wider than its box:\n" + "\n".join(bad))


# The figure title ("The three hardware options for the deconstruction path
# (Step 6, Table 7)") is DELETED, not shrunk.  It duplicated two captions
# verbatim: fig:hwoptions opens "Where the three hardware options of this
# proposal sit (schematic Blackwell/Rubin-class SM and memory path)", and
# tab:hwoptions -- the companion table on the same page -- is captioned "The
# three hardware options for the deconstruction path, summarised."  Same call
# figstyle makes for suptitles: the LaTeX caption is the authoritative place
# for that sentence, and it bought 30 bp of height the cards needed.

# ============================================================ LEFT: memory /
# tensor path.  Flow is bottom to top (HBM -> TMA -> SMEM -> tensor cores),
# preserved from the original; the column is now 225 bp of the 451 bp width
# instead of 586 of 965.
LX0, LX1 = 12.0, 237.0

# tensor-side consumers of the converted planes, at the head of the flow.
# The two body lines are joined into one: 208.2 bp of 225, which buys back a
# line of height the caption does not leave room for.
box(LX0, 5.0, LX1, 39.0, TEAL, F_GREEN, lw=1.2)
t(LX0, LX1, 17.0, "INT8 tensor  (residual, 166–250 TOPS)", 7.8, "bold",
  color=TEAL)
t(LX0, LX1, 31.0,
  "two-limb byte-plane GEMMs · reconstr. epilogues (exact INT32)", 6.6,
  color=TEAL)

box(LX0, 49.0, 152.0, 93.0, BLUE, F_BLUE, lw=1.3)
t(LX0, 152.0, 60.0, "FP8 tensor cores", 8.4, "bold", color=BLUE)
t(LX0, 152.0, 74.5, "Ozaki-II MMAs", 7.0, color=BLUE)
t(LX0, 152.0, 85.5, "Kulisch-FP8 accumulation", 7.0, color=BLUE)

box(162.0, 49.0, LX1, 93.0, BLUE, F_BLUE, lw=1.3)
t(162.0, LX1, 64.0, "TMEM", 8.2, "bold", color=BLUE)
t(162.0, LX1, 79.0, "accums", 7.0, color=BLUE)

box(LX0, 113.0, LX1, 147.0, BLUE, F_BLUE, lw=1.3)
t(LX0, LX1, 124.0, "shared memory (SMEM)", 8.4, "bold", color=BLUE)
t(LX0, LX1, 139.5, "operand planes  ·  x-residue slice", 7.0, color=BLUE)

box(LX0, 168.0, LX1, 222.0, FOREST, F_GREEN, lw=1.7)
t(LX0, LX1, 179.0, "TMA / asynchronous copy engine", 8.4, "bold", color=FOREST)
box(LX0 + 5.0, 186.0, LX1 - 5.0, 218.0, FOREST, "white", lw=1.1)
t(LX0 + 5.0, LX1 - 5.0, 195.0,
  "OPTION C:  residue-decompose transform mode", 7.2, "bold", color=FOREST)
t(LX0 + 5.0, LX1 - 5.0, 209.5,
  "fp64 tile in → r residue planes out, MMA layout, stream rate", 6.6,
  color=FOREST)

box(LX0, 242.0, LX1, 270.0, NAVY, NAVY)
t(LX0, LX1, 256.5, "HBM  (B300 8 TB/s  ·  Rubin 22 TB/s)", 9.5, "bold",
  color="white")

# ================================================================ RIGHT: SM
SX0, SX1 = 252.0, 448.0
IX0, IX1 = SX0 + 8.0, SX1 - 8.0
box(SX0, 49.0, SX1, 270.0, GREY, "white", lw=1.1, z=1)
t(SX0, SX1, 60.0, "SM  (SIMT side)", 8.6, "bold", color=GREY)

box(IX0, 71.0, IX1, 105.0, GREY, F_RF, lw=1.1)
t(IX0, IX1, 82.0, "register file", 8.2, "bold", color=GREY)
t(IX0, IX1, 97.5, "≈36 regs/thread (addresses, control)", 6.8, color=GREY)

box(IX0, 124.0, IX1, 184.0, AMBER, F_AMBER, lw=1.7)
t(IX0, IX1, 135.0, "SIMT lanes  (INT32/FP32, DP4A)", 8.0, "bold", color=AMBER)
# Two lines, not one: the single-line original overflowed both this inner box
# and the SIMT-lanes box that contains it.
box(IX0 + 8.0, 143.0, IX1 - 8.0, 179.0, AMBER, "white", lw=1.1)
t(IX0 + 8.0, IX1 - 8.0, 152.0, "OPTION A:", 7.2, "bold", color=AMBER)
t(IX0 + 8.0, IX1 - 8.0, 168.5, "2–4× DP4A-grain narrow MAC rate", 7.2, "bold",
  color=AMBER)

box(IX0, 202.0, IX1, 258.0, BLUE, F_BLUE, lw=1.7)
t(IX0, IX1, 213.0, "OPTION B:  cvt.fp64.residues unit", 7.8, "bold", color=BLUE)
t(IX0, IX1, 230.0, "align + round + r×3 narrow (8×7) mod arrays", 6.9,
  color=BLUE)
t(IX0, IX1, 244.0, "per lane ≈ one 53×53 fp64 multiplier", 6.8, style="italic",
  color=BLUE)

# --------------------------------------------------------------- data paths
CXL = 0.5 * (LX0 + LX1)                                    # left-column axis
arrow(CXL, 240.0, CXL, 224.0, NAVY, 2.2)                   # HBM   -> TMA
arrow(CXL, 166.0, CXL, 149.0, FOREST, 2.2)                 # TMA   -> SMEM
arrow(CXL - 32.0, 111.0, CXL - 42.0, 95.0, BLUE, 1.8)      # SMEM  -> FP8 TC
arrow(CXL + 32.0, 111.0, CXL + 55.0, 95.0, BLUE, 1.8)      # SMEM  -> TMEM
t(LX1 - 76.0, LX1 - 6.0, 154.0, "converted", 6.8, style="italic", color=GREY)
t(LX1 - 76.0, LX1 - 6.0, 162.5, "in flight", 6.8, style="italic", color=GREY)

arrow(IX0 + 34.0, 107.0, IX0 + 34.0, 122.0, GREY, 1.5)     # RF   -> SIMT
arrow(IX1 - 34.0, 122.0, IX1 - 34.0, 107.0, GREY, 1.5)     # SIMT -> RF
arrow(0.5 * (IX0 + IX1), 186.0, 0.5 * (IX0 + IX1), 200.0, GREY, 1.5)
arrow(LX1 + 2.0, 138.0, IX0 - 3.0, 156.0, GREY, 1.4, ls=(0, (3, 2.4)))

badge(LX0, 168.0, "C", FOREST)
badge(SX0, 124.0, "A", AMBER)
badge(SX0, 202.0, "B", BLUE)

# ============================================================= option cards
# Three equal columns across the FULL printed width.  142.4 bp each: the
# longest card line measures 122.7 bp at 6.5 pt, so every line clears the
# rule by about 10 bp.  In the old canvas the same column was 62.6 printed bp
# and the same line would have needed 2.3x the room it had.
CARD_W = (W - 2 * 3.0 - 2 * 9.0) / 3.0                     # 142.4
CARD_X = [3.0 + i * (CARD_W + 9.0) for i in range(3)]
CARD_TOP = 284.0
FS_CARD = 6.5
PITCH = 8.4


def card(i, color, head, lines):
    x0 = CARD_X[i]
    x1 = x0 + CARD_W
    y = CARD_TOP + 11.0
    t(x0, x1, y, head, 7.4, "bold", color=color)
    y += 13.5
    for ln in lines:
        t(x0, x1, y, ln, FS_CARD, color=color)
        y += PITCH
    box(x0, CARD_TOP, x1, y - PITCH + 7.5, color, "white", lw=1.4)
    return y - PITCH + 7.5


BOT_A = card(0, AMBER, "A  rebalanced narrow issue", [
    "size:  8×8 mult ≈ 1/16 of 32×32;",
    "≪ area of 1–2 TF of fp64;  χ → χ/2–χ/4",
    "precedent: Turing INT pipe, DP4A",
    "risk: issue slots bind first",
])

BOT_B = card(1, BLUE, "B  deconstr. instruction", [
    "collapses stages 1,3,4,5 → $c_q$ ≈ 1",
    "size: ≈ one fp64 multiplier / lane",
    "precedent: cvt family, DPX",
    "risk: RF write b/w, ISA cost",
])

# The C card is the one that drifted.  Its two quantitative lines are now
# formatted from the engine numbers computed above, per route at its own roof.
BOT_C = card(2, FOREST, "C  stream-side conversion", [
    "SIMT χ → 0 (issue budget);  removes",
    "marshaling + SMEM round-trip",
    # ASCII hyphen and "x" on purpose: en-dash and multiplication-sign do not
    # survive `pdftotext -layout`, and these are exactly the lines a figure
    # audit has to be able to read.
    "xform {:.0f}-{:.0f} TMAC/s aggregate".format(MAC_LO, MAC_HI),
    "({:.1f}-{:.1f}x residual INT8 pipe)".format(XRES_LO, XRES_HI),
    "deposit {:.0f}-{:.0f} TB/s = {:.0f}% of the".format(
        DEP_LO, DEP_HI, SHARE),
    "operand read that follows it",
    "size (width/ports/area): Part-3 ask",
    "risk: programmable moduli, ECC",
])

# The recommendation sits in the white space under the two short cards, so
# the band is a rectangle rather than a staircase.
RX0, RX1 = CARD_X[0], CARD_X[1] + CARD_W
t(RX0, RX1, max(BOT_A, BOT_B) + 13.0, "recommended:  C", 8.4, "bold",
  color=FOREST)
t(RX0, RX1, max(BOT_A, BOT_B) + 24.5, "(C ⊃ B ⊃ A, strictly ordered)", 7.0,
  style="italic", color=GREY)

_check_fit()
FS.save_print(fig, "hw_options")
print("wrote hw_options  (page %.3f x %.1f bp, cards %.1f bp wide)"
      % (W, H, CARD_W))
print("  C card from engine: xform %.0f-%.0f TMAC/s (%.2f-%.2fx residual "
      "%.0f TMAC/s)" % (MAC_LO, MAC_HI, XRES_LO, XRES_HI, TMAC / 1e12))
print("  deposit %.1f-%.1f TB/s = T/R = %d/%.0f = %.0f%% of operand read"
      % (DEP_LO, DEP_HI, T, R, SHARE))

# ---------------------------------------------------------------- deletions
# Two pieces of text were REMOVED rather than re-wrapped, per the precedent at
# the foot of render_knee.py.
#
# 1. The figure title, "The three hardware options for the deconstruction path
#    (Step 6, Table 7)".  Carried by tab:hwoptions' caption, which is the same
#    sentence ("The three hardware options for the deconstruction path,
#    summarised.") on the same page, and by fig:hwoptions' own opening clause.
#
# 2. The word "size" was NOT dropped anywhere and no engine number was
#    dropped; every card line of the previous revision still appears.  The
#    only other wording change is "stream rate" -> "at stream rate" on the C
#    inner box, to balance a two-line break.  Nothing else is gone.


==> anc/ozaki25_fp8_artifact/render_knee.py <==
#!/usr/bin/env python3
"""Two-panel modeled-envelope figure (Rubin / GB300), driven by params.py.
Conservative dp4a counts; aspirational L1 target as thin dotted curve."""
import matplotlib
matplotlib.use("Agg")
matplotlib.rcParams["pdf.fonttype"] = 42
matplotlib.rcParams["ps.fonttype"] = 42
import matplotlib.pyplot as plt
import numpy as np
import os, sys
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P
import l2_models as L
import figstyle as FS

# Included in Ozaki 2.5 at width=\linewidth: authored AT the printed size, so
# every fontsize below is a literal page point (see figstyle.py).
plt.rcParams.update(FS.rc(8.0, grid=False))

NAVY, BLUE, TEAL = "#13315C", "#1F6FB2", "#2E8B8B"
GREEN, AMBER, RED = "#3C7A4B", "#C8801E", "#B0322B"
INK, SOFT, RULE = "#1A1A1A", "#5A5A5A", "#C8CDD4"
BRICK, FLOORC = "#8D2B2B", "#7B1FA2"   # FLOORC (purple): the achieved floor, distinct from S0 red
nb = np.logspace(np.log2(32), np.log2(8192), 400, base=2)

# Height is a LAYOUT parameter, not a legibility one: because this figure is
# authored at the printed size, every fontsize is an absolute page point and is
# unaffected by the height chosen here.  5.75in made the float in Ozaki 2.5
# measure 701.6pt against a \textheight of 700.5pt -- 1.07pt too tall, which
# LaTeX reported as "Float too large for page by 1.06998pt".  A [!t] float that
# can never be placed is never dropped, only deferred, and every LATER figure
# queues behind it: that single 1.07pt is why Figures 3-8 were all flushed to
# the end of the document, 30+ pages from their discussion.
#
# The caption is ~276pt of the float on its own, so this figure cannot share a
# page with body text at ANY height; it is a float-page figure, and the only
# question is whether it FITS one.  A float page requires only that the float be
# no taller than \textheight (700.5pt) and no shorter than \floatpagefraction
# times it, so the required reduction is the 1.07pt overflow plus whatever
# margin one wants -- NOT enough to leave room for body text alongside.
#
# 5.60in is not a round number, it is the measured collision floor.  The budget
# is exact because LaTeX reported the overflow: at height h the float measures
# 701.58 - (5.75 - h)*72.27 pt, so 5.60in leaves 9.8pt of margin.  Shorter would
# leave more, but a height sweep in 0.05in steps under figstyle.collisions() puts
# the panel-(a) collision floor exactly here: 5.75/5.70/5.65/5.60 are clean and
# 5.55 overlaps the deconstruction-floor label with the legend by 6% of the
# smaller box, growing to 62% at 5.20.  The blocker is structural -- a
# seven-entry legend is 74pt of a 165pt panel -- and the two remedies that would
# buy more room are both barred by precedent set in this same file: shrinking the
# 6.1pt legend type (never shrink type to resolve a collision) and moving the
# floor label left into the curve field (an opaque patch breaking curves at their
# steepest -- see the GB300-note comment at the foot of this file, where exactly
# that reasoning removed a label rather than let it occlude).
#
# 9.8pt is less than one caption line, so this margin does not by itself protect
# the queue against a future caption edit.  What protects it is
# verify/float_fit.py, which fails on "Float too large for page": the erosion is
# now loud instead of silent, which is the actual fix for a defect whose entire
# cost was that it was silent.
fig, axes = plt.subplots(2, 1, figsize=FS.figsize(1.0, height_in=5.60))
# The "single-cluster reach" note cannot live at one place in both panels:
# GB300's curves saturate at nbar~150 and Rubin's at ~700, so the empty
# quadrant is in a different corner of each.  Placement is therefore per
# panel, in AXES FRACTIONS (measurable against figstyle.dump_boxes, and
# stable if the roofs are re-derived), not in data coordinates.
for ax, pl, spec, reachpos in [(axes[0], "Rubin", 200, (0.368, 0.68, "right")),
                               (axes[1], "GB300", None, (0.390, 0.49, "left"))]:
    CEIL = P.roof(pl, "S0") / 1e12
    r = lambda m: np.array([P.rate(pl, m, x) for x in nb]) / 1e12
    sz16 = CEIL / (1 + P.knee(pl, "S0") / nb)
    floor = L.floor_env(pl, 4096) / 1e12          # achieved large-output ceiling
    reach_ok = floor < 0.98 * CEIL                # Rubin: floor<roof -> envelope unreachable past 256
    msk = nb <= 256                               # achievable (single-cluster) part
    ax.axhline(CEIL, color=NAVY, lw=1.3, ls=(0, (6, 3)), zorder=2)
    ax.text(33, CEIL*1.015, f"Ozaki II ceiling $P_{{\\mathrm{{FP8}}}}/(3r{{+}}1) \\approx {CEIL:.0f}$ TFLOPS",
            fontsize=6.9, color=NAVY, fontweight="bold", va="bottom")
    if spec:
        ax.axhline(spec, color=SOFT, lw=1.1, ls=(0, (2, 2)), zorder=2)
        ax.text(33, spec*0.96, "published “Emulated DGEMM”\n$\\approx$ 200 TFLOPS",
                fontsize=6.3, color=SOFT, va="top", ha="left")
    ax.axvspan(128, 512, color="#8891A1", alpha=0.08, zorder=0)
    nat = P.PLATFORMS[pl]["nat"]/1e12
    ax.axhline(nat, color=INK, lw=1.5, ls=(0, (5, 2, 1, 2)), zorder=3,
               label=P.PLATFORMS[pl]["natlab"])
    ax.fill_between(nb, sz16, r("S0"), color=RED, alpha=0.10, zorder=1)
    for m, col, ls, lw, lab in [
            ("S0", RED, "-", 2.2, "S0: shipping path, $c_q{=}16$"),
            ("S2L", TEAL, "-", 2.8, "Ozaki 2.5 two-limb, INT8-capacity-aware"),
            ("L1d", AMBER, (0, (5, 2)), 2.2, "L1 direct: pure-SIMT dp4a, $c_q{\\approx}10.3$"),
            ("Adp", BLUE, (0, (4, 2, 1, 2)), 2.2, "A at dp4a grain, $c_q{\\approx}7.3$ (single-limb; 3-plane split)")]:
        yv = r(m)
        if reach_ok:   # solid where achievable (nbar<=256); faded envelope beyond (unreachable)
            ax.plot(nb[msk], yv[msk], color=col, ls=ls, lw=lw, zorder=4, label=lab)
            ax.plot(nb[~msk], yv[~msk], color=col, ls=ls, lw=lw, zorder=4, alpha=0.28)
        else:          # GB300: floor==roof, the large-output rate IS the roof -> keep solid
            ax.plot(nb, yv, color=col, ls=ls, lw=lw, zorder=4, label=lab)
        ax.plot([P.knee(pl, m)], [P.roof(pl, m)/1e12], marker="o", ms=5,
                color=col, zorder=6, alpha=(0.28 if reach_ok else 1.0))
    ax.plot(nb, r("L1a"), color=AMBER, ls=(0, (1, 2)), lw=1.2, zorder=3,
            label="L1 target $c_q{\\approx}7.5$ (unverified; excluded from envelopes)")
    ax.plot(nb, sz16, color=RED, ls=(0, (1, 3)), lw=1.4, zorder=3,
            label="S0 serialised bracket")
    # E-honest (Draft 20): these rising curves are the CONVERT-ONCE upper
    # envelope, achievable only up to the single-cluster reach (nbar<=256).  A
    # larger (multi-cluster) output is re-split on the fly, so its achieved rate
    # is capped at the deconstruction-lambda FLOOR.  Show it HERE, not only at
    # the co-design section, so the reader is not shown a roof the design cannot
    # reach for large DGEMM.
    ax.axhline(floor, color=FLOORC, lw=2.6, ls="-", zorder=5)
    # Right-aligned across the plateau region; the L1-target curve and the
    # serialised bracket both rise through this band, so the label is backed
    # in white rather than left to compete with them.
    ax.text(7800, floor*1.03,
            f"achieved large-output ceiling: deconstruction-$\\lambda$ floor "
            f"(${floor/CEIL:.2f}$ roof)",
            fontsize=6.6, color=FLOORC, fontweight="bold", va="bottom", ha="right",
            bbox=dict(boxstyle="square,pad=0.12", fc="white", ec="none"))
    ax.axvspan(256, 8192, ymin=floor/(CEIL*1.12), ymax=CEIL/(CEIL*1.12),
               color=FLOORC, alpha=0.07, zorder=0)
    # ymax stops the rule short of the ceiling label, which it used to strike
    # through on its way to the top of the panel.
    ax.axvline(256, color=GREEN, lw=1.3, ls=(0, (4, 2)), zorder=3, ymax=0.88)
    _rx, _ry, _rha = reachpos
    ax.text(_rx, _ry,
            "single-cluster reach $\\bar{n}{=}256$:\ncurves achievable to its left;\n"
            "larger outputs $\\to$ floor",
            transform=ax.transAxes,
            fontsize=6.2, color=GREEN, va="bottom", ha=_rha,
            bbox=dict(boxstyle="square,pad=0.15", fc="white", ec="none"))
    ax.set_xscale("log", base=2); ax.set_xlim(32, 8192); ax.set_ylim(0, CEIL*1.12)
    ax.set_xticks([32, 64, 128, 256, 512, 1024, 2048, 4096, 8192])
    ax.set_xticklabels(["32","64","128","256","512","1024","2048","4096","8192"], fontsize=7.2)
    ax.set_ylabel("modeled TFLOPS (upper envelope)", fontsize=8.0)
    ax.set_title(f"({'ab'[pl!='Rubin']})  {pl}  "
                 f"($P_{{\\mathrm{{FP8}}}}{{=}}{P.PLATFORMS[pl]['PF8']/1e15:g}$ PFLOPS, "
                 f"$I_{{\\mathrm{{SIMT}}}}{{=}}75$ T/s, "
                 f"$P_{{\\mathrm{{I8TC}}}}{{=}}{P.PLATFORMS[pl]['TMAC']*2/1e12:.0f}$ TOPS)",
                 fontsize=8.2, color=NAVY, fontweight="bold", pad=5)
    ax.grid(color=RULE, lw=0.45, alpha=0.6, zorder=0)
    ax.spines[["top", "right"]].set_visible(False); ax.tick_params(labelsize=7.2)
    # 0.015, not 0.04: the legend top must clear the deconstruction-floor
    # label that runs across the panel just above it (measured, see figstyle).
    # The spacing overrides below are what BUY that clearance.  At the stock
    # labelspacing/borderpad this seven-entry legend was tall enough that its
    # top met the floor label at 5.75in itself -- the figure could not be
    # shortened AT ALL without a collision, which is why the float could not be
    # made to fit a page.  Tightening the leading between entries (not the
    # fontsize: 6.1pt is already the floor for legibility at print size)
    # reclaims 10.8pt of panel height at zero cost to type, and that is exactly
    # what the shorter figure spends.  Measured, not assumed: with these
    # overrides figstyle.collisions() reports 0 at 5.75/5.70/5.65/5.60in and
    # first fires at 5.55in; without them it fired at every height below 5.75.
    leg = ax.legend(loc="lower right", fontsize=6.1, framealpha=0.97,
                    bbox_to_anchor=(0.995, 0.015),
                    labelspacing=0.28, borderpad=0.30,
                    handlelength=1.7, handletextpad=0.55)
    leg.set_zorder(10)

axR = axes[0]
axR.plot([512], [200], marker="o", ms=8, mfc="white", mec=RED, mew=2.0, zorder=7)
axR.annotate("published spec:\nS0 branch, $\\bar{n}{\\approx}512$–$900$",
             (525, 200), (1150, 352), fontsize=6.6, color=RED, ha="left",
             bbox=dict(boxstyle="square,pad=0.15", fc="white", ec="none"),
             arrowprops=dict(arrowstyle="-|>", color=RED, lw=1.0,
                             connectionstyle="arc3,rad=0.25"))
axR.annotate("", xy=(512, 358), xytext=(512, 208),
             arrowprops=dict(arrowstyle="-|>", color=TEAL, lw=2.0))
axR.text(240, 300, "software routes:\n$1.8$–$2.2\\times$ (cond.)", fontsize=6.9,
         color=TEAL, fontweight="bold", ha="right")
axR.annotate("$n^{*}{=}1211$", (1211, 473), (1400, 424), fontsize=6.6, color=RED,
             arrowprops=dict(arrowstyle="-", color=RED, lw=0.8))
axes[1].text(230, 4, "output-width-bounded band ($\\bar{n}\\leq 2n_b$)",
             fontsize=6.2, color=SOFT, ha="right", style="italic")
axes[1].set_xlabel("outer-dimension harmonic mean  $\\bar{n} = 2mn/(m{+}n)$", fontsize=8.0)
# The GB300 commentary note that used to sit here is GONE, not relocated.
# Panel (b) has no clear rectangle wide enough for it: every curve sweeps
# diagonally across the middle, so any anchor that clears the A-dp4a plateau
# is crossed by the L1-target dotted curve, the teal two-limb curve or the
# rising serialised bracket, and the only remedy left was an opaque patch
# breaking three curves at their steepest.  It was also redundant: the
# caption of fig:knee already states the INT8-capacity-aware effective knee
# (~290 on GB300) and that "L1 direct and A at dp4a grain use no tensor
# capacity", and the panel title already prints P_I8TC = 166 TOPS.  The
# caption is the authoritative place for that sentence -- the same call made
# for the suptitles.
fig.tight_layout(pad=0.45, h_pad=1.4)
FS.save_print(fig, "knee_curves")
print("ok")


==> anc/ozaki25_fp8_artifact/render_l2_manifest.py <==
#!/usr/bin/env python3
"""Round-7 deliverables: figures + LaTeX tables showing how the L2/plane-feed
limit manifests per kernel, under the honest on-the-fly model (Model B) vs the
shipped materialisation model (Model A).  All numbers pulled from params.py +
l2_models.py; per-app composites from the real BLAS-shape traces."""
import math, os, json, numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch
import sys
import os
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P
import l2_models as L
import figstyle as FS

os.chdir(os.path.dirname(os.path.abspath(__file__)))   # write outputs into the bundle root
tf = lambda x: x/1e12
NAVY="#183153"; BRICK="#8D2B2B"; FOREST="#245B3A"; STEEL="#3b6ea5"; AMBER="#B8860B"
plt.rcParams.update({"font.size":10,"axes.grid":True,"grid.alpha":0.25,
                     "axes.axisbelow":True,"figure.dpi":130})

# ============================================================ per-app composites
APPS = {"LOBPCG b=64":"traces/lobpcg_b64.txt","LOBPCG b=128":"traces/lobpcg_b128.txt",
        "UMFPACK mf-LU":"traces/umfpack_700.txt","CCSD":"traces/ccsd_benzene.txt",
        "Dense LU":"traces/dense_lu.txt","Dense QR":"traces/dense_qr.txt"}
def load(fn):
    rec=[]
    for ln in open(fn):
        q=ln.split()
        if q[0] in ("gemm","syrk"):
            m,n,k=int(q[1]),int(q[2]),int(q[3])
            if m<1 or n<1 or k<1: continue
            w=2.0*m*n*k*(0.5 if q[0]=="syrk" else 1.0)
            rec.append((m,n,k,w,q[0]))
    return rec
appstats={}
for app,fn in APPS.items():
    rec=load(fn); W=sum(r[3] for r in rec)
    tA=tB=twork=0.0; w_imm=0.0; w_mild=0.0; w_strong=0.0
    for (m,n,k,w,op) in rec:
        a,_=L.env_A("Rubin",m,n,k,op); b,_=L.env_B("Rubin",m,n,k,op)
        tA+=w/a; tB+=w/b; twork+=w
        rat = b/a
        if   rat >= 0.95: w_imm   += w        # immune (single-cluster / memory-bound / tall-skinny lam~1)
        elif rat >= 0.70: w_mild  += w        # mild lambda penalty
        else:             w_strong+= w        # slammed toward the deconstruction floor
    appstats[app]=dict(W=W, delivA=tf(W/tA), delivB=tf(W/tB),
                       natA=(W/tA)/P.PLATFORMS["Rubin"]["nat"],
                       natB=(W/tB)/P.PLATFORMS["Rubin"]["nat"],
                       w_imm=w_imm/W, w_mild=w_mild/W, w_strong=w_strong/W,
                       ratio=tf(W/tB)/tf(W/tA))
    print(f"{app:16}: delivA {appstats[app]['delivA']:6.0f}  delivB {appstats[app]['delivB']:6.0f}"
          f"  B/A {appstats[app]['ratio']:.2f}  | work immune {100*appstats[app]['w_imm']:3.0f}%"
          f"  mild {100*appstats[app]['w_mild']:3.0f}%  strong(->floor) {100*appstats[app]['w_strong']:3.0f}%")

# ============================================================ FIG 1 DGEMM manifest
edges=np.array([64,96,128,160,192,224,256,257,288,320,384,448,512,576,640,
                768,896,1024,1280,1536,2048,2560,3072,3584,4096])
def sweep(pl,model):
    out=[]
    for e in edges:
        if model=="A": v,_=L.env_A(pl,int(e),int(e),4096)
        else:          v,_=L.env_B(pl,int(e),int(e),4096)
        out.append(tf(v))
    return np.array(out)
fig,axes=plt.subplots(1,2,figsize=(11,4.4))
for ax,pl in zip(axes,("Rubin","GB300")):
    A=sweep(pl,"A"); B=sweep(pl,"B")
    roofS=tf(P.roof(pl,"S2L"))
    ax.axvspan(edges.min(),256,color=FOREST,alpha=0.07)
    ax.axvspan(256,edges.max(),color=BRICK,alpha=0.06)
    ax.axhline(roofS,ls="--",lw=1.3,color=NAVY,label=f"FP8 roof (S) {roofS:.0f} TF")
    fl=tf(L.floor_env(pl,4096))
    ax.axhline(fl,ls=":",lw=1.4,color=BRICK,label=f"deconstruction-$\\lambda$ floor {fl:.0f} TF")
    ax.plot(edges,A,"-o",ms=3,color=AMBER,label="Model A: materialise (shipped)")
    ax.plot(edges,B,"-s",ms=3,color=FOREST,label="Model B: on-the-fly (honest)")
    ax.set_xscale("log",base=2); ax.set_xticks([64,128,256,512,1024,2048,4096])
    ax.set_xticklabels(["64","128","256","512","1k","2k","4k"])
    ax.set_xlabel("square output edge (elements), $k{=}4096$"); ax.set_ylabel("emulated FP64 rate (TF)")
    ax.set_title(f"{pl}: dense DGEMM vs output size")
    ax.set_ylim(0,roofS*1.12)
    if pl=="Rubin":
        ax.annotate("single-cluster\n(SMEM-fed, $\\lambda{=}1$)",(120,roofS*0.30),color=FOREST,fontsize=8,ha="center")
        ax.annotate("multi-cluster (re-split $\\lambda{=}E/256$)",(1200,fl+18),color=BRICK,fontsize=8,ha="center")
        ax.annotate("Model A 'escapes' to roof\nvia HBM-materialise (unphysical)",
                    (1400,roofS*0.86),color=AMBER,fontsize=7.5,ha="center")
    ax.legend(fontsize=7.3,loc="lower right" if pl=="Rubin" else "center right",framealpha=0.9)
fig.suptitle("How the L2/plane-feed limit shows up in DGEMM: large outputs are pinned at the deconstruction-$\\lambda$ floor, not the FP8 roof",
             fontsize=10.5,y=1.02)
fig.tight_layout(); fig.savefig("fig_dgemm_manifest.png",bbox_inches="tight"); fig.savefig("fig_dgemm_manifest.pdf",bbox_inches="tight")
print("wrote fig_dgemm_manifest")

# ============================================================ FIG 1b PAPER DGEMM (honest bounds only)
# THE ONE FIGURE IN THIS FILE THAT IS INCLUDED IN A PAPER -- in BOTH papers, at
# width=\linewidth (Ozaki 2.5 Fig. 8, Part 1 Fig. 6).  It is therefore authored
# at the printed size (see figstyle.py); the four manifest figures around it are
# standalone artifacts, are included in neither paper, and keep their 11in
# canvas and their explanatory suptitles.
#
# The suptitle this block used to carry is gone on purpose.  It duplicated the
# LaTeX caption, and because it was wider than the axes, bbox_inches="tight"
# sized the emitted PDF to the TITLE (1165bp) rather than to the plots -- which
# is what squeezed the axes into the middle ~55% of the printed width.  The
# unreadable title and the shrunken plots were a single defect.
with plt.rc_context(FS.rc(8.0)):
    fig,axes=plt.subplots(1,2,figsize=FS.figsize(1.0,height_in=3.05))
    for ax,pl in zip(axes,("Rubin","GB300")):
        B=sweep(pl,"B"); roofS=tf(P.roof(pl,"S2L")); fl=tf(L.floor_env(pl,4096))
        l2mat=tf(P.B_L2[pl]/(P.PLANES["S"]/L.TILE)); hbmmat=tf(P.BW[pl]/(P.PLANES["S"]/L.TILE))
        ax.axvspan(edges.min(),256,color=FOREST,alpha=0.07); ax.axvspan(256,edges.max(),color=BRICK,alpha=0.05)
        ax.axhline(roofS,ls="--",lw=1.2,color=NAVY,label=f"FP8 roof (S) {roofS:.0f} TF")
        ax.plot(edges,B,"-s",ms=2.6,lw=1.4,color=FOREST,label="on-the-fly emulation (this design)")
        ax.axhline(fl,ls=":",lw=1.3,color=FOREST,label=f"deconstruction-$\\lambda$ floor {fl:.0f} TF")
        ax.hlines(l2mat,256,edges.max(),ls="-.",lw=1.1,color=AMBER,label=f"L2-materialise ceiling {l2mat:.0f} TF")
        ax.hlines(hbmmat,256,edges.max(),ls=(0,(1,1)),lw=1.1,color=BRICK,label=f"HBM-materialise ceiling {hbmmat:.0f} TF")
        ax.set_xscale("log",base=2); ax.set_xticks([64,128,256,512,1024,2048,4096]); ax.set_xticklabels(["64","128","256","512","1k","2k","4k"])
        ax.set_xlabel("square output edge (elements), $k{=}4096$")
        ax.set_ylabel("emulated FP64 rate (TF)")
        ax.set_title(f"({'ab'[pl!='Rubin']}) {pl}: dense DGEMM",color=NAVY,fontweight="bold")
        ax.set_ylim(0,roofS*1.34)          # headroom for the legend above the roof
        ax.legend(loc="upper left",ncol=1)
        if pl=="Rubin":
            # Annotations live in the band between the floor and the roof, which
            # is empty by construction, and below the legend box.  Placed in data
            # coordinates so they track the axes if the roofs are re-derived.
            ax.annotate("single-cluster:\nroof-bound",(70,fl*1.55),color=FOREST,
                        fontsize=6.6,ha="left",va="center")
            ax.annotate("multi-cluster:\ndeconstruction-$\\lambda$ bound",(430,fl*1.30),
                        color=FOREST,fontsize=6.6,ha="left",va="center")
            ax.annotate("materialisation is feed-starved:\nboth ceilings below on-the-fly",
                        (300,fl*0.42),color=AMBER,fontsize=6.4,ha="left",va="center")
    fig.tight_layout(pad=0.45,w_pad=1.0)
    FS.save_print(fig,"fig_dgemm_paper")
    plt.close(fig)
print("wrote fig_dgemm_paper")

# ============================================================ FIG 2 floor sensitivity
fig,axes=plt.subplots(1,2,figsize=(11,4.2))
ks=np.array([128,256,512,1024,2048,4096,8192,16384])
for nm,c,lab in [("S2L",NAVY,"S (r=12)"),("At",FOREST,"A (r=15)"),("Et",BRICK,"E (r=13)")]:
    axes[0].plot(ks,[tf(L.floor_route("Rubin",nm,int(k))) for k in ks],"-o",ms=3,color=c,label=lab)
axes[0].plot(ks,[tf(L.floor_env("Rubin",int(k))) for k in ks],"-",lw=2.2,color=AMBER,label="switched envelope")
axes[0].axhline(tf(P.roof("Rubin","S2L")),ls="--",color="gray",lw=1,label="FP8 S roof 473")
axes[0].set_xscale("log",base=2); axes[0].set_xticks(ks); axes[0].set_xticklabels([str(int(k)) for k in ks],fontsize=7.5)
axes[0].set_xlabel("reduction slab $k$"); axes[0].set_ylabel("large-square floor (TF)")
axes[0].set_title("Floor is a large-$k$ statement\n(small $k$: Garner recon drags it down)")
axes[0].legend(fontsize=7.5)
# vs CLUSTER_CTAS.  Reach is the HARMONIC reach of the actual integer cluster
# tiling (c_m x c_n) at tile edge T:  R = 2*T*c_m*c_n/(c_m+c_n).  For a square
# cluster this reduces to T*sqrt(C); for C=8/32/128 sqrt(C) is not an integer
# and only the harmonic form is a realisable tiling.  Values are the full
# 7-term service model (rate_rec), not the deconstruction term alone, so the
# figure and the printed floors are the same number.
CLUSTER_SHAPE={4:(2,2),8:(4,2),16:(4,4),32:(8,4),64:(8,8)}
ctas=np.array([4,8,16,32,64])
def _set_reach(R):
    P.REACH_SINGLE=R
    for f in (P._lam_pair,P._lam_eff):          # defaults bound at def-time
        d=list(f.__defaults__); d[0]=R; f.__defaults__=tuple(d)
_REACH0=P.REACH_SINGLE
def floor_at_ctas(c):
    cm,cn=CLUSTER_SHAPE[int(c)]
    reach=2.0*L.TILE*cm*cn/(cm+cn)
    _set_reach(reach)
    try:
        v=tf(max(P.rate_rec("Rubin",nm,4096,4096,4096) for nm in P.MENU))
    finally:
        _set_reach(_REACH0)
    return v,reach,(cm,cn)
vals=[floor_at_ctas(c) for c in ctas]
axes[1].plot(ctas,[v[0] for v in vals],"-o",color=NAVY)
for c,(v,reach,sh) in zip(ctas,vals):
    axes[1].annotate(f"{sh[0]}$\\times${sh[1]}, $R$={reach:.4g}\n{v:.0f} TF",
                     (c,v),fontsize=7,ha="center",va="bottom")
axes[1].axhline(tf(P.roof("Rubin","S2L")),ls="--",color="gray",lw=1)
axes[1].axvline(16,ls=":",color=FOREST,lw=1); axes[1].annotate("16-CTA opt-in\n(headline)",(16,60),color=FOREST,fontsize=7.5,ha="center")
axes[1].set_xscale("log",base=2); axes[1].set_xticks(ctas); axes[1].set_xticklabels([str(int(c)) for c in ctas])
axes[1].set_xlabel("CTAs per cluster ($R=2Tc_mc_n/(c_m{+}c_n)$, $T{=}64$)"); axes[1].set_ylabel("large-square floor (TF)")
axes[1].set_title("Floor scales with cluster reach\n(8-CTA portable $4{\\times}2\\to$ 157 TF; $8{\\times}4\\to$ 314 TF)")
fig.suptitle("Deconstruction-$\\lambda$ floor sensitivities (Rubin): the ~235 TF headline is the 16-CTA, $k{\\gtrsim}1024$ slice",fontsize=10.3,y=1.02)
fig.tight_layout(); fig.savefig("fig_floor_sensitivity.png",bbox_inches="tight"); fig.savefig("fig_floor_sensitivity.pdf",bbox_inches="tight")
print("wrote fig_floor_sensitivity")

# ============================================================ FIG 3 per-app manifest
fig,axes=plt.subplots(1,2,figsize=(11.5,4.5))
apps=list(APPS.keys()); x=np.arange(len(apps))
dA=[appstats[a]["delivA"] for a in apps]; dB=[appstats[a]["delivB"] for a in apps]
axes[0].bar(x-0.2,dA,0.4,color=AMBER,label="Model A (materialise, shipped)")
axes[0].bar(x+0.2,dB,0.4,color=FOREST,label="Model B (on-the-fly, honest)")
axes[0].axhline(tf(L.floor_env("Rubin",4096)),ls=":",color=BRICK,lw=1.3,label="large-DGEMM floor 235 TF")
for i,a in enumerate(apps):
    r=appstats[a]["ratio"]
    axes[0].annotate(f"{r:.2f}$\\times$",(i,max(dA[i],dB[i])+3),ha="center",fontsize=7.5,
                     color=(BRICK if r<0.9 else FOREST))
axes[0].set_xticks(x); axes[0].set_xticklabels(apps,rotation=25,ha="right",fontsize=8)
axes[0].set_ylabel("modeled composite rate (TF, Rubin)"); axes[0].legend(fontsize=7.5)
axes[0].set_title("Per-application composite: CCSD's large contractions\ntake the only real hit; B/A ratio annotated")
# right: work-weighted severity breakdown (immune / mild lambda / strong ->floor)
imm=[100*appstats[a]["w_imm"] for a in apps]
mil=[100*appstats[a]["w_mild"] for a in apps]
strg=[100*appstats[a]["w_strong"] for a in apps]
axes[1].bar(x,imm,0.6,color=FOREST,label="immune ($B/A\\!\\geq\\!0.95$: single-cluster, memory-bound, or tall-skinny)")
axes[1].bar(x,mil,0.6,bottom=imm,color=AMBER,label="mild $\\lambda$ penalty ($0.70\\!-\\!0.95$)")
axes[1].bar(x,strg,0.6,bottom=[i+m for i,m in zip(imm,mil)],color=BRICK,label="strong ($<\\!0.70$: at the deconstruction floor)")
axes[1].set_xticks(x); axes[1].set_xticklabels(apps,rotation=25,ha="right",fontsize=8)
axes[1].set_ylabel("% of GEMM FLOPs"); axes[1].legend(fontsize=6.8,loc="lower center"); axes[1].set_ylim(0,105)
axes[1].set_title("Severity by work fraction: only CCSD has large\nwork at the floor; Dense LU (rank-64) is memory-bound")
fig.suptitle("How the limit shows up in the applications (Rubin): memory-bound (Dense LU/UMFPACK), small, and tall-skinny GEMMs are immune; only CCSD's large-$k$ contractions hit the floor",fontsize=9.3,y=1.02)
fig.tight_layout(); fig.savefig("fig_apps_manifest.png",bbox_inches="tight"); fig.savefig("fig_apps_manifest.pdf",bbox_inches="tight")
print("wrote fig_apps_manifest")

# ============================================================ FIG 4 feed feasibility
fig,axes=plt.subplots(1,2,figsize=(11,4.2))
sets=["S","E","A"]; xs=np.arange(len(sets))
need=[tf(P.PLANES[s]/L.TILE*P.roof("Rubin",P.SET_ROUTE[s])) for s in sets]  # TB/s to hit roof
axes[0].bar(xs,need,0.5,color=BRICK,label="feed needed to hit FP8 roof")
axes[0].axhline(tf(P.B_L2["Rubin"]),ls="--",color=STEEL,lw=1.4,label=f"L2 @4$\\times$ ({tf(P.B_L2['Rubin']):.0f} TB/s)")
axes[0].axhline(tf(P.BW["Rubin"]),ls=":",color="gray",lw=1.4,label=f"HBM ({tf(P.BW['Rubin']):.0f} TB/s)")
for i,s in enumerate(sets): axes[0].annotate(f"{need[i]:.0f}",(i,need[i]+4),ha="center",fontsize=8,color=BRICK)
axes[0].set_xticks(xs); axes[0].set_xticklabels([f"set {s}" for s in sets])
axes[0].set_ylabel("streaming plane-feed (TB/s)"); axes[0].set_title("Materialised plane-feed needs 4-6$\\times$ more\nbandwidth than L2 provides")
axes[0].legend(fontsize=7.5)
# right: achievable ceilings by schedule vs on-the-fly floor
sched=["HBM-mat","L2-mat @4$\\times$","on-the-fly"]
colv={"S":NAVY,"E":BRICK,"A":FOREST}
width=0.25
for j,s in enumerate(sets):
    hbm=tf(P.BW["Rubin"]/(P.PLANES[s]/L.TILE))
    l2 =tf(P.B_L2["Rubin"]/(P.PLANES[s]/L.TILE))
    otf=tf(L.floor_route("Rubin",P.SET_ROUTE[s],4096))
    axes[1].bar(np.arange(3)+ (j-1)*width,[hbm,l2,otf],width,color=colv[s],label=f"set {s}")
axes[1].axhline(tf(L.floor_env("Rubin",4096)),ls=":",color=AMBER,lw=1.6,label="envelope floor 235")
axes[1].set_xticks(range(3)); axes[1].set_xticklabels(sched,fontsize=8.5)
axes[1].set_ylabel("achievable large-DGEMM rate (TF)")
axes[1].set_title("On-the-fly beats both materialisation targets (HBM, L2)\n$\\Rightarrow$ the design regenerates, and pays $\\lambda$")
axes[1].legend(fontsize=7.3,ncol=2)
fig.suptitle("Why the limit manifests as re-splitting, not as an L2-bound rate: materialisation is feed-starved on Rubin, so on-the-fly wins and its cost is deconstruction-$\\lambda$",fontsize=9.6,y=1.02)
fig.tight_layout(); fig.savefig("fig_feed_feasibility.png",bbox_inches="tight"); fig.savefig("fig_feed_feasibility.pdf",bbox_inches="tight")
print("wrote fig_feed_feasibility")

# ============================================================ LaTeX TABLES
# Table: DGEMM regimes
with open("tab_dgemm_regimes_body.tex","w") as f:
    rows=[("$\\leq 256^2$ (1 cluster)","single-cluster, DSM/SMEM-fed","$1$","INT8 knee $\\to$ roof",
           f"{tf(L.env_B('Rubin',256,256,4096)[0]):.0f}",f"{tf(L.env_B('GB300',256,256,4096)[0]):.0f}"),
          ("$257$--$512^2$ (few clusters)","L2-materialise small op.\\ / on-the-fly","$2$","L2-feed / deconstruction",
           f"{tf(L.env_B('Rubin',512,512,4096)[0]):.0f}",f"{tf(L.env_B('GB300',512,512,4096)[0]):.0f}"),
          ("$\\geq 768^2$ (many clusters)","on-the-fly re-split","$E/256$","\\textbf{deconstruction-$\\lambda$}",
           f"{tf(L.env_B('Rubin',2048,2048,4096)[0]):.0f}",f"{tf(L.env_B('GB300',2048,2048,4096)[0]):.0f}")]
    for r in rows: f.write(" & ".join(r)+" \\\\\n")
# ------------------------------------------------------- kernman trace statistics
# The shape column of tab:kernman quotes WORK-WEIGHTED (flop-weighted) trace
# statistics, not per-call ones -- UMFPACK's "nbar med. 665" is the flop-weighted
# median while its per-call median nbar is 28.  Derive them here from the
# per-record sched_*.csv audit files (Rubin rows) that analyze_traces.py emits
# earlier in run_all.sh, so the emitted body cannot drift from the traces.
# verify/paper_numbers.py:check_kernman() asserts the same quantities against
# what the manuscripts print.
def _sched(name):
    import csv
    with open(os.path.join("traces", "sched_%s.csv" % name),
              newline="", encoding="utf-8") as fh:
        return [(float(r["flops"]), float(r["nbar"]), float(r["k"]))
                for r in csv.DictReader(fh) if r["platform"] == "Rubin"]
def _wq(rows, idx, q):
    z = sorted((r[idx], r[0]) for r in rows); tot = sum(w for _, w in z); acc = 0.0
    for v, w in z:
        acc += w
        if acc >= q*tot: return v
    return z[-1][0]
def _wshare(rows, idx, thr):
    return sum(r[0] for r in rows if r[idx] >= thr)/sum(r[0] for r in rows)
_ccsd, _umf = _sched("ccsd_benzene"), _sched("umfpack_700")
_dlu, _dqr = _sched("dense_lu"), _sched("dense_qr")
_lo64, _lo128 = _sched("lobpcg_b64"), _sched("lobpcg_b128")
# CCSD's nbar figure is the threshold paired with the row's own share-of-work
# number (the flop-weighted 47th percentile), NOT a median: the flop-weighted
# median is 800, which is what tab:apps prints.  Emit the pair together.
_ccsd_nbar = _wq(_ccsd, 1, 0.47)
_ccsd_share = 100*_wshare(_ccsd, 1, _ccsd_nbar)
# Table: per-kernel manifestation
# NB: the manuscripts tighten several cells for column width (e.g. they drop
# "(UMFPACK)" and the leading "bimodal"); the numbers, which are what
# paper_numbers.py compares, are identical.
with open("tab_kernel_manifest_body.tex","w") as f:
    def rr(k,reg,mech,rub):
        f.write(f"{k} & {reg} & {mech} & {rub} \\\\\n")
    rr("Dense DGEMM $\\leq 256^2$","single cluster","planes SMEM-fed on-chip; $\\lambda{=}1$","roof-bound")
    rr("Dense DGEMM $\\gtrsim 512^2$, large $k$","multi-cluster","re-split $\\lambda{=}E/256$; feed-starved from L2","$\\approx$235 TF ($0.50$ roof)")
    # lambda_eff for tall/skinny is bounded, not unity: at LOBPCG's
    # 110592x64/128 the square 4x4 dispatch gives (m*ceil(n/256)+n*ceil(m/256))
    # /(m+n) = 1.25/1.50 (1.06/1.25 shape-matched).  An earlier version of this
    # line said "approx 1 (huge op. split once)", which both manuscripts have
    # since corrected; it is fixed here so the bundle cannot ship a body that
    # contradicts the paper it claims to generate.
    rr(f"LOBPCG ($b{{=}}64/128$)",
       f"tall-skinny, $\\bar n{{=}}{_wq(_lo64,1,0.5):.0f}/{_wq(_lo128,1,0.5):.0f}$",
       "$\\lambda_A{=}1$; $\\lambda_{\\mathrm{eff}}{\\approx}1.25/1.5$ (bounded)",
       "mild ($0.89$--$0.94\\times$)")
    rr("Multifrontal LU (UMFPACK)",f"$\\bar n$ med.\\ {_wq(_umf,1,0.5):.0f}",
       "memory-bound fronts; below the floor","immune ($1.00\\times$)")
    rr("CCSD contractions",
       f"$\\bar n$ {_ccsd_nbar:.0f}, $k{{\\sim}}{_wq(_ccsd,2,0.5):.0f}$",
       f"${_ccsd_share:.0f}\\%$ of work large-$k$ \\& compute-bound",
       "\\textbf{hit} ($0.82\\times$)")
    rr("Dense LU trailing",
       f"$\\bar n$ {_wq(_dlu,1,0.5):.0f}, \\emph{{rank-}}${_wq(_dlu,2,0.5):.0f}$",
       f"small $k{{=}}{_wq(_dlu,2,0.5):.0f}$ $\\Rightarrow$ memory-bound",
       "immune ($1.00\\times$)")
    rr("Dense QR",
       f"bimodal $k\\in\\{{{_wq(_dqr,2,0.25):.0f},{_wq(_dqr,2,0.75):.0f}\\}}$",
       "no large-square/large-$k$ product","near-immune ($0.95\\times$)")
    rr("Sparse SpMV/SpMM, stencil","streaming","planes generated \\& consumed once, SMEM-fed","exempt (single-use)")
json.dump(appstats,open("l2_manifest_appstats.json","w"),indent=1,default=float)
print("wrote tab_dgemm_regimes_body.tex tab_kernel_manifest_body.tex l2_manifest_appstats.json")


==> anc/ozaki25_fp8_artifact/render_lambda_floor.py <==
#!/usr/bin/env python3
"""Why the deconstruction-lambda floor lands at one HALF on Rubin, and why
the Option-C datapath recovers all of it (paper: eq:whyhalf, fig:lambdafloor).

TOP (a) = the data movement at the floor: every reach-sized output window
re-forms its operand residue planes ON THE ARITHMETIC PIPES (the lambda
charges), because on-chip planes cannot be shared across clusters; the
memory alternative (materialise planes through L2/HBM) is FEED-STARVED and
caps below the floor itself; the dashed Option-C path forms planes on the
copy engine, taking the charge off the arithmetic ledger entirely.

BOTTOM (b) = the ledger as a bar chart: the floor as the derived product
    floor/roof = R x (TMAC/PF8-MAC) x (alpha_common/a_i8)
               = 256 x (1/140) x (37/136) = 0.497
of three DESIGN INTEGERS (reach, provisioning ratio, plane-formation cost),
against both roofs; the provisioning dial (x1/2, x2); GB300, where the same
formula EXCEEDS the roof so the floor never binds (full recovery already);
and Option C returning Rubin to the roof at unchanged reach.

Every number printed on the canvas is imported from the engine (params.py +
verify/cluster_map.py) at render time; nothing is fitted or hand-typed.  The
three integers are ASSERTED to be integers before use.  Authored at print
size per figstyle.py (fonts are literal page points); labels that would
escape the axes to the right of a long bar are set INSIDE the bar instead.
"""
import os
import sys

import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Rectangle

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
sys.path.insert(0, os.path.join(HERE, "verify"))
import params as P                                       # noqa: E402
import figstyle as FS                                    # noqa: E402
from cluster_map import reach, floor_at                  # noqa: E402

# ----------------------------------------------------------- engine numbers
T = P.TILE                                               # 64
R = reach(4, 4, T)                                       # 256 (16-CTA cluster)
nmE = P.SET_ROUTE["E"]
A_I8 = P.ROUTES[nmE][3]                                  # 136 MACs/element (E)

TM_R = P.PLATFORMS["Rubin"]["TMAC"]                      # INT8-TC MAC rate
PF_R = P.PLATFORMS["Rubin"]["PF8"]                       # FP8 MAC rate
RATIO_R = PF_R / TM_R                                    # provisioning ratio
ROOF_E = P.roof("Rubin", nmE)                            # route E's own roof
ROOF_C = P.roof("Rubin", P.SET_ROUTE["S"])               # the common 473 roof
ALPHA_C = PF_R / ROOF_C                                  # 37 = 3r+1 at r=12

FLOOR = floor_at(R)                                      # 235.3 TF (engine max)
FORMULA = R * TM_R / A_I8                                # closed form, route E
assert abs(FLOOR - FORMULA) < 1e-3 * FLOOR, "closed form != engine floor"
FRAC_C = FLOOR / ROOF_C                                  # 0.497
FRAC_E = FLOOR / ROOF_E                                  # 0.538

# the three design integers, asserted integral before they are printed
for v, nm in ((R, "reach"), (RATIO_R, "provisioning"), (ALPHA_C, "alpha")):
    assert abs(v - round(v)) < 1e-9, f"{nm} not an integer: {v}"
R_I, RATIO_I, ALPHA_I = int(round(R)), int(round(RATIO_R)), int(round(ALPHA_C))
assert R_I * ALPHA_I / (RATIO_I * A_I8) - FRAC_C < 1e-12, "decomposition"

# the provisioning dial (x1/2 and x2 INT8-TC), own-roof capped
DIAL_HALF = min(R * 0.5 * TM_R / A_I8, ROOF_E)           # 117.6
DIAL_TWO = min(R * 2.0 * TM_R / A_I8, ROOF_E)            # own-roof capped

# GB300: the same formula EXCEEDS the roof -> floor never binds
TM_G = P.PLATFORMS["GB300"]["TMAC"]
RATIO_G = P.PLATFORMS["GB300"]["PF8"] / TM_G             # ~60
FORM_G = R * TM_G / A_I8                                 # 156.2
ROOF_G = P.roof("GB300", nmE)                            # 125.0
assert FORM_G > ROOF_G, "GB300 must be roof-bound for the recovery claim"

# the feed-starvation caps that price materialisation off the table (route E)
CAP_L2 = P.B_L2["Rubin"] / (P.PLANES["E"] / T)           # ~171 TF
CAP_HBM = P.BW["Rubin"] / (P.PLANES["E"] / T)            # ~43 TF
assert CAP_L2 < FLOOR and CAP_HBM < CAP_L2, "feed caps must sit below floor"

SHARE = 100.0 * T / R                                    # deposit/operand read

NAVY = "#183153"; BRICK = "#8D2B2B"; FOREST = "#245B3A"
STEEL = "#3b6ea5"; GREY = "#5A5A5A"; INK = "#1A1A1A"
plt.rcParams.update(FS.rc(7.0, grid=False))

HEIGHT_IN = 4.55
fig = plt.figure(figsize=FS.figsize(1.0, height_in=HEIGHT_IN))

FS_HEAD = 8.0

# ============================= (a) schematic ==============================
axa = fig.add_axes([0, 0.52, 1, 0.48])
axa.set_xlim(0, 100); axa.set_ylim(0, 30); axa.axis("off")


def box(ax, x, y, w, h, text, fc, ec, tc="white", fs=6.6, lw=1.1, ls="-"):
    ax.add_patch(FancyBboxPatch((x, y), w, h,
                 boxstyle="round,pad=0.30,rounding_size=1.0",
                 fc=fc, ec=ec, lw=lw, linestyle=ls, zorder=2))
    ax.text(x + w / 2, y + h / 2, text, ha="center", va="center", color=tc,
            fontsize=fs, fontweight="bold", zorder=3, linespacing=1.15)


def arrow(ax, x1, y1, x2, y2, color=INK, lw=1.3, ls="-", rad=0.0):
    ax.add_patch(FancyArrowPatch((x1, y1), (x2, y2), arrowstyle="-|>",
                 mutation_scale=9, color=color, lw=lw, linestyle=ls,
                 connectionstyle=f"arc3,rad={rad}", zorder=1))


axa.text(1, 29.4, "(a)  Plane formation is charged to the arithmetic "
         "pipes, once per reach window",
         fontsize=FS_HEAD, fontweight="bold", color=NAVY, va="top")

# ---- today's path (top row) ----
yT = 21.0
box(axa, 1, yT, 12, 5.5, "HBM\nFP64\noperands", NAVY, NAVY, fs=6.2)
box(axa, 16, yT, 33, 5.5,
    "plane formation on SIMT / INT8-TC pipes:\n$a_{{\\mathrm{{i8}}}}"
    "{{=}}{:d}$ MACs/elem (E), charged once per\nwindow "
    "($\\lambda_A{{=}}\\lceil n/R\\rceil$, "
    "$\\lambda_B{{=}}\\lceil m/R\\rceil$)".format(A_I8),
    BRICK, BRICK, fs=6.0)
box(axa, 52, yT, 15, 5.5, "SMEM/TMEM planes\nper cluster;\nnot shareable",
    STEEL, STEEL, fs=6.0)
box(axa, 72, yT, 25, 5.5, "FP8 tensor cores\n(one reach window)",
    FOREST, FOREST, fs=6.4)
arrow(axa, 13, yT + 2.7, 16, yT + 2.7)
arrow(axa, 49, yT + 2.7, 52, yT + 2.7)
arrow(axa, 67, yT + 2.7, 72, yT + 2.7)

# ---- output grid of reach windows (bottom right) ----
GX, GY, GW = 76.0, 5.0, 10.0
cell = GW / 3.0
for i in range(3):
    for j in range(3):
        axa.add_patch(Rectangle((GX + i * cell, GY + j * cell), cell, cell,
                      fc="#eef2f7" if (i + j) % 2 else "white", ec=NAVY,
                      lw=0.7, zorder=2))
axa.text(GX + GW / 2, GY - 1.6,
         "output: $\\lceil E/R\\rceil^2$ windows, $R{{=}}{:d}$".format(R_I),
         ha="center", va="top", fontsize=6.0, color=NAVY)
arrow(axa, 85.5, yT - 0.3, 82.5, GY + GW + 0.6, color=FOREST, lw=1.1)
# every further window sends the operands back through formation
arrow(axa, GX - 0.4, GY + GW / 2 + 1.0, 42, yT - 0.4, color=BRICK,
      lw=1.2, rad=0.18)

# ---- the memory alternative, priced off the table ----
box(axa, 10, 12.0, 24, 5,
    "materialise planes in L2/HBM?\nfeed-starved: caps route E at\n"
    "{:.0f} (L2) / {:.0f} (HBM) TF".format(CAP_L2 / 1e12, CAP_HBM / 1e12),
    "white", GREY, tc=GREY, fs=6.0)
arrow(axa, 52, yT - 0.3, 31, 17.4, color=GREY, lw=1.0, ls=":")
axa.plot([5.6, 8.6], [13.4, 16.4], color=BRICK, lw=1.6, zorder=4)
axa.plot([5.6, 8.6], [16.4, 13.4], color=BRICK, lw=1.6, zorder=4)

# ---- Option C (bottom row) ----
box(axa, 1, 2.0, 40, 5,
    "OPTION C: copy engine forms planes IN FLIGHT;\n"
    "deposit $= T/R = {:.0f}\\%$ of the operand read".format(SHARE),
    "white", FOREST, tc=FOREST, fs=6.2, ls="--")
arrow(axa, 5.5, yT - 0.3, 5.5, 7.6, color=FOREST, ls="--", lw=1.1)
arrow(axa, 41.5, 4.5, 55, yT - 0.4, color=FOREST, ls="--", lw=1.1)
axa.text(44, 1.4,
         "$\\lambda$ off the ledger:\nroof, reach unchanged",
         ha="left", va="bottom", fontsize=6.2, color=FOREST,
         fontweight="bold", linespacing=1.25)

# ============================= (b) the ledger =============================
axb = fig.add_axes([0.30, 0.09, 0.66, 0.30])
bars = [
    ("GB300 today: formula {:.0f} $>$ roof {:.0f}\n$\\Rightarrow$ "
     "roof-bound: full recovery already".format(FORM_G / 1e12,
                                                ROOF_G / 1e12),
     ROOF_G / 1e12, FOREST, "1.00 of its roof", "out"),
    ("Rubin + OPTION C ($\\lambda$ off the ledger)",
     ROOF_E / 1e12, FOREST, "roof, reach unchanged", "in"),
    ("Rubin, INT8-TC $\\times$2 (dial up)",
     DIAL_TWO / 1e12, STEEL,
     "{:.2f} (own-roof capped)".format(DIAL_TWO / ROOF_C), "in"),
    ("Rubin, INT8-TC $\\times\\frac{1}{2}$ (dial down)",
     DIAL_HALF / 1e12, STEEL, "{:.2f}".format(DIAL_HALF / ROOF_C), "out"),
    ("Rubin TODAY: the $\\lambda$ floor",
     FLOOR / 1e12, BRICK, "{:.2f} of the {:.0f} roof".format(
         FRAC_C, ROOF_C / 1e12), "out"),
]
ys = list(range(len(bars)))
axb.barh(ys, [b[1] for b in bars], color=[b[2] for b in bars],
         height=0.62, zorder=2)
for y, b in zip(ys, bars):
    if b[4] == "in":
        axb.text(b[1] - 8, y, b[3], va="center", ha="right", fontsize=6.2,
                 color="white", fontweight="bold", zorder=3)
    else:
        xoff = FORM_G / 1e12 + 14 if y == 0 else b[1] + 8
        axb.text(xoff, y, b[3], va="center", ha="left", fontsize=6.2,
                 color=b[2], fontweight="bold")
axb.set_yticks(ys)
axb.set_yticklabels([b[0] for b in bars], fontsize=6.3)
axb.plot([ROOF_C / 1e12] * 2, [-0.6, 4.45], color=GREY, lw=0.9, ls="--",
         zorder=1)
axb.plot([ROOF_E / 1e12] * 2, [-0.6, 4.45], color=FOREST, lw=0.9, ls=":",
         zorder=1)
axb.text(445, 4.62, "common roof {:.0f}".format(ROOF_C / 1e12),
         ha="left", va="center", fontsize=6.0, color=GREY)
axb.text(428, 4.62, "route-E roof {:.1f}".format(ROOF_E / 1e12),
         ha="right", va="center", fontsize=6.0, color=FOREST)
axb.plot([FORM_G / 1e12], [0], marker="o", mfc="white", mec=FOREST,
         ms=4.5, zorder=3)
axb.set_xlim(0, 545); axb.set_ylim(-0.6, 5.1)
axb.set_xlabel("modeled rate at the large-square floor (TFLOPS)",
               fontsize=6.6)
axb.tick_params(axis="x", labelsize=6.2)
for s in ("top", "right"):
    axb.spines[s].set_visible(False)

fig.text(0.02, 0.475, "(b)  The ledger: a ratio of three design "
         "integers, not a fitted efficiency", fontsize=FS_HEAD,
         fontweight="bold", color=NAVY, va="top")
fig.text(0.50, 0.444,
         "$P^{{\\mathrm{{floor}}}}\\!/P^{{\\mathrm{{roof}}}}"
         "= R\\cdot(P_{{\\mathrm{{I8TC}}}}/P_{{\\mathrm{{FP8}}}})"
         "\\cdot(3r{{+}}1)/a_{{\\mathrm{{i8}}}}"
         "= {R}\\times\\frac{{1}}{{{RA}}}\\times"
         "\\frac{{{AL}}}{{{AI}}} = {F:.3f}$"
         "\u2003(reach $\\cdot$ provisioning $\\cdot$ formation cost)"
         .format(R=R_I, RA=RATIO_I, AL=ALPHA_I, AI=A_I8, F=FRAC_C),
         fontsize=6.6, color=INK, va="top", ha="center")
fig.text(0.50, 0.405,
         "GB300's provisioning ratio is ${RG:.0f}$, not ${RA}$: there the "
         "formula clears the roof, so the floor never binds."
         .format(RG=RATIO_G, RA=RATIO_I),
         fontsize=6.4, color=FOREST, va="top", ha="center")

FS.save_print(fig, "fig_lambda_floor")
print("wrote fig_lambda_floor")
print("  floor {:.1f} TF = {:d} x {:.0f}T/{:d}; {:.4f} of common "
      "{:.1f}, {:.4f} of own {:.1f}".format(
          FLOOR / 1e12, R_I, TM_R / 1e12, A_I8, FRAC_C, ROOF_C / 1e12,
          FRAC_E, ROOF_E / 1e12))
print("  dial: x0.5 -> {:.1f} ({:.3f}), x2 -> {:.1f} ({:.3f}); GB300 "
      "formula {:.1f} > roof {:.1f} (roof-bound)".format(
          DIAL_HALF / 1e12, DIAL_HALF / ROOF_C, DIAL_TWO / 1e12,
          DIAL_TWO / ROOF_C, FORM_G / 1e12, ROOF_G / 1e12))
print("  feed caps (E): L2 {:.0f} TF, HBM {:.0f} TF; deposit share "
      "{:.0f}%".format(CAP_L2 / 1e12, CAP_HBM / 1e12, SHARE))


==> anc/ozaki25_fp8_artifact/render_optionc.py <==
#!/usr/bin/env python3
"""Illustrative schematic of Option C (the central HW co-design target):
the residue-decompose transform mode in the TMA/asynchronous copy engine.

TOP = today's software path (deconstruction on the SIMT/INT pipe, paid lambda
times -> the deconstruction-lambda floor).  BOTTOM = Option C (conversion in
the copy engine, in flight, off the COMPUTE pipe).

Option C zeroes the compute-pipe term c_q; it does NOT zero conversion TIME,
and it is NOT free.  What the bottom panel states is a vendor REQUIREMENT
(paper: Table tab:optionc), not a delivered result.  Every number printed in
this figure is imported from the engine (params.py + verify/cluster_map.py)
at render time, so the artwork cannot drift from the table the way an earlier
draft's hand-typed "lambda-FREE / reaches the ROOF" caption did.

TYPOGRAPHY.  This figure is included in BOTH papers at width=\\linewidth and
was authored on an 11x6 in canvas, so LaTeX scaled it by 0.478 and its 8.0 pt
labels printed at 3.8 pt -- unreadable.  It is now authored AT the printed
size (figstyle.py): the canvas is exactly one \\linewidth wide, the axes fill
the figure (add_axes([0,0,1,1]), so one data unit is a fixed number of points
and the geometry below is directly in page units), and every fontsize is a
literal page point.  Because the drawing shrank while the type did not, the
long paragraphs had to be re-wrapped; the wording is unchanged apart from the
line breaks.  figstyle.report_collisions() checks that no line runs off the
figure -- the axes IS the figure here, so "escapes its axes" means "runs off
the page".
"""
import os
import sys

import matplotlib; matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
sys.path.insert(0, os.path.join(HERE, "verify"))
import params as P                                       # noqa: E402
import figstyle as FS                                    # noqa: E402
from cluster_map import reach, floor_at                  # noqa: E402

# ----------------------------------------------------------- engine numbers
PL = "Rubin"
T = P.TILE                                               # 64
CM, CN = 4, 4                                            # the 16-CTA cluster
R = reach(CM, CN, T)                                     # 256
TMAC = P.PLATFORMS[PL]["TMAC"]                           # residual narrow-MAC
B_L2 = P.B_L2[PL]

_req = {}
for _t in ("S", "E", "A"):
    _nm = P.SET_ROUTE[_t]
    _rt = P.roof(PL, _nm)
    _scal = _rt / R                                      # unique scalars/s
    _req[_t] = dict(roof=_rt, scal=_scal,
                    inbw=8.0 * _scal,
                    macr=_scal * P.ROUTES[_nm][3],
                    dep=P.PLANES[_t] * _scal,
                    oprd=P.PLANES[_t] / T * _rt)
ENV = max(P.roof(PL, m) for m in P.MENU)                 # envelope roof
FLOOR = floor_at(R)                                      # reach-limited floor
MAC_LO = min(v["macr"] for v in _req.values()) / 1e12
MAC_HI = max(v["macr"] for v in _req.values()) / 1e12
XRES_LO = min(v["macr"] for v in _req.values()) / TMAC
XRES_HI = max(v["macr"] for v in _req.values()) / TMAC
DEP_LO = min(v["dep"] for v in _req.values()) / 1e12
DEP_HI = max(v["dep"] for v in _req.values()) / 1e12
IN_LO = min(v["inbw"] for v in _req.values()) / 1e12
IN_HI = max(v["inbw"] for v in _req.values()) / 1e12
IN_PCT = 100.0 * max(v["inbw"] for v in _req.values()) / B_L2   # raw / raw
SHARE = 100.0 * T / R                                    # deposit / operand read
FRAC = FLOOR / ENV                                       # floor as a fraction
assert 10.0 < IN_PCT < 25.0, f"input share of L2 out of range: {IN_PCT}"
assert 1.0 < XRES_LO < XRES_HI < 5.0, "transform/residual ratio out of range"

NAVY = "#183153"; BRICK = "#8D2B2B"; FOREST = "#245B3A"
STEEL = "#3b6ea5"; AMBER = "#B8860B"; GREY = "#5A5A5A"; INK = "#1A1A1A"
plt.rcParams.update(FS.rc(7.2, grid=False))

# Page points per data unit, so the geometry below can be reasoned about in
# print units: x is 451.28/100 = 4.513 pt, y is 4.30*72/58 = 5.338 pt.
HEIGHT_IN = 4.30
fig = plt.figure(figsize=FS.figsize(1.0, height_in=HEIGHT_IN))
ax = fig.add_axes([0, 0, 1, 1])
ax.set_xlim(0, 100); ax.set_ylim(0, 58); ax.axis("off")

FS_HEAD = 8.0        # panel headers
FS_BOX = 7.2         # box labels
FS_NOTE = 7.0        # the two running notes and the divider
FS_REQ = 6.8         # the requirement block (the densest text on the figure)


def box(x, y, w, h, text, fc, ec, tc="white", fs=FS_BOX):
    ax.add_patch(FancyBboxPatch((x, y), w, h,
                 boxstyle="round,pad=0.35,rounding_size=1.2",
                 fc=fc, ec=ec, lw=1.1, zorder=2))
    ax.text(x + w / 2, y + h / 2, text, ha="center", va="center", color=tc,
            fontsize=fs, fontweight="bold", zorder=3, linespacing=1.15)


def arrow(x1, y1, x2, y2, color=INK, lw=1.4):
    ax.add_patch(FancyArrowPatch((x1, y1), (x2, y2), arrowstyle="-|>",
                 mutation_scale=10, color=color, lw=lw, zorder=1))


# ---------------- TOP: software path (today) ----------------
yT = 46.5
ax.text(1, 57.0, "(a)  Software path today: deconstruction runs on the "
        "compute pipe, paid $\\lambda$ times",
        fontsize=FS_HEAD, fontweight="bold", color=NAVY, va="top")
box(1, yT, 13, 8, "HBM\nFP64 tile", NAVY, NAVY)
box(20, yT, 13, 8, "registers /\nSIMT lanes", STEEL, STEEL)
box(39, yT, 17, 8, "SIMT/INT convert\n$c_q\\cdot\\lambda$ ops/elem", BRICK, BRICK)
box(62, yT, 13, 8, "SMEM\nresidue planes", STEEL, STEEL, fs=6.9)
box(81, yT, 16, 8, "tensor cores\nFP8 MMAs", FOREST, FOREST)
for x1, x2 in [(14, 20), (33, 39), (56, 62), (75, 81)]:
    arrow(x1, yT + 4, x2, yT + 4)
ax.annotate("SMEM round-trip", (68.5, yT - 1.2), (68.5, yT - 3.2), ha="center",
            va="top", fontsize=6.5, color=GREY,
            arrowprops=dict(arrowstyle="-", color=GREY, lw=0.8))
ax.text(50, 41.0,
        "the deconstruction-$\\lambda$ FLOOR: {:.0f} TF, which is {:.2f} of "
        "the {:.0f} TF envelope roof (Rubin);\n"
        "conversion competes on the SIMT/INT pipe and is repeated "
        "once per cluster for a large output"
        .format(FLOOR / 1e12, FRAC, ENV / 1e12),
        ha="center", va="top", fontsize=FS_NOTE, color=BRICK,
        fontweight="bold", linespacing=1.30)

# ---------------- middle divider note ----------------
# y is CENTRED in the band between the panel-(a) floor note (bottom 37.9) and
# the panel-(b) header (top 32.4): at 34.8 it sat 1.1 units above the (b)
# header but 3.1 below the (a) note, so it read as panel (b)'s first line
# rather than as the divider between the two.  2.1 units of air each side.
ax.text(50, 35.8, "Option C removes the SIMT/INT convert and the SMEM "
        "round-trip; it does NOT remove conversion time",
        ha="center", va="top", fontsize=FS_NOTE, color=BRICK, style="italic",
        fontweight="bold")

# ---------------- BOTTOM: Option C ----------------
yB = 22.0
ax.text(1, 32.4, "(b)  OPTION C: residue-decompose transform in the "
        "TMA / async copy engine (in flight)",
        fontsize=FS_HEAD, fontweight="bold", color=FOREST, va="top")
box(1, yB, 13, 8, "HBM\nFP64 tile", NAVY, NAVY)
box(21, yB, 29, 8, "COPY ENGINE\nresidue-decompose transform\n"
    "{:.0f}–{:.0f} TMAC/s aggregate".format(MAC_LO, MAC_HI),
    FOREST, FOREST, fs=6.9)
box(57, yB, 16, 8, "SMEM\nplanes in\nMMA layout", STEEL, STEEL, fs=6.9)
box(80, yB, 17, 8, "tensor cores\nFP8 MMAs", FOREST, FOREST)
arrow(14, yB + 4, 21, yB + 4); arrow(50, yB + 4, 57, yB + 4)
arrow(73, yB + 4, 80, yB + 4)
ax.text(17.5, yB + 2.6, "convert\nin flight", ha="center", va="top",
        fontsize=6.4, color=FOREST, style="italic")

ax.text(50, 20.0,
        "$c_q\\rightarrow 0$ on the COMPUTE PIPE only.  Conversion time does "
        "not vanish:\n"
        "$T_{cvt}=\\max(T_{in},\\ N_{scal}N_{MAC}/P_{xform},\\ T_{dep},\\ "
        "T_{read})$.",
        ha="center", va="top", fontsize=FS_NOTE, color=INK,
        fontweight="bold", linespacing=1.30)

# Re-wrapped for the printed width: at FS_REQ each character is about 0.9 data
# units, so a line has to stay under ~95 characters to fit inside the 100-unit
# axes.  The wording is the pre-existing one, only the breaks are new.
#
# The ranges use a literal en dash, not LaTeX "--", and the percent sign is
# bare, not "\%": matplotlib sets everything outside $...$ literally, so this
# block used to print "166--325 TMAC/s" and "about 17\% of L2 service" on the
# page.  Illegibility hid it -- at 3.8pt a stray backslash is a speck -- and
# authoring at print size exposed it, which is why figstyle now lints every
# drawn string for LaTeX-only markup alongside the size and collision checks.
ax.text(50, 14.6,
        "REQUIREMENT on the vendor, each route at ITS OWN roof "
        "(S {:.0f}, E {:.0f}, A {:.0f} TF, not a common {:.0f}):\n"
        "transform {:.0f}–{:.0f} TMAC/s, i.e. {:.1f}–{:.1f} times the "
        "platform's ENTIRE residual INT8 tensor throughput;\n"
        "input {:.0f}–{:.0f} TB/s (about {:.0f}% of L2 service, "
        "not an HBM ask);\n"
        "plane deposit {:.0f}–{:.0f} TB/s of SMEM writes "
        "$= T/R = {:d}/{:.0f} = {:.0f}\\%$ of the operand read\n"
        "the MMA already performs, an identity, not an estimate.\n"
        "Meet these and each route reaches its own roof, and the same "
        "datapath un-binds the\n"
        "conversion-bound sparse kernels; datapath width, ports, area and "
        "power are a\n"
        "Part-3 obligation, not a delivered count."
        .format(_req["S"]["roof"] / 1e12, _req["E"]["roof"] / 1e12,
                _req["A"]["roof"] / 1e12, ENV / 1e12,
                MAC_LO, MAC_HI, XRES_LO, XRES_HI,
                IN_LO, IN_HI, IN_PCT,
                DEP_LO, DEP_HI, T, R, SHARE),
        ha="center", va="top", fontsize=FS_REQ, color=FOREST,
        fontweight="bold", linespacing=1.30)

FS.save_print(fig, "fig_optionc")
print("wrote fig_optionc")
print("  engine: roofs S/E/A = {:.1f}/{:.1f}/{:.1f} TF, envelope {:.1f} TF, "
      "floor {:.1f} TF ({:.2f}x roof)".format(
          _req["S"]["roof"] / 1e12, _req["E"]["roof"] / 1e12,
          _req["A"]["roof"] / 1e12, ENV / 1e12, FLOOR / 1e12, FRAC))
print("  transform {:.0f}-{:.0f} TMAC/s ({:.2f}-{:.2f}x residual {:.0f} "
      "TMAC/s); deposit {:.1f}-{:.1f} TB/s = {:.0f}% of operand read".format(
          MAC_LO, MAC_HI, XRES_LO, XRES_HI, TMAC / 1e12,
          DEP_LO, DEP_HI, SHARE))


==> anc/ozaki25_fp8_artifact/render_pipeline.py <==
#!/usr/bin/env python3
r"""Ozaki 2.5 figure: (a) dataflow of Algorithm 1 across the units
(SIMT / TMA / INT8 tensor / FP8 tensor), with per-stage costs;
(b) the double-buffered pipeline hiding conversion behind the MMA
stream.  House palette; identity by labels, not colour alone.

TYPOGRAPHY -- WHY THIS IS A RE-LAYOUT AND NOT A RESCALE
-------------------------------------------------------
This figure is included in Ozaki 2.5 at ``width=\linewidth`` and used to be
authored on a 13.4x8.2 in canvas = 964.8bp wide.  ``\includegraphics`` then
scaled it by 451.276/964.8 = 0.468, and matplotlib's point sizes are absolute
on the AUTHORED canvas, so its 8.0pt labels reached the page at 3.7pt.  It is
now authored AT the printed size (see ``figstyle.py``): the canvas is exactly
one ``\linewidth`` wide, so every ``fontsize`` below is a literal page point.

Shrinking the canvas alone could not have fixed it.  The ratio of type size to
drawing extent is invariant under uniform rescaling, so the old panel (a) --
a horizontal strip of eight stage boxes across the full width, each box about
56bp wide at print size -- had no width in which to set its own labels at any
canvas size.  Panel (a) is therefore re-laid-out as a VERTICAL LADDER: one
full-width row per stage, read top to bottom, with the stage name, its cost
and the unit that executes it set BESIDE one another in three columns instead
of stacked under a narrow box.  That trades the figure's spare width (which
the old strip needed and no longer has) for height, which is the axis this
float has to give.  Panel (b) is naturally wide and shallow and survives as a
strip, with its slots re-pitched to the narrower measure (W = 27.6 units =
124bp, which its in-bar labels still fit at 6.9pt) and the required-convert-
rate note moved from beside the timeline to below it, where the strip is not
competing with it for width.

Geometry is written in data units that are ISOTROPIC and pinned to page
points: one x unit is 451.276/100 = 4.513bp and the y limit is derived from
the same constant, so a box "4.4 units tall" is 19.9bp tall on the page and
the numbers below can be reasoned about directly in print units.

matplotlib is not LaTeX: outside a ``$...$`` span it sets the string
literally.  The old stage-3 label read ``recomb.\ $\times 256$`` and printed
its backslash on the page -- invisible at 3.7pt, obvious at 7.2pt.  The
LaTeX escaped space is gone; ranges use a literal en dash.  ``figstyle``
lints every drawn string for this alongside the size and collision checks.

NOTHING WAS DELETED.  Every number, hedge and claim the old figure carried is
still on it, only re-wrapped for the narrower measure; the strings the
verifiers cross-check (``$\sim$4 instr/elem``, ``192 MACs/elem``, ``$3r$``,
``$3r{+}1$``, the $c_q^{\mathrm{res}}$ line with its "(to be verified at SASS
level)" hedge, ``$P_{\mathrm{FP8}}/(37\,\bar{n})$`` and the $\bar{n}$
conditions) are verbatim.
"""
import os
import sys

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt                            # noqa: E402
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Patch  # noqa: E402

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import figstyle as FS                                      # noqa: E402

NAVY, BLUE, TEAL = "#13315C", "#1F6FB2", "#2E8B8B"
GREEN, AMBER, RED = "#3C7A4B", "#C8801E", "#B0322B"
INK, SOFT, RULE, PANEL = "#1A1A1A", "#5A5A5A", "#C8CDD4", "#F4F6F9"
GREEN_BG, RED_BG, AMBER_BG, BLUE_BG = "#EAF3EC", "#FDECEA", "#FBF3E4", "#E8EEF6"

plt.rcParams.update(FS.rc(7.2, grid=False))

# Every one of these is a literal point size ON THE PAGE (see module docstring).
FS_HEAD = 8.2        # panel headers
FS_NAME = 7.2        # stage names (the ladder's first column)
FS_COST = 6.9        # per-stage cost (second column)
FS_UNIT = 6.6        # the "executed on" column
FS_NOTE = 7.0        # the running notes
FS_LEG = 6.4         # colour key
FS_BAR = 6.9         # in-bar labels, panel (b)
FS_ROWLAB = 6.6      # timeline row labels, panel (b)

# ---------------------------------------------------------------- canvas
H_IN = 6.30
XMAX = 100.0
BPU = FS.width_in(1.0) * 72.0 / XMAX      # 4.5128 page-bp per data unit
YMAX = H_IN * 72.0 / BPU                  # isotropic units

fig = plt.figure(figsize=FS.figsize(1.0, height_in=H_IN))
ax = fig.add_axes([0, 0, 1, 1])
ax.set_xlim(0, XMAX)
ax.set_ylim(0, YMAX)
ax.axis("off")


def box(x, y, w, h, fc, ec, lw=1.1, r=0.9):
    ax.add_patch(FancyBboxPatch((x, y), w, h,
                                boxstyle=f"round,pad=0,rounding_size={r}",
                                fc=fc, ec=ec, lw=lw, zorder=3))


def arrow(x0, y0, x1, y1, color, lw=1.1, ms=6.5, ls="-", zo=4):
    ax.add_patch(FancyArrowPatch((x0, y0), (x1, y1), arrowstyle="-|>",
                                 mutation_scale=ms, color=color, lw=lw,
                                 linestyle=ls, zorder=zo))


def txt(x, y, s, size, color=INK, w="normal", ha="center", va="center",
        style="normal", ls=1.20):
    ax.text(x, y, s, fontsize=size, color=color, fontweight=w, ha=ha, va=va,
            style=style, zorder=6, linespacing=ls)


# ====================== panel (a): dataflow ladder ======================
BOX_L, BOX_R = 1.0, 76.5          # the stage box
X_NAME, X_COST = 3.2, 41.0        # the two in-box text columns
X_UNIT = 79.0                     # the "executed on" column, outside the box
X_FLOW = 7.5                      # where the stage-to-stage arrows run

y = YMAX - 1.0
txt(0.8, y, "(a)  Ozaki 2.5 dataflow for one $k$-panel (Algorithm 1)",
    FS_HEAD, NAVY, "bold", ha="left", va="top")
y -= 3.4
txt(X_UNIT, y, "executed on", FS_UNIT, SOFT, ha="left", va="top",
    style="italic")
y -= 1.9

# (name, cost, unit, face, edge, in-row note)
# The migration note used to float above the strip on a leader arrow.  At this
# width there is no clear gutter to float it in, and the row it points at is
# the only green one, so it is set INSIDE that row as a banner line: the same
# sentence, attached to the same stage, with nothing left to mis-connect.
stages = [
    ("FP64 panel $A_p$ / $B_p$",
     "in HBM", "HBM / TMA", "white", NAVY, None),
    ("1    scale & truncate",
     "$\\sim$4 instr/elem", "SIMT", RED_BG, RED, None),
    ("2    byte planes $b_0..b_7$",
     "marshal only", "TMA / SMEM", AMBER_BG, AMBER, None),
    ("3    pair of $K{=}8$ limb GEMMs\n"
     "$[R^{(0)}],[R^{(1)}]$, recomb. $\\times 256$",
     "192 MACs/elem, exact INT32;\n$+1$/mod recomb.",
     "INT8 tensor", GREEN_BG, GREEN,
     "the 8–10 instr/mod reduction: migrated OFF the SIMT pipe"),
    ("4+5   final mod, Karatsuba split",
     "$\\sim$2 + $\\sim$3 instr/mod", "SIMT (DP4A-grain)", RED_BG, RED, None),
    ("$3r$ FP8 residue planes $W\\!A,W\\!B$",
     "convert once, reuse $\\forall$ MMA", "workspace", "white", NAVY, None),
    ("$3r{+}1$ MMA passes",
     "$\\widehat{C}_{1..r}$ exact", "FP8 tensor", BLUE_BG, BLUE, None),
    ("Garner $\\to$ FP64 $C$",
     "INT32, per output", "SIMT", RED_BG, RED, None),
]

ROW_H, ROW_TALL, ROW_GAP = 4.4, 9.0, 1.8
prev_bot = None
for (name, cost, unit, fc, ec, note) in stages:
    h = ROW_TALL if note else ROW_H
    top, bot = y, y - h
    if prev_bot is not None:
        arrow(X_FLOW, prev_bot - 0.25, X_FLOW, top + 0.25, SOFT, lw=1.0)
    box(BOX_L, bot, BOX_R - BOX_L, h, fc, ec)
    yc = (top + bot) / 2 if note is None else top - 2.9
    txt(X_NAME, yc, name, FS_NAME, ec, "bold", ha="left")
    txt(X_COST, yc, cost, FS_COST, INK, ha="left")
    txt(X_UNIT, yc, unit, FS_UNIT, SOFT, ha="left", style="italic")
    if note:
        txt((BOX_L + BOX_R) / 2, bot + 2.0, note, FS_COST, GREEN, "bold",
            style="italic")
    prev_bot = bot
    y = bot - ROW_GAP

# the SIMT residual, re-broken for the narrower measure (wording unchanged)
y = prev_bot - 2.4
txt(XMAX / 2, y,
    "proposed SIMT residual:  "
    "$c_q^{\\mathrm{res}} \\approx 4/r + 1 + 2 + 3 \\approx 6.3$ per modulus\n"
    "(to be verified at SASS level)",
    FS_NOTE, RED, "bold", va="top", ls=1.30)
y -= 5.8

# Colour key.  A real legend rather than four hand-placed swatch/label pairs:
# matplotlib packs the columns from the measured text extents, so it cannot
# drift into a collision when a label is re-worded.
keys = [(RED_BG, RED, "SIMT (nonlinear stages)"),
        (GREEN_BG, GREEN, "tensor-migrated (linear)"),
        (AMBER_BG, AMBER, "data movement"),
        (BLUE_BG, BLUE, "FP8 MMA (Ozaki II core)")]
leg = ax.legend(handles=[Patch(fc=f, ec=e, lw=1.0, label=t) for f, e, t in keys],
                ncol=4, loc="upper center", bbox_to_anchor=(0.5, y / YMAX),
                fontsize=FS_LEG, frameon=True, framealpha=1.0,
                edgecolor=RULE, facecolor="white", handlelength=1.5,
                handleheight=0.95, columnspacing=1.5, borderpad=0.45,
                handletextpad=0.5, borderaxespad=0.0)
leg.set_zorder(8)
y -= 4.4

# ====================== panel (b): pipeline strip ======================
y -= 3.2
txt(0.8, y, "(b)  Double-buffered pipeline: conversion of panel $p{+}1$ "
    "hidden behind the MMA of panel $p$", FS_HEAD, NAVY, "bold",
    ha="left", va="top")
y -= 3.6

BX0, BW = 16.8, 27.6              # slot origin and slot pitch
BAR_H = 4.3
CONV_TOP = y
CONV_BOT = CONV_TOP - BAR_H
MMA_TOP = CONV_BOT - 2.6
MMA_BOT = MMA_TOP - BAR_H

txt(14.6, (CONV_TOP + CONV_BOT) / 2, "convert\n(SIMT+INT8 TC)",
    FS_ROWLAB, SOFT, ha="right", ls=1.25)
txt(14.6, (MMA_TOP + MMA_BOT) / 2, "MMA\n(FP8 TC)",
    FS_ROWLAB, SOFT, ha="right", ls=1.25)

# The convert bar is drawn at ~1/3 of the slot: that IS the claim below it.
for i, lab in enumerate(("$p$", "$p{+}1$", "$p{+}2$")):
    x0 = BX0 + i * BW
    cw = BW * 0.38
    box(x0, CONV_BOT, cw, BAR_H, GREEN_BG, GREEN, lw=1.1)
    txt(x0 + cw / 2, (CONV_TOP + CONV_BOT) / 2, f"conv {lab}",
        FS_BAR, GREEN, "bold")
    mw = BW - 1.3
    box(x0, MMA_BOT, mw, BAR_H, BLUE_BG, BLUE, lw=1.1)
    txt(x0 + mw / 2, (MMA_TOP + MMA_BOT) / 2,
        f"MMA {('$p{-}1$', '$p$', '$p{+}1$')[i]}  ($3r{{+}}1$ passes)",
        FS_BAR, BLUE, "bold")
    if i < 2:
        arrow(x0 + cw, CONV_BOT - 0.2, x0 + BW - 0.6, MMA_TOP + 0.2,
              SOFT, lw=0.9, ms=6.0, ls=(0, (2.6, 1.8)))

y = MMA_BOT - 3.0
arrow(BX0, y, XMAX - 8.0, y, SOFT, lw=1.0, ms=7.0)
txt(XMAX - 7.2, y, "time", FS_ROWLAB, SOFT, ha="left")

# Moved from beside the timeline to below it: at this width the strip needs
# the whole measure, and the note reads as the timeline's conclusion anyway.
txt(BX0, y - 2.4,
    "required convert rate $= P_{\\mathrm{FP8}}/(37\\,\\bar{n})$:  "
    "$\\approx 1/3$ of stream rate at $\\bar{n}\\approx 500$\n"
    "$\\Rightarrow$ conversion fully hidden for "
    "$\\bar{n} \\gtrsim n^{*}/3$",
    FS_NOTE, INK, ha="left", va="top", ls=1.30)

FS.save_print(fig, "ozaki25_pipeline")
print("wrote ozaki25_pipeline.pdf/.png  "
      "({:.4f} x {:.4f} in = {:.3f} x {:.3f} bp)".format(
          FS.width_in(1.0), H_IN, FS.LINEWIDTH_BP, H_IN * 72.0))


==> anc/ozaki25_fp8_artifact/render_switch.py <==
#!/usr/bin/env python3
"""Two-panel switch-strategy figure driven by params.py.
Rubin: tensor-migrated routes only (dp4a routes dominated there).
GB300: A-dp4a / E / L1-direct / two-limb S."""
import matplotlib
matplotlib.use("Agg")
matplotlib.rcParams["pdf.fonttype"] = 42
matplotlib.rcParams["ps.fonttype"] = 42
import matplotlib.pyplot as plt
import numpy as np
import os, sys
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P
import figstyle as FS

# Included in Ozaki 2.5 at width=\linewidth: authored AT the printed size.
plt.rcParams.update(FS.rc(8.0, grid=False))

NAVY, BLUE, TEAL = "#13315C", "#1F6FB2", "#2E8B8B"
GREEN, AMBER, RED = "#3C7A4B", "#C8801E", "#B0322B"
INK, SOFT, RULE = "#1A1A1A", "#5A5A5A", "#C8CDD4"
nb = np.logspace(np.log2(32), np.log2(8192), 500, base=2)

STYLE = {"S2L": (RED, "-", "S: published set + two-limb (tensor)"),
         "At":  (BLUE, (0, (4, 2)), "A: all-byte, one-pass (tensor)"),
         "Et":  (GREEN, (0, (7, 2)), "E: hybrid squares + byte tail (tensor)"),
         "L1d": (AMBER, (0, (5, 2)), "L1: published set, pure-SIMT dp4a ($c_q{\\approx}10.3$)"),
         "Adp": ("#7B4FA6", (0, (2, 2)), "A at dp4a grain, pure SIMT ($c_q{\\approx}7.3$)")}
LBL = {"At": "A (tensor)", "Et": "E", "L1d": "L1", "Adp": "A (dp4a)",
       "S2L": "S (two-limb)"}
def conf_for(pl, menu, note):
    segs = P.dispatch(pl) + [(4096, None)]
    bounds = [int(round(segs[i][0])) for i in range(1, len(segs) - 1)]
    regions = []
    for i in range(len(segs) - 1):
        a = segs[i][0] if i else 32
        b = segs[i + 1][0] if i < len(segs) - 2 else 8192
        w = segs[i][1]
        lab = LBL[w]
        if i == 0: lab = "dispatch " + lab
        if w == "S2L": lab = "dispatch S (two-limb: on roof, frees SIMT)"
        regions.append((a, b, lab))
    title = (f"({'ab'[pl!='Rubin']})  {pl}: dispatch "
             + " $\\to$ ".join(LBL[w].split(" ")[0] for _, w in segs[:-1])
             + " at $\\bar{n}\\approx$ " + " / ".join(str(b) for b in bounds))
    return dict(pl=pl, ax=0 if pl == "Rubin" else 1,
                menu=menu, title=title, vlines=tuple(bounds),
                regions=regions, note=note)
# Note anchors are AXES FRACTIONS, not data coordinates: the two panels have
# different roofs and their curves saturate at different nbar, so the empty
# region is in a different place in each, and a data anchor that clears the
# GB300 legend does not clear the Rubin one.  GB300's curves reach the roof
# by nbar~290, so its left column is NOT clear -- the A/E/L1 curves rise
# through it, which a hand estimate missed twice.  The one clear rectangle in
# that panel is the band between the top of the legend and the lowest roof
# plateau, which is only ~0.16 of the panel high, so the note is rewrapped
# wide-and-short to fit in it.  The clause "native 1.4 TF is below every
# curve" was dropped rather than squeezed: on GB300 the drawn native line and
# its legend entry already say it.  Rubin keeps its native clause because
# there the shipping path DIPS BELOW native, which the picture does not say.
CONF = [
    conf_for("Rubin", ["S2L", "At", "Et"],
             (0.021, 0.446, "dp4a routes dominated on Rubin (omitted);\nshipping path falls below native for $\\bar{n} \\lesssim 80$")),
    conf_for("GB300", ["S2L", "At", "Et", "L1d", "Adp"],
             (0.440, 0.600, "166-TOPS residual INT8 cap throttles the tensor routes;\n"
                            "A (tensor) leads the small-size band, A (dp4a) within $\\approx$7%")),
]
fig, axes = plt.subplots(2, 1, figsize=FS.figsize(1.0, height_in=5.6))
for cf in CONF:
    pl = cf["pl"]; ax = axes[cf["ax"]]
    r = lambda m: np.array([P.rate(pl, m, x) for x in nb]) / 1e12
    ENV = np.maximum.reduce([r(m) for m in cf["menu"]])
    S0 = r("S0")
    roofs = sorted({round(P.roof(pl, m)/1e12) for m in cf["menu"]}, reverse=True)
    for v in roofs:
        ax.axhline(v, color=RULE, lw=0.7, ls=(0, (2, 2)), zorder=2)
        ax.text(33, v*1.01, f"roof {v}", fontsize=6.2, color=SOFT, va="bottom")
    ax.plot(nb, ENV, color=INK, lw=3.6, alpha=0.18, zorder=3,
            label="switched envelope (dispatch by $\\bar{n}$)")
    for m in cf["menu"]:
        c, ls, lab = STYLE[m]
        ax.plot(nb, r(m), color=c, ls=ls, lw=1.5, zorder=5, label=lab)
    ax.plot(nb, S0, color=RED, lw=1.1, ls=(0, (1, 2)), zorder=4,
            label="original shipping path, $c_q{=}16$")
    nat = P.PLATFORMS[pl]["nat"]/1e12
    ax.axhline(nat, color=INK, lw=1.2, ls=(0, (5, 2, 1, 2)), zorder=4,
               label=P.PLATFORMS[pl]["natlab"])
    for xx in cf["vlines"]:
        ax.axvline(xx, color=RULE, lw=0.8, zorder=1)
    top = max(roofs)*1.065
    for a, b, lab in cf["regions"]:
        ax.text(np.sqrt(a*b), top, lab, fontsize=6.0, color=INK, ha="center",
                fontweight="bold")
    ax.set_xscale("log", base=2); ax.set_xlim(32, 8192)
    ax.set_ylim(0, max(roofs)*1.15)
    ax.set_xticks([32, 64, 128, 256, 512, 1024, 2048, 4096, 8192])
    ax.set_xticklabels(["32","64","128","256","512","1024","2048","4096","8192"], fontsize=7.2)
    ax.set_ylabel("modeled TFLOPS (upper envelope)", fontsize=8.0)
    ax.set_title(cf["title"], fontsize=8.2, color=NAVY, fontweight="bold", pad=12)
    ax.grid(color=RULE, lw=0.45, alpha=0.6, zorder=0)
    ax.spines[["top", "right"]].set_visible(False); ax.tick_params(labelsize=7.2)
    leg = ax.legend(loc="lower right", fontsize=6.1, framealpha=0.97,
                    bbox_to_anchor=(0.995, 0.03))
    leg.set_zorder(10)
    x, y, s = cf["note"]
    # Backed in white: there is no clear column in panel (b) at this height --
    # the A/E/L1 curves rise through it (measured, figstyle.collisions).  An
    # opaque patch OCCLUDES the curves under the type rather than competing
    # with them, which is the remedy, not a defect; the curves are read from
    # the envelope and the legend, not from these few pixels.
    ax.text(x, y, s, transform=ax.transAxes, fontsize=6.3, color=SOFT,
            style="italic", ha="left", va="bottom",
            bbox=dict(boxstyle="square,pad=0.15", fc="white", ec="none",
                      alpha=0.85))
axes[1].set_xlabel("outer-dimension harmonic mean  $\\bar{n} = 2mn/(m{+}n)$", fontsize=8.0)
fig.tight_layout(pad=0.45, h_pad=1.4)
FS.save_print(fig, "switch_strategy")
print("ok")


==> anc/ozaki25_fp8_artifact/render_traces.py <==
#!/usr/bin/env python3
"""2x3 histogram figure: measured GEMM work share vs nbar bucket, per
traced workload (from traces/agg_*.csv)."""
import matplotlib
matplotlib.use("Agg")
matplotlib.rcParams["pdf.fonttype"] = 42
matplotlib.rcParams["ps.fonttype"] = 42
import matplotlib.pyplot as plt
import numpy as np, csv, os, json
import sys
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import figstyle as FS

# Included in Ozaki 2.5 at width=\linewidth, so the canvas below IS the printed
# canvas and every fontsize is a literal page point (see figstyle.py).
plt.rcParams.update(FS.rc(8.0, grid=False))

NAVY, BLUE, TEAL = "#13315C", "#1F6FB2", "#2E8B8B"
GREEN, AMBER, RED = "#3C7A4B", "#C8801E", "#B0322B"
INK, SOFT, RULE = "#1A1A1A", "#5A5A5A", "#C8CDD4"

# per-panel (agg file, title, colour, results-key for counts/FLOP totals)
APPS = [("agg_lobpcg_b64", "LOBPCG $b{=}64$\n(SciPy, $48^3$ Laplacian)", TEAL, "LOBPCG b=64"),
        ("agg_lobpcg_b128", "LOBPCG $b{=}128$", TEAL, "LOBPCG b=128"),
        ("agg_umfpack_700", "Multifrontal LU\n(UMFPACK, $700^2$)", BLUE, "UMFPACK mf-LU"),
        ("agg_ccsd_benzene", "CCSD contractions\n(PySCF, benzene/cc-pVDZ)", GREEN, "CCSD contractions"),
        ("agg_dense_lu", "Dense LU\n(netlib dgetrf 4096)", AMBER, "Dense LU 4096"),
        ("agg_dense_qr", "Dense QR\n(netlib dgeqrf, $n_b{=}32$)", RED, "Dense QR 4096")]

with open(os.path.join("traces", "traces_results.json")) as f:
    RES = json.load(f)

def _fmt_gf(g):
    return f"{g/1000:.1f} TF" if g >= 1000 else f"{g:.0f} GF"

# E2/B: enlarged panels (figsize/fonts up), per-panel call count + FLOP total
fig, axes = plt.subplots(2, 3, figsize=FS.figsize(1.0, height_in=4.35), sharey=True)
buckets = [2**i for i in range(4, 14)]
for ax, (fn, title, col, key) in zip(axes.flat, APPS):
    d = {}
    with open(os.path.join("traces", fn + ".csv")) as f:
        for row in csv.DictReader(f):
            d[int(row["nbar_bucket_lo"])] = float(row["share_of_gemm_work"])
    xs = np.arange(len(buckets))
    ys = [100*d.get(b, 0.0) for b in buckets]
    ax.axvspan(xs[buckets.index(128)]-0.5, xs[buckets.index(512)]-0.5,
               color="#8891A1", alpha=0.12, zorder=0)
    ax.bar(xs, ys, width=0.78, color=col, edgecolor=INK, lw=0.4, zorder=3)
    ax.set_title(title, fontsize=7.8, color=NAVY, fontweight="bold", pad=3)
    ax.set_xticks(xs[::2])
    ax.set_xticklabels([str(b) for b in buckets[::2]], fontsize=7.0)
    ax.grid(axis="y", color=RULE, lw=0.45, alpha=0.6, zorder=1)
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(labelsize=7.0)
    # compact side annotation: call count and FP64-equivalent FLOP total
    r = RES.get(key, {})
    calls = int(r.get("calls", 0)); gf = r.get("gflop", 0.0)
    med = r.get("med", 0.0); sh = 100*r.get("share_le256", 0.0)
    # Park the stat box on whichever side of the panel the FLOP mass is NOT on:
    # a high share at nbar<=256 means the bars are on the left, so the box goes
    # right, and vice versa.  Fixed upper-right used to sit on Dense LU's bar.
    xa, hh = (0.975, "right") if sh >= 50 else (0.025, "left")
    ax.text(xa, 0.955,
            f"{calls:,} calls\n{_fmt_gf(gf)} total\n$\\tilde n_{{1/2}}{{=}}{med:.0f}$"
            f"\n{sh:.0f}% at $\\bar n{{\\leq}}256$",
            # 6.1, not 5.9 and not 6.0.  figstyle.MIN_PRINT_PT is 6.0 and this
            # figure prints at scale 1.0, so 5.9 sat 0.1pt under the bundle's
            # own declared floor -- caught by verify/figure_scale.py, which is
            # the first thing that ever measured it.  The extra 0.1 above the
            # floor is not padding: this string carries mathtext, whose scripts
            # come out at 0.7x, and a 6.0 base lands its subscripts exactly on
            # the 4.2pt script limit.  6.1 keeps the derived size off its own
            # boundary instead of on it.
            transform=ax.transAxes, ha=hh, va="top", fontsize=6.1,
            color=INK, family="monospace", linespacing=1.25,
            bbox=dict(boxstyle="round,pad=0.28", fc="white", ec=RULE, lw=0.55,
                      alpha=0.92))
for ax in axes[:, 0]: ax.set_ylabel("share of GEMM work (%)", fontsize=7.8)
for ax in axes[1, :]: ax.set_xlabel("$\\bar{n}$ bucket (lower edge)", fontsize=7.8)
# The suptitle that used to sit here restated the caption ("measured GEMM/SYRK
# call-shape distributions, LD_PRELOAD interposer, FLOP-weighted, shaded band")
# and, being wider than the axes, drove bbox_inches="tight" to size the emitted
# PDF to the title rather than to the panels.  The caption keeps that sentence.
fig.tight_layout(pad=0.4, w_pad=0.8, h_pad=1.0)
FS.save_print(fig, "trace_shapes")
print("ok")


==> anc/ozaki25_fp8_artifact/run_all.sh <==
#!/usr/bin/env bash
# =====================================================================
#  Ozaki 2.5 / "FP8 is All You Need (Part 1)" -- reproduction driver
#
#  One command.  Regenerates every table body, every figure, every
#  per-record audit CSV and the engine report from the raw BLAS traces;
#  runs the eleven standalone verifiers; then checks the numbers printed
#  in the two manuscripts against the values this engine computes now.
#
#  Exit status is three-valued on purpose:
#     0  everything reproduced and every obligation discharged
#     1  a reproduction step FAILED  -- the artifact is broken
#     2  everything reproduced, but DECLARED open obligations remain
#        (verify_candidates.py emitted a SKIP).  Reproduced but not
#        fully discharged -- not a failure, but not an all-pass.
#
#  Status 0 is the expected result for this revision.  Earlier drafts
#  exited 2, carrying the six nonsquare S-tail layouts (487-511) as
#  open SKIPs.  Those are now closed constructively by the
#  carry-corrected three-plane split (Lemma "carry"); see
#  verify/stail_layout.py and obligation (iii) below.
# =====================================================================
set -uo pipefail
cd "$(dirname "$0")"
BUNDLE="$(pwd)"
export PYTHONPATH="$BUNDLE:$BUNDLE/verify:${PYTHONPATH:-}"
# matplotlib writes a font cache on first use; a read-only or unset $HOME
# (a restricted CI sandbox, a from-scratch container) makes that write fail
# instead of just being slow.  Pointing it at a scratch directory this run
# owns removes the dependency on the caller's environment entirely.
export MPLCONFIGDIR="$(mktemp -d)"
trap 'rm -rf "$MPLCONFIGDIR"' EXIT

fail=0        # unexpected failure   -> exit 1
open_obl=0    # declared obligation  -> exit 2

step() {                     # step "<label>" <command...>
  local label="$1"; shift
  printf '  %-46s' "$label"
  if out=$("$@" 2>&1); then
    echo "OK"
  else
    echo "FAILED (rc=$?)"
    echo "$out" | tail -12 | sed 's/^/      | /'
    fail=1
  fi
}

echo "===================================================================="
echo " Ozaki 2.5 / FP8 Part 1 -- artifact reproduction"
echo " bundle root: $BUNDLE"
echo "===================================================================="

echo
echo "== (0) tool versions =="
{ python3 --version
  python3 -c "import matplotlib, numpy; print('matplotlib', matplotlib.__version__); print('numpy', numpy.__version__)"
  gcc --version 2>/dev/null | head -1
  pdflatex --version 2>/dev/null | head -1
} 2>&1 | tee environment_versions.txt | sed 's/^/  /'

echo
echo "== (1) supply lemmas (exhaustive DP over modulus supplies) =="
step "lemma_search.py" python3 lemma_search.py

echo
echo "== (2) raw traces -> composites, per-record audit CSVs =="
step "traces/analyze_traces.py" bash -c 'cd traces && python3 analyze_traces.py >/dev/null'

echo
echo "== (3) engine -> table bodies (\\tblinput by Ozaki 2.5) =="
step "params.py" python3 params.py

echo
echo "== (4) standalone verifiers =="
# nacc_table FIRST: it regenerates verify/nacc_table.json, which blocking.py and
# kernel_ledger.py both consume.  Any other order checks a stale ledger.
# stail_merge AFTER stail_layout: it imports that module's carry_split, and it
# is the engine behind the corrected reason the six S-tail moduli keep N_acc=3
# (accumulator margin on e4m3, not INT8 representability).
for v in nacc_table blocking cluster_map plane_algebra plane_bounds \
         int8_scope kernel_ledger optionc_req stail_layout stail_merge \
         alg4_fidelity; do
  step "verify/$v.py" python3 "verify/$v.py"
done

echo
echo "== (5) manuscript consistency: printed number <-> engine value =="
printf '  %-46s' "verify/paper_numbers.py"
if pn=$(python3 verify/paper_numbers.py 2>&1); then
  echo "OK ($(echo "$pn" | grep -o '^[0-9]* checks' | head -1))"
else
  echo "MISMATCH"
  echo "$pn" | grep -E "MISMATCH|checks," | sed 's/^/      | /'
  fail=1
fi

# (5b) The bundle's OWN documentation quotes this check count, and a quoted
# number with no owner is exactly the defect class paper_numbers.py exists to
# close.  It went stale once already -- MANIFEST.md and README.md both claimed
# "388 checks in nineteen groups" while the engine emitted 519 in twenty-two --
# so the count is now checked against the run that just happened, not against
# whatever a human last typed.  Group count is the number of "-- <group>"
# headers the run emitted.
printf '  %-46s' "docs quote the emitted coverage"
pn_checks=$(printf '%s\n' "$pn" | sed -n 's/^\([0-9]*\) checks,.*/\1/p' | head -1)
pn_groups=$(printf '%s\n' "$pn" | grep -c '^-- ')
case "$pn_groups" in
  19) pn_gw=nineteen ;;   20) pn_gw=twenty ;;
  21) pn_gw="twenty-one" ;;  22) pn_gw="twenty-two" ;;
  23) pn_gw="twenty-three" ;; 24) pn_gw="twenty-four" ;;
  25) pn_gw="twenty-five" ;;  *) pn_gw="" ;;
esac
# The response letter quotes the same count, and for one revision it was NOT
# in this loop: the guard was written while looking at the two Markdown files
# and covered exactly those, so when the count next moved the letter went
# stale in the very paragraph that announces this guard.  Same
# corrected-here-not-there shape as items 22 and 23 -- fix the instance,
# describe the class correctly, never enumerate the class -- so the letter is
# compared too.  It needs normalising first: it spells the count as LaTeX
# math ($531$), and a literal grep for "531 checks" cannot see through the
# delimiters.  Stripping $ and ~ is enough, and the negative test covers it.
doc_bad=""
for d in MANIFEST.md README.md paper/Response_Ozaki25_Draft27_Part1_Rev37.tex; do
  [ -f "$d" ] || { doc_bad="$doc_bad $d:absent"; continue; }
  dnorm=$(sed 's/[$~]//g' "$d")
  # A here-string, not a pipe: `printf ... | grep -q` under `set -o pipefail`
  # is a real, reproducible bug, not a theoretical one -- once grep finds its
  # match it can close its end of the pipe before printf finishes writing a
  # document over the ~64KiB default pipe-buffer size, printf then dies of
  # SIGPIPE, and pipefail reports THAT exit code even though grep's answer
  # was correct.  Measured directly against this bundle's own response
  # letter (66,137 B, just over the buffer): 1 failure in 10 runs of exactly
  # this pattern.  A here-string hands grep a real file descriptor with no
  # second process to receive a SIGPIPE, so there is nothing left to race.
  grep -Fq "$pn_checks checks" <<<"$dnorm" || doc_bad="$doc_bad $d:checks"
  if [ -n "$pn_gw" ]; then
    grep -Fq "$pn_gw groups" <<<"$dnorm" || doc_bad="$doc_bad $d:groups"
  fi
done
# Two different UNKNOWNs, kept apart because they have different remedies and
# the message used to name only one of them.  Zero groups means the engine
# emitted nothing to compare against -- paper_numbers.py failed upstream (a
# missing paper/ source does this) -- and the case list is not the problem.
# A nonzero count with no spelt-out word IS the case list.  A diagnostic that
# names the wrong remedy is its own defect: it sends the reader to edit
# something that is already correct.
if [ "$pn_groups" -eq 0 ] 2>/dev/null; then
  echo "UNKNOWN (engine emitted no groups -- see the failure above, not this guard)"
  fail=1
elif [ -z "$pn_gw" ]; then
  echo "UNKNOWN (no spelt-out word for $pn_groups groups; extend the case above)"
  fail=1
elif [ -z "$doc_bad" ]; then
  echo "OK ($pn_checks checks, $pn_gw groups)"
else
  echo "STALE ->$doc_bad (engine says $pn_checks checks in $pn_gw groups)"
  fail=1
fi

echo
echo "== (6) figure generators (all twelve; both papers) =="
for r in render_anatomy render_knee render_switch render_traces \
         render_pipeline render_optionc render_codesign render_l2_manifest \
         render_hierarchy render_hw_options render_fusion_dataflow \
         render_lambda_floor; do
  step "$r.py" python3 "$r.py"
done

echo
echo "== (7) model regression + adversarial probes =="
step "verify_l2_manifest.py (vs frozen Model A)" python3 verify_l2_manifest.py
step "verify_l2_diag.py"                         python3 verify_l2_diag.py
step "codesign_escape.py"                        python3 codesign_escape.py
step "adversary.py"                              python3 adversary.py
step "attack4.py"                                python3 attack4.py
step "attack5.py"                                python3 attack5.py

echo
echo "== (8) per-set obligations (PASS / SKIP / FAIL) =="
printf '  %-46s' "verify_candidates.py"
if vc=$(python3 verify_candidates.py 2>&1); then
  echo "ALL PASS"
else
  if echo "$vc" | grep -q "SKIP"; then
    echo "PASS WITH DECLARED SKIP(S)"
    echo "$vc" | grep -E "SKIP" | sed 's/^/      | /'
    open_obl=1
  else
    echo "FAILED"
    echo "$vc" | tail -12 | sed 's/^/      | /'
    fail=1
  fi
fi

echo
echo "== (8b) figure-text audit (numbers printed INSIDE the figures) =="
# Deliberately its own step with its own three-valued status.  paper_numbers.py
# reads .tex and therefore cannot see a number rendered into a figure PDF; that
# blind spot let a retracted plane count sit in Figure 1 through every rebuild.
# If pdftotext is missing the check cannot run, and an unrunnable check is
# recorded as a declared open obligation, never as a pass.
printf '  %-46s' "verify/figure_text.py"
ft_out=$(python3 verify/figure_text.py 2>&1); ft_rc=$?
if [ "$ft_rc" -eq 0 ]; then
  echo "PASS"
elif [ "$ft_rc" -eq 2 ]; then
  echo "UNCHECKED (declared open obligation)"
  echo "$ft_out" | sed 's/^/      | /'
  open_obl=1
else
  echo "FAILED"
  echo "$ft_out" | sed 's/^/      | /'
  fail=1
fi

echo
echo "== (8c) float fit (does every float physically fit the page?) =="
# Its own step, its own three-valued status, same reasoning as (8b): this
# checks a property no other step can see.  paper_numbers.py compares printed
# numbers, figure_text.py compares numbers rendered into figures, and neither
# can tell whether the float carrying them fits between the margins.
#
# It is not a placement check either, and that distinction is the whole point.
# LaTeX does not defer a float that is too tall: \@largefloatcheck warns and
# then TRUNCATES the height (\ht\@currbox \textheight), so an over-tall float
# is placed with a lied-about height and its excess prints below the text
# block.  Part 1's fig:blackwell-dataflow was 65.13pt over and showed no
# placement anomaly at all -- its caption's last lines simply overprinted the
# page-number folio.  And the opposite extreme is just as quiet: ONE float
# 1.07pt too tall for even a float page stayed unplaceable, and because floats
# of a class are placed strictly in order it queued seven of Ozaki's eight
# figures thirty-odd pages from their discussion.  Both defects cost exactly
# what they cost because nothing said a word.
printf '  %-46s' "verify/float_fit.py"
ff_out=$(python3 verify/float_fit.py 2>&1); ff_rc=$?
if [ "$ff_rc" -eq 0 ]; then
  echo "PASS"
  echo "$ff_out" | grep -E "^  Matsuoka|tight |margin " | sed 's/^/      | /'
elif [ "$ff_rc" -eq 2 ]; then
  echo "UNCHECKED (declared open obligation)"
  echo "$ff_out" | sed 's/^/      | /'
  open_obl=1
else
  echo "FAILED"
  echo "$ff_out" | sed 's/^/      | /'
  fail=1
fi

# (8d) The gate above earns its keep by staying quiet, so its silence is only
# worth what this test says it is worth.  Every case must make float_fit.py say
# something other than PASS, and three of them are there because writing this
# test found real defects in that gate: N8, because its first draft mis-measured
# in silence when the bundle root fell off TEXINPUTS; N9, because it ranked its
# own height findings above its own doubt and announced a float as over the page
# while the probe was reading pdftex.def draft boxes; and N10, because the
# rationale written two steps below for hashing '*.log' named a staleness hazard
# that nothing yet detected.
#
# The case COUNT is deliberately not quoted in this comment.  This file cannot
# check it, and a printed number whose owner is somewhere else, drifting, is the
# exact defect class the bundle exists to close -- step (5b) guards three
# documents against that same failure.  The test counts its own cases; the PASS
# line below echoes that count verbatim rather than restating it.  Measured cost
# 16.3s, dominated by the four extra pdflatex probes N8 and N10 require.
printf '  %-46s' "verify/float_fit_negtest.py"
fn_out=$(python3 verify/float_fit_negtest.py 2>&1); fn_rc=$?
if [ "$fn_rc" -eq 0 ]; then
  echo "PASS"
  echo "$fn_out" | grep -E "^FLOAT-FIT NEGTEST:" | sed 's/^/      | /'
elif [ "$fn_rc" -eq 2 ]; then
  echo "UNCHECKED (declared open obligation)"
  echo "$fn_out" | sed 's/^/      | /'
  open_obl=1
else
  echo "FAILED -- float_fit.py's PASS no longer means what it says"
  echo "$fn_out" | sed 's/^/      | /'
  fail=1
fi

# (8e) The same argument, applied to the one mechanism in step (5) that decides
# what NOT to report.  paper_numbers.py's 'retracted literals' group excuses a
# withdrawn number only where the source carries a '%\stale{...}' comment naming
# it, and MANIFEST says that declaration is checked rather than trusted.  A
# declaration mechanism fails silently by construction: ignore the marker, or
# accept it on sight, or let it excuse everything else on its line, and the
# group goes on printing the same zeros.  Every one of those is a green run.
#
# This test is here because that is not an argument, it is a hypothesis, and it
# was tested by breaking the subject: replacing the by-name comparison with a
# bare 'if marks: continue' leaves step (5) at 627 checks and 0 mismatches,
# byte-identical in its verdict, while four of this test's assertions go red.
# The gap between those two runs is what this step costs 12.6s to hold open.
# As in (8d) the case count is not quoted here; the PASS line echoes the test's
# own summary, which counts them.
printf '  %-46s' "verify/stale_marker_negtest.py"
sm_out=$(python3 verify/stale_marker_negtest.py 2>&1); sm_rc=$?
if [ "$sm_rc" -eq 0 ]; then
  echo "PASS"
  echo "$sm_out" | grep -E "^STALE-MARKER NEGTEST:" | sed 's/^/      | /'
elif [ "$sm_rc" -eq 2 ]; then
  echo "UNCHECKED (declared open obligation)"
  echo "$sm_out" | sed 's/^/      | /'
  open_obl=1
else
  echo "FAILED -- the \\stale{} declaration is not load-bearing"
  echo "$sm_out" | sed 's/^/      | /'
  fail=1
fi

echo
echo "== (8f) figure scale (is the type in the figures actually legible?) =="
# The third property of a figure nothing else here could see.  (8b) checks the
# numbers a figure prints and (8c) checks that its float fits; both are content
# and geometry, and a figure can satisfy both while printing at a size no
# reader can resolve.  That is not hypothetical: figstyle.py declared
# MIN_PRINT_PT = 6.0 and its comment named verify/figure_scale.py as the
# enforcer, and for the whole campaign that file did not exist, so the floor
# every generator was written against had nothing behind it.  Ten of the eleven
# figures had been authored about twice too wide, taken in at width=\linewidth,
# and were printing 8pt labels at 3.1-4.6pt.
#
# Three gates, and the order matters: (A) the \linewidth this bundle pins is
# reconciled against the \textwidth each paper's own .log reports, because
# every later number is a ratio against it; (B) every \includegraphics is
# measured -- emitted /MediaBox against requested width -- and must come out at
# scale 1.0000, which is the only condition under which an authored point size
# is a printed point size; (C) the smallest type in each emitted PDF, read out
# of the compressed content streams, against the floor.
#
# Gate C carries one relaxation, and it exists because the first run produced a
# false positive: ozaki25_pipeline.pdf reported "4.92pt, 1.08pt too small", and
# the glyph is the \widehat of $\widehat{C}_{1..r}$, where matplotlib scales a
# size-variant font by width/char.width so the Tf operand is a geometric span
# rather than a type size.  A lint with false positives is worse than no lint,
# so the relaxation is keyed on font identity -- a categorical fact -- and step
# (8g) is what keeps it from quietly excusing everything.  Measured cost 0.3s.
printf '  %-46s' "verify/figure_scale.py"
fs_out=$(python3 verify/figure_scale.py 2>&1); fs_rc=$?
if [ "$fs_rc" -eq 0 ]; then
  echo "PASS"
  echo "$fs_out" | grep -E "^FIGURE-SCALE:|inclusion\(s\)" | sed 's/^/      | /'
elif [ "$fs_rc" -eq 2 ]; then
  echo "UNCHECKED (declared open obligation)"
  echo "$fs_out" | sed 's/^/      | /'
  open_obl=1
else
  echo "FAILED"
  echo "$fs_out" | sed 's/^/      | /'
  fail=1
fi

# (8g) The third application of the argument in (8d) and (8e), and the one with
# the least excuse for being skipped: the quantity gate C measures lives in a
# zlib-compressed stream inside a binary, so if the extractor ever stopped
# understanding matplotlib's PDFs every figure would pass forever and this run
# would stay green while measuring nothing.  Silence from a parser is not the
# same evidence as silence from an assertion.
#
# It paid for itself before it was first run.  Writing the case that exercises
# the script rule directly -- the one defect no shipped figure can stage,
# because none of the twelve nests a script twice -- surfaced a live false
# negative in the gate: classify() chained through the size set, so 0.49*base
# type would have been excused by a 0.70*base that was itself only excused, and
# the gate's own docstring claimed the opposite.  The first RUN then found two
# more, both in this test rather than in the gate: an exclusion line attributed
# to the wrong figure, and a case staged on a figure whose excuse the floor did
# not need, which cannot fail however broken the gate is.  As in (8d) the case
# count is not quoted here; the PASS line echoes the test's own summary.
# Measured cost 3.8s, dominated by the six subprocess runs of the gate.
printf '  %-46s' "verify/figure_scale_negtest.py"
fg_out=$(python3 verify/figure_scale_negtest.py 2>&1); fg_rc=$?
if [ "$fg_rc" -eq 0 ]; then
  echo "PASS"
  echo "$fg_out" | grep -E "^FIGURE-SCALE NEGTEST:" | sed 's/^/      | /'
elif [ "$fg_rc" -eq 2 ]; then
  echo "UNCHECKED (declared open obligation)"
  echo "$fg_out" | sed 's/^/      | /'
  open_obl=1
else
  echo "FAILED -- figure_scale.py's PASS no longer means what it says"
  echo "$fg_out" | sed 's/^/      | /'
  fail=1
fi

echo
echo "== (9) engine coverage / reconstruction report =="
if python3 -c "import params; params.coverage_report()" > engine_report.txt 2>&1; then
  echo "  engine_report.txt written ($(wc -l < engine_report.txt) lines)"
else
  echo "  coverage_report FAILED"; fail=1
fi

echo
echo "== (10) hashes over the reproduced artifact =="
# '*.aux' is in this list because paper/ now ships the two LaTeX .aux files.
# verify/paper_numbers.py's `listing eq-refs` group reads them to resolve every
# equation number a listing hard-codes, so a stale .aux would silently validate
# a manuscript against numbers the manuscript no longer has.  A hashed input is
# a checkable input; leaving them out of this sweep would make the one file the
# group trusts the one file nothing covers.
#
# '*.log' joins them for exactly the same reason, one step later: (8c) gate A
# reads paper/*.log and reports the compiler's own verdict on overfull boxes,
# unresolved references and over-tall floats.  That verdict is only as current
# as the log it came from, and a log is the one artifact input that can drift
# from its source without either file looking wrong -- edit the .tex, do not
# rebuild, and the gate cheerfully certifies the previous manuscript.  Hashing
# it does not prevent that; it makes it visible.
find . -type f \( -name '*.py' -o -name '*.c' -o -name '*.tex' -o -name '*.pdf' \
     -o -name '*.csv' -o -name '*.json' -o -name '*.txt' -o -name '*.md' \
     -o -name '*.sh' -o -name '*.bib' -o -name '*.aux' -o -name '*.log' \) ! -path './__pycache__/*' \
     ! -path './*/__pycache__/*' ! -name 'SHA256SUMS' -print0 \
  | sort -z | xargs -0 sha256sum > SHA256SUMS
echo "  SHA256SUMS: $(wc -l < SHA256SUMS) files"

echo
echo "===================================================================="
if [ "$fail" -ne 0 ]; then
  echo " RESULT: FAILED -- a reproduction step did not complete (exit 1)"
  exit 1
elif [ "$open_obl" -ne 0 ]; then
  echo " RESULT: reproduced in full; DECLARED open obligations remain"
  echo "         (see the UNCHECKED/SKIP diagnostic(s) printed above --"
  echo "         a verify_candidates.py SKIP, a float-fit preflight that"
  echo "         declined to compile for want of a TeX package, or any"
  echo "         other declared-open check -- not only verify_candidates_out.txt),"
  echo "         which is NOT the expected status for this revision (exit 2)"
  exit 2
else
  echo " RESULT: reproduced in full, no open obligations (exit 0)"
  exit 0
fi


==> anc/ozaki25_fp8_artifact/tab_algrescue_body.tex <==
S2L & 12 & 473 & 182 & 0.38 & 128 & published 2-limb; highest roof \\
At & 15 & 380 & 231 & 0.61 & 64 & all-byte $r{=}15$; one-pass reduction \\
Et & 13 & 438 & 235 & 0.54 & 64 & hybrid; best absolute floor \\
L1d & 12 & 473 & 151 & 0.32 & 128 & pure-SIMT \texttt{dp4a}; zero int-tensor \\
Adp & 15 & 380 & 170 & 0.45 & 64 & all-byte \texttt{dp4a} \\


==> anc/ozaki25_fp8_artifact/tab_apps_body.tex <==
\multicolumn{9}{@{}l}{\emph{Rubin (native ${\approx}30$~TF illustrative; roof $473$~TF)}} \\
\addlinespace[1pt]
LOBPCG $b{=}64$ ($48^3$ Laplacian) & 128 (64--128) & 100\% & ${\approx}1.94\times$ & ${\approx}2\times$ & ${\approx}6.00\times$ & ${\approx}6\times$ & {\scriptsize 176~TF (37\%)} & block width \\
LOBPCG $b{=}128$ (same operator) & 256 (128--256) & 100\% & ${\approx}1.83\times$ & ${\approx}4\times$ & ${\approx}6.00\times$ & ${\approx}12\times$ & {\scriptsize 352~TF (74\%)} & block width \\
Multifrontal LU (UMFPACK, $700^2$) & 665 (383--850) & 16\% & ${\approx}1.19\times$ & ${\approx}1\times$ & ${\approx}3.80\times$ & ${\approx}4\times$ & {\scriptsize 132~TF (28\%)} & frontal panels \\
CCSD contractions (benzene/cc-pVDZ) & 800 (353--1302) & 19\% & ${\approx}1.69\times$ & ${\approx}4\times$ & ${\approx}4.30\times$ & ${\approx}10\times$ & {\scriptsize 288~TF (61\%)} & contractions \\
Dense LU (netlib, $n{=}4096$) & 3200 (2560--3712) & 1\% & ${\approx}1.14\times$ & ${\approx}3\times$ & ${\approx}3.68\times$ & ${\approx}10\times$ & {\scriptsize 299~TF (63\%)} & trailing updates \\
Dense QR (netlib, $n_b{=}32$) & 64 (63--3232) & 50\% & ${\approx}1.60\times$ & ${\approx}2\times$ & ${\approx}5.19\times$ & ${\approx}6\times$ & {\scriptsize 172~TF (36\%)} & panel factors \\
\midrule
\multicolumn{9}{@{}l}{\emph{GB300 (native ${\approx}1.4$~TF; roof $135$~TF)}} \\
\addlinespace[1pt]
LOBPCG $b{=}64$ ($48^3$ Laplacian) & 128 (64--128) & 100\% & ${\approx}1.67\times$ & ${\approx}35\times$ & ${\approx}2.18\times$ & ${\approx}46\times$ & {\scriptsize 64~TF (47\%)} & block width \\
LOBPCG $b{=}128$ (same operator) & 256 (128--256) & 100\% & ${\approx}1.59\times$ & ${\approx}67\times$ & ${\approx}2.18\times$ & ${\approx}91\times$ & {\scriptsize 128~TF (95\%)} & block width \\
Multifrontal LU (UMFPACK, $700^2$) & 665 (383--850) & 16\% & ${\approx}1.19\times$ & ${\approx}29\times$ & ${\approx}1.38\times$ & ${\approx}34\times$ & {\scriptsize 48~TF (36\%)} & frontal panels \\
CCSD contractions (benzene/cc-pVDZ) & 800 (353--1302) & 19\% & ${\approx}1.41\times$ & ${\approx}58\times$ & ${\approx}1.62\times$ & ${\approx}66\times$ & {\scriptsize 93~TF (68\%)} & contractions \\
Dense LU (netlib, $n{=}4096$) & 3200 (2560--3712) & 1\% & ${\approx}0.87\times$ & ${\approx}50\times$ & ${\approx}1.34\times$ & ${\approx}78\times$ & {\scriptsize 109~TF (80\%)} & trailing updates \\
Dense QR (netlib, $n_b{=}32$) & 64 (63--3232) & 50\% & ${\approx}1.41\times$ & ${\approx}33\times$ & ${\approx}1.89\times$ & ${\approx}45\times$ & {\scriptsize 63~TF (46\%)} & panel factors \\


==> anc/ozaki25_fp8_artifact/tab_codesign_body.tex <==
\multicolumn{10}{@{}l}{\emph{Rubin ($17.5$-\pflops{} \fp{8}; \inteight{} cap $250$~\tops{}; native ${\approx}30$~TF illustrative)}} \\
\addlinespace[1pt]
S: published $+$ two-limb & 12 & 37 & 473 & two-limb & 176 & 5.8 & 666 & 182 & 364 \\
A: all-byte & 15 & 46 & 380 & \textbf{one-pass} & 112 & 5.3 & 401 & 243 & 380 \\
E: hybrid squares$+$byte & 13 & 40 & 438 & mixed & 136 & 5.3 & 476 & 235 & 438 \\
D: 7-bit & 17 & 52 & 337 & one-pass & 128 & 5.2 & 400 & 216 & 337 \\
\emph{S $+$ \texttt{dp4a} (L1 direct)} & \emph{12} & \emph{37} & \emph{473} & \emph{pure SIMT} & --- & 10.3$^{\dagger}$ & \emph{782} & \emph{155} & \emph{310} \\
\emph{A $+$ \texttt{dp4a} (single-limb)} & \emph{15} & \emph{46} & \emph{380} & \emph{pure SIMT} & --- & 7.3$^{\dagger}$ & \emph{553} & \emph{176} & \emph{352} \\
\midrule
\multicolumn{10}{@{}l}{\emph{GB300 ($5$-\pflops{} \fp{8}; \inteight{} cap $166$~\tops{}; native ${\approx}1.4$~TF)}} \\
\addlinespace[1pt]
S: published $+$ two-limb & 12 & 37 & 135 & two-limb & 176 & 5.8 & 287 & 121 & 135 \\
A: all-byte & 15 & 46 & 109 & \textbf{one-pass} & 112 & 5.3 & 147 & 109 & 109 \\
E: hybrid squares$+$byte & 13 & 40 & 125 & mixed & 136 & 5.3 & 205 & 125 & 125 \\
D: 7-bit & 17 & 52 & 96 & one-pass & 128 & 5.2 & 148 & 96 & 96 \\
\emph{S $+$ \texttt{dp4a} (L1 direct)} & \emph{12} & \emph{37} & \emph{135} & \emph{pure SIMT} & --- & 10.3$^{\dagger}$ & \emph{223} & \emph{135} & \emph{135} \\
\emph{A $+$ \texttt{dp4a} (single-limb)} & \emph{15} & \emph{46} & \emph{109} & \emph{pure SIMT} & --- & 7.3$^{\dagger}$ & \emph{158} & \emph{109} & \emph{109} \\


==> anc/ozaki25_fp8_artifact/tab_dgemm_regimes_body.tex <==
$\leq 256^2$ (1 cluster) & single-cluster, DSM/SMEM-fed & $1$ & INT8 knee $\to$ roof & 235 & 135 \\
$257$--$512^2$ (few clusters) & L2-materialise small op.\ / on-the-fly & $2$ & L2-feed / deconstruction & 235 & 135 \\
$\geq 768^2$ (many clusters) & on-the-fly re-split & $E/256$ & \textbf{deconstruction-$\lambda$} & 235 & 135 \\


==> anc/ozaki25_fp8_artifact/tab_kernel_manifest_body.tex <==
Dense DGEMM $\leq 256^2$ & single cluster & planes SMEM-fed on-chip; $\lambda{=}1$ & roof-bound \\
Dense DGEMM $\gtrsim 512^2$, large $k$ & multi-cluster & re-split $\lambda{=}E/256$; feed-starved from L2 & $\approx$235 TF ($0.50$ roof) \\
LOBPCG ($b{=}64/128$) & tall-skinny, $\bar n{=}128/256$ & $\lambda_A{=}1$; $\lambda_{\mathrm{eff}}{\approx}1.25/1.5$ (bounded) & mild ($0.89$--$0.94\times$) \\
Multifrontal LU (UMFPACK) & $\bar n$ med.\ 665 & memory-bound fronts; below the floor & immune ($1.00\times$) \\
CCSD contractions & $\bar n$ 441, $k{\sim}1953$ & $53\%$ of work large-$k$ \& compute-bound & \textbf{hit} ($0.82\times$) \\
Dense LU trailing & $\bar n$ 3200, \emph{rank-}$64$ & small $k{=}64$ $\Rightarrow$ memory-bound & immune ($1.00\times$) \\
Dense QR & bimodal $k\in\{32,3232\}$ & no large-square/large-$k$ product & near-immune ($0.95\times$) \\
Sparse SpMV/SpMM, stencil & streaming & planes generated \& consumed once, SMEM-fed & exempt (single-use) \\


==> anc/ozaki25_fp8_artifact/tab_l2sens_body.tex <==
LOBPCG $b{=}64$ & 2 & 2 & 2 & 35 & 35 & 35 \\
LOBPCG $b{=}128$ & 4 & 4 & 4 & 67 & 67 & 67 \\
Multifrontal LU & 1 & 1 & 1 & 29 & 27 & 27 \\
CCSD & 4 & 4 & 4 & 58 & 58 & 58 \\
Dense LU & 3 & 3 & 2 & 50 & 50 & 50 \\
Dense QR & 2 & 2 & 2 & 33 & 31 & 31 \\


==> anc/ozaki25_fp8_artifact/tab_proj_body.tex <==
\multicolumn{9}{@{}l}{\emph{Rubin ($17.5$-\pflops{} \fp{8}; \inteight{} cap $250$~\tops{})}} \\
\addlinespace[1pt]
S0: shipping path, $c_q{=}16$ & 12 & 25 & 50 & 100 & 200 & 400 & \textbf{473} & 1211 \\
L1: \texttt{dp4a} direct, $c_q{\approx}10.3$ & 19 & 39 & 77 & 155 & 310 & \textbf{473} & \textbf{473} & 782 \\
Ozaki 2.5 on S (two-limb) & 23 & 45 & 91 & 182 & 364 & \textbf{473} & \textbf{473} & 666 \\
Ozaki 2.5 on A (all-byte) & 30 & 61 & 121 & 243 & \textbf{380} & \textbf{380} & \textbf{380} & 401 \\
Ozaki 2.5 on E (hybrid) & 29 & 59 & 118 & 235 & \textbf{438} & \textbf{438} & \textbf{438} & 476 \\
A at \texttt{dp4a} grain, $c_q{\approx}7.3$ & 22 & 44 & 88 & 176 & 352 & \textbf{380} & \textbf{380} & 553 \\
\emph{Switched (A/E/S by $\nbar$)} & \emph{30} & \emph{61} & \emph{121} & \emph{243} & \emph{438} & \emph{473} & \emph{473} & --- \\
\midrule
\multicolumn{9}{@{}l}{\emph{GB300 ($5$-\pflops{} \fp{8}; \inteight{} cap $166$~\tops{})}} \\
\addlinespace[1pt]
S0: shipping path, $c_q{=}16$ & 12 & 25 & 50 & 100 & \textbf{135} & \textbf{135} & \textbf{135} & 346 \\
L1: \texttt{dp4a} direct, $c_q{\approx}10.3$ & 19 & 39 & 77 & \textbf{135} & \textbf{135} & \textbf{135} & \textbf{135} & 223 \\
Ozaki 2.5 on S (two-limb) & 15 & 30 & 60 & 121 & \textbf{135} & \textbf{135} & \textbf{135} & 287 \\
Ozaki 2.5 on A (all-byte) & 24 & 47 & 95 & \textbf{109} & \textbf{109} & \textbf{109} & \textbf{109} & 147 \\
Ozaki 2.5 on E (hybrid) & 20 & 39 & 78 & \textbf{125} & \textbf{125} & \textbf{125} & \textbf{125} & 205 \\
A at \texttt{dp4a} grain, $c_q{\approx}7.3$ & 22 & 44 & 88 & \textbf{109} & \textbf{109} & \textbf{109} & \textbf{109} & 158 \\
\emph{Switched (A/E/L1/S by $\nbar$)} & \emph{24} & \emph{47} & \emph{95} & \emph{135} & \emph{135} & \emph{135} & \emph{135} & --- \\


==> anc/ozaki25_fp8_artifact/traces/agg_ccsd_benzene.csv <==
nbar_bucket_lo,share_of_gemm_work
16,0.0095
32,0.1470
64,0.0243
128,0.0108
256,0.3039
512,0.0270
1024,0.4775


==> anc/ozaki25_fp8_artifact/traces/agg_dense_lu.csv <==
nbar_bucket_lo,share_of_gemm_work
16,0.0030
32,0.0059
64,0.0000
128,0.0002
256,0.0015
512,0.0127
1024,0.1063
2048,0.8677


==> anc/ozaki25_fp8_artifact/traces/agg_dense_qr.csv <==
nbar_bucket_lo,share_of_gemm_work
32,0.5000
128,0.0001
256,0.0008
512,0.0066
1024,0.0542
2048,0.4382


==> anc/ozaki25_fp8_artifact/traces/agg_lobpcg_b128.csv <==
nbar_bucket_lo,share_of_gemm_work
16,0.0000
128,1.0000


==> anc/ozaki25_fp8_artifact/traces/agg_lobpcg_b64.csv <==
nbar_bucket_lo,share_of_gemm_work
16,0.0000
64,1.0000


==> anc/ozaki25_fp8_artifact/traces/agg_umfpack_700.csv <==
nbar_bucket_lo,share_of_gemm_work
16,0.0049
32,0.0204
64,0.0483
128,0.0789
256,0.2135
512,0.5862
1024,0.0478


==> anc/ozaki25_fp8_artifact/traces/analyze_traces.py <==
#!/usr/bin/env python3
"""Analyze BLAS call-shape traces -> measured nbar mixes and composite
speedups under the corrected (conservative-count) route envelopes.
Emits traces_summary.txt and per-app aggregated CSVs."""
import numpy as np, json

APPS = {
    "LOBPCG b=64":       "lobpcg_b64.txt",
    "LOBPCG b=128":      "lobpcg_b128.txt",
    "UMFPACK mf-LU":     "umfpack_700.txt",
    "CCSD contractions": "ccsd_benzene.txt",
    "Dense LU 4096":     "dense_lu.txt",
    "Dense QR 4096":     "dense_qr.txt",
}

# route model imported from the single source of truth (params.py)
import sys, os
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
import params as PM

PLAT = {p: dict(nat=PM.PLATFORMS[p]["nat"]) for p in PM.PLATFORMS}
MENU = PM.MENU
def env_rate(p, nb): return PM.env(p, nb)
def s0_rate(p, nb): return PM.rate(p, "S0", nb)

def load(fn):
    # DSYRK convention (E1, documented in the paper): C(nxn) += A(nxk)A^T is
    # charged the triangular work m*n*k (half the full product), with
    # m = n = n_C, so nbar = n_C, and ONE unique operand (n_uniq = mk) in the
    # engine's traffic/conversion ledger; gemm records are charged 2mnk with
    # two operands.  (These traces contain no syrk-tagged records -- the LOBPCG
    # Gram products were interposed as GEMM -- so E1 leaves the present
    # composites unchanged; the path is implemented for completeness.)
    rec, ops = [], []
    for ln in open(fn):
        p = ln.split()
        if p[0] in ("gemm", "syrk"):
            m, n, k = int(p[1]), int(p[2]), int(p[3])
            if m < 1 or n < 1 or k < 1: continue
            w = 2.0*m*n*k * (0.5 if p[0] == "syrk" else 1.0)
            rec.append((2.0*m*n/(m+n), w, m, n, k)); ops.append(p[0])
    return np.array(rec), ops  # columns: nbar, flops, m, n, k

out = open("traces_summary.txt", "w")
results = {}
for app, fn in APPS.items():
    r, ops = load(fn)
    nb, w = r[:, 0], r[:, 1]
    M, N, K = r[:, 2], r[:, 3], r[:, 4]
    W = w.sum()
    order = np.argsort(nb)
    cw = np.cumsum(w[order])/W
    q = lambda f: nb[order][np.searchsorted(cw, f)]
    med, q25, q75 = q(.5), q(.25), q(.75)
    small = w[nb <= 256].sum()/W
    res = dict(calls=len(r), gflop=W/1e9, q25=q25, med=med, q75=q75,
               share_le256=small)
    for pl, rt in PLAT.items():
        env = np.array([env_rate(pl, x) for x in nb])
        # schedule-aware rates: per-record storage-mode eligibility
        # (split-k / fused-hybrid integer-lambda / L2-resident /
        # HBM-materialised at 2p), all memory-roof-capped; the S0
        # baseline is capped by the same memory roof for consistency.
        s0s = np.array([PM.s0_rec(pl, mm, nn, kk, op)
                        for mm, nn, kk, op in zip(M, N, K, ops)])
        envs = np.array([PM.env_rec(pl, mm, nn, kk, op)
                         for mm, nn, kk, op in zip(M, N, K, ops)])
        s0u = np.array([s0_rate(pl, x) for x in nb])
        # Co-design counterfactual: the SAME per-record schedule/memory model
        # with the deconstruction floor lifted to the roof (params.env_rec_
        # codesign).  Evaluated here, OUTSIDE any overlay affecting s0s, so the
        # shipping baseline t0 is the unmodified one and the ratio is honest.
        cds = np.array([PM.env_rec_codesign(pl, mm, nn, kk, op)
                        for mm, nn, kk, op in zip(M, N, K, ops)])
        t0, t1 = (w/s0s).sum(), (w/envs).sum()
        t2 = (w/cds).sum()
        t0u, t1u = (w/s0u).sum(), (w/env).sum()
        res[pl] = dict(ship=t0/t1, native=(W/t1)/rt["nat"],
                       deliv=W/t1/1e12, ship_unfiltered=t0u/t1u,
                       memcap_ratio=(w/envs).sum()/(w/env).sum(),
                       cds_ship=t0/t2, cds_native=(W/t2)/rt["nat"],
                       cds_deliv=W/t2/1e12, cds_headroom=t1/t2,
                       cds_frac_of_roof=(W/t2)/PM.roof(pl, "S2L"))
    results[app] = res
    # per-record scheduled-prediction CSV (reproducibility artifact)
    with open(f"sched_{fn.replace('.txt','')}.csv", "w") as f:
        f.write("m,n,k,nbar,flops,platform,route,storage_mode,recon_mode,"
                "recon_host,Q0,Qplane,Qred,env_TF,env_sched_TF\n")
        for (nbx, wx, mm, nn, kk), op in zip(r, ops):
            for pl in ("Rubin", "GB300"):                # R4: emit both platforms
                e0 = env_rate(pl, nbx)/1e12
                b, info = PM.env_rec_audit(pl, mm, nn, kk, op)
                f.write(f"{mm:.0f},{nn:.0f},{kk:.0f},{nbx:.1f},{wx:.3e},{pl},"
                        f"{info.get('route','')},{info.get('tag','')},"
                        f"{info.get('recon_mode','')},{info.get('recon_host','')},"
                        f"{info.get('Q0',0):.3e},{info.get('Qplane',0):.3e},"
                        f"{info.get('Qred',0):.3e},{e0:.1f},{b/1e12:.1f}\n")
    out.write(f"{app}: calls={len(r)} work={W/1e9:.1f} GF  "
              f"nbar q25/med/q75 = {q25:.0f}/{med:.0f}/{q75:.0f}  "
              f"share(nbar<=256) = {100*small:.0f}%\n")
    for pl in PLAT:
        d = res[pl]
        out.write(f"   {pl}: ship x{d['ship']:.2f}  native x{d['native']:.0f}"
                  f"  deliv {d['deliv']:.0f} TF"
                  f"  | codesign@roof: ship x{d['cds_ship']:.2f}"
                  f"  deliv {d['cds_deliv']:.0f} TF"
                  f"  headroom x{d['cds_headroom']:.2f}"
                  f"  ({100*d['cds_frac_of_roof']:.0f}% of roof)\n")
    # aggregated csv (log2 bucketed)
    with open(f"agg_{fn.replace('.txt','')}.csv", "w") as f:
        f.write("nbar_bucket_lo,share_of_gemm_work\n")
        for lo in range(4, 14):
            sel = (nb >= 2**lo) & (nb < 2**(lo+1))
            if sel.any(): f.write(f"{2**lo},{w[sel].sum()/W:.4f}\n")
# R4: worst L2 reduction-service demand across all winning records (Rubin)
_worst=(0.0,None,None)
for _app,_fn in APPS.items():
    _r,_ops=load(_fn)
    for (_nb,_w,_m,_n,_k),_op in zip(_r,_ops):
        _b,_i=PM.env_rec_audit("Rubin",int(_m),int(_n),int(_k),_op)
        if _i.get("Qred",0)>0:
            _W=2.0*_m*_n*_k*(0.5 if _op=="syrk" else 1.0); _need=_b*_i["Qred"]/_W
            if _need>_worst[0]: _worst=(_need,(int(_m),int(_n),int(_k)),_i["route"])
out.write(f"worst L2 reduction service: {_worst[0]/1e12:.2f} TB/s at {_worst[1]} route {_worst[2]} "
          f"(B_L2 model = {PM.L2_BW_FACTOR:.0f}x HBM); binds iff B_L2 < this\n")
print(f"worst L2 reduction service: {_worst[0]/1e12:.2f} TB/s at {_worst[1]} route {_worst[2]}")
# R5 E-l2feed: L2-bandwidth sensitivity of the trace composites (native x)
_L2FACS=(4,2,1)
_sens={}
for _app,_fn in APPS.items():
    _r,_ops=load(_fn); _W=_r[:,1].sum(); _M,_N,_K=_r[:,2],_r[:,3],_r[:,4]
    for _pl in PM.PLATFORMS:
        _row=[]
        for _f in _L2FACS:
            PM.B_L2={_p:_f*PM.BW[_p] for _p in PM.BW}
            _te=sum(_w/PM.env_rec(_pl,int(_m),int(_n),int(_k),_op)
                    for _m,_n,_k,_w,_op in zip(_M,_N,_K,_r[:,1],_ops))
            _row.append((_W/_te)/PM.PLATFORMS[_pl]["nat"])
        _sens[(_app,_pl)]=_row
PM.B_L2={_p:PM.L2_BW_FACTOR*PM.BW[_p] for _p in PM.BW}   # restore default
with open("l2_sensitivity.txt","w") as _f:
    _f.write("L2 plane-feeding sensitivity: native-x composites at 4x/2x/1x HBM (default 4x)\n")
    for _k2,_v in _sens.items():
        _f.write(f"  {_k2[0]:18s} {_k2[1]:6s} {_v[0]:.0f} / {_v[1]:.0f} / {_v[2]:.0f}\n")
_nice={"LOBPCG b=64":"LOBPCG $b{=}64$","LOBPCG b=128":"LOBPCG $b{=}128$",
       "UMFPACK mf-LU":"Multifrontal LU","CCSD contractions":"CCSD","Dense LU 4096":"Dense LU","Dense QR 4096":"Dense QR"}
with open("tab_l2sens_body.tex","w") as _f:
    for _app in APPS:
        _r=_sens[(_app,"Rubin")]; _g=_sens[(_app,"GB300")]
        _f.write(f"{_nice[_app]} & {_r[0]:.0f} & {_r[1]:.0f} & {_r[2]:.0f} & "
                 f"{_g[0]:.0f} & {_g[1]:.0f} & {_g[2]:.0f} \\\\\n")
print("wrote l2_sensitivity.txt and tab_l2sens_body.tex")
print(open("l2_sensitivity.txt").read())
json.dump({a: {k: (v if not isinstance(v, dict) else v)
          for k, v in r.items()} for a, r in results.items()},
          open("traces_results.json", "w"), indent=1, default=float)
out.close()
print(open("traces_summary.txt").read())


==> anc/ozaki25_fp8_artifact/traces/blas_shim.c <==
/* LD_PRELOAD BLAS call-shape tracer.
 * Logs one line per intercepted BLAS-3 call: op m n k nanoseconds
 * (m,n = output dims of C; k = contraction dim; trsm logs k=0).
 * Covers plain (dgemm_), scipy LP64 (scipy_dgemm_), scipy ILP64
 * (scipy_dgemm_64_), and the cblas entries numpy/pyscf use.
 * Output file: $BLAS_TRACE_OUT (default /tmp/blastrace.txt). */
#define _GNU_SOURCE
#include <dlfcn.h>
#include <stdio.h>
#include <stdlib.h>
#include <pthread.h>
#include <time.h>
#include <string.h>

static FILE *out = NULL;
static pthread_mutex_t mu = PTHREAD_MUTEX_INITIALIZER;

static void ensure_out(void) {
    if (!out) {
        const char *p = getenv("BLAS_TRACE_OUT");
        out = fopen(p ? p : "/tmp/blastrace.txt", "a");
        if (!out) out = stderr;
        setvbuf(out, NULL, _IOFBF, 1 << 20);
    }
}

static void *libs[8]; static int nlibs = -1;
static void init_libs(void) {
    nlibs = 0;
    const char *env = getenv("BLAS_SHIM_REALLIBS");
    if (!env) return;
    char buf[4096]; snprintf(buf, sizeof buf, "%s", env);
    for (char *save, *tok = strtok_r(buf, ":", &save);
         tok && nlibs < 8; tok = strtok_r(NULL, ":", &save)) {
        void *h = dlopen(tok, RTLD_LAZY | RTLD_LOCAL);
        if (h) libs[nlibs++] = h;
    }
}
static void *resolve(const char *name) {
    void *p = dlsym(RTLD_NEXT, name);
    if (p) return p;
    if (nlibs < 0) init_libs();
    for (int i = 0; i < nlibs; i++)
        if ((p = dlsym(libs[i], name))) return p;
    fprintf(stderr, "blas_shim: cannot resolve %s\n", name);
    abort();
}

static double now_ns(void) {
    struct timespec ts; clock_gettime(CLOCK_MONOTONIC, &ts);
    return ts.tv_sec * 1e9 + ts.tv_nsec;
}
static void logline(const char *op, long m, long n, long k, double ns) {
    pthread_mutex_lock(&mu);
    ensure_out();
    fprintf(out, "%s %ld %ld %ld %.0f\n", op, m, n, k, ns);
    pthread_mutex_unlock(&mu);
}

#define GEMM_F(NAME, TAG, INT)                                              \
void NAME(const char *ta, const char *tb, const INT *m, const INT *n,       \
          const INT *k, const double *al, const double *A, const INT *lda,  \
          const double *B, const INT *ldb, const double *be, double *C,     \
          const INT *ldc) {                                                 \
    static void (*real)(const char*, const char*, const INT*, const INT*,   \
        const INT*, const double*, const double*, const INT*, const double*,\
        const INT*, const double*, double*, const INT*) = NULL;             \
    if (!real) real = resolve(#NAME);                              \
    double t0 = now_ns();                                                   \
    real(ta, tb, m, n, k, al, A, lda, B, ldb, be, C, ldc);                  \
    logline(TAG, (long)*m, (long)*n, (long)*k, now_ns() - t0);              \
}
GEMM_F(dgemm_,          "gemm",  int)
GEMM_F(scipy_dgemm_,    "gemm",  int)
GEMM_F(scipy_dgemm_64_, "gemm",  long long)
GEMM_F(sgemm_,          "sgemm", int)
GEMM_F(scipy_sgemm_,    "sgemm", int)
GEMM_F(scipy_sgemm_64_, "sgemm", long long)

#define GEMM_C(NAME, TAG, INT)                                              \
void NAME(int order, int ta, int tb, INT m, INT n, INT k, double al,        \
          const double *A, INT lda, const double *B, INT ldb, double be,    \
          double *C, INT ldc) {                                             \
    static void (*real)(int, int, int, INT, INT, INT, double,               \
        const double*, INT, const double*, INT, double, double*, INT) = NULL;\
    if (!real) real = resolve(#NAME);                              \
    double t0 = now_ns();                                                   \
    real(order, ta, tb, m, n, k, al, A, lda, B, ldb, be, C, ldc);           \
    logline(TAG, (long)m, (long)n, (long)k, now_ns() - t0);                 \
}
GEMM_C(cblas_dgemm,          "gemm", int)
GEMM_C(scipy_cblas_dgemm,    "gemm", int)
GEMM_C(scipy_cblas_dgemm64_, "gemm", long long)

#define TRSM_F(NAME, INT)                                                   \
void NAME(const char *side, const char *uplo, const char *ta,               \
          const char *diag, const INT *m, const INT *n, const double *al,   \
          const double *A, const INT *lda, double *B, const INT *ldb) {     \
    static void (*real)(const char*, const char*, const char*, const char*, \
        const INT*, const INT*, const double*, const double*, const INT*,   \
        double*, const INT*) = NULL;                                        \
    if (!real) real = resolve(#NAME);                              \
    double t0 = now_ns();                                                   \
    real(side, uplo, ta, diag, m, n, al, A, lda, B, ldb);                   \
    logline("trsm", (long)*m, (long)*n, 0L, now_ns() - t0);                 \
}
TRSM_F(dtrsm_,          int)
TRSM_F(scipy_dtrsm_,    int)
TRSM_F(scipy_dtrsm_64_, long long)

#define SYRK_F(NAME, INT)                                                   \
void NAME(const char *uplo, const char *trans, const INT *n, const INT *k,  \
          const double *al, const double *A, const INT *lda,                \
          const double *be, double *C, const INT *ldc) {                    \
    static void (*real)(const char*, const char*, const INT*, const INT*,   \
        const double*, const double*, const INT*, const double*, double*,   \
        const INT*) = NULL;                                                 \
    if (!real) real = resolve(#NAME);                              \
    double t0 = now_ns();                                                   \
    real(uplo, trans, n, k, al, A, lda, be, C, ldc);                        \
    logline("syrk", (long)*n, (long)*n, (long)*k, now_ns() - t0);           \
}
SYRK_F(dsyrk_,          int)
SYRK_F(scipy_dsyrk_,    int)
SYRK_F(scipy_dsyrk_64_, long long)


==> anc/ozaki25_fp8_artifact/traces/ccsd_benzene.txt <==
gemm 20 20 20 19229
gemm 114 204 204 412113
gemm 114 57 204 356473
gemm 114 57 204 173107
gemm 114 114 114 14125914
gemm 114 114 114 19952253
gemm 114 114 114 12432015
gemm 114 114 21 105663
gemm 114 21 114 99060
gemm 93 21 114 15418
gemm 114 57 114 98763
gemm 114 57 114 123720
gemm 114 57 114 92936
gemm 114 57 114 404954
gemm 114 57 114 97913
gemm 114 57 114 114540
gemm 114 57 114 93492
gemm 114 57 114 127113
gemm 114 114 114 100575
gemm 114 114 114 55867
gemm 114 114 114 2238759
gemm 114 114 21 17773
gemm 114 21 114 51885
gemm 93 21 114 19878
gemm 114 57 114 129932
gemm 114 57 114 239877
gemm 114 57 114 75036
gemm 114 57 114 76751
gemm 114 57 114 73968
gemm 114 57 114 99139
gemm 114 57 114 65887
gemm 114 57 114 66594
gemm 114 114 114 91784
gemm 114 114 114 55039
gemm 114 114 114 14818028
gemm 114 114 21 18112
gemm 114 21 114 70573
gemm 93 21 114 19977
gemm 114 57 114 101511
gemm 114 57 114 121544
gemm 114 57 114 98401
gemm 114 57 114 128278
gemm 114 57 114 106272
gemm 114 57 114 160751
gemm 114 57 114 102871
gemm 114 57 114 125654
gemm 114 114 114 79548
gemm 114 114 114 92609
gemm 114 114 114 1484614
gemm 114 114 21 18072
gemm 114 21 114 40328
gemm 93 21 114 12919
gemm 114 57 114 101319
gemm 114 57 114 122617
gemm 114 57 114 106083
gemm 114 57 114 112114
gemm 114 57 114 103496
gemm 114 57 114 127495
gemm 114 57 114 99181
gemm 114 57 114 119719
gemm 114 114 114 79711
gemm 114 114 114 56092
gemm 114 114 114 1449853
gemm 114 114 21 17120
gemm 114 21 114 50082
gemm 93 21 114 12113
gemm 114 57 114 101353
gemm 114 57 114 133524
gemm 114 57 114 111333
gemm 114 57 114 119988
gemm 114 57 114 99346
gemm 114 57 114 109948
gemm 114 57 114 101435
gemm 114 57 114 112956
gemm 114 114 114 142034
gemm 114 114 114 57037
gemm 114 114 114 436162
gemm 114 114 21 14114
gemm 114 21 114 52755
gemm 93 21 114 12469
gemm 114 57 114 100337
gemm 114 57 114 118984
gemm 114 57 114 94496
gemm 114 57 114 113328
gemm 114 57 114 107388
gemm 114 57 114 114365
gemm 114 57 114 112677
gemm 114 57 114 123005
gemm 114 114 114 133457
gemm 114 114 114 57311
gemm 114 114 114 4529932
gemm 114 114 21 13927
gemm 114 21 114 40627
gemm 93 21 114 13252
gemm 114 57 114 137780
gemm 114 57 114 157306
gemm 114 57 114 71468
gemm 114 57 114 70471
gemm 114 57 114 69690
gemm 114 57 114 69890
gemm 114 57 114 189910
gemm 114 57 114 200693
gemm 114 114 114 113096
gemm 114 114 114 64055
gemm 114 114 114 3164164
gemm 114 114 21 17664
gemm 114 21 114 40548
gemm 93 21 114 13728
gemm 114 114 114 124997
gemm 114 114 114 59943
gemm 114 114 114 666364
gemm 114 114 21 13989
gemm 114 21 114 44934
gemm 93 21 114 17549
gemm 114 114 21 18289
gemm 114 114 114 15855681
gemm 114 114 114 137300
gemm 18 114 114 38760
gemm 48 96 114 48894
gemm 48 48 114 24323
gemm 18 114 114 34445
gemm 48 96 114 49966
gemm 48 48 114 28145
gemm 18 114 114 33645
gemm 48 96 114 44918
gemm 48 48 114 23065
gemm 18 114 114 30503
gemm 48 96 114 42245
gemm 48 48 114 23398
gemm 18 114 114 34201
gemm 48 96 114 42831
gemm 48 48 114 22429
gemm 18 114 114 63212
gemm 48 96 114 42739
gemm 48 48 114 22679
gemm 18 114 114 34891
gemm 48 96 114 46748
gemm 48 48 114 22533
gemm 18 114 114 71043
gemm 48 96 114 52771
gemm 48 48 114 24000
gemm 18 114 114 40577
gemm 48 96 114 52678
gemm 48 48 114 74492
gemm 18 114 114 41491
gemm 48 96 114 55412
gemm 48 48 114 24096
gemm 18 114 114 32211
gemm 48 96 114 46753
gemm 48 48 114 22535
gemm 18 114 114 30749
gemm 48 96 114 45751
gemm 48 48 114 22416
gemm 18 114 114 36034
gemm 48 96 114 46464
gemm 48 48 114 27072
gemm 18 114 114 31018
gemm 48 96 114 46060
gemm 48 48 114 26549
gemm 18 114 114 32720
gemm 48 96 114 44082
gemm 48 48 114 22538
gemm 18 114 114 30900
gemm 18 114 114 34479
gemm 48 96 114 46430
gemm 48 48 114 26851
gemm 48 96 114 51162
gemm 48 48 114 23873
gemm 18 114 114 35084
gemm 48 96 114 42511
gemm 48 48 114 26646
gemm 18 114 114 102466
gemm 48 96 114 102292
gemm 48 48 114 67784
gemm 18 114 114 32412
gemm 48 96 114 42897
gemm 48 48 114 22555
gemm 18 114 114 30910
gemm 18 114 114 30377
gemm 48 96 114 48309
gemm 48 48 114 59389
gemm 48 96 114 78803
gemm 48 48 114 25180
gemm 18 114 114 30469
gemm 48 96 114 47858
gemm 48 48 114 26776
gemm 18 114 114 34244
gemm 48 96 114 75058
gemm 48 48 114 26437
gemm 18 114 114 30146
gemm 48 96 114 42240
gemm 48 48 114 26594
gemm 18 114 114 30203
gemm 48 96 114 57620
gemm 48 48 114 23164
gemm 18 114 114 33883
gemm 48 96 114 46679
gemm 48 48 114 26467
gemm 18 114 114 30380
gemm 48 96 114 43378
gemm 48 48 114 22472
gemm 18 114 114 30670
gemm 48 96 114 50484
gemm 48 48 114 22695
gemm 18 114 114 37619
gemm 48 96 114 42651
gemm 48 48 114 22515
gemm 18 114 114 36891
gemm 48 96 114 80526
gemm 48 48 114 23051
gemm 18 114 114 35212
gemm 18 114 114 31140
gemm 48 96 114 47320
gemm 48 96 114 47301
gemm 48 48 114 22754
gemm 48 48 114 22683
gemm 18 114 114 30256
gemm 18 114 114 30902
gemm 48 96 114 49288
gemm 48 96 114 52693
gemm 48 48 114 35648
gemm 48 48 114 31125
gemm 18 114 114 30549
gemm 18 114 114 31514
gemm 48 96 114 42508
gemm 48 48 114 22615
gemm 48 96 114 58727
gemm 48 48 114 24545
gemm 18 114 114 30468
gemm 48 96 114 46247
gemm 18 114 114 34175
gemm 48 48 114 26281
gemm 48 96 114 45162
gemm 48 48 114 22517
gemm 18 114 114 34388
gemm 48 96 114 43052
gemm 48 48 114 22551
gemm 18 114 114 31299
gemm 48 96 114 63888
gemm 48 48 114 34091
gemm 18 114 114 34024
gemm 48 96 114 42313
gemm 48 48 114 26087
gemm 18 114 114 63443
gemm 48 96 114 47462
gemm 48 48 114 37241
gemm 18 114 114 37117
gemm 48 96 114 46003
gemm 48 48 114 26071
gemm 18 114 114 30373
gemm 48 96 114 49318
gemm 48 48 114 55076
gemm 18 114 114 76669
gemm 48 96 114 325148
gemm 18 114 114 30484
gemm 48 48 114 27752
gemm 48 96 114 50554
gemm 48 48 114 24982
gemm 18 114 114 30924
gemm 18 114 114 34302
gemm 48 96 114 46407
gemm 48 48 114 26140
gemm 48 96 114 49653
gemm 48 48 114 24011
gemm 18 114 114 30606
gemm 18 114 114 33921
gemm 48 96 114 45886
gemm 48 48 114 22468
gemm 48 96 114 45751
gemm 48 48 114 24918
gemm 18 114 114 35335
gemm 18 114 114 32850
gemm 48 96 114 44350
gemm 48 48 114 22505
gemm 48 96 114 47123
gemm 48 48 114 22779
gemm 18 114 114 35288
gemm 18 114 114 30884
gemm 48 96 114 46495
gemm 48 96 114 46387
gemm 48 48 114 22764
gemm 48 48 114 22743
gemm 18 114 114 56444
gemm 48 96 114 74246
gemm 48 48 114 36733
gemm 18 114 114 40515
gemm 48 96 114 90662
gemm 48 48 114 30199
gemm 18 114 114 35641
gemm 48 96 114 47866
gemm 48 48 114 22662
gemm 18 114 114 40256
gemm 48 96 114 82325
gemm 48 48 114 23490
gemm 18 114 114 30259
gemm 48 96 114 46267
gemm 48 48 114 26261
gemm 18 114 114 34449
gemm 48 96 114 42352
gemm 48 48 114 22339
gemm 18 114 114 34920
gemm 48 96 114 46355
gemm 48 48 114 26212
gemm 18 114 114 50945
gemm 48 96 114 70875
gemm 48 48 114 34611
gemm 18 114 114 29860
gemm 48 96 114 41802
gemm 48 48 114 26773
gemm 18 114 114 36384
gemm 18 114 114 55760
gemm 48 96 114 82425
gemm 48 48 114 26133
gemm 48 96 114 119984
gemm 48 48 114 37702
gemm 18 114 114 30130
gemm 48 96 114 49875
gemm 48 48 114 22530
gemm 18 114 114 32390
gemm 48 96 114 47763
gemm 48 48 114 23421
gemm 18 114 114 33798
gemm 48 96 114 42120
gemm 48 48 114 22333
gemm 18 114 114 38078
gemm 48 96 114 57772
gemm 48 48 114 54905
gemm 18 114 114 30182
gemm 48 96 114 51477
gemm 48 48 114 26305
gemm 18 114 114 53707
gemm 48 96 114 74330
gemm 48 48 114 45017
gemm 18 114 114 34085
gemm 48 96 114 44563
gemm 48 48 114 22450
gemm 18 114 114 36190
gemm 48 96 114 80183
gemm 18 114 114 89107
gemm 48 48 114 22948
gemm 48 96 114 71240
gemm 48 48 114 40444
gemm 18 114 114 30125
gemm 48 96 114 44738
gemm 48 48 114 26472
gemm 18 114 114 51445
gemm 48 96 114 66043
gemm 48 48 114 38264
gemm 18 114 114 34132
gemm 48 96 114 44517
gemm 48 48 114 27585
gemm 18 114 114 34407
gemm 18 114 114 54719
gemm 48 96 114 42192
gemm 48 48 114 26095
gemm 48 96 114 75467
gemm 48 48 114 37149
gemm 18 114 114 41303
gemm 48 96 114 42722
gemm 48 48 114 22695
gemm 18 114 114 50377
gemm 48 96 114 70459
gemm 18 114 114 38724
gemm 48 96 114 77903
gemm 48 48 114 22861
gemm 18 114 114 30411
gemm 48 96 114 45467
gemm 48 48 114 22471
gemm 18 114 114 30172
gemm 48 96 114 42189
gemm 48 48 114 22468
gemm 18 114 114 30429
gemm 48 96 114 46385
gemm 48 48 114 26496
gemm 18 114 114 33780
gemm 48 96 114 42313
gemm 48 48 114 23543
gemm 18 114 114 30924
gemm 48 96 114 46361
gemm 48 48 114 22748
gemm 18 114 114 34079
gemm 48 96 114 42792
gemm 48 48 114 22410
gemm 18 114 114 34052
gemm 48 96 114 46555
gemm 48 48 114 22470
gemm 18 114 114 30396
gemm 48 96 114 42292
gemm 48 48 114 22486
gemm 18 114 114 30088
gemm 48 96 114 42253
gemm 48 48 114 22463
gemm 18 114 114 37672
gemm 48 96 114 74891
gemm 48 48 114 22746
gemm 48 48 114 4364264
gemm 18 114 114 34635
gemm 48 96 114 46288
gemm 48 48 114 26927
gemm 18 114 114 32836
gemm 48 96 114 42806
gemm 48 48 114 22443
gemm 18 114 114 35841
gemm 48 96 114 46662
gemm 48 48 114 22666
gemm 18 114 114 69169
gemm 48 96 114 44617
gemm 48 48 114 27795
gemm 18 114 114 30548
gemm 48 96 114 48158
gemm 48 48 114 22682
gemm 18 114 114 33226
gemm 48 96 114 47649
gemm 48 48 114 22669
gemm 18 114 114 31857
gemm 48 96 114 48379
gemm 48 48 114 22950
gemm 18 114 114 37695
gemm 48 96 114 48322
gemm 48 48 114 26198
gemm 18 114 114 73139
gemm 48 96 114 44803
gemm 48 48 114 23049
gemm 18 114 114 55019
gemm 48 96 114 70943
gemm 48 48 114 23328
gemm 18 114 114 32098
gemm 48 96 114 47036
gemm 48 48 114 26607
gemm 18 114 114 34261
gemm 48 96 114 46162
gemm 48 48 114 22573
gemm 18 114 114 34157
gemm 48 96 114 50203
gemm 48 48 114 22487
gemm 18 114 114 30919
gemm 48 96 114 42163
gemm 48 48 114 26759
gemm 18 114 114 32779
gemm 48 96 114 50513
gemm 48 48 114 25208
gemm 18 114 114 34421
gemm 48 96 114 42616
gemm 48 48 114 22544
gemm 18 114 114 30337
gemm 48 96 114 49136
gemm 48 48 114 26604
gemm 18 114 114 30530
gemm 48 96 114 48943
gemm 48 48 114 53481
gemm 18 114 114 36795
gemm 48 96 114 47551
gemm 48 48 114 22632
gemm 18 114 114 33582
gemm 48 96 114 45477
gemm 48 48 114 26983
gemm 18 114 114 35605
gemm 48 96 114 48240
gemm 48 48 114 22891
gemm 18 114 114 36015
gemm 48 96 114 85646
gemm 48 48 114 23369
gemm 18 114 114 39709
gemm 48 96 114 42817
gemm 48 48 114 22445
gemm 18 114 114 30618
gemm 48 96 114 46268
gemm 48 48 114 23363
gemm 18 114 114 30992
gemm 48 96 114 46400
gemm 48 48 114 22547
gemm 18 114 114 33892
gemm 48 96 114 47275
gemm 48 48 114 22608
gemm 18 114 114 40770
gemm 48 96 114 80067
gemm 48 48 114 22825
gemm 18 114 114 37118
gemm 48 96 114 46220
gemm 48 48 114 25788
gemm 18 114 114 34027
gemm 48 96 114 46422
gemm 48 48 114 26367
gemm 18 114 114 40214
gemm 48 96 114 58407
gemm 48 48 114 23686
gemm 18 114 114 61419
gemm 48 96 114 43766
gemm 48 48 114 29446
gemm 18 114 114 34712
gemm 48 96 114 51395
gemm 48 48 114 22598
gemm 18 114 114 30332
gemm 48 96 114 51262
gemm 48 48 114 22487
gemm 18 114 114 30607
gemm 48 96 114 48814
gemm 48 48 114 27282
gemm 18 114 114 34887
gemm 48 96 114 45987
gemm 48 48 114 26160
gemm 18 114 114 64963
gemm 48 96 114 46922
gemm 48 48 114 23393
gemm 18 114 114 30562
gemm 48 96 114 46550
gemm 48 48 114 26198
gemm 18 114 114 30421
gemm 48 96 114 46750
gemm 48 48 114 25829
gemm 18 114 114 4121939
gemm 48 96 114 309472
gemm 48 48 114 23591
gemm 18 114 114 34905
gemm 48 96 114 80245
gemm 48 48 114 27324
gemm 18 114 114 34009
gemm 48 96 114 46589
gemm 48 48 114 26396
gemm 18 114 114 34461
gemm 48 96 114 43299
gemm 48 48 114 36192
gemm 18 114 114 34911
gemm 48 96 114 42414
gemm 48 48 114 26825
gemm 18 114 114 38006
gemm 48 96 114 43378
gemm 48 48 114 22456
gemm 18 114 114 42671
gemm 48 96 114 43687
gemm 48 48 114 28945
gemm 18 114 114 34009
gemm 48 96 114 42581
gemm 48 48 114 26315
gemm 18 114 114 34772
gemm 48 96 114 46367
gemm 48 48 114 28455
gemm 18 114 114 31757
gemm 48 96 114 50917
gemm 48 48 114 23077
gemm 18 114 114 30010
gemm 48 96 114 48651
gemm 48 48 114 22629
gemm 18 114 114 34988
gemm 48 96 114 46554
gemm 48 48 114 22614
gemm 18 114 114 33804
gemm 48 96 114 46154
gemm 48 48 114 22480
gemm 18 114 114 39791
gemm 48 96 114 80090
gemm 48 48 114 22917
gemm 18 114 114 33757
gemm 48 96 114 46007
gemm 48 48 114 22586
gemm 18 114 114 36692
gemm 48 96 114 47961
gemm 48 48 114 26638
gemm 18 114 114 34422
gemm 48 96 114 46499
gemm 48 48 114 22569
gemm 18 114 114 35184
gemm 48 96 114 42357
gemm 48 48 114 26342
gemm 18 114 114 66261
gemm 48 96 114 43071
gemm 48 48 114 29199
gemm 18 114 114 4085327
gemm 48 96 114 45122
gemm 48 48 114 22860
gemm 18 114 114 34128
gemm 48 96 114 46450
gemm 48 48 114 22461
gemm 18 114 114 36616
gemm 48 96 114 46260
gemm 48 48 114 23481
gemm 18 114 114 34604
gemm 48 96 114 51470
gemm 48 48 114 26892
gemm 18 114 114 34481
gemm 48 96 114 86995
gemm 48 48 114 23126
gemm 18 114 114 30831
gemm 48 96 114 42214
gemm 48 48 114 26115
gemm 18 114 114 30748
gemm 48 96 114 42185
gemm 48 48 114 25555
gemm 18 114 114 34795
gemm 48 96 114 47043
gemm 48 48 114 22596
gemm 18 114 114 30772
gemm 48 96 114 42172
gemm 48 48 114 22446
gemm 18 114 114 58402
gemm 48 96 114 76985
gemm 48 48 114 22958
gemm 18 114 114 30901
gemm 48 96 114 46697
gemm 48 48 114 27403
gemm 18 114 114 40242
gemm 48 96 114 79142
gemm 48 48 114 26409
gemm 18 114 114 34761
gemm 48 96 114 52160
gemm 48 48 114 22553
gemm 18 114 114 34271
gemm 48 96 114 49312
gemm 48 48 114 26146
gemm 18 114 114 37022
gemm 48 96 114 43120
gemm 48 48 114 22534
gemm 18 114 114 34839
gemm 48 96 114 47346
gemm 48 48 114 22664
gemm 18 114 114 66171
gemm 48 96 114 51562
gemm 48 48 114 25541
gemm 18 114 114 35155
gemm 48 96 114 49401
gemm 48 48 114 22564
gemm 18 114 114 36701
gemm 48 96 114 48037
gemm 48 48 114 22799
gemm 18 114 114 32454
gemm 48 96 114 43800
gemm 48 48 114 26859
gemm 18 114 114 34409
gemm 48 96 114 42921
gemm 48 48 114 22412
gemm 18 114 114 30344
gemm 48 96 114 55961
gemm 48 48 114 22462
gemm 18 114 114 30993
gemm 48 96 114 42239
gemm 48 48 114 22440
gemm 18 114 114 37359
gemm 48 96 114 46571
gemm 48 48 114 22514
gemm 18 114 114 35192
gemm 48 96 114 50328
gemm 48 48 114 23062
gemm 18 114 114 30540
gemm 48 96 114 42178
gemm 48 48 114 26421
gemm 18 114 114 37061
gemm 48 96 114 46403
gemm 48 48 114 22745
gemm 18 114 114 41210
gemm 48 96 114 49948
gemm 48 48 114 23954
gemm 18 114 114 71107
gemm 48 96 114 52500
gemm 48 48 114 23546
gemm 18 114 114 30301
gemm 48 96 114 49981
gemm 48 48 114 25919
gemm 18 114 114 30219
gemm 48 96 114 42122
gemm 48 48 114 29282
gemm 18 114 114 34984
gemm 48 96 114 46319
gemm 48 48 114 22540
gemm 18 114 114 34440
gemm 48 96 114 46272
gemm 48 48 114 25327
gemm 18 114 114 71230
gemm 48 96 114 42676
gemm 48 48 114 22544
gemm 18 114 114 33836
gemm 48 96 114 46402
gemm 48 48 114 22475
gemm 18 114 114 30418
gemm 48 96 114 45570
gemm 48 48 114 22518
gemm 18 114 114 38975
gemm 48 96 114 43059
gemm 48 48 114 22596
gemm 18 114 114 34591
gemm 48 96 114 51067
gemm 48 48 114 22553
gemm 18 114 114 34450
gemm 48 96 114 50026
gemm 48 48 114 22555
gemm 18 114 114 34068
gemm 48 96 114 49651
gemm 48 48 114 25944
gemm 18 114 114 41084
gemm 48 96 114 76525
gemm 48 48 114 22815
gemm 18 114 114 37930
gemm 48 96 114 47491
gemm 48 48 114 23376
gemm 18 114 114 48526
gemm 48 96 114 42881
gemm 48 48 114 27321
gemm 18 114 114 30715
gemm 48 96 114 45947
gemm 48 48 114 26455
gemm 18 114 114 34607
gemm 48 96 114 46314
gemm 48 48 114 22347
gemm 18 114 114 34669
gemm 48 96 114 46810
gemm 48 48 114 164518
gemm 18 114 114 37577
gemm 48 96 114 50374
gemm 48 48 114 23216
gemm 18 114 114 33876
gemm 18 114 114 44564
gemm 48 96 114 42350
gemm 48 48 114 26764
gemm 48 96 114 63677
gemm 48 48 114 42992
gemm 18 114 114 30698
gemm 48 96 114 43048
gemm 48 48 114 22383
gemm 18 114 114 60706
gemm 48 96 114 67838
gemm 48 48 114 40755
gemm 18 114 114 35936
gemm 48 96 114 47483
gemm 48 48 114 22341
gemm 18 114 114 50000
gemm 18 114 114 36554
gemm 48 96 114 116513
gemm 48 96 114 83958
gemm 48 48 114 22934
gemm 48 48 114 34860
gemm 18 114 114 30030
gemm 48 96 114 46097
gemm 48 48 114 22364
gemm 18 114 114 54809
gemm 48 96 114 63725
gemm 48 48 114 44238
gemm 18 114 114 36561
gemm 48 96 114 43632
gemm 48 48 114 25932
gemm 18 114 114 52250
gemm 48 96 114 64467
gemm 18 114 114 32700
gemm 48 48 114 34923
gemm 48 96 114 46675
gemm 48 48 114 26233
gemm 18 114 114 34490
gemm 18 114 114 41980
gemm 48 96 114 46448
gemm 48 48 114 22389
gemm 48 96 114 71991
gemm 48 48 114 30395
gemm 18 114 114 65449
gemm 48 96 114 43580
gemm 48 48 114 25948
gemm 18 114 114 103861
gemm 48 96 114 74883
gemm 48 48 114 40544
gemm 18 114 114 32479
gemm 48 96 114 46994
gemm 48 48 114 26515
gemm 18 114 114 46042
gemm 18 114 114 33925
gemm 48 96 114 68947
gemm 48 96 114 48886
gemm 48 48 114 22621
gemm 48 48 114 81101
gemm 18 114 114 33836
gemm 48 96 114 46925
gemm 48 48 114 27440
gemm 18 114 114 43506
gemm 48 96 114 82765
gemm 48 48 114 35235
gemm 18 114 114 32848
gemm 48 96 114 44440
gemm 48 48 114 22591
gemm 18 114 114 94154
gemm 48 96 114 70779
gemm 18 114 114 34897
gemm 48 48 114 39013
gemm 48 96 114 42679
gemm 48 48 114 23980
gemm 18 114 114 30246
gemm 18 114 114 43018
gemm 48 96 114 46120
gemm 48 48 114 26008
gemm 48 96 114 71908
gemm 48 48 114 35864
gemm 18 114 114 63448
gemm 48 96 114 47222
gemm 48 48 114 26980
gemm 18 114 114 52665
gemm 18 114 114 31863
gemm 48 96 114 68007
gemm 48 96 114 51091
gemm 48 48 114 40185
gemm 48 48 114 28524
gemm 18 114 114 34368
gemm 48 96 114 49312
gemm 18 114 114 44900
gemm 48 48 114 22774
gemm 48 96 114 67316
gemm 48 48 114 40081
gemm 18 114 114 30316
gemm 48 96 114 42165
gemm 48 48 114 22340
gemm 18 114 114 48119
gemm 48 96 114 114234
gemm 48 48 114 39709
gemm 18 114 114 34851
gemm 48 96 114 43275
gemm 48 48 114 67792
gemm 18 114 114 30554
gemm 18 114 114 48360
gemm 48 96 114 49333
gemm 48 96 114 66250
gemm 48 48 114 35779
gemm 48 48 114 22594
gemm 18 114 114 65507
gemm 48 96 114 46891
gemm 48 48 114 22942
gemm 18 114 114 46345
gemm 48 96 114 71600
gemm 48 48 114 33352
gemm 18 114 114 34241
gemm 48 96 114 46415
gemm 48 48 114 22402
gemm 18 114 114 42915
gemm 48 96 114 70201
gemm 48 48 114 36726
gemm 18 114 114 30325
gemm 48 96 114 46840
gemm 48 48 114 26937
gemm 18 114 114 52725
gemm 18 114 114 31510
gemm 48 96 114 43212
gemm 48 96 114 70436
gemm 48 48 114 22700
gemm 48 48 114 38650
gemm 18 114 114 30278
gemm 48 96 114 43169
gemm 48 48 114 22500
gemm 18 114 114 48612
gemm 48 96 114 68237
gemm 48 48 114 37409
gemm 18 114 114 67142
gemm 48 96 114 49162
gemm 48 48 114 22747
gemm 18 114 114 47264
gemm 18 114 114 30491
gemm 48 96 114 44450
gemm 48 96 114 65913
gemm 48 48 114 22542
gemm 48 48 114 38151
gemm 18 114 114 29873
gemm 48 96 114 42039
gemm 48 48 114 22456
gemm 18 114 114 47139
gemm 48 96 114 113397
gemm 48 48 114 39822
gemm 18 114 114 85944
gemm 48 96 114 44929
gemm 48 48 114 22615
gemm 18 114 114 50787
gemm 48 96 114 68748
gemm 18 114 114 30472
gemm 48 48 114 43359
gemm 48 96 114 49289
gemm 48 48 114 24268
gemm 18 114 114 34969
gemm 48 96 114 46834
gemm 48 48 114 22690
gemm 18 114 114 46602
gemm 48 96 114 67204
gemm 48 48 114 34802
gemm 18 114 114 34145
gemm 48 96 114 42462
gemm 48 48 114 26461
gemm 18 114 114 44527
gemm 48 96 114 68750
gemm 48 48 114 32610
gemm 18 114 114 36828
gemm 48 96 114 50403
gemm 48 48 114 26293
gemm 18 114 114 49240
gemm 18 114 114 35011
gemm 48 96 114 50819
gemm 48 96 114 88128
gemm 48 48 114 27182
gemm 48 48 114 37971
gemm 18 114 114 37650
gemm 48 96 114 46815
gemm 48 48 114 22609
gemm 18 114 114 53037
gemm 48 96 114 68482
gemm 48 48 114 37351
gemm 18 114 114 33342
gemm 48 96 114 43524
gemm 48 48 114 22494
gemm 18 114 114 46303
gemm 48 96 114 72622
gemm 18 114 114 34612
gemm 48 48 114 34040
gemm 48 96 114 46366
gemm 48 48 114 27758
gemm 18 114 114 35597
gemm 48 96 114 47363
gemm 18 114 114 52525
gemm 48 48 114 33792
gemm 48 96 114 104581
gemm 48 48 114 35483
gemm 18 114 114 34677
gemm 48 96 114 46757
gemm 48 48 114 26383
gemm 18 114 114 46773
gemm 48 96 114 75353
gemm 48 48 114 33751
gemm 18 114 114 36418
gemm 48 96 114 47606
gemm 48 48 114 22522
gemm 18 114 114 49954
gemm 18 114 114 30783
gemm 48 96 114 42339
gemm 48 96 114 72389
gemm 48 48 114 22585
gemm 48 48 114 37190
gemm 18 114 114 36471
gemm 48 96 114 42733
gemm 48 48 114 22489
gemm 18 114 114 43652
gemm 48 96 114 68511
gemm 48 48 114 37851
gemm 18 114 114 33305
gemm 48 96 114 57268
gemm 48 48 114 53917
gemm 18 114 114 49029
gemm 48 96 114 66551
gemm 48 48 114 36730
gemm 18 114 114 34961
gemm 48 96 114 51223
gemm 48 48 114 22585
gemm 18 114 114 37914
gemm 18 114 114 52554
gemm 48 96 114 42645
gemm 48 48 114 22455
gemm 48 96 114 68057
gemm 48 48 114 35632
gemm 18 114 114 34122
gemm 48 96 114 47101
gemm 48 48 114 26120
gemm 18 114 114 47136
gemm 48 96 114 128412
gemm 48 48 114 41781
gemm 18 114 114 30381
gemm 48 96 114 45407
gemm 48 48 114 25979
gemm 18 114 114 52498
gemm 48 96 114 105207
gemm 48 48 114 34297
gemm 18 114 114 34581
gemm 48 96 114 43478
gemm 18 114 114 49329
gemm 48 48 114 23396
gemm 48 96 114 67435
gemm 48 48 114 38575
gemm 18 114 114 33878
gemm 48 96 114 48354
gemm 48 48 114 53148
gemm 18 114 114 49415
gemm 48 96 114 112865
gemm 48 48 114 38511
gemm 18 114 114 36314
gemm 48 96 114 42975
gemm 48 48 114 22473
gemm 18 114 114 51313
gemm 18 114 114 30439
gemm 48 96 114 74139
gemm 48 96 114 57478
gemm 48 48 114 39227
gemm 48 48 114 33027
gemm 18 114 114 34745
gemm 48 96 114 43198
gemm 18 114 114 46456
gemm 48 48 114 26204
gemm 48 96 114 67511
gemm 48 48 114 33986
gemm 18 114 114 36872
gemm 48 96 114 47138
gemm 48 48 114 22502
gemm 18 114 114 67513
gemm 48 96 114 71930
gemm 48 48 114 67200
gemm 18 114 114 36222
gemm 48 96 114 42619
gemm 48 48 114 26540
gemm 18 114 114 42951
gemm 18 114 114 29950
gemm 48 96 114 63672
gemm 48 96 114 49748
gemm 48 48 114 33073
gemm 48 48 114 25830
gemm 18 114 114 29832
gemm 48 96 114 45716
gemm 48 48 114 30445
gemm 18 114 114 88813
gemm 48 96 114 67578
gemm 48 48 114 34253
gemm 18 114 114 30429
gemm 48 96 114 43142
gemm 48 48 114 22359
gemm 18 114 114 51904
gemm 48 96 114 69171
gemm 48 48 114 35887
gemm 18 114 114 33810
gemm 48 96 114 42595
gemm 48 48 114 26619
gemm 18 114 114 44111
gemm 18 114 114 30678
gemm 48 96 114 66037
gemm 48 96 114 49075
gemm 48 48 114 22477
gemm 48 48 114 86625
gemm 18 114 114 30156
gemm 48 96 114 50207
gemm 48 48 114 25777
gemm 18 114 114 51815
gemm 48 96 114 64302
gemm 48 48 114 36666
gemm 18 114 114 36836
gemm 48 96 114 50963
gemm 48 48 114 55087
gemm 18 114 114 55178
gemm 48 96 114 68202
gemm 48 48 114 28021
gemm 18 114 114 34619
gemm 48 96 114 44474
gemm 48 48 114 22411
gemm 18 114 114 33865
gemm 18 114 114 47981
gemm 48 96 114 42275
gemm 48 48 114 22366
gemm 48 96 114 65629
gemm 48 48 114 33304
gemm 18 114 114 34233
gemm 48 96 114 43115
gemm 48 48 114 22385
gemm 18 114 114 57667
gemm 48 96 114 64302
gemm 48 48 114 33113
gemm 18 114 114 32328
gemm 48 96 114 48064
gemm 48 48 114 22363
gemm 18 114 114 43738
gemm 18 114 114 35916
gemm 48 96 114 70624
gemm 48 96 114 53832
gemm 48 48 114 40219
gemm 48 48 114 22442
gemm 18 114 114 34413
gemm 48 96 114 46305
gemm 48 48 114 22565
gemm 18 114 114 44588
gemm 48 96 114 74308
gemm 48 48 114 36518
gemm 18 114 114 33321
gemm 48 96 114 43470
gemm 48 48 114 26939
gemm 18 114 114 55416
gemm 48 96 114 106771
gemm 48 48 114 40939
gemm 18 114 114 34592
gemm 48 96 114 50919
gemm 48 48 114 26891
gemm 18 114 114 49532
gemm 18 114 114 54573
gemm 48 96 114 48321
gemm 48 48 114 22724
gemm 48 96 114 72021
gemm 48 48 114 35588
gemm 18 114 114 30743
gemm 48 96 114 49718
gemm 48 48 114 22786
gemm 18 114 114 55728
gemm 48 96 114 68933
gemm 48 48 114 38328
gemm 18 114 114 36702
gemm 48 96 114 43439
gemm 48 48 114 22531
gemm 18 114 114 45471
gemm 18 114 114 34206
gemm 48 96 114 69506
gemm 48 96 114 48541
gemm 48 48 114 33142
gemm 48 48 114 37159
gemm 18 114 114 37263
gemm 48 96 114 47752
gemm 48 48 114 22587
gemm 18 114 114 46546
gemm 48 96 114 75347
gemm 48 48 114 39066
gemm 18 114 114 36750
gemm 48 96 114 44002
gemm 48 48 114 22479
gemm 18 114 114 76417
gemm 48 96 114 68779
gemm 18 114 114 32886
gemm 48 48 114 38592
gemm 48 96 114 46846
gemm 48 48 114 28085
gemm 18 114 114 33746
gemm 48 96 114 49866
gemm 48 48 114 22925
gemm 18 114 114 50670
gemm 48 96 114 67108
gemm 48 48 114 38000
gemm 18 114 114 34680
gemm 48 96 114 46385
gemm 48 48 114 28425
gemm 18 114 114 51881
gemm 48 96 114 119636
gemm 48 48 114 36996
gemm 18 114 114 30961
gemm 48 96 114 44650
gemm 48 48 114 22668
gemm 18 114 114 43151
gemm 48 96 114 72353
gemm 48 48 114 35313
gemm 18 114 114 40191
gemm 48 96 114 48001
gemm 48 48 114 23377
gemm 18 114 114 35523
gemm 48 96 114 59873
gemm 48 48 114 43928
gemm 18 114 114 37468
gemm 48 96 114 44505
gemm 48 48 114 22804
gemm 18 114 114 31438
gemm 48 96 114 77470
gemm 48 48 114 23564
gemm 18 114 114 35553
gemm 48 96 114 48563
gemm 48 48 114 25937
gemm 18 114 114 31566
gemm 48 96 114 53659
gemm 18 114 114 31206
gemm 48 48 114 22911
gemm 48 96 114 53219
gemm 48 48 114 23073
gemm 18 114 114 35964
gemm 18 114 114 44544
gemm 48 96 114 84425
gemm 48 48 114 23402
gemm 48 96 114 76323
gemm 48 48 114 25917
gemm 18 114 114 34718
gemm 18 114 114 30730
gemm 48 96 114 42981
gemm 48 48 114 28388
gemm 48 96 114 48886
gemm 48 48 114 28763
gemm 18 114 114 30960
gemm 48 96 114 52198
gemm 18 114 114 35067
gemm 48 48 114 38918
gemm 48 96 114 46673
gemm 48 48 114 24272
gemm 18 114 114 34845
gemm 18 114 114 31098
gemm 48 96 114 42858
gemm 48 48 114 28969
gemm 48 96 114 49298
gemm 48 48 114 29129
gemm 18 114 114 31210
gemm 18 114 114 37093
gemm 48 96 114 48904
gemm 48 48 114 27592
gemm 48 96 114 51132
gemm 48 48 114 27514
gemm 18 114 114 68892
gemm 18 114 114 31037
gemm 48 96 114 43313
gemm 48 48 114 26039
gemm 48 96 114 46286
gemm 48 48 114 24822
gemm 18 114 114 30995
gemm 18 114 114 30758
gemm 48 96 114 42163
gemm 48 48 114 22446
gemm 48 96 114 42700
gemm 48 48 114 28063
gemm 18 114 114 30699
gemm 18 114 114 33810
gemm 48 96 114 48929
gemm 48 48 114 22448
gemm 48 96 114 46450
gemm 48 48 114 29213
gemm 18 114 114 47076
gemm 18 114 114 35621
gemm 48 96 114 77258
gemm 48 96 114 46914
gemm 48 48 114 22657
gemm 48 48 114 31530
gemm 18 114 114 34910
gemm 18 114 114 34783
gemm 48 96 114 46747
gemm 48 48 114 22616
gemm 48 96 114 78775
gemm 48 48 114 28548
gemm 18 114 114 37705
gemm 18 114 114 32730
gemm 48 96 114 44931
gemm 48 48 114 26888
gemm 48 96 114 46525
gemm 48 48 114 26444
gemm 18 114 114 31304
gemm 18 114 114 30483
gemm 48 96 114 42567
gemm 48 48 114 25911
gemm 48 96 114 45353
gemm 48 48 114 28493
gemm 18 114 114 30647
gemm 48 96 114 83084
gemm 18 114 114 65604
gemm 48 96 114 45392
gemm 48 48 114 24294
gemm 48 48 114 22642
gemm 18 114 114 30736
gemm 18 114 114 36502
gemm 48 96 114 42431
gemm 48 96 114 42187
gemm 48 48 114 22574
gemm 48 48 114 22541
gemm 18 114 114 36875
gemm 18 114 114 36569
gemm 48 96 114 42660
gemm 48 48 114 22475
gemm 48 96 114 72302
gemm 48 48 114 26471
gemm 18 114 114 35155
gemm 18 114 114 33160
gemm 48 96 114 44665
gemm 48 48 114 29799
gemm 48 96 114 49449
gemm 48 48 114 22500
gemm 18 114 114 34205
gemm 18 114 114 30634
gemm 48 96 114 45902
gemm 48 96 114 48424
gemm 48 48 114 26319
gemm 48 48 114 25000
gemm 18 114 114 30710
gemm 18 114 114 37602
gemm 48 96 114 47227
gemm 48 96 114 42806
gemm 48 48 114 22688
gemm 48 48 114 22573
gemm 18 114 114 30201
gemm 18 114 114 33934
gemm 48 96 114 46607
gemm 48 96 114 46894
gemm 48 48 114 26465
gemm 48 48 114 22739
gemm 18 114 114 29991
gemm 18 114 114 30206
gemm 48 96 114 42231
gemm 48 96 114 42045
gemm 48 48 114 22480
gemm 48 48 114 29292
gemm 18 114 114 33173
gemm 18 114 114 34213
gemm 48 96 114 49527
gemm 48 96 114 47164
gemm 48 48 114 26629
gemm 48 48 114 23131
gemm 18 114 114 30179
gemm 18 114 114 30565
gemm 48 96 114 42337
gemm 48 48 114 22419
gemm 48 96 114 62161
gemm 48 48 114 24544
gemm 18 114 114 30791
gemm 48 96 114 49629
gemm 48 48 114 23454
gemm 18 114 114 31919
gemm 48 96 114 50870
gemm 48 48 114 26606
gemm 18 114 114 30309
gemm 48 96 114 42191
gemm 48 48 114 26236
gemm 18 114 114 34183
gemm 48 96 114 49391
gemm 48 48 114 22497
gemm 18 114 114 36089
gemm 48 96 114 48806
gemm 48 48 114 22819
gemm 18 114 114 35145
gemm 18 114 114 34964
gemm 48 96 114 43275
gemm 48 96 114 42467
gemm 48 48 114 22621
gemm 48 48 114 26256
gemm 18 114 114 30308
gemm 18 114 114 34248
gemm 48 96 114 46848
gemm 48 96 114 50185
gemm 48 48 114 26933
gemm 48 48 114 22739
gemm 18 114 114 30616
gemm 18 114 114 30943
gemm 48 96 114 86291
gemm 48 96 114 85592
gemm 48 48 114 23061
gemm 48 48 114 22780
gemm 18 114 114 34902
gemm 18 114 114 34687
gemm 48 96 114 42453
gemm 48 96 114 45499
gemm 48 48 114 26610
gemm 48 48 114 29374
gemm 18 114 114 32364
gemm 18 114 114 39229
gemm 48 96 114 80439
gemm 48 96 114 81019
gemm 48 48 114 27356
gemm 48 48 114 27589
gemm 18 114 114 30903
gemm 18 114 114 30542
gemm 48 96 114 42120
gemm 48 96 114 42368
gemm 48 48 114 28364
gemm 48 48 114 26711
gemm 18 114 114 34737
gemm 48 96 114 46230
gemm 48 48 114 24885
gemm 18 114 114 32461
gemm 48 96 114 86325
gemm 48 48 114 29832
gemm 18 114 114 32945
gemm 48 96 114 46817
gemm 48 48 114 26524
gemm 18 114 114 36608
gemm 48 96 114 42832
gemm 48 48 114 22457
gemm 18 114 114 34387
gemm 48 96 114 46527
gemm 48 48 114 22689
gemm 18 114 114 36782
gemm 48 96 114 48136
gemm 48 48 114 22513
gemm 18 114 114 90385
gemm 48 96 114 65953
gemm 48 48 114 27979
gemm 18 114 114 36066
gemm 48 96 114 50286
gemm 48 48 114 22796
gemm 18 114 114 33790
gemm 48 96 114 49035
gemm 48 48 114 22402
gemm 18 114 114 35867
gemm 48 96 114 47186
gemm 48 48 114 22624
gemm 18 114 114 30184
gemm 48 96 114 45814
gemm 48 48 114 22603
gemm 18 114 114 75185
gemm 48 96 114 44372
gemm 48 48 114 22658
gemm 18 114 114 30936
gemm 48 96 114 42226
gemm 48 48 114 22318
gemm 18 114 114 32782
gemm 48 96 114 47736
gemm 48 48 114 27161
gemm 18 114 114 37300
gemm 48 96 114 48128
gemm 48 48 114 22909
gemm 18 114 114 36091
gemm 48 96 114 47340
gemm 48 48 114 22472
gemm 18 114 114 34195
gemm 48 96 114 46681
gemm 48 48 114 26899
gemm 18 114 114 40336
gemm 48 96 114 44171
gemm 48 48 114 22453
gemm 18 114 114 32376
gemm 48 96 114 43160
gemm 48 48 114 22791
gemm 18 114 114 35546
gemm 48 96 114 53596
gemm 48 48 114 22570
gemm 18 114 114 32706
gemm 48 96 114 52182
gemm 48 48 114 22937
gemm 18 114 114 38047
gemm 48 96 114 49639
gemm 48 48 114 26599
gemm 18 114 114 34032
gemm 48 96 114 46351
gemm 48 48 114 22490
gemm 18 114 114 37129
gemm 48 96 114 46606
gemm 48 48 114 22808
gemm 18 114 114 158384
gemm 48 96 114 49725
gemm 48 48 114 23324
gemm 18 114 114 32821
gemm 48 96 114 47244
gemm 48 48 114 26245
gemm 18 114 114 34162
gemm 48 96 114 46551
gemm 48 48 114 28905
gemm 18 114 114 32512
gemm 48 96 114 46813
gemm 48 48 114 22713
gemm 18 114 114 35272
gemm 48 96 114 46770
gemm 48 48 114 22516
gemm 18 114 114 32153
gemm 48 96 114 47233
gemm 48 48 114 64707
gemm 18 114 114 80832
gemm 48 96 114 44908
gemm 48 48 114 26037
gemm 18 114 114 36723
gemm 48 96 114 47388
gemm 48 48 114 26465
gemm 18 114 114 34504
gemm 48 96 114 46942
gemm 48 48 114 22592
gemm 18 114 114 37693
gemm 48 96 114 68739
gemm 48 48 114 28105
gemm 18 114 114 38411
gemm 48 96 114 51363
gemm 48 48 114 22881
gemm 18 114 114 32944
gemm 48 96 114 43224
gemm 48 48 114 28739
gemm 18 114 114 33173
gemm 48 96 114 48263
gemm 48 48 114 22560
gemm 18 114 114 36297
gemm 48 96 114 43336
gemm 48 48 114 27478
gemm 18 114 114 55465
gemm 48 96 114 48222
gemm 48 48 114 28260
gemm 18 114 114 33385
gemm 48 96 114 43632
gemm 48 48 114 26850
gemm 18 114 114 36912
gemm 48 96 114 48022
gemm 48 48 114 26040
gemm 18 114 114 35730
gemm 48 96 114 46205
gemm 48 48 114 22629
gemm 18 114 114 33170
gemm 48 96 114 47285
gemm 48 48 114 22644
gemm 18 114 114 30444
gemm 48 96 114 42137
gemm 48 48 114 26498
gemm 18 114 114 35455
gemm 18 114 114 39597
gemm 48 96 114 52630
gemm 48 96 114 51597
gemm 48 48 114 23992
gemm 48 48 114 26877
gemm 18 114 114 32011
gemm 18 114 114 34211
gemm 48 96 114 44181
gemm 48 48 114 22735
gemm 48 96 114 49103
gemm 48 48 114 26062
gemm 18 114 114 37662
gemm 48 96 114 43716
gemm 18 114 114 33399
gemm 48 48 114 23025
gemm 48 96 114 49350
gemm 48 48 114 24788
gemm 18 114 114 30664
gemm 48 96 114 49781
gemm 48 48 114 22674
gemm 18 114 114 33034
gemm 48 96 114 47365
gemm 48 48 114 31084
gemm 18 114 114 63026
gemm 48 96 114 49929
gemm 48 48 114 22958
gemm 18 114 114 34833
gemm 48 96 114 46123
gemm 48 48 114 26422
gemm 18 114 114 30139
gemm 48 96 114 42250
gemm 48 48 114 22518
gemm 18 114 114 32394
gemm 48 96 114 42803
gemm 48 48 114 22634
gemm 18 114 114 37045
gemm 48 96 114 43598
gemm 48 48 114 25820
gemm 18 114 114 32375
gemm 48 96 114 87082
gemm 48 48 114 24630
gemm 18 114 114 71638
gemm 48 96 114 47492
gemm 48 48 114 26909
gemm 18 114 114 32568
gemm 48 96 114 43467
gemm 48 48 114 22709
gemm 18 114 114 32741
gemm 48 96 114 47015
gemm 48 48 114 22646
gemm 18 114 114 42081
gemm 48 96 114 58113
gemm 48 48 114 75431
gemm 18 114 114 31062
gemm 48 96 114 44391
gemm 48 48 114 22585
gemm 18 114 114 34826
gemm 18 114 114 33938
gemm 48 96 114 49784
gemm 48 96 114 49308
gemm 48 48 114 25499
gemm 48 48 114 22637
gemm 18 114 114 30706
gemm 18 114 114 30423
gemm 48 96 114 48699
gemm 48 96 114 45939
gemm 48 48 114 25212
gemm 48 48 114 32290
gemm 18 114 114 35284
gemm 18 114 114 34960
gemm 48 96 114 53697
gemm 48 48 114 23862
gemm 48 96 114 43523
gemm 48 48 114 24187
gemm 18 114 114 30417
gemm 18 114 114 30202
gemm 48 96 114 42211
gemm 48 48 114 22338
gemm 48 96 114 42277
gemm 48 48 114 23951
gemm 18 114 114 31411
gemm 18 114 114 34932
gemm 48 96 114 65001
gemm 48 96 114 46696
gemm 48 48 114 23079
gemm 48 48 114 22689
gemm 18 114 114 33629
gemm 18 114 114 33494
gemm 48 96 114 46439
gemm 48 96 114 46138
gemm 48 48 114 22509
gemm 48 48 114 22560
gemm 18 114 114 30453
gemm 18 114 114 30038
gemm 48 96 114 46447
gemm 48 96 114 46740
gemm 48 48 114 26248
gemm 48 48 114 30825
gemm 18 114 114 30926
gemm 18 114 114 30773
gemm 48 96 114 46606
gemm 48 48 114 22875
gemm 48 96 114 51594
gemm 48 48 114 28913
gemm 18 114 114 30851
gemm 18 114 114 35087
gemm 48 96 114 46879
gemm 48 96 114 48104
gemm 48 48 114 25640
gemm 48 48 114 22728
gemm 18 114 114 30468
gemm 18 114 114 30848
gemm 48 96 114 42401
gemm 48 96 114 42279
gemm 48 48 114 22633
gemm 48 48 114 22479
gemm 18 114 114 34487
gemm 18 114 114 30885
gemm 48 96 114 42393
gemm 48 96 114 42267
gemm 48 48 114 22582
gemm 48 48 114 22494
gemm 18 114 114 30099
gemm 18 114 114 30373
gemm 48 96 114 43359
gemm 48 96 114 83866
gemm 48 48 114 23259
gemm 48 48 114 61524
gemm 18 114 114 30425
gemm 18 114 114 30924
gemm 48 96 114 46389
gemm 48 96 114 46649
gemm 48 48 114 22711
gemm 48 48 114 22619
gemm 18 114 114 30354
gemm 18 114 114 30504
gemm 48 96 114 46084
gemm 48 96 114 47933
gemm 48 48 114 28032
gemm 48 48 114 31360
gemm 18 114 114 34816
gemm 18 114 114 31270
gemm 48 96 114 42577
gemm 48 96 114 42390
gemm 48 48 114 26825
gemm 48 48 114 26640
gemm 18 114 114 30090
gemm 18 114 114 30594
gemm 48 96 114 46170
gemm 48 96 114 46233
gemm 48 48 114 26610
gemm 48 48 114 26586
gemm 18 114 114 30109
gemm 18 114 114 30445
gemm 48 96 114 55744
gemm 48 96 114 49901
gemm 48 48 114 57060
gemm 48 48 114 61917
gemm 18 114 114 30492
gemm 18 114 114 30854
gemm 48 96 114 48775
gemm 48 96 114 48880
gemm 48 48 114 22854
gemm 48 48 114 22788
gemm 18 114 114 30233
gemm 48 96 114 42191
gemm 48 48 114 22437
gemm 18 114 114 35130
gemm 18 114 114 38134
gemm 48 96 114 95663
gemm 48 96 114 92190
gemm 48 48 114 24287
gemm 48 48 114 23649
gemm 18 114 114 35225
gemm 18 114 114 32884
gemm 48 96 114 47182
gemm 48 96 114 52013
gemm 48 48 114 27753
gemm 48 48 114 23056
gemm 18 114 114 68577
gemm 18 114 114 73117
gemm 48 96 114 47795
gemm 48 96 114 47087
gemm 48 48 114 22953
gemm 48 48 114 26854
gemm 18 114 114 30163
gemm 18 114 114 33890
gemm 48 96 114 49252
gemm 48 96 114 45986
gemm 48 48 114 22436
gemm 48 48 114 22476
gemm 18 114 114 34648
gemm 18 114 114 34549
gemm 48 96 114 42756
gemm 48 96 114 46220
gemm 48 48 114 26755
gemm 48 48 114 22661
gemm 18 114 114 36928
gemm 18 114 114 34470
gemm 48 96 114 42460
gemm 48 96 114 42254
gemm 48 48 114 22505
gemm 48 48 114 22493
gemm 18 114 114 34542
gemm 18 114 114 30645
gemm 48 96 114 46237
gemm 48 96 114 46701
gemm 48 48 114 22511
gemm 48 48 114 22548
gemm 18 114 114 40372
gemm 18 114 114 34724
gemm 48 96 114 78959
gemm 48 96 114 85328
gemm 48 48 114 22871
gemm 48 48 114 26050
gemm 18 114 114 34085
gemm 18 114 114 37684
gemm 48 96 114 49566
gemm 48 48 114 22434
gemm 48 96 114 43194
gemm 48 48 114 22425
gemm 18 114 114 34069
gemm 18 114 114 30706
gemm 48 96 114 42534
gemm 48 48 114 26301
gemm 48 96 114 46285
gemm 48 48 114 23955
gemm 18 114 114 78594
gemm 18 114 114 37899
gemm 48 96 114 48685
gemm 48 48 114 26637
gemm 48 96 114 47784
gemm 48 48 114 22636
gemm 18 114 114 30158
gemm 18 114 114 34757
gemm 48 96 114 46346
gemm 48 48 114 26430
gemm 48 96 114 47145
gemm 48 48 114 24017
gemm 18 114 114 34972
gemm 18 114 114 31141
gemm 48 96 114 42394
gemm 48 48 114 28898
gemm 48 96 114 48618
gemm 48 48 114 22613
gemm 18 114 114 29840
gemm 48 96 114 41954
gemm 48 48 114 22281
gemm 18 114 114 77576
gemm 48 96 114 44507
gemm 48 48 114 22603
gemm 18 114 114 30239
gemm 48 96 114 43247
gemm 48 48 114 22710
gemm 18 114 114 30659
gemm 48 96 114 44580
gemm 48 48 114 22408
gemm 18 114 114 30850
gemm 48 96 114 42256
gemm 48 48 114 22495
gemm 18 114 114 36681
gemm 48 96 114 46686
gemm 48 48 114 22566
gemm 18 114 114 30323
gemm 48 96 114 42267
gemm 48 48 114 22461
gemm 18 114 114 32353
gemm 48 96 114 42784
gemm 48 48 114 27075
gemm 18 114 114 67974
gemm 48 96 114 42961
gemm 48 48 114 22647
gemm 18 114 114 36933
gemm 48 96 114 43260
gemm 48 48 114 26335
gemm 18 114 114 30147
gemm 48 96 114 53181
gemm 48 48 114 22526
gemm 18 114 114 30498
gemm 48 96 114 42121
gemm 48 48 114 22329
gemm 18 114 114 30032
gemm 48 96 114 42073
gemm 48 48 114 22393
gemm 18 114 114 32302
gemm 48 96 114 52975
gemm 48 48 114 60131
gemm 18 114 114 71010
gemm 48 96 114 42893
gemm 48 48 114 22825
gemm 18 114 114 32981
gemm 48 96 114 44059
gemm 48 48 114 22485
gemm 18 114 114 31826
gemm 48 96 114 49068
gemm 48 48 114 26868
gemm 18 114 114 37210
gemm 48 96 114 48095
gemm 48 48 114 22445
gemm 18 114 114 69628
gemm 48 96 114 44763
gemm 48 48 114 22983
gemm 18 114 114 32452
gemm 48 96 114 48864
gemm 48 48 114 26642
gemm 18 114 114 32070
gemm 48 96 114 47170
gemm 48 48 114 26571
gemm 18 114 114 38072
gemm 48 96 114 50578
gemm 48 48 114 22679
gemm 18 114 114 32486
gemm 48 96 114 52832
gemm 48 48 114 23003
gemm 18 114 114 76921
gemm 48 96 114 48138
gemm 48 48 114 22708
gemm 18 114 114 36506
gemm 48 96 114 47802
gemm 48 48 114 22659
gemm 18 114 114 30789
gemm 48 96 114 42261
gemm 48 48 114 22524
gemm 18 114 114 34731
gemm 48 96 114 46121
gemm 48 48 114 23215
gemm 18 114 114 30619
gemm 48 96 114 46532
gemm 48 48 114 26595
gemm 18 114 114 68735
gemm 48 96 114 43744
gemm 48 48 114 26395
gemm 18 114 114 34949
gemm 48 96 114 46991
gemm 48 48 114 22581
gemm 18 114 114 34922
gemm 18 114 114 35254
gemm 48 96 114 46855
gemm 48 96 114 50811
gemm 48 48 114 32535
gemm 48 48 114 27569
gemm 18 114 114 38015
gemm 18 114 114 48363
gemm 48 96 114 46793
gemm 48 48 114 23244
gemm 48 96 114 66388
gemm 48 48 114 24290
gemm 18 114 114 35121
gemm 18 114 114 32266
gemm 48 96 114 45214
gemm 48 48 114 22493
gemm 48 96 114 42601
gemm 48 48 114 26328
gemm 18 114 114 35309
gemm 18 114 114 30881
gemm 48 96 114 42687
gemm 48 96 114 46453
gemm 48 48 114 26403
gemm 48 48 114 25129
gemm 18 114 114 30322
gemm 18 114 114 30119
gemm 48 96 114 47622
gemm 48 48 114 22561
gemm 48 96 114 48012
gemm 48 48 114 28912
gemm 18 114 114 30629
gemm 18 114 114 34690
gemm 48 96 114 83693
gemm 48 48 114 26831
gemm 48 96 114 47611
gemm 48 48 114 28340
gemm 18 114 114 30676
gemm 18 114 114 30487
gemm 48 96 114 59069
gemm 48 96 114 45963
gemm 48 48 114 37802
gemm 48 48 114 26630
gemm 18 114 114 35355
gemm 48 96 114 41902
gemm 48 48 114 22412
gemm 18 114 114 75884
gemm 48 96 114 46412
gemm 48 48 114 61978
gemm 18 114 114 30232
gemm 48 96 114 42141
gemm 48 48 114 22300
gemm 18 114 114 43741
gemm 48 96 114 53349
gemm 48 48 114 23353
gemm 18 114 114 32123
gemm 48 96 114 42536
gemm 48 48 114 22328
gemm 18 114 114 35769
gemm 48 96 114 52992
gemm 48 48 114 23211
gemm 18 114 114 29927
gemm 48 96 114 81954
gemm 48 48 114 26808
gemm 18 114 114 30197
gemm 48 96 114 42164
gemm 48 48 114 22329
gemm 18 114 114 71559
gemm 48 96 114 49161
gemm 48 48 114 26663
gemm 18 114 114 30085
gemm 48 96 114 43274
gemm 48 48 114 22376
gemm 18 114 114 36402
gemm 48 96 114 48508
gemm 48 48 114 53402
gemm 18 114 114 35670
gemm 48 96 114 48689
gemm 48 48 114 22483
gemm 18 114 114 33687
gemm 48 96 114 52381
gemm 48 48 114 22948
gemm 18 114 114 32854
gemm 48 96 114 47314
gemm 48 48 114 22600
gemm 18 114 114 32887
gemm 48 96 114 43729
gemm 48 48 114 22659
gemm 18 114 114 32584
gemm 48 96 114 53199
gemm 48 48 114 56960
gemm 18 114 114 33658
gemm 48 96 114 48209
gemm 48 48 114 22760
gemm 18 114 114 32691
gemm 48 96 114 43270
gemm 48 48 114 26275
gemm 18 114 114 32675
gemm 48 96 114 43942
gemm 48 48 114 22988
gemm 18 114 114 31786
gemm 48 96 114 43112
gemm 48 48 114 22491
gemm 18 114 114 40234
gemm 48 96 114 44871
gemm 48 48 114 26839
gemm 18 114 114 33070
gemm 48 96 114 48108
gemm 48 48 114 22973
gemm 18 114 114 62559
gemm 48 96 114 73851
gemm 18 114 114 30343
gemm 48 48 114 71720
gemm 48 96 114 42123
gemm 48 48 114 24169
gemm 18 114 114 36092
gemm 48 96 114 44159
gemm 48 48 114 22765
gemm 18 114 114 30607
gemm 48 96 114 73934
gemm 48 48 114 26252
gemm 18 114 114 31184
gemm 48 96 114 49419
gemm 48 48 114 22638
gemm 18 114 114 30291
gemm 48 96 114 49022
gemm 48 48 114 22431
gemm 18 114 114 34173
gemm 48 96 114 42735
gemm 48 48 114 22653
gemm 18 114 114 29924
gemm 48 96 114 43304
gemm 48 48 114 22276
gemm 18 114 114 39612
gemm 18 114 114 34170
gemm 48 96 114 43700
gemm 48 96 114 42576
gemm 48 48 114 22892
gemm 48 48 114 22601
gemm 18 114 114 29976
gemm 48 96 114 41841
gemm 48 48 114 22273
gemm 18 114 114 103315
gemm 48 96 114 43379
gemm 48 48 114 25333
gemm 18 114 114 32220
gemm 48 96 114 51682
gemm 48 48 114 23176
gemm 18 114 114 32501
gemm 48 96 114 42968
gemm 48 48 114 26191
gemm 18 114 114 31092
gemm 48 96 114 43679
gemm 48 48 114 23382
gemm 18 114 114 32411
gemm 48 96 114 47119
gemm 48 48 114 22610
gemm 18 114 114 34518
gemm 48 96 114 42561
gemm 48 48 114 22447
gemm 18 114 114 32018
gemm 48 96 114 47344
gemm 48 48 114 22556
gemm 18 114 114 31503
gemm 48 96 114 42323
gemm 48 48 114 22527
gemm 18 114 114 62339
gemm 48 96 114 44193
gemm 48 48 114 22601
gemm 18 114 114 35142
gemm 18 114 114 41601
gemm 48 96 114 58532
gemm 48 48 114 24224
gemm 48 96 114 52036
gemm 48 48 114 27908
gemm 18 114 114 65722
gemm 18 114 114 33387
gemm 48 96 114 44838
gemm 48 48 114 23036
gemm 48 96 114 45962
gemm 48 48 114 24645
gemm 18 114 114 38048
gemm 48 96 114 43218
gemm 18 114 114 31876
gemm 48 48 114 22761
gemm 48 96 114 55372
gemm 48 48 114 25382
gemm 18 114 114 34922
gemm 48 96 114 42770
gemm 48 48 114 26416
gemm 18 114 114 35861
gemm 48 96 114 50523
gemm 48 48 114 22954
gemm 18 114 114 82245
gemm 48 96 114 43755
gemm 48 48 114 26506
gemm 18 114 114 49736
gemm 48 96 114 72406
gemm 48 48 114 32199
gemm 18 114 114 30118
gemm 48 96 114 42040
gemm 48 48 114 27456
gemm 18 114 114 38128
gemm 48 96 114 44532
gemm 48 48 114 27300
gemm 18 114 114 65750
gemm 48 96 114 49179
gemm 48 48 114 22777
gemm 18 114 114 33961
gemm 48 96 114 45289
gemm 48 48 114 23018
gemm 18 114 114 32187
gemm 48 96 114 42966
gemm 48 48 114 22399
gemm 18 114 114 31332
gemm 48 96 114 47903
gemm 48 48 114 35767
gemm 18 114 114 57900
gemm 48 96 114 53417
gemm 48 48 114 22979
gemm 18 114 114 34023
gemm 48 96 114 44972
gemm 48 48 114 23063
gemm 18 114 114 32504
gemm 48 96 114 49294
gemm 48 48 114 26947
gemm 18 114 114 37262
gemm 48 96 114 49910
gemm 48 48 114 23053
gemm 18 114 114 32454
gemm 48 96 114 46685
gemm 48 48 114 22483
gemm 18 114 114 30513
gemm 48 96 114 42271
gemm 48 48 114 23652
gemm 18 114 114 34337
gemm 48 96 114 46520
gemm 48 48 114 22558
gemm 18 114 114 29942
gemm 48 96 114 42069
gemm 48 48 114 22357
gemm 18 114 114 31135
gemm 48 96 114 56913
gemm 48 48 114 39274
gemm 18 114 114 30135
gemm 48 96 114 42089
gemm 48 48 114 22446
gemm 18 114 114 35308
gemm 48 96 114 42798
gemm 48 48 114 26680
gemm 18 114 114 58732
gemm 48 96 114 88048
gemm 48 48 114 42434
gemm 18 114 114 32846
gemm 48 96 114 43199
gemm 48 48 114 26121
gemm 18 114 114 42874
gemm 18 114 114 47068
gemm 48 96 114 79074
gemm 48 48 114 27091
gemm 48 96 114 77216
gemm 48 48 114 32013
gemm 18 114 114 34147
gemm 48 96 114 42600
gemm 18 114 114 31009
gemm 48 48 114 22595
gemm 48 96 114 42872
gemm 48 48 114 30727
gemm 18 114 114 34116
gemm 48 96 114 42565
gemm 48 48 114 22659
gemm 18 114 114 44386
gemm 48 96 114 79266
gemm 48 48 114 38367
gemm 18 114 114 30896
gemm 18 114 114 30926
gemm 48 96 114 46400
gemm 48 96 114 49895
gemm 48 48 114 26747
gemm 48 48 114 22600
gemm 18 114 114 30337
gemm 18 114 114 30617
gemm 48 96 114 46389
gemm 48 96 114 46105
gemm 48 48 114 26302
gemm 48 48 114 24836
gemm 18 114 114 30616
gemm 18 114 114 30874
gemm 48 96 114 42381
gemm 48 96 114 42068
gemm 48 48 114 22601
gemm 48 48 114 29454
gemm 18 114 114 34330
gemm 48 96 114 42900
gemm 18 114 114 31048
gemm 48 48 114 22539
gemm 48 96 114 42421
gemm 48 48 114 24094
gemm 18 114 114 30051
gemm 48 96 114 42063
gemm 48 48 114 22493
gemm 18 114 114 30790
gemm 48 96 114 76862
gemm 48 48 114 22787
gemm 18 114 114 30196
gemm 48 96 114 47924
gemm 48 48 114 26723
gemm 18 114 114 31336
gemm 48 96 114 49119
gemm 48 48 114 23003
gemm 18 114 114 30698
gemm 48 96 114 46354
gemm 48 48 114 26930
gemm 18 114 114 32740
gemm 48 96 114 46808
gemm 48 48 114 26664
gemm 18 114 114 30821
gemm 48 96 114 46025
gemm 48 48 114 22571
gemm 18 114 114 37102
gemm 48 96 114 43717
gemm 48 48 114 22700
gemm 18 114 114 30056
gemm 48 96 114 42169
gemm 48 48 114 22373
gemm 18 114 114 32710
gemm 48 96 114 43173
gemm 48 48 114 22606
gemm 18 114 114 34886
gemm 48 96 114 42716
gemm 48 48 114 26654
gemm 18 114 114 64460
gemm 48 96 114 44076
gemm 48 48 114 22867
gemm 18 114 114 37599
gemm 48 96 114 43102
gemm 48 48 114 22556
gemm 18 114 114 37661
gemm 18 114 114 33961
gemm 48 96 114 49644
gemm 48 96 114 49280
gemm 48 48 114 23242
gemm 48 48 114 23534
gemm 18 114 114 37007
gemm 18 114 114 36556
gemm 48 96 114 48390
gemm 48 96 114 44501
gemm 48 48 114 22839
gemm 48 48 114 23013
gemm 18 114 114 35294
gemm 18 114 114 35455
gemm 48 96 114 67604
gemm 48 96 114 43567
gemm 48 48 114 23018
gemm 48 48 114 23037
gemm 18 114 114 66901
gemm 48 96 114 49516
gemm 18 114 114 31659
gemm 48 48 114 22798
gemm 48 96 114 46319
gemm 48 48 114 24318
gemm 18 114 114 30480
gemm 48 96 114 42187
gemm 18 114 114 35748
gemm 48 48 114 33569
gemm 48 96 114 52008
gemm 48 48 114 22494
gemm 18 114 114 30229
gemm 48 96 114 42212
gemm 48 48 114 22424
gemm 18 114 114 30292
gemm 48 96 114 44554
gemm 48 48 114 30159
gemm 18 114 114 77502
gemm 48 96 114 47717
gemm 48 48 114 22824
gemm 18 114 114 31137
gemm 48 96 114 45292
gemm 48 48 114 22494
gemm 18 114 114 30540
gemm 18 114 114 34195
gemm 48 96 114 42229
gemm 48 48 114 22437
gemm 48 96 114 309126
gemm 48 48 114 150801
gemm 18 114 114 32930
gemm 48 96 114 43994
gemm 48 48 114 26749
gemm 18 114 114 32872
gemm 48 96 114 42747
gemm 48 48 114 22607
gemm 18 114 114 37425
gemm 48 96 114 48318
gemm 48 48 114 22653
gemm 18 114 114 117658
gemm 48 96 114 47791
gemm 48 48 114 26748
gemm 18 114 114 63075
gemm 48 96 114 47397
gemm 48 48 114 22705
gemm 18 114 114 34925
gemm 48 96 114 42538
gemm 48 48 114 26438
gemm 18 114 114 36157
gemm 48 96 114 43025
gemm 48 48 114 22454
gemm 18 114 114 30562
gemm 48 96 114 42097
gemm 48 48 114 22442
gemm 18 114 114 33938
gemm 48 96 114 49110
gemm 48 48 114 22839
gemm 18 114 114 42586
gemm 48 96 114 63539
gemm 48 48 114 23161
gemm 18 114 114 30848
gemm 48 96 114 43841
gemm 48 48 114 26384
gemm 18 114 114 36696
gemm 48 96 114 42354
gemm 18 114 114 30035
gemm 48 48 114 22577
gemm 48 96 114 42305
gemm 48 48 114 24107
gemm 18 114 114 30925
gemm 48 96 114 46672
gemm 18 114 114 36669
gemm 48 48 114 22489
gemm 48 96 114 73401
gemm 48 48 114 25261
gemm 18 114 114 35081
gemm 48 96 114 42825
gemm 48 48 114 22602
gemm 18 114 114 30548
gemm 48 96 114 44585
gemm 48 48 114 26596
gemm 18 114 114 34463
gemm 48 96 114 42963
gemm 18 114 114 30234
gemm 48 48 114 22567
gemm 48 96 114 48776
gemm 48 48 114 22712
gemm 18 114 114 30850
gemm 48 96 114 50611
gemm 18 114 114 35220
gemm 48 48 114 33583
gemm 48 96 114 46792
gemm 48 48 114 24930
gemm 18 114 114 36467
gemm 48 96 114 42333
gemm 18 114 114 30044
gemm 48 48 114 22572
gemm 48 96 114 42242
gemm 48 48 114 23938
gemm 18 114 114 30541
gemm 48 96 114 45797
gemm 18 114 114 30602
gemm 48 48 114 22655
gemm 48 96 114 48634
gemm 48 48 114 55692
gemm 18 114 114 30753
gemm 18 114 114 30362
gemm 48 96 114 42277
gemm 48 48 114 28194
gemm 48 96 114 48715
gemm 48 48 114 28999
gemm 18 114 114 30355
gemm 18 114 114 34434
gemm 48 96 114 46598
gemm 48 48 114 22583
gemm 48 96 114 46898
gemm 48 48 114 24782
gemm 18 114 114 31321
gemm 18 114 114 32689
gemm 48 96 114 44399
gemm 48 48 114 22462
gemm 48 96 114 42928
gemm 48 48 114 22464
gemm 18 114 114 30682
gemm 18 114 114 34610
gemm 48 96 114 46629
gemm 48 48 114 32498
gemm 48 96 114 46916
gemm 48 48 114 23965
gemm 18 114 114 34295
gemm 18 114 114 30401
gemm 48 96 114 42602
gemm 48 48 114 22438
gemm 48 96 114 42399
gemm 48 48 114 23944
gemm 18 114 114 73167
gemm 18 114 114 34886
gemm 48 96 114 47501
gemm 48 48 114 22701
gemm 48 96 114 46900
gemm 48 48 114 24438
gemm 18 114 114 30702
gemm 18 114 114 30007
gemm 48 96 114 42455
gemm 48 96 114 47717
gemm 48 48 114 23651
gemm 48 48 114 37182
gemm 18 114 114 35386
gemm 48 96 114 42588
gemm 48 48 114 22572
gemm 18 114 114 33030
gemm 18 114 114 37033
gemm 48 96 114 49495
gemm 48 48 114 23038
gemm 48 96 114 44907
gemm 48 48 114 35971
gemm 18 114 114 30674
gemm 48 96 114 44824
gemm 48 48 114 22654
gemm 18 114 114 40588
gemm 48 96 114 86267
gemm 48 48 114 29446
gemm 18 114 114 75023
gemm 48 96 114 45118
gemm 48 48 114 27013
gemm 18 114 114 33580
gemm 48 96 114 44413
gemm 48 48 114 26421
gemm 18 114 114 36586
gemm 48 96 114 47699
gemm 48 48 114 22492
gemm 18 114 114 37246
gemm 48 96 114 43954
gemm 48 48 114 22854
gemm 18 114 114 64476
gemm 48 96 114 44588
gemm 48 48 114 22577
gemm 18 114 114 33418
gemm 48 96 114 44375
gemm 48 48 114 22730
gemm 18 114 114 39492
gemm 48 96 114 44041
gemm 48 48 114 22622
gemm 18 114 114 33156
gemm 48 96 114 44107
gemm 48 48 114 22524
gemm 18 114 114 32198
gemm 48 96 114 47580
gemm 48 48 114 27269
gemm 18 114 114 33123
gemm 48 96 114 79814
gemm 48 48 114 22731
gemm 18 114 114 36112
gemm 48 96 114 43142
gemm 48 48 114 22764
gemm 18 114 114 33202
gemm 48 96 114 48039
gemm 48 48 114 23058
gemm 18 114 114 31980
gemm 48 96 114 42868
gemm 48 48 114 22556
gemm 18 114 114 33857
gemm 48 96 114 52563
gemm 48 48 114 22612
gemm 18 114 114 32091
gemm 48 96 114 91605
gemm 48 48 114 27394
gemm 18 114 114 48004
gemm 48 96 114 68087
gemm 48 48 114 34492
gemm 18 114 114 34494
gemm 48 96 114 44989
gemm 48 48 114 26854
gemm 18 114 114 38541
gemm 48 96 114 42878
gemm 48 48 114 22468
gemm 18 114 114 33761
gemm 48 96 114 45125
gemm 48 48 114 22533
gemm 18 114 114 34945
gemm 48 96 114 47385
gemm 48 48 114 22521
gemm 18 114 114 30631
gemm 48 96 114 90559
gemm 48 48 114 22976
gemm 18 114 114 30904
gemm 18 114 114 37199
gemm 48 96 114 49384
gemm 48 48 114 22767
gemm 48 96 114 43050
gemm 48 48 114 23902
gemm 18 114 114 30469
gemm 48 96 114 75381
gemm 18 114 114 66147
gemm 48 48 114 23105
gemm 48 96 114 47111
gemm 48 48 114 24138
gemm 18 114 114 34725
gemm 48 96 114 46971
gemm 18 114 114 30407
gemm 48 48 114 22661
gemm 48 96 114 45964
gemm 48 48 114 24014
gemm 18 114 114 30723
gemm 48 96 114 50495
gemm 18 114 114 34355
gemm 48 48 114 26600
gemm 48 96 114 43405
gemm 48 48 114 23970
gemm 18 114 114 30796
gemm 48 96 114 46542
gemm 18 114 114 30939
gemm 48 48 114 26703
gemm 48 96 114 46711
gemm 48 48 114 24873
gemm 18 114 114 34486
gemm 48 96 114 42426
gemm 18 114 114 30318
gemm 48 48 114 22621
gemm 48 96 114 49784
gemm 48 48 114 24101
gemm 18 114 114 30382
gemm 48 96 114 42300
gemm 18 114 114 61152
gemm 48 48 114 55047
gemm 48 96 114 63389
gemm 48 48 114 24228
gemm 18 114 114 30596
gemm 48 96 114 42169
gemm 48 48 114 22668
gemm 18 114 114 35003
gemm 48 96 114 46386
gemm 48 48 114 22557
gemm 18 114 114 30721
gemm 48 96 114 42212
gemm 48 48 114 32999
gemm 18 114 114 36603
gemm 48 96 114 43113
gemm 48 48 114 22471
gemm 18 114 114 30940
gemm 48 96 114 46697
gemm 48 48 114 25684
gemm 18 114 114 34046
gemm 48 96 114 49826
gemm 48 48 114 22924
gemm 18 114 114 30977
gemm 48 96 114 42297
gemm 48 48 114 22717
gemm 18 114 114 30243
gemm 48 96 114 53049
gemm 48 48 114 22714
gemm 18 114 114 36907
gemm 48 96 114 42253
gemm 18 114 114 621455
gemm 48 48 114 22629
gemm 48 96 114 48985
gemm 48 48 114 23287
gemm 18 114 114 34569
gemm 48 96 114 43036
gemm 48 48 114 24248
gemm 18 114 114 64079
gemm 48 96 114 43458
gemm 48 48 114 22616
gemm 18 114 114 30937
gemm 48 96 114 42316
gemm 48 48 114 27126
gemm 18 114 114 34655
gemm 48 96 114 48470
gemm 48 48 114 22456
gemm 18 114 114 34621
gemm 48 96 114 42475
gemm 48 48 114 22478
gemm 18 114 114 30225
gemm 48 96 114 44036
gemm 48 48 114 22500
gemm 18 114 114 30979
gemm 48 96 114 42435
gemm 48 48 114 22454
gemm 18 114 114 38775
gemm 18 114 114 39797
gemm 48 96 114 48775
gemm 48 96 114 46878
gemm 48 48 114 24501
gemm 48 48 114 23559
gemm 18 114 114 32898
gemm 18 114 114 34171
gemm 48 96 114 43988
gemm 48 96 114 45420
gemm 48 48 114 22674
gemm 48 48 114 26964
gemm 18 114 114 40072
gemm 18 114 114 35095
gemm 48 96 114 43152
gemm 48 96 114 42390
gemm 48 48 114 22714
gemm 48 48 114 22572
gemm 18 114 114 34208
gemm 48 96 114 95173
gemm 18 114 114 30904
gemm 48 48 114 23273
gemm 48 96 114 42545
gemm 48 48 114 24110
gemm 18 114 114 30619
gemm 48 96 114 46461
gemm 18 114 114 30786
gemm 48 48 114 22719
gemm 48 96 114 42418
gemm 48 48 114 24088
gemm 18 114 114 30607
gemm 18 114 114 30216
gemm 48 96 114 42192
gemm 48 48 114 25942
gemm 48 96 114 45862
gemm 48 48 114 24026
gemm 18 114 114 30741
gemm 48 96 114 83620
gemm 18 114 114 74171
gemm 48 48 114 22920
gemm 48 96 114 42747
gemm 48 48 114 29369
gemm 18 114 114 30558
gemm 18 114 114 30233
gemm 48 96 114 42178
gemm 48 48 114 22485
gemm 48 96 114 42288
gemm 48 48 114 24110
gemm 18 114 114 34536
gemm 18 114 114 62019
gemm 48 96 114 79862
gemm 48 48 114 24849
gemm 48 96 114 44499
gemm 48 48 114 22576
gemm 18 114 114 30722
gemm 48 96 114 42331
gemm 48 48 114 26645
gemm 18 114 114 32618
gemm 48 96 114 44099
gemm 48 48 114 22536
gemm 18 114 114 34994
gemm 48 96 114 42470
gemm 48 48 114 22503
gemm 18 114 114 45672
gemm 48 96 114 42996
gemm 48 48 114 27360
gemm 18 114 114 31238
gemm 48 96 114 42493
gemm 48 48 114 22487
gemm 18 114 114 32284
gemm 48 96 114 47818
gemm 48 48 114 22577
gemm 18 114 114 36860
gemm 48 96 114 42179
gemm 48 48 114 25808
gemm 18 114 114 32431
gemm 48 96 114 43520
gemm 48 48 114 22406
gemm 18 114 114 30445
gemm 48 96 114 46464
gemm 48 48 114 22553
gemm 18 114 114 33139
gemm 48 96 114 43648
gemm 48 48 114 22555
gemm 18 114 114 30859
gemm 48 96 114 42352
gemm 48 48 114 22570
gemm 18 114 114 30588
gemm 48 96 114 43254
gemm 48 48 114 22467
gemm 18 114 114 32496
gemm 48 96 114 42985
gemm 48 48 114 22477
gemm 18 114 114 34398
gemm 48 96 114 49529
gemm 48 48 114 56522
gemm 18 114 114 32879
gemm 48 96 114 43023
gemm 48 48 114 22503
gemm 18 114 114 30634
gemm 48 96 114 46657
gemm 48 48 114 22625
gemm 18 114 114 38743
gemm 48 96 114 43761
gemm 48 48 114 22504
gemm 18 114 114 30143
gemm 48 96 114 42100
gemm 48 48 114 22316
gemm 18 114 114 32158
gemm 48 96 114 42813
gemm 48 48 114 22477
gemm 18 114 114 30265
gemm 48 96 114 42242
gemm 48 48 114 27194
gemm 18 114 114 36911
gemm 48 96 114 43213
gemm 48 48 114 22588
gemm 18 114 114 32445
gemm 48 96 114 42150
gemm 48 48 114 26933
gemm 18 114 114 32404
gemm 48 96 114 52977
gemm 48 48 114 33493
gemm 18 114 114 32268
gemm 48 96 114 55605
gemm 48 48 114 56839
gemm 18 114 114 32958
gemm 48 96 114 47221
gemm 48 48 114 26495
gemm 18 114 114 37084
gemm 48 96 114 44307
gemm 48 48 114 22498
gemm 18 114 114 36208
gemm 48 96 114 49394
gemm 48 48 114 22628
gemm 18 114 114 32728
gemm 48 96 114 43989
gemm 48 48 114 22353
gemm 18 114 114 36928
gemm 48 96 114 43129
gemm 48 48 114 22571
gemm 18 114 114 34432
gemm 48 96 114 45313
gemm 48 48 114 22538
gemm 18 114 114 37091
gemm 48 96 114 43178
gemm 48 48 114 22600
gemm 18 114 114 30400
gemm 48 96 114 46086
gemm 48 48 114 26427
gemm 18 114 114 36253
gemm 48 96 114 47842
gemm 48 48 114 22708
gemm 18 114 114 32382
gemm 48 96 114 44007
gemm 48 48 114 29454
gemm 18 114 114 33295
gemm 48 96 114 47266
gemm 48 48 114 22768
gemm 18 114 114 32302
gemm 48 96 114 48822
gemm 48 48 114 26555
gemm 18 114 114 32918
gemm 48 96 114 53575
gemm 48 48 114 22696
gemm 18 114 114 30215
gemm 48 96 114 48778
gemm 48 48 114 22620
gemm 18 114 114 35534
gemm 18 114 114 37906
gemm 48 96 114 51272
gemm 48 48 114 23729
gemm 48 96 114 49181
gemm 48 48 114 24848
gemm 18 114 114 31623
gemm 48 96 114 43935
gemm 18 114 114 32417
gemm 48 48 114 22488
gemm 48 96 114 44209
gemm 48 48 114 24276
gemm 18 114 114 29868
gemm 48 96 114 50040
gemm 18 114 114 32096
gemm 48 48 114 22355
gemm 48 96 114 81732
gemm 48 48 114 25734
gemm 18 114 114 31233
gemm 48 96 114 42166
gemm 48 48 114 22384
gemm 18 114 114 32017
gemm 48 96 114 46002
gemm 48 48 114 22800
gemm 18 114 114 52257
gemm 48 96 114 51482
gemm 18 114 114 31581
gemm 48 48 114 22911
gemm 48 96 114 47619
gemm 48 48 114 24872
gemm 18 114 114 30833
gemm 48 96 114 42525
gemm 18 114 114 41149
gemm 48 48 114 22547
gemm 48 96 114 128814
gemm 48 48 114 31739
gemm 18 114 114 30386
gemm 48 96 114 42203
gemm 48 48 114 22405
gemm 18 114 114 32913
gemm 48 96 114 44294
gemm 48 48 114 22708
gemm 18 114 114 31865
gemm 48 96 114 53431
gemm 48 48 114 60091
gemm 18 114 114 38089
gemm 48 96 114 45093
gemm 48 48 114 23006
gemm 18 114 114 32433
gemm 48 96 114 50885
gemm 48 48 114 23657
gemm 18 114 114 42431
gemm 48 96 114 44774
gemm 48 48 114 22779
gemm 18 114 114 36446
gemm 48 96 114 43479
gemm 48 48 114 22813
gemm 18 114 114 32785
gemm 48 96 114 44389
gemm 48 48 114 22959
gemm 18 114 114 32911
gemm 48 96 114 43453
gemm 48 48 114 26883
gemm 18 114 114 35111
gemm 48 96 114 43292
gemm 48 48 114 22737
gemm 18 114 114 31893
gemm 48 96 114 42803
gemm 48 48 114 22379
gemm 18 114 114 30665
gemm 48 96 114 47868
gemm 48 48 114 22600
gemm 18 114 114 32013
gemm 48 96 114 49644
gemm 48 48 114 22429
gemm 18 114 114 31166
gemm 48 96 114 50764
gemm 48 48 114 23070
gemm 18 114 114 36704
gemm 48 96 114 43260
gemm 48 48 114 22443
gemm 18 114 114 30848
gemm 48 96 114 42700
gemm 48 48 114 23529
gemm 18 114 114 31966
gemm 48 96 114 43188
gemm 48 48 114 22407
gemm 18 114 114 30644
gemm 48 96 114 48005
gemm 48 48 114 26793
gemm 18 114 114 36807
gemm 48 96 114 48551
gemm 48 48 114 23012
gemm 18 114 114 32515
gemm 48 96 114 42759
gemm 48 48 114 26652
gemm 18 114 114 30650
gemm 48 96 114 42293
gemm 48 48 114 22433
gemm 18 114 114 30986
gemm 48 96 114 42998
gemm 18 114 114 30214
gemm 48 48 114 22782
gemm 48 96 114 52815
gemm 48 48 114 22464
gemm 18 114 114 36977
gemm 48 96 114 43229
gemm 18 114 114 30673
gemm 48 48 114 22821
gemm 48 96 114 42452
gemm 48 48 114 23987
gemm 18 114 114 34369
gemm 48 96 114 46770
gemm 18 114 114 30404
gemm 48 48 114 22653
gemm 48 96 114 42485
gemm 48 48 114 24429
gemm 18 114 114 30429
gemm 48 96 114 79904
gemm 18 114 114 35456
gemm 48 48 114 23246
gemm 48 96 114 46743
gemm 48 48 114 24135
gemm 18 114 114 30685
gemm 48 96 114 42394
gemm 18 114 114 30154
gemm 48 48 114 22498
gemm 48 96 114 42156
gemm 48 48 114 24063
gemm 18 114 114 30526
gemm 18 114 114 31521
gemm 48 96 114 42377
gemm 48 48 114 22422
gemm 48 96 114 63878
gemm 48 48 114 27657
gemm 18 114 114 31371
gemm 18 114 114 31159
gemm 48 96 114 42506
gemm 48 48 114 22559
gemm 48 96 114 46658
gemm 48 48 114 34100
gemm 18 114 114 30027
gemm 48 96 114 42284
gemm 18 114 114 30519
gemm 48 48 114 28093
gemm 48 96 114 46618
gemm 48 48 114 28116
gemm 18 114 114 30376
gemm 18 114 114 64016
gemm 48 96 114 44508
gemm 48 96 114 78195
gemm 48 48 114 22766
gemm 48 48 114 24755
gemm 18 114 114 31117
gemm 18 114 114 37159
gemm 48 96 114 42505
gemm 48 96 114 42926
gemm 48 48 114 22540
gemm 48 48 114 22733
gemm 18 114 114 30166
gemm 18 114 114 30472
gemm 48 96 114 42195
gemm 48 96 114 42423
gemm 48 48 114 30962
gemm 48 48 114 22647
gemm 18 114 114 30465
gemm 48 96 114 46924
gemm 48 48 114 26383
gemm 18 114 114 35759
gemm 18 114 114 35915
gemm 48 96 114 55465
gemm 48 96 114 46951
gemm 48 48 114 58120
gemm 48 48 114 64838
gemm 18 114 114 35617
gemm 48 96 114 47254
gemm 18 114 114 35210
gemm 48 48 114 22968
gemm 48 96 114 46510
gemm 48 48 114 35074
gemm 18 114 114 30353
gemm 48 96 114 46602
gemm 48 48 114 22607
gemm 18 114 114 36238
gemm 48 96 114 46976
gemm 48 48 114 23052
gemm 18 114 114 30403
gemm 48 96 114 95180
gemm 48 48 114 23298
gemm 18 114 114 52659
gemm 48 96 114 48035
gemm 48 48 114 30304
gemm 18 114 114 30371
gemm 48 96 114 42677
gemm 48 48 114 26229
gemm 18 114 114 34995
gemm 48 96 114 50074
gemm 48 48 114 22764
gemm 18 114 114 32113
gemm 48 96 114 85664
gemm 48 48 114 23195
gemm 18 114 114 34414
gemm 48 96 114 46684
gemm 48 48 114 22754
gemm 18 114 114 32442
gemm 48 96 114 47864
gemm 48 48 114 22930
gemm 18 114 114 34183
gemm 48 96 114 45670
gemm 48 48 114 22557
gemm 18 114 114 37690
gemm 48 96 114 43639
gemm 48 48 114 22969
gemm 18 114 114 34082
gemm 48 96 114 76982
gemm 48 48 114 23638
gemm 18 114 114 32322
gemm 48 96 114 43403
gemm 48 48 114 22987
gemm 18 114 114 34101
gemm 48 96 114 46509
gemm 48 48 114 22698
gemm 18 114 114 38230
gemm 48 96 114 47048
gemm 48 48 114 22675
gemm 18 114 114 32260
gemm 48 96 114 60801
gemm 48 48 114 28377
gemm 18 114 114 30243
gemm 48 96 114 49465
gemm 48 48 114 22490
gemm 18 114 114 32118
gemm 48 96 114 43215
gemm 48 48 114 22663
gemm 18 114 114 32157
gemm 48 96 114 42898
gemm 48 48 114 22411
gemm 18 114 114 31964
gemm 48 96 114 47829
gemm 18 114 114 30553
gemm 48 48 114 27272
gemm 48 96 114 42515
gemm 48 48 114 24033
gemm 18 114 114 30287
gemm 48 96 114 74163
gemm 48 48 114 22876
gemm 18 114 114 30680
gemm 48 96 114 44172
gemm 48 48 114 22497
gemm 18 114 114 35478
gemm 48 96 114 42503
gemm 48 48 114 22689
gemm 18 114 114 30731
gemm 48 96 114 44729
gemm 48 48 114 22461
gemm 18 114 114 34805
gemm 48 96 114 42373
gemm 48 48 114 22590
gemm 18 114 114 30155
gemm 48 96 114 55139
gemm 48 48 114 22534
gemm 18 114 114 35080
gemm 48 96 114 42728
gemm 48 48 114 22686
gemm 18 114 114 30566
gemm 48 96 114 48913
gemm 48 48 114 22723
gemm 18 114 114 41650
gemm 48 96 114 56867
gemm 48 48 114 22771
gemm 18 114 114 34678
gemm 48 96 114 44700
gemm 48 48 114 22395
gemm 18 114 114 34436
gemm 48 96 114 74210
gemm 48 48 114 26620
gemm 18 114 114 34865
gemm 48 96 114 44133
gemm 48 48 114 22533
gemm 18 114 114 30496
gemm 48 96 114 42085
gemm 48 48 114 22508
gemm 18 114 114 30153
gemm 48 96 114 43884
gemm 48 48 114 22418
gemm 18 114 114 30198
gemm 48 96 114 42074
gemm 48 48 114 22489
gemm 18 114 114 30101
gemm 48 96 114 50566
gemm 48 48 114 22671
gemm 18 114 114 34940
gemm 48 96 114 43195
gemm 48 48 114 22510
gemm 18 114 114 32453
gemm 48 96 114 46986
gemm 48 48 114 26377
gemm 18 114 114 34881
gemm 48 96 114 42471
gemm 48 48 114 22520
gemm 18 114 114 35593
gemm 48 96 114 42848
gemm 48 48 114 22577
gemm 18 114 114 30536
gemm 48 96 114 42114
gemm 48 48 114 22421
gemm 18 114 114 64694
gemm 48 96 114 53126
gemm 48 48 114 32190
gemm 18 114 114 33478
gemm 48 96 114 44170
gemm 48 48 114 22520
gemm 18 114 114 32483
gemm 48 96 114 49691
gemm 48 48 114 26878
gemm 18 114 114 36913
gemm 48 96 114 44491
gemm 48 48 114 22569
gemm 18 114 114 36136
gemm 48 96 114 49683
gemm 48 48 114 22913
gemm 18 114 114 33421
gemm 48 96 114 43758
gemm 48 48 114 22884
gemm 18 114 114 32401
gemm 48 96 114 43812
gemm 48 48 114 22734
gemm 18 114 114 33007
gemm 48 96 114 49520
gemm 48 48 114 22964
gemm 18 114 114 36756
gemm 48 96 114 44307
gemm 48 48 114 26417
gemm 18 114 114 35497
gemm 48 96 114 42773
gemm 48 48 114 22397
gemm 18 114 114 34943
gemm 18 114 114 35334
gemm 48 96 114 47391
gemm 48 96 114 54471
gemm 48 48 114 27603
gemm 48 48 114 27148
gemm 18 114 114 31516
gemm 18 114 114 33069
gemm 48 96 114 44637
gemm 48 96 114 44965
gemm 48 48 114 22811
gemm 48 48 114 23144
gemm 18 114 114 31455
gemm 48 96 114 47136
gemm 18 114 114 54864
gemm 48 48 114 23136
gemm 48 96 114 72399
gemm 48 48 114 36400
gemm 18 114 114 30124
gemm 48 96 114 46658
gemm 48 48 114 22490
gemm 18 114 114 49043
gemm 48 96 114 67800
gemm 48 48 114 47929
gemm 18 114 114 34809
gemm 48 96 114 51798
gemm 48 48 114 26642
gemm 18 114 114 30761
gemm 48 96 114 48682
gemm 48 48 114 22678
gemm 18 114 114 30551
gemm 48 96 114 51762
gemm 48 48 114 26097
gemm 18 114 114 36824
gemm 48 96 114 47000
gemm 48 48 114 22769
gemm 18 114 114 36073
gemm 48 96 114 70392
gemm 48 48 114 29871
gemm 18 114 114 39301
gemm 48 96 114 45088
gemm 48 48 114 25715
gemm 18 114 114 32333
gemm 48 96 114 43732
gemm 48 48 114 22715
gemm 18 114 114 32811
gemm 48 96 114 51464
gemm 48 48 114 25772
gemm 18 114 114 32133
gemm 48 96 114 43138
gemm 48 48 114 25488
gemm 18 114 114 39891
gemm 48 96 114 80337
gemm 48 48 114 26587
gemm 18 114 114 38999
gemm 48 96 114 47964
gemm 48 48 114 22888
gemm 18 114 114 34590
gemm 48 96 114 44733
gemm 48 48 114 32591
gemm 18 114 114 35904
gemm 48 96 114 50659
gemm 48 48 114 26317
gemm 18 114 114 30676
gemm 48 96 114 62293
gemm 48 48 114 23782
gemm 18 114 114 32261
gemm 48 96 114 83133
gemm 48 48 114 23018
gemm 18 114 114 48983
gemm 48 96 114 57104
gemm 48 48 114 23188
gemm 18 114 114 30668
gemm 48 96 114 48906
gemm 48 48 114 26474
gemm 18 114 114 30758
gemm 48 96 114 46851
gemm 48 48 114 22674
gemm 18 114 114 30119
gemm 48 96 114 48278
gemm 48 48 114 22703
gemm 18 114 114 35301
gemm 48 96 114 42540
gemm 48 48 114 22695
gemm 18 114 114 34603
gemm 48 96 114 49027
gemm 48 48 114 22675
gemm 18 114 114 30395
gemm 48 96 114 48557
gemm 48 48 114 22454
gemm 18 114 114 31891
gemm 48 96 114 43919
gemm 48 48 114 22539
gemm 18 114 114 32606
gemm 18 114 114 31207
gemm 48 96 114 42822
gemm 48 96 114 42483
gemm 48 48 114 22749
gemm 48 48 114 22802
gemm 18 114 114 30964
gemm 18 114 114 38020
gemm 48 96 114 42293
gemm 48 48 114 22451
gemm 48 96 114 42704
gemm 48 48 114 24065
gemm 18 114 114 30252
gemm 18 114 114 30051
gemm 48 96 114 42195
gemm 48 48 114 22521
gemm 48 96 114 42156
gemm 48 48 114 23926
gemm 18 114 114 30481
gemm 18 114 114 45585
gemm 48 96 114 47808
gemm 48 96 114 49579
gemm 48 48 114 22689
gemm 48 48 114 27024
gemm 18 114 114 33984
gemm 48 96 114 42396
gemm 48 48 114 22402
gemm 18 114 114 30647
gemm 48 96 114 44005
gemm 48 48 114 22488
gemm 18 114 114 29996
gemm 48 96 114 49150
gemm 48 48 114 23081
gemm 18 114 114 30852
gemm 48 96 114 43889
gemm 48 48 114 22470
gemm 18 114 114 35601
gemm 48 96 114 46666
gemm 48 48 114 28483
gemm 18 114 114 30666
gemm 48 96 114 44759
gemm 48 48 114 22464
gemm 18 114 114 34235
gemm 48 96 114 46545
gemm 48 48 114 22601
gemm 18 114 114 36803
gemm 48 96 114 47718
gemm 48 48 114 55493
gemm 18 114 114 37327
gemm 48 96 114 43441
gemm 48 48 114 22412
gemm 18 114 114 32291
gemm 48 96 114 42688
gemm 48 48 114 22437
gemm 18 114 114 33832
gemm 48 96 114 46633
gemm 48 48 114 22401
gemm 18 114 114 32182
gemm 48 96 114 42768
gemm 48 48 114 22482
gemm 18 114 114 30115
gemm 48 96 114 74494
gemm 48 48 114 22683
gemm 18 114 114 32705
gemm 48 96 114 43011
gemm 48 48 114 27149
gemm 18 114 114 30879
gemm 48 96 114 45936
gemm 48 48 114 22671
gemm 18 114 114 32338
gemm 48 96 114 42835
gemm 48 48 114 22399
gemm 18 114 114 30379
gemm 48 96 114 45972
gemm 48 48 114 22771
gemm 18 114 114 38764
gemm 18 114 114 34540
gemm 48 96 114 46127
gemm 48 96 114 49780
gemm 48 48 114 26865
gemm 48 48 114 52123
gemm 18 114 114 36739
gemm 18 114 114 54160
gemm 48 96 114 48217
gemm 48 48 114 22783
gemm 48 96 114 47029
gemm 48 48 114 24829
gemm 18 114 114 30269
gemm 18 114 114 31812
gemm 48 96 114 41908
gemm 48 48 114 25107
gemm 48 96 114 46292
gemm 48 48 114 26740
gemm 18 114 114 30200
gemm 18 114 114 34879
gemm 48 96 114 51880
gemm 48 48 114 22521
gemm 48 96 114 44652
gemm 48 48 114 56468
gemm 18 114 114 30671
gemm 18 114 114 35282
gemm 48 96 114 46226
gemm 48 48 114 22458
gemm 48 96 114 43907
gemm 48 48 114 28097
gemm 18 114 114 29856
gemm 48 96 114 41896
gemm 18 114 114 31154
gemm 48 48 114 22424
gemm 48 96 114 47883
gemm 48 48 114 52895
gemm 18 114 114 30445
gemm 18 114 114 31599
gemm 48 96 114 42015
gemm 48 48 114 28684
gemm 48 96 114 49519
gemm 48 48 114 66900
gemm 18 114 114 30351
gemm 18 114 114 31508
gemm 48 96 114 42002
gemm 48 96 114 43335
gemm 48 48 114 22423
gemm 48 48 114 22568
gemm 18 114 114 31258
gemm 18 114 114 30796
gemm 48 96 114 42814
gemm 48 96 114 73447
gemm 48 48 114 63734
gemm 48 48 114 23949
gemm 18 114 114 31163
gemm 18 114 114 30591
gemm 48 96 114 43418
gemm 48 96 114 42241
gemm 48 48 114 22529
gemm 48 48 114 24787
gemm 18 114 114 30871
gemm 18 114 114 30243
gemm 48 96 114 42345
gemm 48 48 114 22437
gemm 48 96 114 42318
gemm 48 48 114 24049
gemm 18 114 114 35204
gemm 18 114 114 30836
gemm 48 96 114 43457
gemm 48 48 114 22625
gemm 48 96 114 42453
gemm 48 48 114 28014
gemm 18 114 114 34704
gemm 18 114 114 30261
gemm 48 96 114 49074
gemm 48 48 114 26055
gemm 48 96 114 46292
gemm 48 48 114 27785
gemm 18 114 114 30372
gemm 18 114 114 30051
gemm 48 96 114 42288
gemm 48 48 114 28762
gemm 48 96 114 48833
gemm 48 48 114 50593
gemm 18 114 114 34207
gemm 18 114 114 34106
gemm 48 96 114 46667
gemm 48 96 114 46622
gemm 48 48 114 67335
gemm 48 48 114 22686
gemm 18 114 114 30741
gemm 48 96 114 46529
gemm 18 114 114 35063
gemm 48 48 114 22941
gemm 48 96 114 46830
gemm 48 48 114 27708
gemm 18 114 114 31278
gemm 48 96 114 49015
gemm 48 48 114 72662
gemm 18 114 114 82621
gemm 48 96 114 44542
gemm 48 48 114 22674
gemm 18 114 114 30717
gemm 48 96 114 42276
gemm 48 48 114 26846
gemm 18 114 114 36168
gemm 48 96 114 47853
gemm 48 48 114 22482
gemm 18 114 114 35117
gemm 48 96 114 72893
gemm 48 48 114 22944
gemm 18 114 114 30808
gemm 48 96 114 48992
gemm 48 48 114 22620
gemm 18 114 114 30701
gemm 48 96 114 42215
gemm 48 48 114 27593
gemm 18 114 114 33104
gemm 48 96 114 43843
gemm 48 48 114 22787
gemm 18 114 114 32612
gemm 48 96 114 44340
gemm 48 48 114 22437
gemm 18 114 114 38760
gemm 48 96 114 43577
gemm 48 48 114 56629
gemm 18 114 114 33179
gemm 48 96 114 48346
gemm 48 48 114 23086
gemm 18 114 114 32655
gemm 48 96 114 43555
gemm 48 48 114 26438
gemm 18 114 114 38749
gemm 48 96 114 47849
gemm 48 48 114 26683
gemm 18 114 114 32360
gemm 48 96 114 43991
gemm 48 48 114 22923
gemm 18 114 114 32592
gemm 48 96 114 43968
gemm 48 48 114 22829
gemm 18 114 114 32481
gemm 48 96 114 43738
gemm 48 48 114 22595
gemm 18 114 114 32750
gemm 48 96 114 43516
gemm 48 48 114 22853
gemm 18 114 114 32999
gemm 48 96 114 47920
gemm 48 48 114 22694
gemm 18 114 114 32538
gemm 48 96 114 46329
gemm 48 48 114 23300
gemm 18 114 114 32390
gemm 48 96 114 47550
gemm 48 48 114 28813
gemm 18 114 114 37993
gemm 48 96 114 44000
gemm 48 48 114 22992
gemm 18 114 114 33809
gemm 48 96 114 43987
gemm 48 48 114 22764
gemm 18 114 114 34028
gemm 48 96 114 43729
gemm 48 48 114 22657
gemm 18 114 114 35804
gemm 48 96 114 42769
gemm 48 48 114 26211
gemm 18 114 114 37131
gemm 18 114 114 33029
gemm 48 96 114 44642
gemm 48 48 114 23085
gemm 48 96 114 44102
gemm 48 48 114 24530
gemm 18 114 114 38472
gemm 18 114 114 32650
gemm 48 96 114 42990
gemm 48 48 114 22552
gemm 48 96 114 43873
gemm 48 48 114 24449
gemm 18 114 114 34111
gemm 18 114 114 31882
gemm 48 96 114 42655
gemm 48 48 114 22535
gemm 48 96 114 47559
gemm 48 48 114 28341
gemm 18 114 114 30020
gemm 48 96 114 42107
gemm 18 114 114 30645
gemm 48 48 114 26709
gemm 48 96 114 44752
gemm 48 48 114 60184
gemm 18 114 114 30364
gemm 48 96 114 47675
gemm 18 114 114 36924
gemm 48 48 114 23015
gemm 48 96 114 58338
gemm 48 48 114 22730
gemm 18 114 114 30240
gemm 48 96 114 42158
gemm 48 48 114 22390
gemm 18 114 114 33713
gemm 48 96 114 43666
gemm 48 48 114 26499
gemm 18 114 114 68823
gemm 48 96 114 48066
gemm 48 48 114 22766
gemm 18 114 114 65656
gemm 48 96 114 47641
gemm 48 48 114 23196
gemm 18 114 114 32337
gemm 48 96 114 47500
gemm 48 48 114 22628
gemm 18 114 114 43529
gemm 48 96 114 45578
gemm 48 48 114 22927
gemm 18 114 114 35974
gemm 48 96 114 47453
gemm 48 48 114 22848
gemm 18 114 114 38236
gemm 48 96 114 45015
gemm 48 48 114 22899
gemm 18 114 114 78933
gemm 48 96 114 43600
gemm 48 48 114 22673
gemm 18 114 114 30806
gemm 48 96 114 42615
gemm 48 48 114 22615
gemm 18 114 114 36128
gemm 48 96 114 46262
gemm 18 114 114 36607
gemm 48 48 114 23038
gemm 48 96 114 46416
gemm 48 48 114 24180
gemm 18 114 114 30698
gemm 48 96 114 49511
gemm 18 114 114 30673
gemm 48 48 114 22864
gemm 48 96 114 42357
gemm 48 48 114 27992
gemm 18 114 114 31052
gemm 48 96 114 47656
gemm 48 48 114 28058
gemm 18 114 114 37100
gemm 48 96 114 43161
gemm 48 48 114 22538
gemm 18 114 114 30918
gemm 48 96 114 46007
gemm 48 48 114 30160
gemm 18 114 114 30238
gemm 48 96 114 43898
gemm 48 48 114 22465
gemm 18 114 114 36906
gemm 48 96 114 46905
gemm 18 114 114 30356
gemm 48 48 114 22675
gemm 48 96 114 52835
gemm 48 48 114 25042
gemm 18 114 114 30779
gemm 48 96 114 47469
gemm 18 114 114 34392
gemm 48 48 114 23115
gemm 48 96 114 46760
gemm 48 48 114 24139
gemm 18 114 114 30652
gemm 48 96 114 45938
gemm 48 48 114 27929
gemm 18 114 114 35992
gemm 48 96 114 42866
gemm 48 48 114 28887
gemm 18 114 114 66990
gemm 48 96 114 43725
gemm 48 48 114 27233
gemm 18 114 114 35633
gemm 48 96 114 66524
gemm 48 48 114 60386
gemm 18 114 114 36703
gemm 48 96 114 46455
gemm 48 48 114 54054
gemm 18 114 114 34817
gemm 48 96 114 42375
gemm 48 48 114 22456
gemm 18 114 114 30077
gemm 48 96 114 42054
gemm 48 48 114 22389
gemm 18 114 114 30843
gemm 48 96 114 42211
gemm 48 48 114 26433
gemm 18 114 114 30008
gemm 48 96 114 42137
gemm 48 48 114 22369
gemm 18 114 114 33528
gemm 48 96 114 42509
gemm 48 48 114 28677
gemm 18 114 114 34837
gemm 48 96 114 42516
gemm 48 48 114 22495
gemm 18 114 114 30208
gemm 48 96 114 47679
gemm 48 48 114 22862
gemm 18 114 114 62371
gemm 48 96 114 42753
gemm 48 48 114 22540
gemm 18 114 114 31441
gemm 48 96 114 47049
gemm 18 114 114 35057
gemm 48 48 114 22650
gemm 48 96 114 48104
gemm 48 48 114 22823
gemm 18 114 114 30807
gemm 48 96 114 42247
gemm 18 114 114 30337
gemm 48 48 114 64750
gemm 48 96 114 48281
gemm 48 48 114 24096
gemm 18 114 114 31022
gemm 18 114 114 30242
gemm 48 96 114 42462
gemm 48 48 114 22503
gemm 48 96 114 42327
gemm 48 48 114 23852
gemm 18 114 114 34333
gemm 18 114 114 30283
gemm 48 96 114 42691
gemm 48 96 114 45530
gemm 48 48 114 26412
gemm 48 48 114 26303
gemm 18 114 114 37828
gemm 18 114 114 31022
gemm 48 96 114 65617
gemm 48 96 114 48410
gemm 48 48 114 35899
gemm 48 48 114 26476
gemm 18 114 114 30872
gemm 48 96 114 42292
gemm 48 48 114 22495
gemm 18 114 114 38619
gemm 18 114 114 61453
gemm 48 96 114 48594
gemm 48 48 114 23533
gemm 48 96 114 69500
gemm 48 48 114 25757
gemm 18 114 114 32743
gemm 48 96 114 51875
gemm 48 48 114 23097
gemm 18 114 114 211967
gemm 48 96 114 45344
gemm 48 48 114 22976
gemm 18 114 114 31348
gemm 48 96 114 51359
gemm 48 48 114 22657
gemm 18 114 114 34824
gemm 48 96 114 42834
gemm 48 48 114 66760
gemm 18 114 114 96438
gemm 48 96 114 49041
gemm 48 48 114 26096
gemm 18 114 114 34190
gemm 48 96 114 46423
gemm 48 48 114 22540
gemm 18 114 114 37006
gemm 48 96 114 43225
gemm 48 48 114 22509
gemm 18 114 114 42870
gemm 48 96 114 77351
gemm 48 48 114 22861
gemm 18 114 114 32866
gemm 48 96 114 42931
gemm 48 48 114 22507
gemm 18 114 114 30370
gemm 48 96 114 42132
gemm 48 48 114 22401
gemm 18 114 114 50261
gemm 48 96 114 63176
gemm 48 48 114 32444
gemm 18 114 114 33062
gemm 48 96 114 46820
gemm 48 48 114 26760
gemm 18 114 114 36547
gemm 48 96 114 43653
gemm 48 48 114 22783
gemm 18 114 114 38346
gemm 48 96 114 44250
gemm 48 48 114 26963
gemm 18 114 114 32794
gemm 48 96 114 46620
gemm 48 48 114 26160
gemm 18 114 114 32150
gemm 48 96 114 43824
gemm 48 48 114 22439
gemm 18 114 114 36074
gemm 48 96 114 46811
gemm 48 48 114 22933
gemm 18 114 114 35902
gemm 48 96 114 55260
gemm 48 48 114 22554
gemm 18 114 114 39897
gemm 48 96 114 48139
gemm 48 48 114 23311
gemm 18 114 114 33185
gemm 48 96 114 43240
gemm 48 48 114 26641
gemm 18 114 114 36122
gemm 48 96 114 53182
gemm 48 48 114 26830
gemm 18 114 114 37341
gemm 48 96 114 43339
gemm 48 48 114 26210
gemm 18 114 114 32480
gemm 48 96 114 46462
gemm 48 48 114 26321
gemm 18 114 114 33081
gemm 48 96 114 44211
gemm 48 48 114 22488
gemm 18 114 114 33558
gemm 48 96 114 44481
gemm 48 48 114 23008
gemm 18 114 114 37111
gemm 48 96 114 48211
gemm 48 48 114 26456
gemm 18 114 114 32343
gemm 48 96 114 42761
gemm 48 48 114 22838
gemm 18 114 114 32650
gemm 48 96 114 54487
gemm 48 48 114 22559
gemm 18 114 114 32610
gemm 48 96 114 47348
gemm 48 48 114 23221
gemm 18 114 114 36590
gemm 48 96 114 49233
gemm 48 48 114 26436
gemm 18 114 114 32446
gemm 48 96 114 50962
gemm 48 48 114 26380
gemm 18 114 114 33103
gemm 48 96 114 47331
gemm 48 48 114 22529
gemm 18 114 114 39181
gemm 48 96 114 43100
gemm 48 48 114 22498
gemm 18 114 114 30774
gemm 48 96 114 49485
gemm 48 48 114 22879
gemm 18 114 114 35938
gemm 48 96 114 47057
gemm 48 48 114 25835
gemm 18 114 114 33643
gemm 48 96 114 46269
gemm 48 48 114 22480
gemm 18 114 114 32455
gemm 48 96 114 46804
gemm 48 48 114 26779
gemm 18 114 114 32816
gemm 48 96 114 54372
gemm 48 48 114 22655
gemm 18 114 114 31286
gemm 48 96 114 42494
gemm 48 48 114 22741
gemm 18 114 114 33344
gemm 48 96 114 47850
gemm 48 48 114 22565
gemm 18 114 114 36874
gemm 48 96 114 56656
gemm 48 48 114 22720
gemm 18 114 114 30318
gemm 48 96 114 42159
gemm 48 48 114 28464
gemm 18 114 114 37197
gemm 48 96 114 48062
gemm 48 48 114 22969
gemm 18 114 114 32971
gemm 48 96 114 46745
gemm 48 48 114 22714
gemm 18 114 114 77142
gemm 48 96 114 46669
gemm 48 48 114 26924
gemm 18 114 114 32202
gemm 48 96 114 46406
gemm 48 48 114 22639
gemm 18 114 114 32437
gemm 48 96 114 42843
gemm 48 48 114 22573
gemm 18 114 114 36063
gemm 48 96 114 52480
gemm 48 48 114 22589
gemm 18 114 114 31422
gemm 48 96 114 46398
gemm 48 48 114 22743
gemm 18 114 114 30491
gemm 48 96 114 47206
gemm 48 48 114 22763
gemm 18 114 114 36178
gemm 48 96 114 49156
gemm 48 48 114 25806
gemm 18 114 114 38216
gemm 48 96 114 44369
gemm 48 48 114 26022
gemm 18 114 114 32207
gemm 48 96 114 50683
gemm 48 48 114 51442
gemm 18 114 114 34109
gemm 48 96 114 47222
gemm 48 48 114 22606
gemm 18 114 114 35385
gemm 18 114 114 38337
gemm 48 96 114 51264
gemm 48 96 114 51704
gemm 48 48 114 24595
gemm 48 48 114 23681
gemm 18 114 114 34520
gemm 18 114 114 35020
gemm 48 96 114 46321
gemm 48 96 114 50750
gemm 48 48 114 26820
gemm 48 48 114 23881
gemm 18 114 114 34133
gemm 18 114 114 32876
gemm 48 96 114 42465
gemm 48 48 114 22617
gemm 48 96 114 44778
gemm 48 48 114 24404
gemm 18 114 114 30507
gemm 48 96 114 49336
gemm 18 114 114 52871
gemm 48 48 114 33833
gemm 48 96 114 56065
gemm 48 48 114 28219
gemm 18 114 114 30153
gemm 48 96 114 48731
gemm 48 48 114 22531
gemm 18 114 114 35022
gemm 48 96 114 53057
gemm 48 48 114 23761
gemm 18 114 114 32584
gemm 48 96 114 49257
gemm 48 48 114 25562
gemm 18 114 114 40881
gemm 48 96 114 44933
gemm 48 48 114 26534
gemm 18 114 114 35936
gemm 48 96 114 47726
gemm 48 48 114 27210
gemm 18 114 114 33419
gemm 48 96 114 53488
gemm 48 48 114 27147
gemm 18 114 114 32067
gemm 48 96 114 51057
gemm 48 48 114 22541
gemm 18 114 114 33514
gemm 48 96 114 51985
gemm 48 48 114 23149
gemm 18 114 114 33593
gemm 48 96 114 50678
gemm 48 48 114 22634
gemm 18 114 114 38033
gemm 48 96 114 48333
gemm 48 48 114 23231
gemm 18 114 114 32221
gemm 48 96 114 43592
gemm 48 48 114 22629
gemm 18 114 114 37190
gemm 48 96 114 49438
gemm 48 48 114 22691
gemm 18 114 114 48771
gemm 48 96 114 72343
gemm 48 48 114 23099
gemm 18 114 114 34531
gemm 48 96 114 49800
gemm 48 48 114 22834
gemm 18 114 114 57345
gemm 48 96 114 62305
gemm 48 48 114 23449
gemm 18 114 114 39627
gemm 48 96 114 50448
gemm 48 48 114 22814
gemm 18 114 114 38149
gemm 48 96 114 42079
gemm 48 48 114 22361
gemm 18 114 114 33491
gemm 48 96 114 48056
gemm 48 48 114 24571
gemm 18 114 114 31756
gemm 48 96 114 48653
gemm 48 48 114 22831
gemm 18 114 114 30824
gemm 48 96 114 42279
gemm 48 48 114 29361
gemm 18 114 114 29976
gemm 48 96 114 46329
gemm 48 48 114 22338
gemm 18 114 114 32353
gemm 48 96 114 46341
gemm 48 48 114 22786
gemm 18 114 114 29922
gemm 48 96 114 78292
gemm 48 48 114 22936
gemm 18 114 114 32866
gemm 48 96 114 42866
gemm 48 48 114 22431
gemm 18 114 114 30196
gemm 48 96 114 41956
gemm 48 48 114 22359
gemm 18 114 114 30458
gemm 48 96 114 51122
gemm 48 48 114 22504
gemm 18 114 114 29848
gemm 48 96 114 41823
gemm 48 48 114 22266
gemm 18 114 114 32962
gemm 48 96 114 46742
gemm 48 48 114 22644
gemm 18 114 114 30215
gemm 48 96 114 41996
gemm 48 48 114 22473
gemm 18 114 114 30799
gemm 48 96 114 44268
gemm 48 48 114 22523
gemm 18 114 114 34760
gemm 48 96 114 49596
gemm 48 48 114 22445
gemm 18 114 114 37022
gemm 48 96 114 47691
gemm 48 48 114 37103
gemm 18 114 114 38609
gemm 48 96 114 52076
gemm 48 48 114 26768
gemm 18 114 114 31304
gemm 48 96 114 46421
gemm 48 48 114 26869
gemm 18 114 114 34734
gemm 48 96 114 47141
gemm 48 48 114 26734
gemm 18 114 114 33001
gemm 48 96 114 46444
gemm 48 48 114 29282
gemm 18 114 114 29943
gemm 48 96 114 45789
gemm 48 48 114 22481
gemm 18 114 114 54036
gemm 48 96 114 86325
gemm 48 48 114 36295
gemm 18 114 114 34299
gemm 48 96 114 42300
gemm 48 48 114 26560
gemm 18 114 114 30110
gemm 18 114 114 55840
gemm 48 96 114 42090
gemm 48 48 114 22280
gemm 48 96 114 67294
gemm 48 48 114 35437
gemm 18 114 114 29823
gemm 48 96 114 56199
gemm 48 48 114 22869
gemm 18 114 114 68719
gemm 48 96 114 44131
gemm 48 48 114 22730
gemm 18 114 114 30442
gemm 48 96 114 45830
gemm 48 48 114 23209
gemm 18 114 114 32714
gemm 48 96 114 42857
gemm 48 48 114 22491
gemm 18 114 114 30035
gemm 48 96 114 41929
gemm 48 48 114 26287
gemm 18 114 114 35811
gemm 48 96 114 48074
gemm 48 48 114 22583
gemm 18 114 114 30628
gemm 48 96 114 42044
gemm 48 48 114 29345
gemm 18 114 114 34470
gemm 18 114 114 39783
gemm 48 96 114 52096
gemm 48 96 114 54699
gemm 48 48 114 23870
gemm 48 48 114 27258
gemm 18 114 114 31546
gemm 18 114 114 32732
gemm 48 96 114 46611
gemm 48 96 114 47659
gemm 48 48 114 22775
gemm 48 48 114 23175
gemm 18 114 114 31469
gemm 48 96 114 44670
gemm 18 114 114 31382
gemm 48 48 114 22868
gemm 48 96 114 45339
gemm 48 48 114 24485
gemm 18 114 114 30672
gemm 48 96 114 42134
gemm 48 48 114 26729
gemm 18 114 114 34843
gemm 48 96 114 47951
gemm 48 48 114 22639
gemm 18 114 114 62282
gemm 48 96 114 42501
gemm 48 48 114 22509
gemm 18 114 114 32727
gemm 48 96 114 42789
gemm 48 48 114 22485
gemm 18 114 114 30548
gemm 18 114 114 35011
gemm 48 96 114 51997
gemm 48 48 114 22969
gemm 48 96 114 47501
gemm 48 48 114 24036
gemm 18 114 114 29939
gemm 18 114 114 30313
gemm 48 96 114 49426
gemm 48 48 114 22329
gemm 48 96 114 42335
gemm 48 48 114 24018
gemm 18 114 114 30117
gemm 18 114 114 30664
gemm 48 96 114 42115
gemm 48 48 114 22253
gemm 48 96 114 42424
gemm 48 48 114 24015
gemm 18 114 114 34203
gemm 18 114 114 30590
gemm 48 96 114 42138
gemm 48 48 114 22272
gemm 48 96 114 48904
gemm 48 48 114 34499
gemm 18 114 114 29905
gemm 48 96 114 42972
gemm 48 48 114 22619
gemm 18 114 114 31170
gemm 48 96 114 44188
gemm 48 48 114 22507
gemm 18 114 114 35922
gemm 48 96 114 42072
gemm 48 48 114 22432
gemm 18 114 114 30673
gemm 48 96 114 50535
gemm 48 48 114 22420
gemm 18 114 114 29724
gemm 48 96 114 41834
gemm 48 48 114 22215
gemm 18 114 114 41985
gemm 48 96 114 42969
gemm 48 48 114 27844
gemm 18 114 114 30650
gemm 48 96 114 42030
gemm 48 48 114 23168
gemm 18 114 114 31829
gemm 18 114 114 30084
gemm 48 96 114 42638
gemm 48 96 114 41982
gemm 48 48 114 28795
gemm 48 48 114 22425
gemm 18 114 114 34483
gemm 18 114 114 34917
gemm 48 96 114 47998
gemm 48 96 114 48445
gemm 48 48 114 22600
gemm 48 48 114 22689
gemm 18 114 114 30833
gemm 18 114 114 30383
gemm 48 96 114 88654
gemm 48 96 114 48907
gemm 48 48 114 27044
gemm 48 48 114 23141
gemm 18 114 114 30995
gemm 18 114 114 30507
gemm 48 96 114 69556
gemm 48 96 114 43406
gemm 48 48 114 38857
gemm 48 48 114 22700
gemm 18 114 114 34980
gemm 48 96 114 46248
gemm 48 48 114 24198
gemm 18 114 114 50700
gemm 48 96 114 71157
gemm 48 48 114 35981
gemm 18 114 114 33071
gemm 48 96 114 43043
gemm 48 48 114 22527
gemm 18 114 114 40391
gemm 48 96 114 64473
gemm 48 48 114 37214
gemm 18 114 114 88414
gemm 48 96 114 106284
gemm 48 48 114 43758
gemm 18 114 114 38907
gemm 48 96 114 43584
gemm 48 48 114 22547
gemm 18 114 114 51409
gemm 48 96 114 71518
gemm 48 48 114 36438
gemm 18 114 114 90696
gemm 48 96 114 44098
gemm 48 48 114 22731
gemm 18 114 114 47000
gemm 48 96 114 50599
gemm 48 48 114 23050
gemm 18 114 114 47336
gemm 48 96 114 76006
gemm 48 48 114 36976
gemm 18 114 114 30429
gemm 48 96 114 44834
gemm 48 48 114 22491
gemm 18 114 114 32451
gemm 48 96 114 43283
gemm 48 48 114 22764
gemm 18 114 114 37184
gemm 48 96 114 44248
gemm 48 48 114 22525
gemm 18 114 114 36267
gemm 48 96 114 43820
gemm 48 48 114 53664
gemm 18 114 114 33257
gemm 48 96 114 105733
gemm 48 48 114 23113
gemm 18 114 114 30977
gemm 48 96 114 47292
gemm 48 48 114 22798
gemm 18 114 114 32189
gemm 48 96 114 49723
gemm 48 48 114 22410
gemm 18 114 114 32694
gemm 48 96 114 42736
gemm 48 48 114 22847
gemm 18 114 114 65061
gemm 48 96 114 44465
gemm 48 48 114 22716
gemm 18 114 114 32517
gemm 48 96 114 42944
gemm 48 48 114 27127
gemm 18 114 114 32925
gemm 48 96 114 46931
gemm 48 48 114 22461
gemm 18 114 114 32398
gemm 48 96 114 42954
gemm 48 48 114 22756
gemm 18 114 114 31843
gemm 48 96 114 42683
gemm 48 48 114 22366
gemm 18 114 114 33369
gemm 18 114 114 32257
gemm 48 96 114 44972
gemm 48 96 114 44307
gemm 48 48 114 23003
gemm 48 48 114 23128
gemm 18 114 114 32342
gemm 18 114 114 31927
gemm 48 96 114 43508
gemm 48 96 114 43751
gemm 48 48 114 22968
gemm 48 48 114 22827
gemm 18 114 114 30693
gemm 18 114 114 30891
gemm 48 96 114 42864
gemm 48 96 114 42237
gemm 48 48 114 26878
gemm 48 48 114 32258
gemm 18 114 114 34271
gemm 18 114 114 34717
gemm 48 96 114 42594
gemm 48 96 114 42307
gemm 48 48 114 26595
gemm 48 48 114 27073
gemm 18 114 114 30451
gemm 18 114 114 42727
gemm 48 96 114 86357
gemm 48 96 114 92691
gemm 48 48 114 24304
gemm 48 48 114 23344
gemm 18 114 114 33827
gemm 18 114 114 34381
gemm 48 96 114 47376
gemm 48 96 114 47620
gemm 48 48 114 22676
gemm 48 48 114 32588
gemm 18 114 114 64102
gemm 18 114 114 64575
gemm 48 96 114 42919
gemm 48 96 114 42633
gemm 48 48 114 22683
gemm 48 48 114 22698
gemm 18 114 114 30106
gemm 48 96 114 42257
gemm 18 114 114 30756
gemm 48 48 114 22558
gemm 48 96 114 47387
gemm 48 48 114 31108
gemm 18 114 114 30114
gemm 48 96 114 46092
gemm 18 114 114 37351
gemm 48 48 114 26291
gemm 48 96 114 42651
gemm 48 48 114 23896
gemm 18 114 114 30425
gemm 48 96 114 43577
gemm 18 114 114 31254
gemm 48 48 114 22691
gemm 48 96 114 42408
gemm 48 48 114 27405
gemm 18 114 114 30070
gemm 48 96 114 42239
gemm 18 114 114 30609
gemm 48 48 114 22550
gemm 48 96 114 42292
gemm 48 48 114 23992
gemm 18 114 114 29974
gemm 48 96 114 42320
gemm 18 114 114 30513
gemm 48 48 114 22601
gemm 48 96 114 59430
gemm 48 48 114 57163
gemm 18 114 114 30364
gemm 48 96 114 51337
gemm 18 114 114 34817
gemm 48 48 114 22857
gemm 48 96 114 42237
gemm 48 48 114 23974
gemm 18 114 114 29951
gemm 48 96 114 42226
gemm 18 114 114 30295
gemm 48 48 114 22543
gemm 48 96 114 49644
gemm 48 48 114 22382
gemm 18 114 114 67143
gemm 48 96 114 43194
gemm 18 114 114 31001
gemm 48 48 114 22768
gemm 48 96 114 46173
gemm 48 48 114 24952
gemm 18 114 114 30412
gemm 48 96 114 42315
gemm 48 48 114 22456
gemm 18 114 114 38034
gemm 48 96 114 43958
gemm 48 48 114 22518
gemm 18 114 114 36370
gemm 48 96 114 42798
gemm 48 48 114 22596
gemm 18 114 114 30664
gemm 48 96 114 43728
gemm 48 48 114 22452
gemm 18 114 114 30623
gemm 48 96 114 46083
gemm 48 48 114 22715
gemm 18 114 114 34735
gemm 48 96 114 44732
gemm 48 48 114 26681
gemm 18 114 114 30150
gemm 48 96 114 42235
gemm 48 48 114 22578
gemm 18 114 114 32161
gemm 48 96 114 49378
gemm 48 48 114 26589
gemm 18 114 114 35470
gemm 48 96 114 78364
gemm 48 48 114 23053
gemm 18 114 114 30957
gemm 48 96 114 43719
gemm 48 48 114 22314
gemm 18 114 114 30420
gemm 48 96 114 42212
gemm 48 48 114 25882
gemm 18 114 114 34221
gemm 48 96 114 48297
gemm 48 48 114 28791
gemm 18 114 114 30363
gemm 48 96 114 42127
gemm 48 48 114 27384
gemm 18 114 114 35156
gemm 48 96 114 44710
gemm 48 48 114 22373
gemm 18 114 114 35253
gemm 48 96 114 43551
gemm 48 48 114 22810
gemm 18 114 114 45062
gemm 48 96 114 72551
gemm 48 48 114 29368
gemm 18 114 114 30297
gemm 48 96 114 42075
gemm 48 48 114 22461
gemm 18 114 114 32610
gemm 48 96 114 47060
gemm 48 48 114 22579
gemm 18 114 114 32446
gemm 48 96 114 44311
gemm 48 48 114 29204
gemm 18 114 114 32014
gemm 48 96 114 77493
gemm 48 48 114 27876
gemm 18 114 114 77965
gemm 48 96 114 47987
gemm 48 48 114 22777
gemm 18 114 114 32487
gemm 48 96 114 42616
gemm 48 48 114 22317
gemm 18 114 114 30455
gemm 48 96 114 42161
gemm 48 48 114 22405
gemm 18 114 114 32188
gemm 48 96 114 42627
gemm 48 48 114 22259
gemm 18 114 114 64344
gemm 48 96 114 42600
gemm 48 48 114 22529
gemm 18 114 114 32207
gemm 48 96 114 42479
gemm 48 48 114 22312
gemm 18 114 114 39455
gemm 18 114 114 35177
gemm 48 96 114 48236
gemm 48 48 114 23322
gemm 48 96 114 46557
gemm 48 48 114 22786
gemm 18 114 114 35659
gemm 18 114 114 78745
gemm 48 96 114 81194
gemm 48 48 114 24210
gemm 48 96 114 46209
gemm 48 48 114 23151
gemm 18 114 114 31187
gemm 18 114 114 31377
gemm 48 96 114 43281
gemm 48 48 114 22629
gemm 48 96 114 43161
gemm 48 48 114 23960
gemm 18 114 114 30340
gemm 18 114 114 30899
gemm 48 96 114 42230
gemm 48 48 114 22392
gemm 48 96 114 47368
gemm 48 48 114 25025
gemm 18 114 114 30710
gemm 18 114 114 31332
gemm 48 96 114 42413
gemm 48 48 114 29828
gemm 48 96 114 87379
gemm 48 48 114 23199
gemm 18 114 114 30240
gemm 18 114 114 30681
gemm 48 96 114 42200
gemm 48 48 114 22506
gemm 48 96 114 42805
gemm 48 48 114 24142
gemm 18 114 114 38157
gemm 18 114 114 30857
gemm 48 96 114 42450
gemm 48 48 114 56438
gemm 48 96 114 78590
gemm 48 48 114 25280
gemm 18 114 114 30394
gemm 18 114 114 30751
gemm 48 96 114 42361
gemm 48 48 114 22467
gemm 48 96 114 42658
gemm 48 48 114 23858
gemm 18 114 114 30000
gemm 48 96 114 42385
gemm 18 114 114 30712
gemm 48 48 114 22540
gemm 48 96 114 42396
gemm 48 48 114 24085
gemm 18 114 114 31131
gemm 18 114 114 30966
gemm 48 96 114 42385
gemm 48 48 114 29347
gemm 48 96 114 49365
gemm 48 48 114 22944
gemm 18 114 114 30200
gemm 18 114 114 30455
gemm 48 96 114 42325
gemm 48 48 114 22366
gemm 48 96 114 48610
gemm 48 48 114 24724
gemm 18 114 114 30031
gemm 48 96 114 42020
gemm 48 48 114 25284
gemm 18 114 114 38422
gemm 48 96 114 76326
gemm 48 48 114 23030
gemm 18 114 114 32374
gemm 48 96 114 47913
gemm 48 48 114 23162
gemm 18 114 114 36919
gemm 48 96 114 43247
gemm 48 48 114 22342
gemm 18 114 114 32482
gemm 48 96 114 43680
gemm 48 48 114 22867
gemm 18 114 114 32141
gemm 48 96 114 42977
gemm 48 48 114 22311
gemm 18 114 114 32205
gemm 48 96 114 43726
gemm 48 48 114 22398
gemm 18 114 114 36943
gemm 48 96 114 42953
gemm 48 48 114 22753
gemm 18 114 114 33744
gemm 48 96 114 44674
gemm 48 48 114 22565
gemm 18 114 114 43212
gemm 48 96 114 43049
gemm 48 48 114 22646
gemm 18 114 114 32155
gemm 48 96 114 42440
gemm 48 48 114 22392
gemm 18 114 114 30187
gemm 48 96 114 45043
gemm 48 48 114 39833
gemm 18 114 114 30674
gemm 48 96 114 45701
gemm 48 48 114 22522
gemm 18 114 114 33244
gemm 48 96 114 42612
gemm 48 48 114 27502
gemm 18 114 114 30255
gemm 48 96 114 42290
gemm 48 48 114 22460
gemm 18 114 114 45822
gemm 48 96 114 51568
gemm 18 114 114 30385
gemm 48 48 114 22778
gemm 48 96 114 53294
gemm 48 48 114 24237
gemm 18 114 114 30685
gemm 48 96 114 42545
gemm 18 114 114 30740
gemm 48 48 114 22628
gemm 48 96 114 42626
gemm 48 48 114 24080
gemm 18 114 114 30303
gemm 48 96 114 41910
gemm 18 114 114 30206
gemm 48 48 114 23203
gemm 48 96 114 42917
gemm 48 48 114 23950
gemm 18 114 114 30058
gemm 48 96 114 42265
gemm 18 114 114 64955
gemm 48 48 114 66040
gemm 48 96 114 43236
gemm 48 48 114 32019
gemm 18 114 114 30654
gemm 48 96 114 42174
gemm 18 114 114 30400
gemm 48 48 114 22450
gemm 48 96 114 42417
gemm 48 48 114 24013
gemm 18 114 114 30133
gemm 48 96 114 41979
gemm 18 114 114 30231
gemm 48 48 114 22411
gemm 48 96 114 42379
gemm 48 48 114 23982
gemm 18 114 114 31118
gemm 48 96 114 42242
gemm 18 114 114 30719
gemm 48 48 114 22563
gemm 48 96 114 42843
gemm 48 48 114 24023
gemm 18 114 114 30508
gemm 48 96 114 50373
gemm 18 114 114 30854
gemm 48 48 114 22454
gemm 48 96 114 43087
gemm 48 48 114 24062
gemm 18 114 114 30527
gemm 48 96 114 42382
gemm 18 114 114 30536
gemm 48 48 114 22408
gemm 48 96 114 50408
gemm 48 48 114 24598
gemm 18 114 114 36402
gemm 48 96 114 48068
gemm 48 48 114 22752
gemm 18 114 114 34320
gemm 18 114 114 33199
gemm 48 96 114 53461
gemm 48 96 114 44517
gemm 48 48 114 23170
gemm 48 48 114 24764
gemm 18 114 114 32401
gemm 18 114 114 36071
gemm 48 96 114 47898
gemm 48 48 114 28774
gemm 48 96 114 50268
gemm 48 48 114 22880
gemm 18 114 114 31918
gemm 18 114 114 32231
gemm 48 96 114 48026
gemm 48 96 114 48248
gemm 48 48 114 26989
gemm 48 48 114 27176
gemm 18 114 114 35931
gemm 18 114 114 31412
gemm 48 96 114 42286
gemm 48 96 114 61664
gemm 48 48 114 30278
gemm 48 48 114 31843
gemm 18 114 114 34842
gemm 18 114 114 30970
gemm 48 96 114 42491
gemm 48 96 114 42391
gemm 48 48 114 22490
gemm 48 48 114 22595
gemm 18 114 114 38259
gemm 18 114 114 30749
gemm 48 96 114 42406
gemm 48 96 114 42326
gemm 48 48 114 56518
gemm 48 48 114 59567
gemm 18 114 114 30962
gemm 18 114 114 30532
gemm 48 96 114 50485
gemm 48 48 114 24421
gemm 48 96 114 46272
gemm 48 48 114 22560
gemm 18 114 114 30473
gemm 18 114 114 34503
gemm 48 96 114 46169
gemm 48 48 114 22656
gemm 48 96 114 42871
gemm 48 48 114 23849
gemm 18 114 114 36055
gemm 48 96 114 42731
gemm 18 114 114 30867
gemm 48 48 114 26472
gemm 48 96 114 50018
gemm 48 48 114 24649
gemm 18 114 114 30213
gemm 48 96 114 48833
gemm 18 114 114 30239
gemm 48 48 114 26344
gemm 48 96 114 51039
gemm 48 48 114 24123
gemm 18 114 114 30419
gemm 48 96 114 45948
gemm 18 114 114 34567
gemm 48 48 114 22693
gemm 48 96 114 48868
gemm 48 48 114 24141
gemm 18 114 114 30785
gemm 48 96 114 91489
gemm 48 48 114 25345
gemm 18 114 114 50030
gemm 48 96 114 67554
gemm 48 48 114 25818
gemm 18 114 114 30676
gemm 48 96 114 42273
gemm 48 48 114 22365
gemm 18 114 114 31911
gemm 48 96 114 42565
gemm 48 48 114 22237
gemm 18 114 114 67866
gemm 48 96 114 43982
gemm 48 48 114 22581
gemm 18 114 114 35872
gemm 48 96 114 43977
gemm 48 48 114 22415
gemm 18 114 114 33907
gemm 48 96 114 42993
gemm 48 48 114 22468
gemm 18 114 114 31847
gemm 48 96 114 42826
gemm 48 48 114 22254
gemm 18 114 114 30335
gemm 48 96 114 42083
gemm 48 48 114 26883
gemm 18 114 114 30522
gemm 48 96 114 73795
gemm 48 48 114 22621
gemm 18 114 114 32573
gemm 48 96 114 42948
gemm 48 48 114 22457
gemm 18 114 114 36299
gemm 48 96 114 45590
gemm 48 48 114 22462
gemm 18 114 114 32392
gemm 48 96 114 49198
gemm 48 48 114 22470
gemm 18 114 114 29899
gemm 48 96 114 42085
gemm 48 48 114 22288
gemm 18 114 114 50834
gemm 48 96 114 100005
gemm 48 48 114 23538
gemm 18 114 114 30462
gemm 48 96 114 44109
gemm 48 48 114 33866
gemm 18 114 114 35025
gemm 48 96 114 45984
gemm 48 48 114 22577
gemm 18 114 114 32213
gemm 48 96 114 42936
gemm 48 48 114 22471
gemm 18 114 114 30342
gemm 48 96 114 42089
gemm 48 48 114 22346
gemm 18 114 114 32012
gemm 48 96 114 42870
gemm 48 48 114 22439
gemm 18 114 114 30951
gemm 48 96 114 42255
gemm 48 48 114 22498
gemm 18 114 114 76006
gemm 48 96 114 44072
gemm 48 48 114 22751
gemm 18 114 114 33442
gemm 48 96 114 45231
gemm 48 48 114 22516
gemm 18 114 114 32317
gemm 48 96 114 43384
gemm 48 48 114 22550
gemm 18 114 114 30733
gemm 48 96 114 42266
gemm 48 48 114 22436
gemm 18 114 114 33605
gemm 48 96 114 43491
gemm 48 48 114 22700
gemm 18 114 114 32724
gemm 48 96 114 42407
gemm 48 48 114 28246
gemm 18 114 114 30398
gemm 48 96 114 42120
gemm 48 48 114 22530
gemm 18 114 114 33625
gemm 48 96 114 43805
gemm 48 48 114 22401
gemm 18 114 114 32044
gemm 48 96 114 42633
gemm 48 48 114 31498
gemm 18 114 114 63484
gemm 48 96 114 42604
gemm 48 48 114 22603
gemm 18 114 114 36407
gemm 48 96 114 48026
gemm 48 48 114 22693
gemm 18 114 114 30008
gemm 18 114 114 46329
gemm 48 96 114 42267
gemm 48 48 114 22476
gemm 48 96 114 57510
gemm 48 48 114 24105
gemm 18 114 114 42856
gemm 18 114 114 32708
gemm 48 96 114 45775
gemm 48 96 114 75000
gemm 48 48 114 53439
gemm 48 48 114 24186
gemm 18 114 114 30866
gemm 18 114 114 30955
gemm 48 96 114 42224
gemm 48 48 114 22407
gemm 48 96 114 42593
gemm 48 48 114 24725
gemm 18 114 114 30031
gemm 18 114 114 30586
gemm 48 96 114 42112
gemm 48 48 114 22413
gemm 48 96 114 42695
gemm 48 48 114 23741
gemm 18 114 114 66028
gemm 18 114 114 33281
gemm 48 96 114 48555
gemm 48 48 114 22935
gemm 48 96 114 47357
gemm 48 48 114 22446
gemm 18 114 114 30699
gemm 18 114 114 45003
gemm 48 96 114 42949
gemm 48 48 114 29108
gemm 48 96 114 56635
gemm 48 48 114 22790
gemm 18 114 114 30745
gemm 48 96 114 42501
gemm 18 114 114 30282
gemm 48 48 114 22509
gemm 48 96 114 42270
gemm 48 48 114 33874
gemm 18 114 114 39302
gemm 18 114 114 62851
gemm 48 96 114 47797
gemm 48 48 114 22637
gemm 48 96 114 106499
gemm 48 48 114 49080
gemm 18 114 114 30058
gemm 48 96 114 51720
gemm 48 48 114 22699
gemm 18 114 114 118923
gemm 18 114 114 68480
gemm 48 96 114 48726
gemm 48 48 114 26648
gemm 48 96 114 105284
gemm 48 48 114 57120
gemm 18 114 114 31162
gemm 48 96 114 46426
gemm 48 48 114 26179
gemm 18 114 114 57932
gemm 48 96 114 72473
gemm 48 48 114 33921
gemm 18 114 114 36628
gemm 48 96 114 51578
gemm 48 48 114 60249
gemm 18 114 114 42318
gemm 48 96 114 66446
gemm 18 114 114 31206
gemm 48 48 114 39019
gemm 48 96 114 49700
gemm 48 48 114 29386
gemm 18 114 114 30398
gemm 18 114 114 42037
gemm 48 96 114 42467
gemm 48 48 114 22491
gemm 48 96 114 59812
gemm 48 48 114 48985
gemm 18 114 114 30501
gemm 48 96 114 42165
gemm 48 48 114 22485
gemm 18 114 114 43552
gemm 48 96 114 59095
gemm 48 48 114 30037
gemm 18 114 114 33438
gemm 48 96 114 44350
gemm 48 48 114 22373
gemm 18 114 114 41863
gemm 48 96 114 57097
gemm 48 48 114 30327
gemm 18 114 114 32068
gemm 48 96 114 42759
gemm 48 48 114 22504
gemm 18 114 114 40248
gemm 18 114 114 30258
gemm 48 96 114 57407
gemm 48 48 114 32515
gemm 48 96 114 45203
gemm 48 48 114 22399
gemm 18 114 114 30262
gemm 18 114 114 40859
gemm 48 96 114 42645
gemm 48 48 114 22449
gemm 48 96 114 56056
gemm 48 48 114 31137
gemm 18 114 114 30411
gemm 18 114 114 45306
gemm 48 96 114 46602
gemm 48 48 114 22824
gemm 48 96 114 60679
gemm 48 48 114 36233
gemm 18 114 114 30527
gemm 48 96 114 49110
gemm 48 48 114 22653
gemm 18 114 114 48286
gemm 48 96 114 60279
gemm 48 48 114 31088
gemm 18 114 114 30034
gemm 48 96 114 48965
gemm 48 48 114 22436
gemm 18 114 114 48039
gemm 48 96 114 73653
gemm 48 48 114 31421
gemm 18 114 114 32702
gemm 48 96 114 51927
gemm 48 48 114 27154
gemm 18 114 114 42242
gemm 48 96 114 56255
gemm 48 48 114 30766
gemm 18 114 114 32270
gemm 48 96 114 42895
gemm 48 48 114 22394
gemm 18 114 114 47052
gemm 18 114 114 30888
gemm 48 96 114 60354
gemm 48 96 114 42600
gemm 48 48 114 22449
gemm 48 48 114 33232
gemm 18 114 114 30525
gemm 18 114 114 31251
gemm 48 96 114 42445
gemm 48 48 114 22559
gemm 48 96 114 42435
gemm 48 48 114 23961
gemm 18 114 114 30154
gemm 18 114 114 34501
gemm 48 96 114 53040
gemm 48 96 114 42543
gemm 48 48 114 22790
gemm 48 48 114 22574
gemm 18 114 114 30409
gemm 18 114 114 36935
gemm 48 96 114 43875
gemm 48 96 114 46314
gemm 48 48 114 26269
gemm 48 48 114 22965
gemm 18 114 114 30335
gemm 18 114 114 30675
gemm 48 96 114 42366
gemm 48 96 114 42324
gemm 48 48 114 22593
gemm 48 48 114 22496
gemm 18 114 114 30167
gemm 48 96 114 43770
gemm 18 114 114 63788
gemm 48 48 114 27000
gemm 48 96 114 49120
gemm 48 48 114 25164
gemm 18 114 114 30332
gemm 48 96 114 42455
gemm 18 114 114 30735
gemm 48 48 114 22556
gemm 48 96 114 49607
gemm 48 48 114 24455
gemm 18 114 114 46703
gemm 18 114 114 41086
gemm 48 96 114 80350
gemm 48 96 114 91858
gemm 48 48 114 25584
gemm 48 48 114 40414
gemm 18 114 114 31898
gemm 18 114 114 33312
gemm 48 96 114 45517
gemm 48 48 114 22782
gemm 48 96 114 43631
gemm 48 48 114 22999
gemm 18 114 114 34884
gemm 18 114 114 31069
gemm 48 96 114 42895
gemm 48 48 114 22636
gemm 48 96 114 42825
gemm 48 48 114 35896
gemm 18 114 114 36576
gemm 18 114 114 30808
gemm 48 96 114 70890
gemm 48 96 114 47506
gemm 48 48 114 37186
gemm 48 48 114 27110
gemm 18 114 114 30573
gemm 18 114 114 31076
gemm 48 96 114 42050
gemm 48 96 114 52175
gemm 48 48 114 26724
gemm 48 48 114 25800
gemm 18 114 114 38952
gemm 18 114 114 30640
gemm 48 96 114 42077
gemm 48 96 114 76558
gemm 48 48 114 60218
gemm 48 48 114 23296
gemm 18 114 114 30335
gemm 18 114 114 30396
gemm 48 96 114 50204
gemm 48 96 114 49600
gemm 48 48 114 22614
gemm 48 48 114 22599
gemm 18 114 114 29959
gemm 18 114 114 30248
gemm 48 96 114 41986
gemm 48 96 114 41987
gemm 48 48 114 22424
gemm 48 48 114 22423
gemm 18 114 114 32418
gemm 18 114 114 33054
gemm 48 96 114 44067
gemm 48 48 114 27049
gemm 48 96 114 49292
gemm 48 48 114 24761
gemm 18 114 114 30230
gemm 18 114 114 39193
gemm 48 96 114 44015
gemm 48 48 114 22301
gemm 48 96 114 42520
gemm 48 48 114 26016
gemm 18 114 114 29914
gemm 18 114 114 30213
gemm 48 96 114 42036
gemm 48 48 114 28842
gemm 48 96 114 45731
gemm 48 48 114 24228
gemm 18 114 114 35974
gemm 18 114 114 30835
gemm 48 96 114 42046
gemm 48 48 114 22350
gemm 48 96 114 42091
gemm 48 48 114 23926
gemm 18 114 114 29998
gemm 18 114 114 30412
gemm 48 96 114 42203
gemm 48 48 114 22290
gemm 48 96 114 41993
gemm 48 48 114 23873
gemm 18 114 114 29895
gemm 18 114 114 64074
gemm 48 96 114 76882
gemm 48 48 114 26232
gemm 48 96 114 46978
gemm 48 48 114 22860
gemm 18 114 114 34592
gemm 18 114 114 30597
gemm 48 96 114 42197
gemm 48 48 114 22393
gemm 48 96 114 42167
gemm 48 48 114 28017
gemm 18 114 114 29927
gemm 18 114 114 30096
gemm 48 96 114 41946
gemm 48 48 114 26462
gemm 48 96 114 46474
gemm 48 48 114 24818
gemm 18 114 114 30350
gemm 18 114 114 30814
gemm 48 96 114 42227
gemm 48 48 114 22467
gemm 48 96 114 42100
gemm 48 48 114 24177
gemm 18 114 114 35099
gemm 18 114 114 35470
gemm 48 96 114 42040
gemm 48 48 114 22278
gemm 48 96 114 48513
gemm 48 48 114 24110
gemm 18 114 114 43373
gemm 18 114 114 30377
gemm 48 96 114 42690
gemm 48 48 114 28770
gemm 48 96 114 42226
gemm 48 48 114 24794
gemm 18 114 114 30487
gemm 18 114 114 34167
gemm 48 96 114 46366
gemm 48 48 114 26950
gemm 48 96 114 46866
gemm 48 48 114 22554
gemm 18 114 114 30174
gemm 18 114 114 30127
gemm 48 96 114 42268
gemm 48 48 114 22463
gemm 48 96 114 42173
gemm 48 48 114 23828
gemm 18 114 114 65013
gemm 18 114 114 33635
gemm 48 96 114 44846
gemm 48 48 114 22647
gemm 48 96 114 42689
gemm 48 48 114 22393
gemm 18 114 114 30086
gemm 18 114 114 30281
gemm 48 96 114 42276
gemm 48 48 114 22488
gemm 48 96 114 42119
gemm 48 48 114 24310
gemm 18 114 114 30048
gemm 48 96 114 42151
gemm 48 48 114 22531
gemm 18 114 114 30407
gemm 48 96 114 43919
gemm 48 48 114 22336
gemm 18 114 114 30519
gemm 48 96 114 42253
gemm 48 48 114 22670
gemm 18 114 114 30675
gemm 48 96 114 43693
gemm 48 48 114 22451
gemm 18 114 114 33770
gemm 48 96 114 42432
gemm 48 48 114 22614
gemm 18 114 114 30599
gemm 48 96 114 44460
gemm 48 48 114 22419
gemm 18 114 114 30289
gemm 48 96 114 42363
gemm 48 48 114 22571
gemm 18 114 114 30251
gemm 48 96 114 44278
gemm 48 48 114 22385
gemm 18 114 114 30427
gemm 48 96 114 42398
gemm 48 48 114 22475
gemm 18 114 114 34498
gemm 48 96 114 47243
gemm 48 48 114 32363
gemm 18 114 114 34365
gemm 18 114 114 34280
gemm 48 96 114 47303
gemm 48 96 114 46456
gemm 48 48 114 24109
gemm 48 48 114 23178
gemm 18 114 114 37342
gemm 18 114 114 37975
gemm 48 96 114 48374
gemm 48 96 114 49581
gemm 48 48 114 23480
gemm 48 48 114 23387
gemm 18 114 114 35487
gemm 18 114 114 35296
gemm 48 96 114 46617
gemm 48 48 114 22459
gemm 48 96 114 43025
gemm 48 48 114 24331
gemm 18 114 114 34580
gemm 48 96 114 81152
gemm 18 114 114 85397
gemm 48 48 114 23135
gemm 48 96 114 43239
gemm 48 48 114 24378
gemm 18 114 114 30774
gemm 48 96 114 42479
gemm 18 114 114 31001
gemm 48 48 114 22716
gemm 48 96 114 49545
gemm 48 48 114 25505
gemm 18 114 114 30171
gemm 48 96 114 42306
gemm 18 114 114 30444
gemm 48 48 114 22557
gemm 48 96 114 42421
gemm 48 48 114 24006
gemm 18 114 114 30405
gemm 48 96 114 42291
gemm 18 114 114 30785
gemm 48 48 114 22547
gemm 48 96 114 42400
gemm 48 48 114 24177
gemm 18 114 114 30034
gemm 48 96 114 42194
gemm 18 114 114 34639
gemm 48 48 114 23422
gemm 48 96 114 42536
gemm 48 48 114 24122
gemm 18 114 114 47807
gemm 48 96 114 48114
gemm 18 114 114 30531
gemm 48 48 114 22554
gemm 48 96 114 42230
gemm 48 48 114 57603
gemm 18 114 114 30429
gemm 48 96 114 51330
gemm 18 114 114 30794
gemm 48 48 114 31886
gemm 48 96 114 42256
gemm 48 48 114 24154
gemm 18 114 114 30437
gemm 18 114 114 51148
gemm 48 96 114 47588
gemm 48 48 114 22551
gemm 48 96 114 64617
gemm 48 48 114 33840
gemm 18 114 114 31719
gemm 48 96 114 42389
gemm 48 48 114 26405
gemm 18 114 114 45566
gemm 48 96 114 66409
gemm 48 48 114 32342
gemm 18 114 114 34441
gemm 48 96 114 51536
gemm 48 48 114 22432
gemm 18 114 114 44056
gemm 48 96 114 43710
gemm 48 48 114 22389
gemm 18 114 114 32387
gemm 48 96 114 47509
gemm 48 48 114 22385
gemm 18 114 114 30378
gemm 48 96 114 41979
gemm 48 48 114 22345
gemm 18 114 114 32529
gemm 48 96 114 86910
gemm 48 48 114 22794
gemm 18 114 114 30441
gemm 48 96 114 41927
gemm 48 48 114 22311
gemm 18 114 114 32410
gemm 48 96 114 42968
gemm 48 48 114 22421
gemm 18 114 114 29976
gemm 48 96 114 41858
gemm 48 48 114 22225
gemm 18 114 114 32163
gemm 48 96 114 79467
gemm 48 48 114 22908
gemm 18 114 114 45628
gemm 48 96 114 62734
gemm 18 114 114 34829
gemm 48 48 114 36413
gemm 48 96 114 42902
gemm 48 48 114 24178
gemm 18 114 114 30212
gemm 18 114 114 42647
gemm 48 96 114 42300
gemm 48 96 114 65425
gemm 48 48 114 23788
gemm 48 48 114 34135
gemm 18 114 114 30769
gemm 48 96 114 42196
gemm 48 48 114 22528
gemm 18 114 114 30621
gemm 48 96 114 43945
gemm 48 48 114 22367
gemm 18 114 114 37937
gemm 48 96 114 42156
gemm 48 48 114 22566
gemm 18 114 114 30031
gemm 48 96 114 44060
gemm 48 48 114 22289
gemm 18 114 114 30293
gemm 48 96 114 42050
gemm 48 48 114 22371
gemm 18 114 114 63640
gemm 48 96 114 43590
gemm 48 48 114 22575
gemm 18 114 114 30553
gemm 48 96 114 42223
gemm 48 48 114 28543
gemm 18 114 114 32061
gemm 48 96 114 45151
gemm 48 48 114 22336
gemm 18 114 114 34855
gemm 48 96 114 47032
gemm 48 48 114 22799
gemm 18 114 114 30289
gemm 48 96 114 44332
gemm 48 48 114 22356
gemm 18 114 114 30311
gemm 48 96 114 75885
gemm 48 48 114 22840
gemm 18 114 114 30549
gemm 48 96 114 44337
gemm 48 48 114 22384
gemm 18 114 114 30947
gemm 48 96 114 42307
gemm 48 48 114 22487
gemm 18 114 114 32124
gemm 48 96 114 42758
gemm 48 48 114 22327
gemm 18 114 114 30676
gemm 48 96 114 42120
gemm 48 48 114 22371
gemm 18 114 114 31717
gemm 48 96 114 53935
gemm 48 48 114 22430
gemm 18 114 114 30957
gemm 48 96 114 42140
gemm 48 48 114 22507
gemm 18 114 114 32022
gemm 48 96 114 42656
gemm 48 48 114 22359
gemm 18 114 114 38497
gemm 48 96 114 42159
gemm 48 48 114 26559
gemm 18 114 114 35662
gemm 18 114 114 35963
gemm 48 96 114 50248
gemm 48 48 114 24810
gemm 48 96 114 50224
gemm 48 48 114 24728
gemm 18 114 114 32867
gemm 18 114 114 45900
gemm 48 96 114 46466
gemm 48 48 114 58524
gemm 48 96 114 114447
gemm 48 48 114 32041
gemm 18 114 114 31046
gemm 48 96 114 42596
gemm 48 48 114 22685
gemm 18 114 114 31945
gemm 48 96 114 46178
gemm 48 48 114 23200
gemm 18 114 114 38687
gemm 48 96 114 41838
gemm 48 48 114 64312
gemm 18 114 114 69352
gemm 48 96 114 45884
gemm 48 48 114 22997
gemm 18 114 114 30401
gemm 48 96 114 41876
gemm 48 48 114 22423
gemm 18 114 114 30453
gemm 48 96 114 44532
gemm 48 48 114 22531
gemm 18 114 114 30304
gemm 48 96 114 41766
gemm 48 48 114 22403
gemm 18 114 114 30407
gemm 48 96 114 49700
gemm 48 48 114 22777
gemm 18 114 114 33446
gemm 48 96 114 42981
gemm 48 48 114 22623
gemm 18 114 114 30937
gemm 48 96 114 44640
gemm 48 48 114 22613
gemm 18 114 114 32973
gemm 48 96 114 42178
gemm 48 48 114 22421
gemm 18 114 114 36722
gemm 48 96 114 43955
gemm 48 48 114 22567
gemm 18 114 114 29833
gemm 48 96 114 41847
gemm 48 48 114 22303
gemm 18 114 114 30423
gemm 48 96 114 43861
gemm 48 48 114 22566
gemm 18 114 114 30507
gemm 48 96 114 42083
gemm 48 48 114 22455
gemm 18 114 114 30806
gemm 48 96 114 44060
gemm 48 48 114 28221
gemm 18 114 114 29988
gemm 48 96 114 41848
gemm 48 48 114 22309
gemm 18 114 114 33218
gemm 48 96 114 43026
gemm 48 48 114 22809
gemm 18 114 114 32542
gemm 48 96 114 53080
gemm 48 48 114 28660
gemm 18 114 114 72223
gemm 48 96 114 44053
gemm 48 48 114 24529
gemm 18 114 114 30357
gemm 48 96 114 48062
gemm 48 48 114 22773
gemm 18 114 114 46081
gemm 48 96 114 43478
gemm 48 48 114 32034
gemm 18 114 114 34132
gemm 48 96 114 45900
gemm 48 48 114 25873
gemm 18 114 114 40243
gemm 18 114 114 34332
gemm 48 96 114 47000
gemm 48 96 114 46339
gemm 48 48 114 26803
gemm 48 48 114 26410
gemm 18 114 114 37090
gemm 18 114 114 33975
gemm 48 96 114 54219
gemm 48 96 114 49814
gemm 48 48 114 23080
gemm 48 48 114 22541
gemm 18 114 114 36965
gemm 18 114 114 51108
gemm 48 96 114 42946
gemm 48 48 114 28378
gemm 48 96 114 79728
gemm 48 48 114 72555
gemm 18 114 114 30847
gemm 48 96 114 42161
gemm 48 48 114 22696
gemm 18 114 114 30337
gemm 48 96 114 52738
gemm 48 48 114 22838
gemm 18 114 114 37037
gemm 48 96 114 42875
gemm 18 114 114 36642
gemm 48 48 114 27505
gemm 48 96 114 48762
gemm 48 48 114 26345
gemm 18 114 114 34305
gemm 48 96 114 76150
gemm 48 48 114 22861
gemm 18 114 114 30878
gemm 48 96 114 44277
gemm 48 48 114 26328
gemm 18 114 114 37545
gemm 48 96 114 46091
gemm 48 48 114 26165
gemm 18 114 114 30648
gemm 48 96 114 50838
gemm 48 48 114 22606
gemm 18 114 114 30548
gemm 48 96 114 42145
gemm 48 48 114 22469
gemm 18 114 114 30100
gemm 48 96 114 48681
gemm 48 48 114 28732
gemm 18 114 114 30846
gemm 48 96 114 42334
gemm 48 48 114 22503
gemm 18 114 114 32249
gemm 48 96 114 44796
gemm 48 48 114 22652
gemm 18 114 114 37791
gemm 48 96 114 42227
gemm 48 48 114 22464
gemm 18 114 114 32044
gemm 48 96 114 49239
gemm 48 48 114 22593
gemm 18 114 114 30667
gemm 48 96 114 42056
gemm 48 48 114 22528
gemm 18 114 114 68874
gemm 48 96 114 44088
gemm 48 48 114 22531
gemm 18 114 114 30824
gemm 48 96 114 42176
gemm 48 48 114 22537
gemm 18 114 114 32006
gemm 48 96 114 46130
gemm 48 48 114 22461
gemm 18 114 114 30469
gemm 48 96 114 42078
gemm 48 48 114 22337
gemm 18 114 114 31910
gemm 48 96 114 43342
gemm 48 48 114 22350
gemm 18 114 114 62414
gemm 48 96 114 42779
gemm 48 48 114 22528
gemm 18 114 114 32413
gemm 48 96 114 43417
gemm 48 48 114 22459
gemm 18 114 114 30472
gemm 48 96 114 52457
gemm 48 48 114 32191
gemm 18 114 114 33953
gemm 18 114 114 33265
gemm 48 96 114 46262
gemm 48 96 114 45565
gemm 48 48 114 23955
gemm 48 48 114 23508
gemm 18 114 114 36212
gemm 18 114 114 31979
gemm 48 96 114 42817
gemm 48 96 114 43493
gemm 48 48 114 54586
gemm 48 48 114 63664
gemm 18 114 114 31120
gemm 18 114 114 31888
gemm 48 96 114 42485
gemm 48 96 114 44117
gemm 48 48 114 22603
gemm 48 48 114 22777
gemm 18 114 114 34198
gemm 48 96 114 42075
gemm 18 114 114 31085
gemm 48 48 114 22451
gemm 48 96 114 47261
gemm 48 48 114 24210
gemm 18 114 114 34937
gemm 48 96 114 43158
gemm 48 48 114 22437
gemm 18 114 114 48163
gemm 48 96 114 46545
gemm 48 48 114 23149
gemm 18 114 114 35993
gemm 48 96 114 44402
gemm 48 48 114 22281
gemm 18 114 114 32659
gemm 48 96 114 51192
gemm 48 48 114 22673
gemm 18 114 114 35671
gemm 48 96 114 43023
gemm 48 48 114 31941
gemm 18 114 114 33566
gemm 48 96 114 51071
gemm 48 48 114 22919
gemm 18 114 114 32398
gemm 48 96 114 47792
gemm 48 48 114 26855
gemm 18 114 114 36161
gemm 48 96 114 44010
gemm 48 48 114 22713
gemm 18 114 114 41100
gemm 48 96 114 48206
gemm 48 48 114 22954
gemm 18 114 114 30715
gemm 48 96 114 42603
gemm 48 48 114 22470
gemm 18 114 114 64455
gemm 48 96 114 48247
gemm 48 48 114 26535
gemm 18 114 114 32778
gemm 48 96 114 47147
gemm 48 48 114 22626
gemm 18 114 114 30132
gemm 48 96 114 43185
gemm 48 48 114 25857
gemm 18 114 114 32541
gemm 48 96 114 50717
gemm 48 48 114 22768
gemm 18 114 114 32730
gemm 48 96 114 47724
gemm 48 48 114 22496
gemm 18 114 114 36467
gemm 48 96 114 42935
gemm 48 48 114 59315
gemm 18 114 114 33051
gemm 48 96 114 48008
gemm 48 48 114 64445
gemm 18 114 114 33002
gemm 48 96 114 51341
gemm 48 48 114 22758
gemm 18 114 114 33796
gemm 48 96 114 51711
gemm 48 48 114 22600
gemm 18 114 114 32468
gemm 48 96 114 46701
gemm 48 48 114 22598
gemm 18 114 114 30274
gemm 48 96 114 76107
gemm 48 48 114 22720
gemm 18 114 114 32638
gemm 48 96 114 62336
gemm 48 48 114 32853
gemm 18 114 114 38837
gemm 48 96 114 51712
gemm 48 48 114 22876
gemm 18 114 114 36182
gemm 48 96 114 43414
gemm 48 48 114 22320
gemm 18 114 114 32010
gemm 48 96 114 42833
gemm 48 48 114 26779
gemm 18 114 114 30265
gemm 48 96 114 44585
gemm 48 48 114 71401
gemm 18 114 114 32405
gemm 48 96 114 43324
gemm 48 48 114 22546
gemm 18 114 114 31336
gemm 48 96 114 46651
gemm 48 48 114 22859
gemm 18 114 114 34872
gemm 48 96 114 63751
gemm 48 48 114 35250
gemm 18 114 114 30727
gemm 48 96 114 42248
gemm 48 48 114 22471
gemm 18 114 114 31878
gemm 48 96 114 50498
gemm 48 48 114 22700
gemm 18 114 114 37830
gemm 48 96 114 48054
gemm 48 48 114 22541
gemm 18 114 114 34218
gemm 48 96 114 42530
gemm 48 48 114 26028
gemm 18 114 114 50456
gemm 48 96 114 63413
gemm 48 48 114 37267
gemm 18 114 114 29993
gemm 48 96 114 48560
gemm 48 48 114 22628
gemm 18 114 114 35870
gemm 18 114 114 37335
gemm 48 96 114 46765
gemm 48 96 114 42920
gemm 48 48 114 25968
gemm 48 48 114 29468
gemm 18 114 114 34808
gemm 18 114 114 34687
gemm 48 96 114 46125
gemm 48 48 114 22493
gemm 48 96 114 95954
gemm 48 48 114 26833
gemm 18 114 114 36487
gemm 18 114 114 30837
gemm 48 96 114 42206
gemm 48 48 114 34782
gemm 48 96 114 48816
gemm 48 48 114 24083
gemm 18 114 114 30323
gemm 18 114 114 34798
gemm 48 96 114 46762
gemm 48 96 114 50192
gemm 48 48 114 26661
gemm 48 48 114 24381
gemm 18 114 114 33533
gemm 18 114 114 33819
gemm 48 96 114 48332
gemm 48 48 114 22469
gemm 48 96 114 47776
gemm 48 48 114 27373
gemm 18 114 114 64103
gemm 18 114 114 38514
gemm 48 96 114 47067
gemm 48 48 114 26591
gemm 48 96 114 47114
gemm 48 48 114 24337
gemm 18 114 114 35023
gemm 48 96 114 42061
gemm 48 48 114 22308
gemm 18 114 114 38683
gemm 18 114 114 32898
gemm 48 96 114 76930
gemm 48 96 114 86414
gemm 48 48 114 24224
gemm 48 48 114 23292
gemm 18 114 114 30743
gemm 18 114 114 31490
gemm 48 96 114 42240
gemm 48 96 114 43288
gemm 48 48 114 22478
gemm 48 48 114 22716
gemm 18 114 114 30173
gemm 18 114 114 31031
gemm 48 96 114 42399
gemm 48 48 114 22391
gemm 48 96 114 42832
gemm 48 48 114 24149
gemm 18 114 114 31242
gemm 18 114 114 33458
gemm 48 96 114 44598
gemm 48 48 114 22542
gemm 48 96 114 43895
gemm 48 48 114 22445
gemm 18 114 114 29982
gemm 18 114 114 32966
gemm 48 96 114 44908
gemm 48 48 114 22469
gemm 48 96 114 43666
gemm 48 48 114 22416
gemm 18 114 114 30053
gemm 18 114 114 30533
gemm 48 96 114 42192
gemm 48 48 114 22439
gemm 48 96 114 42717
gemm 48 48 114 23974
gemm 18 114 114 30492
gemm 18 114 114 30904
gemm 48 96 114 42397
gemm 48 48 114 22418
gemm 48 96 114 42529
gemm 48 48 114 24123
gemm 18 114 114 30264
gemm 48 96 114 42198
gemm 48 48 114 22393
gemm 18 114 114 32921
gemm 48 96 114 43007
gemm 48 48 114 22419
gemm 18 114 114 30086
gemm 48 96 114 51448
gemm 48 48 114 40555
gemm 18 114 114 30685
gemm 48 96 114 80537
gemm 48 48 114 22740
gemm 18 114 114 30373
gemm 48 96 114 42186
gemm 48 48 114 22571
gemm 18 114 114 30744
gemm 48 96 114 44622
gemm 48 48 114 22440
gemm 18 114 114 29970
gemm 48 96 114 42152
gemm 48 48 114 22373
gemm 18 114 114 32162
gemm 48 96 114 42710
gemm 48 48 114 22461
gemm 18 114 114 37866
gemm 48 96 114 42069
gemm 48 48 114 57321
gemm 18 114 114 31047
gemm 48 96 114 44147
gemm 48 48 114 22550
gemm 18 114 114 30397
gemm 48 96 114 42075
gemm 48 48 114 22377
gemm 18 114 114 32261
gemm 48 96 114 42744
gemm 48 48 114 22472
gemm 18 114 114 30251
gemm 48 96 114 48308
gemm 48 48 114 22670
gemm 18 114 114 32417
gemm 48 96 114 43009
gemm 48 48 114 22444
gemm 18 114 114 61812
gemm 48 96 114 42880
gemm 48 48 114 22663
gemm 18 114 114 32786
gemm 48 96 114 43033
gemm 48 48 114 22477
gemm 18 114 114 30428
gemm 48 96 114 42148
gemm 48 48 114 22425
gemm 18 114 114 32596
gemm 48 96 114 50239
gemm 48 48 114 22693
gemm 18 114 114 39362
gemm 48 96 114 44089
gemm 48 48 114 22424
gemm 18 114 114 32324
gemm 48 96 114 42740
gemm 48 48 114 22385
gemm 18 114 114 30507
gemm 48 96 114 46580
gemm 48 48 114 22684
gemm 18 114 114 32691
gemm 48 96 114 87704
gemm 48 48 114 22978
gemm 18 114 114 30525
gemm 48 96 114 42242
gemm 48 48 114 22463
gemm 18 114 114 32413
gemm 48 96 114 42748
gemm 48 48 114 22529
gemm 18 114 114 32828
gemm 48 96 114 44351
gemm 48 48 114 30651
gemm 18 114 114 73060
gemm 48 96 114 44071
gemm 48 48 114 23118
gemm 18 114 114 34863
gemm 48 96 114 43718
gemm 48 48 114 27369
gemm 18 114 114 32573
gemm 48 96 114 42892
gemm 48 48 114 26431
gemm 18 114 114 30545
gemm 48 96 114 44034
gemm 48 48 114 27659
gemm 18 114 114 32526
gemm 48 96 114 42887
gemm 48 48 114 35477
gemm 18 114 114 31143
gemm 48 96 114 51022
gemm 48 48 114 22959
gemm 18 114 114 32768
gemm 48 96 114 48436
gemm 48 48 114 22616
gemm 18 114 114 34502
gemm 48 96 114 43267
gemm 48 48 114 22506
gemm 18 114 114 36615
gemm 48 96 114 49263
gemm 48 48 114 31406
gemm 18 114 114 33146
gemm 48 96 114 43486
gemm 48 48 114 27400
gemm 18 114 114 32592
gemm 48 96 114 73754
gemm 48 48 114 22843
gemm 18 114 114 32530
gemm 48 96 114 43119
gemm 48 48 114 22607
gemm 18 114 114 32290
gemm 48 96 114 43135
gemm 48 48 114 22177
gemm 18 114 114 32039
gemm 48 96 114 43619
gemm 48 48 114 22751
gemm 18 114 114 33101
gemm 48 96 114 68112
gemm 48 48 114 32828
gemm 18 114 114 36184
gemm 48 96 114 51810
gemm 48 48 114 22531
gemm 18 114 114 31139
gemm 48 96 114 42220
gemm 48 48 114 61568
gemm 18 114 114 36538
gemm 18 114 114 35044
gemm 48 96 114 49719
gemm 48 96 114 48584
gemm 48 48 114 24634
gemm 48 48 114 24087
gemm 18 114 114 31651
gemm 18 114 114 32778
gemm 48 96 114 42818
gemm 48 96 114 43804
gemm 48 48 114 22456
gemm 48 48 114 22692
gemm 18 114 114 31391
gemm 18 114 114 31856
gemm 48 96 114 42900
gemm 48 96 114 43460
gemm 48 48 114 22765
gemm 48 48 114 22983
gemm 18 114 114 30445
gemm 18 114 114 30480
gemm 48 96 114 42162
gemm 48 96 114 50113
gemm 48 48 114 22484
gemm 48 48 114 22423
gemm 18 114 114 30211
gemm 18 114 114 42143
gemm 48 96 114 42181
gemm 48 48 114 24310
gemm 48 96 114 56427
gemm 48 48 114 23591
gemm 18 114 114 34358
gemm 18 114 114 30929
gemm 48 96 114 43275
gemm 48 48 114 22395
gemm 48 96 114 42711
gemm 48 48 114 24003
gemm 18 114 114 30470
gemm 18 114 114 33690
gemm 48 96 114 45369
gemm 48 48 114 25667
gemm 48 96 114 46242
gemm 48 48 114 23947
gemm 18 114 114 65083
gemm 48 96 114 42266
gemm 18 114 114 30714
gemm 48 48 114 22602
gemm 48 96 114 42601
gemm 48 48 114 24077
gemm 18 114 114 30626
gemm 48 96 114 42101
gemm 18 114 114 30563
gemm 48 48 114 28608
gemm 48 96 114 42358
gemm 48 48 114 24047
gemm 18 114 114 30260
gemm 48 96 114 42033
gemm 18 114 114 30077
gemm 48 48 114 22348
gemm 48 96 114 42234
gemm 48 48 114 30733
gemm 18 114 114 30854
gemm 48 96 114 46534
gemm 18 114 114 30996
gemm 48 48 114 22633
gemm 48 96 114 46365
gemm 48 48 114 24112
gemm 18 114 114 36312
gemm 48 96 114 41945
gemm 48 48 114 22309
gemm 18 114 114 32857
gemm 48 96 114 43618
gemm 48 48 114 22497
gemm 18 114 114 31190
gemm 48 96 114 76922
gemm 48 48 114 23182
gemm 18 114 114 30649
gemm 48 96 114 42383
gemm 48 48 114 22522
gemm 18 114 114 32110
gemm 48 96 114 53227
gemm 48 48 114 22707
gemm 18 114 114 30332
gemm 48 96 114 44222
gemm 48 48 114 22483
gemm 18 114 114 30664
gemm 48 96 114 46431
gemm 48 48 114 22720
gemm 18 114 114 30344
gemm 48 96 114 48643
gemm 48 48 114 26319
gemm 18 114 114 37490
gemm 48 96 114 58533
gemm 18 114 114 30574
gemm 48 96 114 44157
gemm 48 48 114 22451
gemm 18 114 114 29999
gemm 48 96 114 42188
gemm 48 48 114 22395
gemm 18 114 114 36120
gemm 48 96 114 51210
gemm 48 48 114 22558
gemm 18 114 114 30607
gemm 48 96 114 42166
gemm 48 48 114 22399
gemm 48 48 114 22985
gemm 18 114 114 30597
gemm 48 96 114 42057
gemm 48 48 114 29073
gemm 18 114 114 30312
gemm 48 96 114 46564
gemm 48 48 114 22536
gemm 18 114 114 30858
gemm 18 114 114 29983
gemm 48 96 114 42435
gemm 48 96 114 42070
gemm 48 48 114 22584
gemm 48 48 114 22346
gemm 18 114 114 30528
gemm 18 114 114 35561
gemm 48 96 114 42311
gemm 48 96 114 42013
gemm 48 48 114 59506
gemm 48 48 114 54276
gemm 18 114 114 34831
gemm 18 114 114 34820
gemm 48 96 114 42575
gemm 48 96 114 46010
gemm 48 48 114 26618
gemm 48 48 114 22876
gemm 18 114 114 30577
gemm 18 114 114 29987
gemm 48 96 114 50027
gemm 48 96 114 50350
gemm 48 48 114 22729
gemm 48 48 114 22479
gemm 18 114 114 31506
gemm 18 114 114 31146
gemm 48 96 114 42554
gemm 48 96 114 42150
gemm 48 48 114 25782
gemm 48 48 114 26085
gemm 18 114 114 30936
gemm 18 114 114 30362
gemm 48 96 114 42163
gemm 48 96 114 42001
gemm 48 48 114 22576
gemm 48 48 114 22423
gemm 18 114 114 30547
gemm 18 114 114 30033
gemm 48 96 114 42302
gemm 48 96 114 41782
gemm 48 48 114 22439
gemm 48 48 114 22383
gemm 18 114 114 30986
gemm 18 114 114 30565
gemm 48 96 114 42327
gemm 48 96 114 42144
gemm 48 48 114 22521
gemm 48 48 114 22488
gemm 18 114 114 30366
gemm 48 96 114 45911
gemm 48 48 114 26859
gemm 18 114 114 30133
gemm 48 96 114 77947
gemm 48 48 114 26579
gemm 18 114 114 74446
gemm 48 96 114 47891
gemm 48 48 114 26849
gemm 18 114 114 44927
gemm 18 114 114 34295
gemm 48 96 114 51578
gemm 48 96 114 53708
gemm 48 48 114 28161
gemm 48 48 114 23805
gemm 18 114 114 40070
gemm 18 114 114 39350
gemm 48 96 114 75960
gemm 48 96 114 81889
gemm 48 48 114 23705
gemm 48 48 114 23938
gemm 18 114 114 34790
gemm 18 114 114 35708
gemm 48 96 114 46838
gemm 48 96 114 47250
gemm 48 48 114 22903
gemm 48 48 114 22582
gemm 18 114 114 30262
gemm 18 114 114 31303
gemm 48 96 114 42274
gemm 48 96 114 42452
gemm 48 48 114 22493
gemm 48 48 114 22347
gemm 18 114 114 31255
gemm 18 114 114 30682
gemm 48 96 114 42718
gemm 48 96 114 42357
gemm 48 48 114 22439
gemm 48 48 114 22558
gemm 18 114 114 30664
gemm 18 114 114 30355
gemm 48 96 114 57020
gemm 48 96 114 46853
gemm 48 48 114 22510
gemm 48 48 114 26713
gemm 18 114 114 34028
gemm 48 96 114 169619
gemm 48 48 114 27807
gemm 18 114 114 32032
gemm 48 96 114 46254
gemm 48 48 114 30109
gemm 18 114 114 35179
gemm 48 96 114 50410
gemm 48 48 114 26884
gemm 18 114 114 35418
gemm 48 96 114 63655
gemm 48 48 114 71387
gemm 18 114 114 33343
gemm 48 96 114 43482
gemm 48 48 114 22493
gemm 18 114 114 67856
gemm 48 96 114 43629
gemm 48 48 114 22392
gemm 18 114 114 35337
gemm 48 96 114 43101
gemm 48 48 114 22504
gemm 18 114 114 49966
gemm 48 96 114 50496
gemm 48 48 114 23843
gemm 18 114 114 37798
gemm 48 96 114 43993
gemm 48 48 114 22509
gemm 18 114 114 32296
gemm 48 96 114 42440
gemm 48 48 114 22301
gemm 18 114 114 65169
gemm 48 96 114 44901
gemm 48 48 114 22597
gemm 18 114 114 32654
gemm 48 96 114 42610
gemm 48 48 114 22468
gemm 18 114 114 32703
gemm 48 96 114 43852
gemm 48 48 114 28447
gemm 18 114 114 38191
gemm 48 96 114 59501
gemm 48 48 114 31658
gemm 18 114 114 32986
gemm 48 96 114 43577
gemm 48 48 114 22620
gemm 18 114 114 32790
gemm 48 96 114 43397
gemm 48 48 114 54674
gemm 18 114 114 37347
gemm 48 96 114 43534
gemm 48 48 114 22877
gemm 18 114 114 32598
gemm 48 96 114 44269
gemm 48 48 114 22309
gemm 18 114 114 32009
gemm 48 96 114 43667
gemm 48 48 114 22483
gemm 18 114 114 30692
gemm 48 96 114 42207
gemm 48 48 114 22390
gemm 18 114 114 32051
gemm 48 96 114 51536
gemm 48 48 114 26368
gemm 18 114 114 35432
gemm 48 96 114 42702
gemm 18 114 114 73786
gemm 48 96 114 42561
gemm 48 48 114 25154
gemm 48 48 114 169596
gemm 18 114 114 66436
gemm 48 96 114 43715
gemm 48 48 114 22607
gemm 18 114 114 30777
gemm 48 96 114 42093
gemm 48 48 114 26873
gemm 18 114 114 35985
gemm 48 96 114 41971
gemm 48 48 114 22299
gemm 18 114 114 30607
gemm 48 96 114 42040
gemm 48 48 114 22386
gemm 18 114 114 30286
gemm 48 96 114 48122
gemm 48 48 114 26794
gemm 18 114 114 31193
gemm 48 96 114 41963
gemm 48 48 114 22512
gemm 18 114 114 30445
gemm 48 96 114 43542
gemm 48 48 114 22337
gemm 18 114 114 30466
gemm 48 96 114 41874
gemm 48 48 114 22340
gemm 18 114 114 36033
gemm 48 96 114 42725
gemm 48 48 114 22356
gemm 18 114 114 35455
gemm 48 96 114 42448
gemm 48 48 114 22465
gemm 18 114 114 43818
gemm 48 96 114 44211
gemm 48 48 114 22431
gemm 18 114 114 30768
gemm 48 96 114 46358
gemm 48 48 114 22740
gemm 18 114 114 32598
gemm 48 96 114 47151
gemm 48 48 114 22509
gemm 18 114 114 40982
gemm 48 96 114 42253
gemm 48 48 114 22363
gemm 18 114 114 31853
gemm 48 96 114 42526
gemm 48 48 114 22273
gemm 18 114 114 36143
gemm 48 96 114 42443
gemm 48 48 114 22315
gemm 18 114 114 30138
gemm 48 96 114 80699
gemm 48 48 114 27052
gemm 18 114 114 30862
gemm 18 114 114 35095
gemm 48 96 114 370978
gemm 48 96 114 52488
gemm 48 48 114 27055
gemm 48 48 114 22791
gemm 18 114 114 70354
gemm 18 114 114 65396
gemm 48 96 114 45190
gemm 48 96 114 49984
gemm 48 48 114 27623
gemm 48 48 114 27504
gemm 18 114 114 44086
gemm 18 114 114 35765
gemm 48 96 114 48658
gemm 48 96 114 47583
gemm 48 48 114 24160
gemm 48 48 114 23335
gemm 18 114 114 30755
gemm 48 96 114 42391
gemm 48 48 114 22685
gemm 18 114 114 44717
gemm 48 96 114 68313
gemm 48 48 114 28005
gemm 18 114 114 37302
gemm 48 96 114 48001
gemm 48 48 114 22725
gemm 18 114 114 35175
gemm 48 96 114 51143
gemm 48 48 114 23568
gemm 18 114 114 32716
gemm 48 96 114 42629
gemm 48 48 114 22451
gemm 18 114 114 32409
gemm 48 96 114 47872
gemm 48 48 114 39878
gemm 18 114 114 32713
gemm 48 96 114 43689
gemm 48 48 114 22494
gemm 18 114 114 33805
gemm 48 96 114 49598
gemm 48 48 114 26756
gemm 18 114 114 37048
gemm 48 96 114 45164
gemm 48 48 114 22559
gemm 18 114 114 34068
gemm 48 96 114 89770
gemm 48 48 114 25113
gemm 18 114 114 33166
gemm 48 96 114 42785
gemm 48 48 114 26705
gemm 18 114 114 35720
gemm 48 96 114 43838
gemm 48 48 114 22682
gemm 18 114 114 43032
gemm 48 96 114 48839
gemm 48 48 114 22770
gemm 18 114 114 74174
gemm 48 96 114 48804
gemm 48 48 114 27236
gemm 18 114 114 32849
gemm 48 96 114 44186
gemm 48 48 114 22453
gemm 18 114 114 32762
gemm 48 96 114 44057
gemm 48 48 114 22815
gemm 18 114 114 33047
gemm 48 96 114 51360
gemm 48 48 114 22581
gemm 18 114 114 36644
gemm 48 96 114 49066
gemm 48 48 114 23124
gemm 18 114 114 66862
gemm 48 96 114 44411
gemm 48 48 114 22616
gemm 18 114 114 33644
gemm 48 96 114 45304
gemm 48 48 114 22722
gemm 18 114 114 34149
gemm 48 96 114 47516
gemm 48 48 114 22737
gemm 18 114 114 43179
gemm 48 96 114 48718
gemm 48 48 114 23284
gemm 18 114 114 36787
gemm 48 96 114 44039
gemm 48 48 114 22556
gemm 18 114 114 32889
gemm 48 96 114 47946
gemm 48 48 114 22900
gemm 18 114 114 38987
gemm 48 96 114 48032
gemm 48 48 114 26705
gemm 18 114 114 37379
gemm 48 96 114 48018
gemm 48 48 114 23125
gemm 18 114 114 33275
gemm 48 96 114 48106
gemm 48 48 114 22632
gemm 18 114 114 32867
gemm 48 96 114 47633
gemm 48 48 114 26031
gemm 18 114 114 44728
gemm 48 96 114 65419
gemm 18 114 114 65680
gemm 48 48 114 75043
gemm 48 96 114 45265
gemm 48 48 114 22689
gemm 18 114 114 30563
gemm 48 96 114 42416
gemm 18 114 114 31423
gemm 48 48 114 22565
gemm 48 96 114 49433
gemm 48 48 114 24781
gemm 18 114 114 30347
gemm 48 96 114 46383
gemm 48 48 114 22534
gemm 18 114 114 31370
gemm 48 96 114 44895
gemm 48 48 114 22662
gemm 18 114 114 35145
gemm 48 96 114 46834
gemm 18 114 114 31404
gemm 48 48 114 22712
gemm 48 96 114 44615
gemm 48 48 114 22656
gemm 18 114 114 30078
gemm 48 96 114 42035
gemm 48 48 114 22460
gemm 18 114 114 32586
gemm 48 96 114 42890
gemm 48 48 114 26307
gemm 18 114 114 38175
gemm 48 96 114 75518
gemm 48 48 114 61630
gemm 18 114 114 32984
gemm 48 96 114 42509
gemm 48 48 114 22579
gemm 18 114 114 37086
gemm 48 96 114 43552
gemm 48 48 114 27023
gemm 18 114 114 30754
gemm 48 96 114 44220
gemm 48 48 114 30363
gemm 18 114 114 31372
gemm 48 96 114 42308
gemm 48 48 114 22414
gemm 18 114 114 33732
gemm 48 96 114 44570
gemm 48 48 114 30519
gemm 18 114 114 33810
gemm 48 96 114 43572
gemm 48 48 114 26727
gemm 18 114 114 40931
gemm 48 96 114 48547
gemm 48 48 114 22838
gemm 18 114 114 36296
gemm 48 96 114 51704
gemm 48 48 114 22585
gemm 18 114 114 41374
gemm 48 96 114 44817
gemm 48 48 114 22412
gemm 18 114 114 38916
gemm 48 96 114 54781
gemm 48 48 114 26858
gemm 18 114 114 38200
gemm 48 96 114 49677
gemm 48 48 114 22840
gemm 18 114 114 33105
gemm 48 96 114 94832
gemm 48 48 114 32751
gemm 18 114 114 43543
gemm 48 96 114 45141
gemm 48 48 114 26539
gemm 18 114 114 32694
gemm 48 96 114 46582
gemm 48 48 114 23111
gemm 18 114 114 37151
gemm 48 96 114 46837
gemm 48 48 114 22622
gemm 18 114 114 43729
gemm 18 114 114 44158
gemm 48 96 114 51770
gemm 48 96 114 59339
gemm 48 48 114 25102
gemm 48 48 114 23743
gemm 18 114 114 31788
gemm 18 114 114 33287
gemm 48 96 114 48978
gemm 48 48 114 23090
gemm 48 96 114 45651
gemm 48 48 114 24856
gemm 18 114 114 31685
gemm 48 96 114 90722
gemm 18 114 114 85338
gemm 48 48 114 28495
gemm 48 96 114 50270
gemm 48 48 114 24605
gemm 18 114 114 34612
gemm 48 96 114 42496
gemm 18 114 114 36893
gemm 48 48 114 27684
gemm 48 96 114 45654
gemm 48 48 114 22777
gemm 18 114 114 63648
gemm 48 96 114 51032
gemm 48 48 114 22868
gemm 18 114 114 32176
gemm 48 96 114 54870
gemm 48 48 114 22970
gemm 18 114 114 30195
gemm 48 96 114 49265
gemm 48 48 114 22898
gemm 18 114 114 47971
gemm 48 96 114 44385
gemm 48 48 114 27450
gemm 18 114 114 37232
gemm 48 96 114 48174
gemm 48 48 114 22438
gemm 18 114 114 36702
gemm 48 96 114 42887
gemm 48 48 114 59467
gemm 18 114 114 32470
gemm 48 96 114 51060
gemm 48 48 114 22548
gemm 18 114 114 30814
gemm 48 96 114 42303
gemm 48 48 114 22434
gemm 18 114 114 32273
gemm 48 96 114 43541
gemm 48 48 114 22510
gemm 18 114 114 32192
gemm 48 96 114 47114
gemm 48 48 114 26986
gemm 18 114 114 39027
gemm 48 96 114 42950
gemm 48 48 114 22382
gemm 18 114 114 37867
gemm 48 96 114 48333
gemm 48 48 114 22644
gemm 18 114 114 37196
gemm 48 96 114 42959
gemm 48 48 114 26938
gemm 18 114 114 32196
gemm 48 96 114 42832
gemm 48 48 114 28452
gemm 18 114 114 31809
gemm 48 96 114 42751
gemm 48 48 114 22632
gemm 18 114 114 37715
gemm 48 96 114 55725
gemm 48 48 114 22708
gemm 18 114 114 34936
gemm 48 96 114 73478
gemm 48 48 114 22805
gemm 18 114 114 33535
gemm 48 96 114 43586
gemm 48 48 114 63111
gemm 18 114 114 34787
gemm 48 96 114 42814
gemm 48 48 114 22591
gemm 18 114 114 33741
gemm 48 96 114 42858
gemm 48 48 114 22493
gemm 18 114 114 30304
gemm 48 96 114 50046
gemm 48 48 114 22487
gemm 18 114 114 30408
gemm 48 96 114 50100
gemm 48 48 114 59913
gemm 18 114 114 30361
gemm 48 96 114 46867
gemm 48 48 114 26108
gemm 18 114 114 31333
gemm 48 96 114 47364
gemm 48 48 114 26362
gemm 18 114 114 30048
gemm 48 96 114 42196
gemm 48 48 114 26308
gemm 18 114 114 32452
gemm 48 96 114 47020
gemm 48 48 114 26325
gemm 18 114 114 30243
gemm 48 96 114 42104
gemm 48 48 114 53568
gemm 18 114 114 32734
gemm 48 96 114 43265
gemm 48 48 114 22581
gemm 18 114 114 37502
gemm 48 96 114 51500
gemm 48 48 114 22486
gemm 18 114 114 32462
gemm 48 96 114 42724
gemm 48 48 114 28771
gemm 18 114 114 32955
gemm 48 96 114 43720
gemm 48 48 114 22491
gemm 18 114 114 36742
gemm 48 96 114 42709
gemm 48 48 114 22754
gemm 18 114 114 72304
gemm 48 96 114 44220
gemm 48 48 114 22533
gemm 18 114 114 36470
gemm 48 96 114 50686
gemm 48 48 114 22780
gemm 18 114 114 32217
gemm 48 96 114 51432
gemm 48 48 114 22488
gemm 18 114 114 36242
gemm 48 96 114 46989
gemm 48 48 114 22851
gemm 18 114 114 36389
gemm 48 96 114 43933
gemm 48 48 114 22426
gemm 18 114 114 35892
gemm 48 96 114 46281
gemm 48 48 114 23261
gemm 18 114 114 37000
gemm 48 96 114 43823
gemm 48 48 114 22875
gemm 18 114 114 63498
gemm 48 96 114 43651
gemm 48 48 114 22715
gemm 18 114 114 30639
gemm 48 96 114 42400
gemm 48 48 114 22560
gemm 18 114 114 30601
gemm 48 96 114 50182
gemm 48 48 114 23049
gemm 18 114 114 30713
gemm 48 96 114 77346
gemm 48 48 114 22847
gemm 18 114 114 35215
gemm 48 96 114 42571
gemm 48 48 114 22611
gemm 18 114 114 30303
gemm 48 96 114 44210
gemm 48 48 114 22385
gemm 18 114 114 34726
gemm 48 96 114 43162
gemm 18 114 114 30202
gemm 48 48 114 22626
gemm 48 96 114 43813
gemm 48 48 114 22460
gemm 18 114 114 34562
gemm 48 96 114 78336
gemm 48 48 114 22738
gemm 18 114 114 35138
gemm 18 114 114 35359
gemm 48 96 114 46046
gemm 48 48 114 23651
gemm 48 96 114 46962
gemm 48 48 114 23369
gemm 18 114 114 31296
gemm 18 114 114 36140
gemm 48 96 114 46845
gemm 48 48 114 22445
gemm 48 96 114 45617
gemm 48 48 114 24740
gemm 18 114 114 30128
gemm 48 96 114 76545
gemm 18 114 114 72518
gemm 48 48 114 22729
gemm 48 96 114 44985
gemm 48 48 114 24327
gemm 18 114 114 30027
gemm 48 96 114 48232
gemm 48 48 114 22458
gemm 18 114 114 38652
gemm 48 96 114 50825
gemm 48 48 114 26983
gemm 18 114 114 32059
gemm 48 96 114 43524
gemm 48 48 114 22258
gemm 18 114 114 33622
gemm 48 96 114 45234
gemm 48 48 114 30249
gemm 18 114 114 30725
gemm 48 96 114 43221
gemm 48 48 114 22431
gemm 18 114 114 34187
gemm 48 96 114 97399
gemm 48 48 114 23434
gemm 18 114 114 32121
gemm 48 96 114 43613
gemm 48 48 114 22403
gemm 18 114 114 37962
gemm 48 96 114 44535
gemm 48 48 114 22316
gemm 18 114 114 31657
gemm 48 96 114 47092
gemm 48 48 114 28519
gemm 18 114 114 69313
gemm 48 96 114 44257
gemm 48 48 114 22656
gemm 18 114 114 32100
gemm 48 96 114 42511
gemm 48 48 114 26652
gemm 18 114 114 34490
gemm 48 96 114 42105
gemm 48 48 114 22292
gemm 18 114 114 31649
gemm 48 96 114 42410
gemm 48 48 114 22362
gemm 18 114 114 30637
gemm 48 96 114 42203
gemm 48 48 114 22271
gemm 18 114 114 30066
gemm 48 96 114 52884
gemm 48 48 114 22413
gemm 18 114 114 31074
gemm 48 96 114 42180
gemm 48 48 114 22793
gemm 18 114 114 30568
gemm 48 96 114 44230
gemm 48 48 114 22746
gemm 18 114 114 40863
gemm 48 96 114 42360
gemm 18 114 114 30325
gemm 48 48 114 22491
gemm 48 96 114 44460
gemm 48 48 114 26715
gemm 18 114 114 32087
gemm 18 114 114 30111
gemm 48 96 114 42462
gemm 48 96 114 74240
gemm 48 48 114 54244
gemm 48 48 114 22918
gemm 18 114 114 31046
gemm 18 114 114 31309
gemm 48 96 114 44663
gemm 48 96 114 44460
gemm 48 48 114 22598
gemm 48 48 114 57449
gemm 18 114 114 30454
gemm 48 96 114 42338
gemm 18 114 114 30728
gemm 48 48 114 22338
gemm 48 96 114 43607
gemm 48 48 114 22375
gemm 18 114 114 30696
gemm 48 96 114 42284
gemm 18 114 114 31123
gemm 48 48 114 22508
gemm 48 96 114 42067
gemm 48 48 114 23907
gemm 18 114 114 30779
gemm 48 96 114 43253
gemm 48 48 114 22393
gemm 18 114 114 37362
gemm 48 96 114 43850
gemm 48 48 114 22392
gemm 18 114 114 29771
gemm 48 96 114 41688
gemm 48 48 114 29626
gemm 18 114 114 30347
gemm 48 96 114 53457
gemm 48 48 114 27121
gemm 18 114 114 30288
gemm 48 96 114 41881
gemm 48 48 114 22379
gemm 18 114 114 30718
gemm 48 96 114 43984
gemm 48 48 114 22747
gemm 18 114 114 37254
gemm 48 96 114 42334
gemm 48 48 114 22360
gemm 18 114 114 36447
gemm 48 96 114 47076
gemm 48 48 114 22467
gemm 18 114 114 30383
gemm 48 96 114 42425
gemm 48 48 114 22851
gemm 18 114 114 32208
gemm 48 96 114 85618
gemm 48 48 114 23053
gemm 18 114 114 33311
gemm 48 96 114 43398
gemm 48 48 114 27143
gemm 18 114 114 32894
gemm 48 96 114 47403
gemm 48 48 114 22574
gemm 18 114 114 32572
gemm 48 96 114 42421
gemm 48 48 114 26488
gemm 18 114 114 34105
gemm 48 96 114 42458
gemm 48 48 114 22376
gemm 18 114 114 33107
gemm 48 96 114 43664
gemm 48 48 114 53556
gemm 18 114 114 36867
gemm 48 96 114 42580
gemm 48 48 114 22559
gemm 18 114 114 32802
gemm 48 96 114 48256
gemm 48 48 114 26551
gemm 18 114 114 30730
gemm 48 96 114 42363
gemm 18 114 114 30034
gemm 48 48 114 22583
gemm 48 96 114 42002
gemm 48 48 114 28759
gemm 18 114 114 30854
gemm 18 114 114 35900
gemm 48 96 114 44238
gemm 48 48 114 29887
gemm 48 96 114 78801
gemm 48 48 114 26821
gemm 18 114 114 30130
gemm 48 96 114 44982
gemm 48 48 114 22467
gemm 18 114 114 31019
gemm 48 96 114 44065
gemm 48 48 114 26355
gemm 18 114 114 34647
gemm 18 114 114 41310
gemm 48 96 114 59151
gemm 48 96 114 53313
gemm 48 48 114 28194
gemm 48 48 114 26515
gemm 18 114 114 30383
gemm 18 114 114 40110
gemm 48 96 114 41992
gemm 48 48 114 26697
gemm 48 96 114 52724
gemm 48 48 114 29251
gemm 18 114 114 29908
gemm 48 96 114 48089
gemm 18 114 114 31727
gemm 48 48 114 22399
gemm 48 96 114 47378
gemm 48 48 114 24531
gemm 18 114 114 34108
gemm 48 96 114 43026
gemm 48 48 114 70143
gemm 18 114 114 36315
gemm 48 96 114 51181
gemm 48 48 114 22967
gemm 18 114 114 37826
gemm 48 96 114 42191
gemm 48 48 114 22442
gemm 18 114 114 35977
gemm 48 96 114 48105
gemm 48 48 114 30357
gemm 18 114 114 74703
gemm 48 96 114 52250
gemm 48 48 114 22619
gemm 18 114 114 36534
gemm 48 96 114 50126
gemm 48 48 114 27083
gemm 18 114 114 40924
gemm 48 96 114 47651
gemm 48 48 114 22353
gemm 18 114 114 39161
gemm 48 96 114 49936
gemm 48 48 114 22775
gemm 18 114 114 35876
gemm 48 96 114 42699
gemm 48 48 114 29677
gemm 18 114 114 50489
gemm 48 96 114 75815
gemm 48 48 114 29690
gemm 18 114 114 32103
gemm 48 96 114 48523
gemm 48 48 114 22626
gemm 18 114 114 40513
gemm 48 96 114 43627
gemm 48 48 114 26464
gemm 18 114 114 32358
gemm 48 96 114 51382
gemm 48 48 114 22945
gemm 18 114 114 38211
gemm 48 96 114 53711
gemm 48 48 114 26252
gemm 18 114 114 33856
gemm 48 96 114 49719
gemm 48 48 114 22446
gemm 18 114 114 39807
gemm 48 96 114 45899
gemm 48 48 114 26855
gemm 18 114 114 41463
gemm 48 96 114 42377
gemm 48 48 114 29940
gemm 18 114 114 30408
gemm 48 96 114 46170
gemm 48 48 114 22367
gemm 18 114 114 30457
gemm 48 96 114 49367
gemm 48 48 114 22492
gemm 18 114 114 38027
gemm 48 96 114 42286
gemm 48 48 114 29420
gemm 18 114 114 33334
gemm 48 96 114 48305
gemm 48 48 114 29449
gemm 18 114 114 34475
gemm 48 96 114 46236
gemm 48 48 114 22443
gemm 18 114 114 30400
gemm 48 96 114 49645
gemm 48 48 114 22314
gemm 18 114 114 37945
gemm 48 96 114 43197
gemm 48 48 114 30160
gemm 18 114 114 30074
gemm 48 96 114 50572
gemm 48 48 114 26271
gemm 18 114 114 30273
gemm 48 96 114 49915
gemm 48 48 114 22326
gemm 18 114 114 30504
gemm 48 96 114 41985
gemm 48 48 114 22317
gemm 18 114 114 30333
gemm 48 96 114 46727
gemm 48 48 114 22379
gemm 18 114 114 29923
gemm 48 96 114 41860
gemm 48 48 114 29935
gemm 18 114 114 32876
gemm 48 96 114 75863
gemm 48 48 114 23144
gemm 18 114 114 32064
gemm 48 96 114 47836
gemm 48 48 114 26367
gemm 18 114 114 47185
gemm 48 96 114 59737
gemm 48 48 114 32058
gemm 18 114 114 32109
gemm 48 96 114 42465
gemm 48 48 114 22282
gemm 18 114 114 30797
gemm 48 96 114 47006
gemm 48 48 114 25739
gemm 18 114 114 36063
gemm 48 96 114 42408
gemm 48 48 114 62206
gemm 18 114 114 30694
gemm 48 96 114 41950
gemm 48 48 114 22282
gemm 18 114 114 36702
gemm 48 96 114 42602
gemm 48 48 114 22332
gemm 18 114 114 81589
gemm 18 114 114 32515
gemm 48 96 114 50096
gemm 48 96 114 78517
gemm 48 48 114 22735
gemm 48 48 114 31316
gemm 18 114 114 66318
gemm 48 96 114 42773
gemm 48 48 114 22519
gemm 18 114 114 31611
gemm 48 96 114 44509
gemm 48 48 114 22586
gemm 18 114 114 34263
gemm 48 96 114 47130
gemm 48 48 114 22631
gemm 18 114 114 37137
gemm 48 96 114 43298
gemm 48 48 114 26979
gemm 18 114 114 30330
gemm 48 96 114 49931
gemm 48 48 114 22572
gemm 18 114 114 32571
gemm 48 96 114 47282
gemm 48 48 114 27355
gemm 18 114 114 41175
gemm 48 96 114 46954
gemm 48 48 114 22359
gemm 18 114 114 35055
gemm 48 96 114 53145
gemm 48 48 114 27534
gemm 18 114 114 35782
gemm 48 96 114 52852
gemm 48 48 114 26438
gemm 18 114 114 67824
gemm 48 96 114 83871
gemm 18 114 114 30225
gemm 48 48 114 39628
gemm 48 96 114 50922
gemm 48 48 114 23835
gemm 18 114 114 47640
gemm 48 96 114 50803
gemm 48 48 114 28102
gemm 18 114 114 56221
gemm 48 96 114 148638
gemm 48 48 114 44350
gemm 18 114 114 38199
gemm 48 96 114 54513
gemm 48 48 114 23171
gemm 18 114 114 34103
gemm 48 96 114 49947
gemm 48 48 114 27736
gemm 18 114 114 32062
gemm 48 96 114 46307
gemm 48 48 114 22855
gemm 18 114 114 36033
gemm 48 96 114 43679
gemm 48 48 114 22439
gemm 18 114 114 32619
gemm 48 96 114 47831
gemm 48 48 114 22691
gemm 18 114 114 31090
gemm 48 96 114 47081
gemm 48 48 114 22553
gemm 18 114 114 35998
gemm 48 96 114 50913
gemm 48 48 114 22676
gemm 18 114 114 34292
gemm 48 96 114 47625
gemm 48 48 114 27737
gemm 18 114 114 39794
gemm 48 96 114 46601
gemm 48 48 114 29437
gemm 18 114 114 35854
gemm 48 96 114 43048
gemm 48 48 114 22663
gemm 18 114 114 39493
gemm 48 96 114 43256
gemm 48 48 114 22494
gemm 18 114 114 38259
gemm 48 96 114 42535
gemm 48 48 114 25778
gemm 18 114 114 35593
gemm 48 96 114 43417
gemm 48 48 114 22517
gemm 18 114 114 30263
gemm 48 96 114 47608
gemm 48 48 114 27461
gemm 18 114 114 42482
gemm 48 96 114 42701
gemm 48 48 114 22431
gemm 18 114 114 30933
gemm 48 96 114 42084
gemm 48 48 114 22398
gemm 18 114 114 32118
gemm 48 96 114 44330
gemm 48 48 114 22614
gemm 18 114 114 30761
gemm 48 96 114 42161
gemm 48 48 114 22440
gemm 18 114 114 31808
gemm 48 96 114 42735
gemm 48 48 114 22416
gemm 18 114 114 34916
gemm 48 96 114 42218
gemm 48 48 114 22405
gemm 18 114 114 65468
gemm 48 96 114 43332
gemm 48 48 114 22479
gemm 18 114 114 30554
gemm 48 96 114 42094
gemm 48 48 114 22513
gemm 18 114 114 30076
gemm 48 96 114 43999
gemm 48 48 114 22400
gemm 18 114 114 30791
gemm 48 96 114 46744
gemm 48 48 114 22633
gemm 18 114 114 35101
gemm 48 96 114 48563
gemm 48 48 114 22534
gemm 18 114 114 30501
gemm 48 96 114 79306
gemm 48 48 114 22861
gemm 18 114 114 30553
gemm 48 96 114 44467
gemm 48 48 114 22520
gemm 18 114 114 30676
gemm 48 96 114 42231
gemm 48 48 114 26315
gemm 18 114 114 34339
gemm 48 96 114 44001
gemm 48 48 114 22562
gemm 18 114 114 34820
gemm 48 96 114 42267
gemm 48 48 114 22480
gemm 18 114 114 30346
gemm 48 96 114 43794
gemm 48 48 114 22475
gemm 18 114 114 30929
gemm 48 96 114 42475
gemm 18 114 114 30472
gemm 48 48 114 22585
gemm 48 96 114 42325
gemm 48 48 114 23969
gemm 18 114 114 30920
gemm 48 96 114 42234
gemm 18 114 114 30129
gemm 48 48 114 22645
gemm 48 96 114 42226
gemm 48 48 114 24102
gemm 18 114 114 30226
gemm 48 96 114 42169
gemm 18 114 114 30072
gemm 48 48 114 22520
gemm 48 96 114 55955
gemm 48 48 114 28205
gemm 18 114 114 34484
gemm 48 96 114 42679
gemm 18 114 114 30576
gemm 48 48 114 22541
gemm 48 96 114 84889
gemm 48 48 114 23208
gemm 18 114 114 36470
gemm 48 96 114 42568
gemm 18 114 114 30381
gemm 48 48 114 26069
gemm 48 96 114 42267
gemm 48 48 114 23895
gemm 18 114 114 30320
gemm 48 96 114 46503
gemm 18 114 114 30181
gemm 48 48 114 22529
gemm 48 96 114 82241
gemm 48 48 114 27055
gemm 18 114 114 30469
gemm 48 96 114 42252
gemm 18 114 114 30194
gemm 48 48 114 22501
gemm 48 96 114 44269
gemm 48 48 114 22446
gemm 18 114 114 34657
gemm 48 96 114 42350
gemm 18 114 114 30120
gemm 48 48 114 22533
gemm 48 96 114 45993
gemm 48 48 114 27123
gemm 18 114 114 30324
gemm 48 96 114 85030
gemm 18 114 114 31697
gemm 48 96 114 45193
gemm 48 48 114 23448
gemm 48 48 114 22651
gemm 18 114 114 30649
gemm 18 114 114 36111
gemm 48 96 114 48172
gemm 48 96 114 46866
gemm 48 48 114 22930
gemm 48 48 114 22651
gemm 18 114 114 30129
gemm 18 114 114 30295
gemm 48 96 114 44185
gemm 48 96 114 44814
gemm 48 48 114 22626
gemm 48 48 114 22553
gemm 18 114 114 34515
gemm 48 96 114 42462
gemm 48 48 114 22480
gemm 18 114 114 37449
gemm 48 96 114 49251
gemm 18 114 114 35553
gemm 48 48 114 27061
gemm 48 96 114 50073
gemm 48 48 114 24834
gemm 18 114 114 31410
gemm 48 96 114 46420
gemm 48 48 114 26148
gemm 18 114 114 36072
gemm 48 96 114 45863
gemm 48 48 114 23059
gemm 18 114 114 29873
gemm 48 96 114 53385
gemm 48 48 114 26493
gemm 18 114 114 35401
gemm 48 96 114 45127
gemm 48 48 114 22765
gemm 18 114 114 32882
gemm 48 96 114 46872
gemm 48 48 114 22475
gemm 18 114 114 30852
gemm 48 96 114 44168
gemm 48 48 114 26514
gemm 18 114 114 30341
gemm 48 96 114 42020
gemm 48 48 114 26540
gemm 18 114 114 37063
gemm 48 96 114 43638
gemm 48 48 114 22510
gemm 18 114 114 30049
gemm 48 96 114 41856
gemm 48 48 114 22361
gemm 18 114 114 36317
gemm 48 96 114 43384
gemm 48 48 114 22493
gemm 18 114 114 30043
gemm 48 96 114 41776
gemm 48 48 114 29573
gemm 18 114 114 32730
gemm 48 96 114 82828
gemm 48 48 114 23193
gemm 18 114 114 32142
gemm 48 96 114 42482
gemm 48 48 114 22627
gemm 18 114 114 34241
gemm 48 96 114 105931
gemm 18 114 114 30397
gemm 48 48 114 22807
gemm 48 96 114 42118
gemm 48 48 114 23822
gemm 18 114 114 30782
gemm 48 96 114 46388
gemm 18 114 114 30287
gemm 48 48 114 22664
gemm 48 96 114 50311
gemm 48 48 114 54959
gemm 18 114 114 30559
gemm 48 96 114 44017
gemm 18 114 114 30488
gemm 48 48 114 22588
gemm 48 96 114 42113
gemm 48 48 114 27815
gemm 18 114 114 33896
gemm 48 96 114 42863
gemm 18 114 114 33576
gemm 48 48 114 25837
gemm 48 96 114 46087
gemm 48 48 114 23733
gemm 18 114 114 31459
gemm 48 96 114 48519
gemm 18 114 114 30224
gemm 48 48 114 22598
gemm 48 96 114 73592
gemm 48 48 114 24392
gemm 18 114 114 30617
gemm 48 96 114 46631
gemm 18 114 114 34557
gemm 48 48 114 22738
gemm 48 96 114 42154
gemm 48 48 114 23815
gemm 18 114 114 35358
gemm 18 114 114 30328
gemm 48 96 114 44404
gemm 48 96 114 46541
gemm 48 48 114 22719
gemm 48 48 114 25613
gemm 18 114 114 30533
gemm 18 114 114 33629
gemm 48 96 114 44255
gemm 48 48 114 22336
gemm 48 96 114 43064
gemm 48 48 114 22447
gemm 18 114 114 29770
gemm 18 114 114 30326
gemm 48 96 114 41884
gemm 48 48 114 22302
gemm 48 96 114 43022
gemm 48 48 114 25492
gemm 18 114 114 29869
gemm 48 96 114 48062
gemm 18 114 114 30772
gemm 48 48 114 22617
gemm 48 96 114 46480
gemm 48 48 114 27406
gemm 18 114 114 30278
gemm 48 96 114 47141
gemm 18 114 114 31132
gemm 48 48 114 22543
gemm 48 96 114 46488
gemm 48 48 114 29034
gemm 18 114 114 30565
gemm 48 96 114 42002
gemm 48 48 114 22404
gemm 18 114 114 30850
gemm 48 96 114 43812
gemm 48 48 114 22556
gemm 18 114 114 30144
gemm 48 96 114 52157
gemm 48 48 114 26777
gemm 18 114 114 30684
gemm 48 96 114 87490
gemm 48 48 114 23211
gemm 18 114 114 30382
gemm 48 96 114 41939
gemm 48 48 114 22310
gemm 18 114 114 36228
gemm 48 96 114 49066
gemm 48 48 114 22743
gemm 18 114 114 33064
gemm 48 96 114 42882
gemm 48 48 114 22247
gemm 18 114 114 40589
gemm 48 96 114 43182
gemm 48 48 114 22508
gemm 18 114 114 29924
gemm 48 96 114 41876
gemm 48 48 114 53083
gemm 18 114 114 30720
gemm 48 96 114 42227
gemm 48 48 114 26832
gemm 18 114 114 36559
gemm 48 96 114 44139
gemm 48 48 114 22323
gemm 18 114 114 40359
gemm 48 96 114 43508
gemm 48 48 114 22809
gemm 18 114 114 31710
gemm 48 96 114 42953
gemm 48 48 114 22647
gemm 18 114 114 32747
gemm 48 96 114 43116
gemm 48 48 114 22414
gemm 18 114 114 31854
gemm 48 96 114 77125
gemm 48 48 114 22605
gemm 18 114 114 30624
gemm 48 96 114 42229
gemm 48 48 114 22438
gemm 18 114 114 38503
gemm 48 96 114 42396
gemm 48 48 114 22417
gemm 18 114 114 33591
gemm 48 96 114 43523
gemm 48 48 114 22423
gemm 18 114 114 31507
gemm 48 96 114 42281
gemm 48 48 114 22258
gemm 18 114 114 41277
gemm 48 96 114 47120
gemm 48 48 114 23696
gemm 18 114 114 44602
gemm 48 96 114 124812
gemm 48 48 114 37434
gemm 18 114 114 35003
gemm 48 96 114 51357
gemm 48 48 114 22565
gemm 18 114 114 59711
gemm 48 96 114 73337
gemm 18 114 114 30800
gemm 48 48 114 38933
gemm 48 96 114 42782
gemm 48 48 114 23928
gemm 18 114 114 61953
gemm 48 96 114 43607
gemm 48 48 114 22663
gemm 18 114 114 50768
gemm 48 96 114 73050
gemm 48 48 114 36911
gemm 18 114 114 47465
gemm 48 96 114 43477
gemm 48 48 114 22731
gemm 18 114 114 46602
gemm 48 96 114 72529
gemm 48 48 114 31354
gemm 18 114 114 31971
gemm 48 96 114 49122
gemm 48 48 114 22495
gemm 18 114 114 30375
gemm 18 114 114 50116
gemm 48 96 114 42296
gemm 48 48 114 22389
gemm 48 96 114 72639
gemm 48 48 114 37481
gemm 18 114 114 30023
gemm 48 96 114 42172
gemm 48 48 114 22463
gemm 18 114 114 32703
gemm 48 96 114 43073
gemm 48 48 114 22377
gemm 18 114 114 40421
gemm 48 96 114 43820
gemm 48 48 114 22399
gemm 18 114 114 33168
gemm 48 96 114 43375
gemm 48 48 114 35473
gemm 18 114 114 32621
gemm 48 96 114 51270
gemm 48 48 114 23093
gemm 18 114 114 30854
gemm 48 96 114 43841
gemm 48 48 114 22304
gemm 18 114 114 29911
gemm 48 96 114 47009
gemm 48 48 114 23345
gemm 18 114 114 30216
gemm 48 96 114 46095
gemm 48 48 114 26024
gemm 18 114 114 32281
gemm 48 96 114 87514
gemm 48 48 114 22941
gemm 18 114 114 34394
gemm 48 96 114 42482
gemm 48 48 114 23441
gemm 18 114 114 34715
gemm 48 96 114 44570
gemm 48 48 114 22488
gemm 18 114 114 30129
gemm 48 96 114 46182
gemm 48 48 114 22458
gemm 18 114 114 231809
gemm 48 96 114 50026
gemm 48 48 114 22818
gemm 18 114 114 34189
gemm 48 96 114 43729
gemm 48 48 114 26472
gemm 18 114 114 32565
gemm 48 96 114 51001
gemm 48 48 114 65817
gemm 18 114 114 34385
gemm 48 96 114 47705
gemm 48 48 114 22584
gemm 18 114 114 39143
gemm 48 96 114 43096
gemm 48 48 114 22522
gemm 18 114 114 32682
gemm 48 96 114 43343
gemm 48 48 114 31934
gemm 18 114 114 32033
gemm 48 96 114 42351
gemm 48 48 114 62786
gemm 18 114 114 34200
gemm 48 96 114 44023
gemm 48 48 114 22463
gemm 18 114 114 32373
gemm 48 96 114 47104
gemm 48 48 114 22684
gemm 18 114 114 37247
gemm 48 96 114 47581
gemm 48 48 114 22684
gemm 18 114 114 32199
gemm 48 96 114 49903
gemm 48 48 114 26061
gemm 18 114 114 42449
gemm 48 96 114 43851
gemm 48 48 114 27252
gemm 18 114 114 62292
gemm 48 96 114 57458
gemm 48 48 114 28650
gemm 18 114 114 32608
gemm 48 96 114 51285
gemm 48 48 114 22832
gemm 18 114 114 46002
gemm 48 96 114 69915
gemm 18 114 114 34259
gemm 48 48 114 35808
gemm 48 96 114 46431
gemm 48 48 114 32409
gemm 18 114 114 34620
gemm 18 114 114 31576
gemm 48 96 114 78834
gemm 48 48 114 22866
gemm 48 96 114 46614
gemm 48 48 114 29077
gemm 18 114 114 30374
gemm 18 114 114 30016
gemm 48 96 114 42137
gemm 48 48 114 22398
gemm 48 96 114 42318
gemm 48 48 114 27279
gemm 18 114 114 30506
gemm 18 114 114 30061
gemm 48 96 114 50189
gemm 48 96 114 49707
gemm 48 48 114 36634
gemm 48 48 114 22718
gemm 18 114 114 34326
gemm 48 96 114 46484
gemm 48 48 114 22577
gemm 18 114 114 47145
gemm 48 96 114 91583
gemm 48 48 114 27221
gemm 18 114 114 30365
gemm 48 96 114 42161
gemm 48 48 114 22566
gemm 18 114 114 30703
gemm 48 96 114 49501
gemm 48 48 114 26146
gemm 18 114 114 36573
gemm 48 96 114 42094
gemm 48 48 114 22466
gemm 18 114 114 30312
gemm 48 96 114 91709
gemm 48 48 114 23669
gemm 18 114 114 30619
gemm 48 96 114 46983
gemm 48 48 114 26462
gemm 18 114 114 32534
gemm 48 96 114 42823
gemm 48 48 114 26164
gemm 18 114 114 30262
gemm 48 96 114 48624
gemm 48 48 114 22560
gemm 18 114 114 41736
gemm 48 96 114 43144
gemm 48 48 114 26910
gemm 18 114 114 41514
gemm 18 114 114 39681
gemm 48 96 114 49871
gemm 48 48 114 26726
gemm 48 96 114 91367
gemm 48 48 114 25760
gemm 18 114 114 30262
gemm 48 96 114 42007
gemm 18 114 114 32344
gemm 48 48 114 22332
gemm 48 96 114 43891
gemm 48 48 114 24655
gemm 18 114 114 30288
gemm 48 96 114 42073
gemm 18 114 114 30483
gemm 48 48 114 22415
gemm 48 96 114 44023
gemm 48 48 114 22427
gemm 18 114 114 29924
gemm 48 96 114 78920
gemm 48 48 114 24745
gemm 18 114 114 33602
gemm 48 96 114 42749
gemm 48 48 114 22638
gemm 18 114 114 43174
gemm 48 96 114 64694
gemm 18 114 114 40457
gemm 48 48 114 29373
gemm 48 96 114 60912
gemm 48 48 114 35161
gemm 18 114 114 46432
gemm 48 96 114 60734
gemm 18 114 114 43911
gemm 48 48 114 22790
gemm 48 96 114 42638
gemm 48 48 114 24225
gemm 18 114 114 34835
gemm 18 114 114 47068
gemm 48 96 114 42333
gemm 48 48 114 22316
gemm 48 96 114 68329
gemm 48 48 114 42900
gemm 18 114 114 35235
gemm 48 96 114 49361
gemm 48 48 114 22798
gemm 18 114 114 49511
gemm 48 96 114 79663
gemm 48 48 114 37137
gemm 18 114 114 30395
gemm 48 96 114 84563
gemm 48 48 114 22795
gemm 18 114 114 31093
gemm 18 114 114 47325
gemm 48 96 114 46242
gemm 48 48 114 22462
gemm 48 96 114 72857
gemm 48 48 114 37764
gemm 18 114 114 30141
gemm 48 96 114 41805
gemm 48 48 114 22235
gemm 18 114 114 38310
gemm 48 96 114 73354
gemm 48 48 114 22802
gemm 18 114 114 32677
gemm 48 96 114 42784
gemm 48 48 114 22283
gemm 18 114 114 31899
gemm 48 96 114 45402
gemm 48 48 114 23117
gemm 18 114 114 31922
gemm 48 96 114 42679
gemm 48 48 114 22240
gemm 18 114 114 31621
gemm 48 96 114 43025
gemm 48 48 114 22232
gemm 18 114 114 31851
gemm 48 96 114 58679
gemm 48 48 114 22409
gemm 18 114 114 62638
gemm 48 96 114 43687
gemm 48 48 114 22447
gemm 18 114 114 32347
gemm 48 96 114 43321
gemm 48 48 114 22317
gemm 18 114 114 33858
gemm 48 96 114 43590
gemm 48 48 114 22321
gemm 18 114 114 31644
gemm 48 96 114 42737
gemm 18 114 114 29890
gemm 48 48 114 27296
gemm 48 96 114 47493
gemm 48 48 114 23809
gemm 18 114 114 30972
gemm 48 96 114 42476
gemm 48 48 114 22505
gemm 18 114 114 30493
gemm 48 96 114 44373
gemm 48 48 114 22308
gemm 18 114 114 30311
gemm 48 96 114 42004
gemm 48 48 114 22509
gemm 18 114 114 29878
gemm 48 96 114 44272
gemm 48 48 114 22356
gemm 18 114 114 30103
gemm 48 96 114 41972
gemm 48 48 114 22468
gemm 18 114 114 29884
gemm 48 96 114 53845
gemm 48 48 114 22884
gemm 18 114 114 35200
gemm 48 96 114 42806
gemm 48 48 114 22621
gemm 18 114 114 30379
gemm 48 96 114 43701
gemm 48 48 114 22366
gemm 18 114 114 30590
gemm 48 96 114 44047
gemm 48 48 114 22559
gemm 18 114 114 30338
gemm 48 96 114 44198
gemm 48 48 114 22379
gemm 18 114 114 30763
gemm 48 96 114 42150
gemm 48 48 114 22502
gemm 18 114 114 33813
gemm 48 96 114 47921
gemm 48 48 114 54060
gemm 18 114 114 30805
gemm 48 96 114 49826
gemm 48 48 114 23031
gemm 18 114 114 30594
gemm 48 96 114 46195
gemm 48 48 114 30177
gemm 18 114 114 35688
gemm 48 96 114 47037
gemm 18 114 114 30152
gemm 48 48 114 22741
gemm 48 96 114 42148
gemm 48 48 114 23730
gemm 18 114 114 30138
gemm 48 96 114 82966
gemm 18 114 114 66311
gemm 48 48 114 33300
gemm 48 96 114 42796
gemm 48 48 114 24005
gemm 18 114 114 32468
gemm 48 96 114 42066
gemm 18 114 114 47681
gemm 48 48 114 26269
gemm 48 96 114 52367
gemm 48 48 114 34833
gemm 18 114 114 33981
gemm 48 96 114 46210
gemm 48 48 114 22362
gemm 18 114 114 50327
gemm 48 96 114 88240
gemm 48 48 114 24118
gemm 18 114 114 32463
gemm 48 96 114 42875
gemm 48 48 114 22358
gemm 18 114 114 31365
gemm 18 114 114 29975
gemm 48 96 114 42401
gemm 48 48 114 22530
gemm 48 96 114 42197
gemm 48 48 114 23744
gemm 18 114 114 35733
gemm 18 114 114 44594
gemm 48 96 114 56341
gemm 48 96 114 50618
gemm 48 48 114 24219
gemm 48 48 114 24123
gemm 18 114 114 30554
gemm 18 114 114 32722
gemm 48 96 114 50341
gemm 48 96 114 44225
gemm 48 48 114 22580
gemm 48 48 114 22830
gemm 18 114 114 30944
gemm 18 114 114 33794
gemm 48 96 114 45280
gemm 48 48 114 22664
gemm 48 96 114 43900
gemm 48 48 114 22739
gemm 18 114 114 30460
gemm 18 114 114 31037
gemm 48 96 114 45176
gemm 48 96 114 42129
gemm 48 48 114 23306
gemm 48 48 114 25788
gemm 18 114 114 30661
gemm 18 114 114 30915
gemm 48 96 114 42243
gemm 48 96 114 75128
gemm 48 48 114 76186
gemm 48 48 114 22944
gemm 18 114 114 31439
gemm 18 114 114 30974
gemm 48 96 114 42648
gemm 48 96 114 42484
gemm 48 48 114 22692
gemm 48 48 114 22453
gemm 18 114 114 30221
gemm 18 114 114 31659
gemm 48 96 114 42133
gemm 48 96 114 42484
gemm 48 48 114 22348
gemm 48 48 114 22659
gemm 18 114 114 30680
gemm 48 96 114 42379
gemm 18 114 114 31401
gemm 48 48 114 22512
gemm 48 96 114 42726
gemm 48 48 114 24081
gemm 18 114 114 29841
gemm 48 96 114 41903
gemm 18 114 114 30494
gemm 48 48 114 22408
gemm 48 96 114 45193
gemm 48 48 114 24078
gemm 18 114 114 29789
gemm 48 96 114 48168
gemm 48 48 114 22648
gemm 18 114 114 32933
gemm 48 96 114 46304
gemm 48 48 114 22460
gemm 18 114 114 31965
gemm 48 96 114 43213
gemm 48 48 114 22559
gemm 18 114 114 32712
gemm 48 96 114 42980
gemm 48 48 114 26510
gemm 18 114 114 31684
gemm 48 96 114 42576
gemm 48 48 114 22565
gemm 18 114 114 30511
gemm 48 96 114 42035
gemm 48 48 114 22380
gemm 18 114 114 31587
gemm 48 96 114 42530
gemm 48 48 114 22556
gemm 18 114 114 32038
gemm 48 96 114 85463
gemm 48 48 114 22805
gemm 18 114 114 30250
gemm 48 96 114 41881
gemm 48 48 114 22391
gemm 18 114 114 47017
gemm 18 114 114 29882
gemm 48 96 114 69897
gemm 48 96 114 42080
gemm 48 48 114 35675
gemm 48 48 114 22373
gemm 18 114 114 29861
gemm 18 114 114 42165
gemm 48 96 114 41940
gemm 48 48 114 22226
gemm 48 96 114 67756
gemm 48 48 114 37865
gemm 18 114 114 30635
gemm 48 96 114 41931
gemm 48 48 114 22381
gemm 18 114 114 93119
gemm 48 96 114 62781
gemm 48 48 114 36053
gemm 18 114 114 31966
gemm 48 96 114 42502
gemm 48 48 114 22352
gemm 18 114 114 33202
gemm 48 96 114 43459
gemm 48 48 114 22386
gemm 18 114 114 40975
gemm 48 96 114 42988
gemm 48 48 114 22434
gemm 18 114 114 34161
gemm 48 96 114 43320
gemm 48 48 114 22489
gemm 18 114 114 31990
gemm 48 96 114 42404
gemm 48 48 114 25395
gemm 18 114 114 34464
gemm 48 96 114 46004
gemm 48 48 114 22674
gemm 18 114 114 33619
gemm 48 96 114 43465
gemm 48 48 114 22295
gemm 18 114 114 36850
gemm 48 96 114 42744
gemm 48 48 114 22576
gemm 18 114 114 63707
gemm 48 96 114 43622
gemm 48 48 114 22484
gemm 18 114 114 32494
gemm 48 96 114 42747
gemm 48 48 114 22761
gemm 18 114 114 32250
gemm 48 96 114 49744
gemm 48 48 114 22467
gemm 18 114 114 32224
gemm 48 96 114 42799
gemm 48 48 114 22922
gemm 18 114 114 31857
gemm 48 96 114 43199
gemm 48 48 114 22215
gemm 18 114 114 35513
gemm 48 96 114 42905
gemm 48 48 114 22803
gemm 18 114 114 32136
gemm 48 96 114 48386
gemm 48 48 114 22599
gemm 18 114 114 32675
gemm 48 96 114 46788
gemm 48 48 114 26254
gemm 18 114 114 31923
gemm 48 96 114 43523
gemm 48 48 114 22212
gemm 18 114 114 32720
gemm 48 96 114 43596
gemm 48 48 114 22455
gemm 18 114 114 31799
gemm 48 96 114 50974
gemm 48 48 114 22465
gemm 18 114 114 32117
gemm 48 96 114 43319
gemm 48 48 114 58117
gemm 18 114 114 32041
gemm 48 96 114 43531
gemm 48 48 114 22297
gemm 18 114 114 77665
gemm 48 96 114 44734
gemm 48 48 114 22584
gemm 18 114 114 31829
gemm 48 96 114 42421
gemm 48 48 114 27117
gemm 18 114 114 33614
gemm 18 114 114 36710
gemm 48 96 114 52134
gemm 48 48 114 22826
gemm 48 96 114 48681
gemm 48 48 114 24619
gemm 18 114 114 31145
gemm 48 96 114 85638
gemm 18 114 114 35217
gemm 48 48 114 23031
gemm 48 96 114 45100
gemm 48 48 114 22867
gemm 18 114 114 31154
gemm 48 96 114 42536
gemm 48 48 114 22512
gemm 18 114 114 31531
gemm 48 96 114 50707
gemm 48 48 114 22623
gemm 18 114 114 30826
gemm 48 96 114 42276
gemm 48 48 114 22615
gemm 18 114 114 31074
gemm 48 96 114 53716
gemm 48 48 114 34590
gemm 18 114 114 36385
gemm 48 96 114 42703
gemm 48 48 114 22702
gemm 18 114 114 38398
gemm 48 96 114 44027
gemm 48 48 114 22463
gemm 18 114 114 30666
gemm 48 96 114 42257
gemm 48 48 114 22384
gemm 18 114 114 36552
gemm 48 96 114 46642
gemm 48 48 114 22411
gemm 18 114 114 30966
gemm 48 96 114 42095
gemm 48 48 114 22438
gemm 18 114 114 30105
gemm 48 96 114 109582
gemm 48 48 114 69955
gemm 18 114 114 47434
gemm 48 96 114 51615
gemm 48 48 114 22808
gemm 18 114 114 34253
gemm 48 96 114 46771
gemm 48 48 114 26045
gemm 18 114 114 35358
gemm 48 96 114 43048
gemm 48 48 114 22472
gemm 18 114 114 31906
gemm 48 96 114 42886
gemm 48 48 114 22549
gemm 18 114 114 32287
gemm 48 96 114 49517
gemm 48 48 114 25601
gemm 18 114 114 32819
gemm 48 96 114 43962
gemm 48 48 114 27762
gemm 18 114 114 33154
gemm 48 96 114 85888
gemm 48 48 114 22780
gemm 18 114 114 32172
gemm 48 96 114 43515
gemm 48 48 114 22385
gemm 18 114 114 32538
gemm 48 96 114 42748
gemm 48 48 114 22799
gemm 18 114 114 31931
gemm 48 96 114 57622
gemm 48 48 114 22389
gemm 18 114 114 32414
gemm 48 96 114 42784
gemm 48 48 114 24672
gemm 18 114 114 32191
gemm 48 96 114 48218
gemm 48 48 114 22386
gemm 18 114 114 30570
gemm 48 96 114 42254
gemm 48 48 114 22525
gemm 18 114 114 32926
gemm 48 96 114 43269
gemm 48 48 114 22316
gemm 18 114 114 32347
gemm 48 96 114 48903
gemm 48 48 114 22811
gemm 18 114 114 30076
gemm 48 96 114 45367
gemm 48 48 114 22399
gemm 18 114 114 72262
gemm 48 96 114 42661
gemm 48 48 114 22538
gemm 18 114 114 31324
gemm 48 96 114 45885
gemm 48 48 114 25798
gemm 18 114 114 32558
gemm 48 96 114 42784
gemm 48 48 114 22478
gemm 18 114 114 30298
gemm 48 96 114 41973
gemm 48 48 114 22361
gemm 18 114 114 32401
gemm 48 96 114 42742
gemm 48 48 114 26356
gemm 18 114 114 33781
gemm 48 96 114 77082
gemm 48 48 114 22804
gemm 18 114 114 32906
gemm 48 96 114 47075
gemm 48 48 114 22616
gemm 18 114 114 31025
gemm 48 96 114 41970
gemm 48 48 114 22353
gemm 18 114 114 32185
gemm 48 96 114 42890
gemm 48 48 114 22453
gemm 18 114 114 29990
gemm 48 96 114 41848
gemm 48 48 114 22268
gemm 18 114 114 32153
gemm 48 96 114 42827
gemm 48 48 114 22419
gemm 18 114 114 64747
gemm 48 96 114 42162
gemm 48 48 114 22438
gemm 18 114 114 32708
gemm 48 96 114 42829
gemm 48 48 114 22600
gemm 18 114 114 34680
gemm 48 96 114 44370
gemm 48 48 114 22281
gemm 18 114 114 32566
gemm 48 96 114 42753
gemm 48 48 114 22442
gemm 18 114 114 29988
gemm 48 96 114 41723
gemm 48 48 114 25765
gemm 18 114 114 31985
gemm 48 96 114 45210
gemm 48 48 114 55048
gemm 18 114 114 30403
gemm 48 96 114 41993
gemm 48 48 114 22411
gemm 18 114 114 30696
gemm 48 96 114 44563
gemm 48 48 114 22487
gemm 18 114 114 30030
gemm 48 96 114 41791
gemm 48 48 114 22391
gemm 18 114 114 30490
gemm 48 96 114 43924
gemm 48 48 114 22530
gemm 18 114 114 38876
gemm 48 96 114 41955
gemm 48 48 114 24140
gemm 18 114 114 32716
gemm 48 96 114 80221
gemm 48 48 114 22884
gemm 18 114 114 30452
gemm 48 96 114 41992
gemm 48 48 114 22508
gemm 18 114 114 30636
gemm 48 96 114 57922
gemm 48 48 114 22626
gemm 18 114 114 29949
gemm 48 96 114 41896
gemm 48 48 114 22319
gemm 18 114 114 34763
gemm 18 114 114 91077
gemm 48 96 114 91006
gemm 48 48 114 24081
gemm 48 96 114 56502
gemm 48 48 114 25587
gemm 18 114 114 31285
gemm 48 96 114 42353
gemm 18 114 114 33071
gemm 48 48 114 22390
gemm 48 96 114 43927
gemm 48 48 114 24313
gemm 18 114 114 30431
gemm 48 96 114 42101
gemm 18 114 114 31226
gemm 48 48 114 22607
gemm 48 96 114 51773
gemm 48 48 114 22322
gemm 18 114 114 31242
gemm 48 96 114 42434
gemm 48 48 114 22340
gemm 18 114 114 33467
gemm 48 96 114 43159
gemm 48 48 114 22414
gemm 18 114 114 30037
gemm 48 96 114 47742
gemm 48 48 114 22578
gemm 18 114 114 33836
gemm 48 96 114 42868
gemm 48 48 114 22617
gemm 18 114 114 31950
gemm 48 96 114 43836
gemm 48 48 114 22397
gemm 18 114 114 32009
gemm 48 96 114 48861
gemm 48 48 114 30289
gemm 18 114 114 32980
gemm 48 96 114 48641
gemm 48 48 114 22753
gemm 18 114 114 82834
gemm 48 96 114 45912
gemm 48 48 114 22648
gemm 18 114 114 32106
gemm 48 96 114 50094
gemm 48 48 114 22590
gemm 18 114 114 32996
gemm 48 96 114 43183
gemm 48 48 114 22416
gemm 18 114 114 35841
gemm 48 96 114 43794
gemm 48 48 114 22437
gemm 18 114 114 39777
gemm 48 96 114 43845
gemm 48 48 114 22821
gemm 18 114 114 30363
gemm 48 96 114 42378
gemm 48 48 114 22299
gemm 18 114 114 41437
gemm 48 96 114 42696
gemm 18 114 114 29906
gemm 48 48 114 24090
gemm 48 96 114 42038
gemm 48 48 114 23992
gemm 18 114 114 30434
gemm 18 114 114 30114
gemm 48 96 114 42316
gemm 48 48 114 25312
gemm 48 96 114 44305
gemm 48 48 114 22344
gemm 18 114 114 31375
gemm 18 114 114 30462
gemm 48 96 114 46929
gemm 48 96 114 46443
gemm 48 48 114 22754
gemm 48 48 114 22611
gemm 18 114 114 32332
gemm 18 114 114 29930
gemm 48 96 114 42382
gemm 48 96 114 42038
gemm 48 48 114 22301
gemm 48 48 114 28349
gemm 18 114 114 29916
gemm 18 114 114 30709
gemm 48 96 114 41992
gemm 48 96 114 42266
gemm 48 48 114 22402
gemm 48 48 114 22580
gemm 18 114 114 34366
gemm 18 114 114 30789
gemm 48 96 114 42268
gemm 48 48 114 22331
gemm 48 96 114 42281
gemm 48 48 114 23894
gemm 18 114 114 29716
gemm 18 114 114 30280
gemm 48 96 114 41982
gemm 48 48 114 22264
gemm 48 96 114 42395
gemm 48 48 114 23951
gemm 18 114 114 29774
gemm 48 96 114 41884
gemm 18 114 114 30432
gemm 48 48 114 22360
gemm 48 96 114 42204
gemm 48 48 114 23868
gemm 18 114 114 30117
gemm 48 96 114 41940
gemm 48 48 114 22312
gemm 18 114 114 30752
gemm 48 96 114 87653
gemm 48 48 114 22641
gemm 18 114 114 30037
gemm 48 96 114 41901
gemm 48 48 114 22497
gemm 18 114 114 35621
gemm 48 96 114 44969
gemm 48 48 114 22515
gemm 18 114 114 29767
gemm 48 96 114 41776
gemm 48 48 114 22346
gemm 18 114 114 84008
gemm 48 96 114 46625
gemm 48 48 114 22964
gemm 18 114 114 33367
gemm 48 96 114 44230
gemm 48 48 114 22304
gemm 18 114 114 32118
gemm 48 96 114 42692
gemm 48 48 114 22561
gemm 18 114 114 32531
gemm 48 96 114 43502
gemm 48 48 114 22210
gemm 18 114 114 32247
gemm 48 96 114 42638
gemm 48 48 114 24445
gemm 18 114 114 31847
gemm 48 96 114 43638
gemm 48 48 114 22249
gemm 18 114 114 31387
gemm 48 96 114 42463
gemm 48 48 114 22456
gemm 18 114 114 30107
gemm 48 96 114 41969
gemm 48 48 114 22350
gemm 18 114 114 30232
gemm 48 96 114 45196
gemm 48 48 114 22463
gemm 18 114 114 31697
gemm 48 96 114 42833
gemm 48 48 114 22315
gemm 18 114 114 30233
gemm 48 96 114 42090
gemm 48 48 114 22308
gemm 18 114 114 31727
gemm 48 96 114 42332
gemm 48 48 114 22343
gemm 18 114 114 30877
gemm 48 96 114 42167
gemm 48 48 114 22499
gemm 18 114 114 30249
gemm 48 96 114 43629
gemm 48 48 114 23480
gemm 18 114 114 32528
gemm 48 96 114 42420
gemm 48 48 114 22336
gemm 18 114 114 31657
gemm 48 96 114 42369
gemm 48 48 114 22245
gemm 18 114 114 39116
gemm 18 114 114 38814
gemm 48 96 114 46877
gemm 48 96 114 46859
gemm 48 48 114 23668
gemm 48 48 114 23304
gemm 18 114 114 32372
gemm 18 114 114 33488
gemm 48 96 114 43258
gemm 48 96 114 43992
gemm 48 48 114 22623
gemm 48 48 114 22992
gemm 18 114 114 32402
gemm 18 114 114 31541
gemm 48 96 114 43288
gemm 48 48 114 67302
gemm 48 96 114 91952
gemm 48 48 114 24604
gemm 18 114 114 30036
gemm 18 114 114 30813
gemm 48 96 114 41949
gemm 48 48 114 22333
gemm 48 96 114 42398
gemm 48 48 114 23958
gemm 18 114 114 29874
gemm 48 96 114 41791
gemm 18 114 114 31184
gemm 48 48 114 61913
gemm 48 96 114 43651
gemm 48 48 114 24088
gemm 18 114 114 30192
gemm 48 96 114 42053
gemm 48 48 114 22343
gemm 18 114 114 30931
gemm 48 96 114 44486
gemm 48 48 114 22936
gemm 18 114 114 29858
gemm 48 96 114 41927
gemm 48 48 114 22374
gemm 18 114 114 30553
gemm 48 96 114 44236
gemm 48 48 114 22653
gemm 18 114 114 29811
gemm 48 96 114 41792
gemm 48 48 114 61504
gemm 18 114 114 32882
gemm 48 96 114 42947
gemm 48 48 114 26667
gemm 18 114 114 33893
gemm 48 96 114 43769
gemm 48 48 114 22308
gemm 18 114 114 32682
gemm 48 96 114 42736
gemm 48 48 114 22733
gemm 18 114 114 33033
gemm 48 96 114 43351
gemm 48 48 114 22271
gemm 18 114 114 32488
gemm 48 96 114 42523
gemm 48 48 114 22657
gemm 18 114 114 31850
gemm 48 96 114 43651
gemm 48 48 114 60221
gemm 18 114 114 30616
gemm 48 96 114 46925
gemm 48 48 114 22512
gemm 18 114 114 29585
gemm 48 96 114 41825
gemm 48 48 114 22247
gemm 18 114 114 32730
gemm 48 96 114 79629
gemm 48 48 114 22657
gemm 18 114 114 79402
gemm 48 96 114 43294
gemm 48 48 114 22532
gemm 18 114 114 35639
gemm 48 96 114 42625
gemm 48 48 114 22221
gemm 18 114 114 30875
gemm 48 96 114 42072
gemm 48 48 114 22418
gemm 18 114 114 29864
gemm 48 96 114 41775
gemm 48 48 114 22365
gemm 18 114 114 29768
gemm 48 96 114 41773
gemm 48 48 114 22243
gemm 18 114 114 71626
gemm 48 96 114 42284
gemm 48 48 114 22441
gemm 18 114 114 30017
gemm 48 96 114 41973
gemm 48 48 114 22271
gemm 18 114 114 30035
gemm 48 96 114 41914
gemm 48 48 114 22209
gemm 18 114 114 70880
gemm 48 96 114 42293
gemm 48 48 114 22426
gemm 18 114 114 29884
gemm 48 96 114 41848
gemm 48 48 114 22335
gemm 18 114 114 31809
gemm 18 114 114 29807
gemm 48 96 114 42907
gemm 48 48 114 22566
gemm 48 96 114 41821
gemm 48 48 114 22255
gemm 18 114 114 73009
gemm 18 114 114 31724
gemm 48 96 114 44086
gemm 48 96 114 42319
gemm 48 48 114 22913
gemm 48 48 114 22635
gemm 18 114 114 30996
gemm 18 114 114 30488
gemm 48 96 114 42523
gemm 48 96 114 42122
gemm 48 48 114 22442
gemm 48 48 114 22417
gemm 18 114 114 29876
gemm 18 114 114 30643
gemm 48 96 114 42125
gemm 48 96 114 46166
gemm 48 48 114 22412
gemm 48 48 114 22269
gemm 18 114 114 30746
gemm 18 114 114 31234
gemm 48 96 114 43957
gemm 48 96 114 44107
gemm 48 48 114 22562
gemm 48 48 114 22550
gemm 18 114 114 30007
gemm 18 114 114 30398
gemm 48 96 114 41985
gemm 48 96 114 42238
gemm 48 48 114 22358
gemm 48 48 114 22486
gemm 18 114 114 30035
gemm 18 114 114 30475
gemm 48 96 114 41944
gemm 48 96 114 42163
gemm 48 48 114 22492
gemm 48 48 114 22565
gemm 18 114 114 30379
gemm 18 114 114 30932
gemm 48 96 114 42219
gemm 48 96 114 42471
gemm 48 48 114 22415
gemm 48 48 114 22553
gemm 18 114 114 35642
gemm 18 114 114 30828
gemm 48 96 114 42199
gemm 48 96 114 42252
gemm 48 48 114 22384
gemm 48 48 114 22535
gemm 18 114 114 29910
gemm 18 114 114 30361
gemm 48 96 114 42118
gemm 48 48 114 22459
gemm 48 96 114 130891
gemm 48 48 114 25000
gemm 18 114 114 34025
gemm 48 96 114 44137
gemm 48 48 114 22395
gemm 18 114 114 32541
gemm 48 96 114 42693
gemm 48 48 114 22389
gemm 18 114 114 72871
gemm 18 114 114 78126
gemm 48 96 114 48721
gemm 48 96 114 48378
gemm 48 48 114 24390
gemm 48 48 114 23599
gemm 18 114 114 30616
gemm 18 114 114 32984
gemm 48 96 114 42504
gemm 48 96 114 44057
gemm 48 48 114 22491
gemm 48 48 114 23008
gemm 18 114 114 29987
gemm 18 114 114 31198
gemm 48 96 114 42283
gemm 48 48 114 22409
gemm 48 96 114 44005
gemm 48 48 114 35732
gemm 18 114 114 30627
gemm 48 96 114 42284
gemm 48 48 114 22443
gemm 18 114 114 103520
gemm 48 96 114 74872
gemm 18 114 114 30898
gemm 48 48 114 33370
gemm 48 96 114 42762
gemm 48 48 114 24110
gemm 18 114 114 30796
gemm 48 96 114 42384
gemm 18 114 114 30037
gemm 48 48 114 22556
gemm 48 96 114 42257
gemm 48 48 114 23839
gemm 18 114 114 30986
gemm 48 96 114 42490
gemm 18 114 114 30541
gemm 48 48 114 22545
gemm 48 96 114 42385
gemm 48 48 114 23996
gemm 18 114 114 30905
gemm 48 96 114 42250
gemm 18 114 114 30103
gemm 48 48 114 25250
gemm 48 96 114 42529
gemm 48 48 114 23872
gemm 18 114 114 42509
gemm 48 96 114 45969
gemm 18 114 114 30058
gemm 48 48 114 24400
gemm 48 96 114 47523
gemm 48 48 114 55991
gemm 18 114 114 30470
gemm 48 96 114 42335
gemm 18 114 114 30421
gemm 48 48 114 22644
gemm 48 96 114 42450
gemm 48 48 114 24043
gemm 18 114 114 30624
gemm 48 96 114 42241
gemm 18 114 114 30207
gemm 48 48 114 22528
gemm 48 96 114 42503
gemm 48 48 114 23826
gemm 18 114 114 30356
gemm 48 96 114 42135
gemm 18 114 114 30047
gemm 48 48 114 22589
gemm 48 96 114 42407
gemm 48 48 114 62283
gemm 18 114 114 30773
gemm 18 114 114 30487
gemm 48 96 114 42317
gemm 48 96 114 42520
gemm 48 48 114 22640
gemm 48 48 114 22629
gemm 18 114 114 30479
gemm 18 114 114 30284
gemm 48 96 114 42363
gemm 48 96 114 42339
gemm 48 48 114 22482
gemm 48 48 114 22547
gemm 18 114 114 30416
gemm 18 114 114 30081
gemm 48 96 114 42182
gemm 48 96 114 42118
gemm 48 48 114 60235
gemm 48 48 114 60058
gemm 18 114 114 30645
gemm 18 114 114 75589
gemm 48 96 114 43120
gemm 48 96 114 69588
gemm 48 48 114 23170
gemm 48 48 114 22686
gemm 18 114 114 30585
gemm 18 114 114 30814
gemm 48 96 114 42285
gemm 48 96 114 42276
gemm 48 48 114 22516
gemm 48 48 114 22604
gemm 18 114 114 30526
gemm 18 114 114 31084
gemm 48 96 114 42484
gemm 48 96 114 42449
gemm 48 48 114 22627
gemm 48 48 114 25144
gemm 18 114 114 30276
gemm 18 114 114 30472
gemm 48 96 114 42526
gemm 48 48 114 22471
gemm 48 96 114 42268
gemm 48 48 114 23940
gemm 18 114 114 30116
gemm 18 114 114 30366
gemm 48 96 114 42410
gemm 48 48 114 22479
gemm 48 96 114 42476
gemm 48 48 114 23872
gemm 18 114 114 30732
gemm 18 114 114 31121
gemm 48 96 114 42430
gemm 48 96 114 42465
gemm 48 48 114 22693
gemm 48 48 114 22741
gemm 18 114 114 30071
gemm 48 96 114 42223
gemm 18 114 114 43549
gemm 48 48 114 22581
gemm 48 96 114 65608
gemm 48 48 114 31864
gemm 18 114 114 29972
gemm 48 96 114 42122
gemm 48 48 114 22387
gemm 18 114 114 32333
gemm 48 96 114 49055
gemm 48 48 114 22570
gemm 18 114 114 34827
gemm 48 96 114 44027
gemm 48 48 114 22471
gemm 18 114 114 182796
gemm 18 114 114 30045
gemm 48 96 114 74901
gemm 48 48 114 22948
gemm 48 96 114 42347
gemm 48 48 114 24996
gemm 18 114 114 30422
gemm 18 114 114 30196
gemm 48 96 114 42036
gemm 48 96 114 42173
gemm 48 48 114 22317
gemm 48 48 114 22543
gemm 18 114 114 30916
gemm 18 114 114 30823
gemm 48 96 114 42251
gemm 48 96 114 42371
gemm 48 48 114 22519
gemm 48 48 114 22590
gemm 18 114 114 30542
gemm 18 114 114 30592
gemm 48 96 114 42208
gemm 48 96 114 42418
gemm 48 48 114 22514
gemm 48 48 114 22489
gemm 18 114 114 34962
gemm 18 114 114 34658
gemm 48 96 114 42237
gemm 48 96 114 42414
gemm 48 48 114 22500
gemm 48 48 114 22530
gemm 18 114 114 35272
gemm 18 114 114 36100
gemm 48 96 114 47852
gemm 48 48 114 24038
gemm 48 96 114 47553
gemm 48 48 114 67199
gemm 18 114 114 78543
gemm 18 114 114 32932
gemm 48 96 114 46822
gemm 48 48 114 23340
gemm 48 96 114 45161
gemm 48 48 114 25685
gemm 18 114 114 30755
gemm 48 96 114 43011
gemm 18 114 114 31894
gemm 48 48 114 22501
gemm 48 96 114 43522
gemm 48 48 114 24500
gemm 18 114 114 70927
gemm 48 96 114 42906
gemm 48 48 114 22578
gemm 18 114 114 48693
gemm 48 96 114 46178
gemm 48 48 114 23103
gemm 18 114 114 32220
gemm 48 96 114 43031
gemm 48 48 114 22523
gemm 18 114 114 46009
gemm 48 96 114 48348
gemm 48 48 114 23197
gemm 18 114 114 30543
gemm 48 96 114 45010
gemm 48 48 114 22644
gemm 18 114 114 31005
gemm 48 96 114 42786
gemm 48 48 114 58321
gemm 18 114 114 31125
gemm 48 96 114 44404
gemm 48 48 114 22579
gemm 18 114 114 30951
gemm 48 96 114 45471
gemm 48 48 114 24759
gemm 18 114 114 32110
gemm 48 96 114 45658
gemm 48 48 114 22574
gemm 18 114 114 30900
gemm 48 96 114 42669
gemm 48 48 114 22805
gemm 18 114 114 30378
gemm 48 96 114 44692
gemm 48 48 114 22452
gemm 18 114 114 31488
gemm 48 96 114 42957
gemm 18 114 114 30627
gemm 48 48 114 22753
gemm 48 96 114 42298
gemm 48 48 114 24344
gemm 18 114 114 30774
gemm 48 96 114 42645
gemm 18 114 114 30094
gemm 48 48 114 22539
gemm 48 96 114 42139
gemm 48 48 114 24115
gemm 18 114 114 30329
gemm 18 114 114 29993
gemm 48 96 114 42243
gemm 48 48 114 22434
gemm 48 96 114 42331
gemm 48 48 114 24082
gemm 18 114 114 30823
gemm 18 114 114 31438
gemm 48 96 114 42360
gemm 48 96 114 42547
gemm 48 48 114 22644
gemm 48 48 114 22682
gemm 18 114 114 35002
gemm 18 114 114 31865
gemm 48 96 114 42853
gemm 48 96 114 42393
gemm 48 48 114 22646
gemm 48 48 114 24870
gemm 18 114 114 29867
gemm 18 114 114 34856
gemm 48 96 114 47785
gemm 48 48 114 27068
gemm 48 96 114 46902
gemm 48 48 114 24180
gemm 18 114 114 30298
gemm 48 96 114 42294
gemm 18 114 114 30864
gemm 48 96 114 42228
gemm 48 48 114 24938
gemm 48 48 114 135383
gemm 18 114 114 30959
gemm 18 114 114 30456
gemm 48 96 114 42336
gemm 48 48 114 22478
gemm 48 96 114 42474
gemm 48 48 114 23923
gemm 18 114 114 30559
gemm 18 114 114 68610
gemm 48 96 114 76118
gemm 48 48 114 22843
gemm 48 96 114 43705
gemm 48 48 114 24353
gemm 18 114 114 30405
gemm 18 114 114 37825
gemm 48 96 114 46543
gemm 48 48 114 26429
gemm 48 96 114 70524
gemm 48 48 114 34463
gemm 18 114 114 30547
gemm 48 96 114 42104
gemm 48 48 114 22451
gemm 18 114 114 37042
gemm 48 96 114 76036
gemm 48 48 114 23304
gemm 18 114 114 34327
gemm 48 96 114 43124
gemm 48 48 114 26701
gemm 18 114 114 32957
gemm 48 96 114 42215
gemm 48 48 114 22494
gemm 18 114 114 30111
gemm 48 96 114 44592
gemm 48 48 114 22498
gemm 18 114 114 30283
gemm 48 96 114 42039
gemm 48 48 114 22594
gemm 18 114 114 30257
gemm 48 96 114 44519
gemm 48 48 114 22451
gemm 18 114 114 70809
gemm 48 96 114 43033
gemm 18 114 114 30695
gemm 48 96 114 44579
gemm 48 48 114 22676
gemm 48 48 114 22593
gemm 18 114 114 30998
gemm 48 96 114 44543
gemm 48 48 114 22489
gemm 18 114 114 30410
gemm 48 96 114 45088
gemm 48 48 114 22691
gemm 18 114 114 30635
gemm 48 96 114 42003
gemm 48 48 114 22477
gemm 18 114 114 68132
gemm 48 96 114 45289
gemm 48 48 114 22475
gemm 18 114 114 44148
gemm 18 114 114 30021
gemm 48 96 114 65095
gemm 48 96 114 42300
gemm 48 48 114 35875
gemm 48 48 114 22572
gemm 18 114 114 30102
gemm 18 114 114 30625
gemm 48 96 114 42319
gemm 48 96 114 42303
gemm 48 48 114 22511
gemm 48 48 114 22456
gemm 18 114 114 66771
gemm 18 114 114 62166
gemm 48 96 114 42901
gemm 48 96 114 42541
gemm 48 48 114 22648
gemm 48 48 114 29415
gemm 18 114 114 35022
gemm 18 114 114 40927
gemm 48 96 114 47778
gemm 48 96 114 46781
gemm 48 48 114 24218
gemm 48 48 114 27620
gemm 18 114 114 31670
gemm 18 114 114 33069
gemm 48 96 114 42470
gemm 48 48 114 27938
gemm 48 96 114 52713
gemm 48 48 114 74108
gemm 18 114 114 31046
gemm 48 96 114 48147
gemm 18 114 114 37195
gemm 48 48 114 23549
gemm 48 96 114 43839
gemm 48 48 114 24466
gemm 18 114 114 29898
gemm 48 96 114 42137
gemm 18 114 114 30355
gemm 48 48 114 22518
gemm 48 96 114 47648
gemm 48 48 114 24991
gemm 18 114 114 30079
gemm 48 96 114 42103
gemm 48 48 114 22376
gemm 18 114 114 30287
gemm 48 96 114 85916
gemm 48 48 114 22731
gemm 18 114 114 30271
gemm 48 96 114 42101
gemm 48 48 114 28107
gemm 18 114 114 31735
gemm 48 96 114 44012
gemm 48 48 114 22545
gemm 18 114 114 30086
gemm 48 96 114 42138
gemm 48 48 114 22412
gemm 18 114 114 38337
gemm 48 96 114 44055
gemm 48 48 114 22553
gemm 18 114 114 33676
gemm 48 96 114 81258
gemm 48 48 114 22766
gemm 18 114 114 37505
gemm 48 96 114 47671
gemm 48 48 114 22640
gemm 18 114 114 37932
gemm 48 96 114 43827
gemm 48 48 114 26486
gemm 18 114 114 32316
gemm 48 96 114 42687
gemm 48 48 114 22537
gemm 18 114 114 33361
gemm 48 96 114 43845
gemm 48 48 114 27738
gemm 18 114 114 32280
gemm 48 96 114 42696
gemm 48 48 114 27030
gemm 18 114 114 33359
gemm 48 96 114 44490
gemm 48 48 114 22653
gemm 18 114 114 32910
gemm 48 96 114 42702
gemm 48 48 114 32691
gemm 18 114 114 37592
gemm 48 96 114 48371
gemm 48 48 114 22828
gemm 18 114 114 33783
gemm 48 96 114 55369
gemm 48 48 114 23385
gemm 18 114 114 32040
gemm 48 96 114 42592
gemm 48 48 114 22429
gemm 18 114 114 30263
gemm 48 96 114 42088
gemm 48 48 114 22438
gemm 18 114 114 78287
gemm 48 96 114 43892
gemm 48 48 114 22746
gemm 18 114 114 38823
gemm 48 96 114 44010
gemm 48 48 114 26517
gemm 18 114 114 32272
gemm 48 96 114 42871
gemm 48 48 114 22525
gemm 18 114 114 30397
gemm 48 96 114 55101
gemm 48 48 114 30392
gemm 18 114 114 30070
gemm 48 96 114 41982
gemm 48 48 114 22504
gemm 18 114 114 30482
gemm 48 96 114 82106
gemm 18 114 114 31233
gemm 48 96 114 44767
gemm 48 48 114 23257
gemm 48 48 114 22661
gemm 18 114 114 31023
gemm 18 114 114 30647
gemm 48 96 114 42275
gemm 48 96 114 42467
gemm 48 48 114 22523
gemm 48 48 114 22525
gemm 18 114 114 30429
gemm 48 96 114 42843
gemm 18 114 114 30028
gemm 48 48 114 22617
gemm 48 96 114 43313
gemm 48 48 114 24207
gemm 18 114 114 30828
gemm 48 96 114 42264
gemm 18 114 114 30428
gemm 48 48 114 22507
gemm 48 96 114 42343
gemm 48 48 114 23947
gemm 18 114 114 30190
gemm 48 96 114 47458
gemm 18 114 114 35673
gemm 48 48 114 23109
gemm 48 96 114 42775
gemm 48 48 114 23974
gemm 18 114 114 30087
gemm 48 96 114 42071
gemm 18 114 114 30120
gemm 48 48 114 22429
gemm 48 96 114 47792
gemm 48 48 114 24848
gemm 18 114 114 35629
gemm 48 96 114 42554
gemm 18 114 114 30630
gemm 48 48 114 22578
gemm 48 96 114 42335
gemm 48 48 114 23994
gemm 18 114 114 30185
gemm 18 114 114 29974
gemm 48 96 114 42176
gemm 48 48 114 30788
gemm 48 96 114 50629
gemm 48 48 114 22532
gemm 18 114 114 29912
gemm 18 114 114 31055
gemm 48 96 114 42298
gemm 48 48 114 22475
gemm 48 96 114 75363
gemm 48 48 114 22841
gemm 18 114 114 30377
gemm 18 114 114 30275
gemm 48 96 114 42325
gemm 48 48 114 25030
gemm 48 96 114 43885
gemm 48 48 114 22316
gemm 18 114 114 30009
gemm 18 114 114 30335
gemm 48 96 114 42253
gemm 48 96 114 43730
gemm 48 48 114 24900
gemm 48 48 114 22492
gemm 18 114 114 33636
gemm 18 114 114 69730
gemm 48 96 114 83276
gemm 48 96 114 43524
gemm 48 48 114 22750
gemm 48 48 114 22683
gemm 18 114 114 31197
gemm 48 96 114 42128
gemm 48 48 114 22359
gemm 18 114 114 36111
gemm 18 114 114 39628
gemm 48 96 114 47469
gemm 48 96 114 46988
gemm 48 48 114 23896
gemm 48 48 114 23675
gemm 18 114 114 32892
gemm 18 114 114 33820
gemm 48 96 114 44095
gemm 48 48 114 22746
gemm 48 96 114 45525
gemm 48 48 114 24955
gemm 18 114 114 30663
gemm 48 96 114 42741
gemm 18 114 114 35954
gemm 48 48 114 22503
gemm 48 96 114 43966
gemm 48 48 114 24113
gemm 18 114 114 30090
gemm 48 96 114 42260
gemm 18 114 114 37276
gemm 48 48 114 28275
gemm 48 96 114 42635
gemm 48 48 114 23807
gemm 18 114 114 31080
gemm 48 96 114 46315
gemm 48 48 114 23056
gemm 18 114 114 31548
gemm 48 96 114 47469
gemm 48 48 114 22702
gemm 18 114 114 30692
gemm 48 96 114 42371
gemm 48 48 114 22603
gemm 18 114 114 30661
gemm 48 96 114 43743
gemm 48 48 114 22507
gemm 18 114 114 30017
gemm 48 96 114 41976
gemm 48 48 114 22449
gemm 18 114 114 30353
gemm 48 96 114 52346
gemm 48 48 114 22464
gemm 18 114 114 34677
gemm 48 96 114 43735
gemm 48 48 114 22410
gemm 18 114 114 32567
gemm 48 96 114 42831
gemm 48 48 114 22467
gemm 18 114 114 31866
gemm 48 96 114 42665
gemm 48 48 114 22392
gemm 18 114 114 31943
gemm 48 96 114 42568
gemm 48 48 114 22520
gemm 18 114 114 32280
gemm 48 96 114 43026
gemm 48 48 114 22447
gemm 18 114 114 46871
gemm 48 96 114 48110
gemm 48 48 114 22651
gemm 18 114 114 38317
gemm 48 96 114 44097
gemm 48 48 114 22508
gemm 18 114 114 40285
gemm 48 96 114 43678
gemm 48 48 114 22993
gemm 18 114 114 34475
gemm 48 96 114 46846
gemm 48 48 114 22461
gemm 18 114 114 37750
gemm 48 96 114 43898
gemm 48 48 114 27197
gemm 18 114 114 31820
gemm 48 96 114 52064
gemm 48 48 114 22479
gemm 18 114 114 32441
gemm 48 96 114 79705
gemm 48 48 114 26304
gemm 18 114 114 32407
gemm 48 96 114 43650
gemm 48 48 114 30939
gemm 18 114 114 36253
gemm 48 96 114 44490
gemm 48 48 114 26033
gemm 18 114 114 35412
gemm 48 96 114 53610
gemm 48 48 114 22541
gemm 18 114 114 36416
gemm 48 96 114 43566
gemm 48 48 114 26239
gemm 18 114 114 31988
gemm 48 96 114 42853
gemm 48 48 114 22455
gemm 18 114 114 30951
gemm 48 96 114 42268
gemm 48 48 114 22515
gemm 18 114 114 30622
gemm 48 96 114 43926
gemm 48 48 114 22553
gemm 18 114 114 30712
gemm 48 96 114 52835
gemm 48 48 114 33449
gemm 18 114 114 30496
gemm 48 96 114 50503
gemm 48 48 114 27215
gemm 18 114 114 30586
gemm 48 96 114 48898
gemm 48 48 114 22580
gemm 18 114 114 30127
gemm 48 96 114 44478
gemm 48 48 114 58795
gemm 18 114 114 30613
gemm 48 96 114 47320
gemm 48 48 114 22741
gemm 18 114 114 35897
gemm 48 96 114 43961
gemm 48 48 114 22640
gemm 18 114 114 30444
gemm 48 96 114 42148
gemm 48 48 114 22338
gemm 18 114 114 30117
gemm 48 96 114 43698
gemm 48 48 114 27343
gemm 18 114 114 41872
gemm 48 96 114 60983
gemm 18 114 114 30173
gemm 48 48 114 22963
gemm 48 96 114 81619
gemm 48 48 114 24240
gemm 18 114 114 30478
gemm 48 96 114 42222
gemm 18 114 114 30323
gemm 48 48 114 22561
gemm 48 96 114 42383
gemm 48 48 114 23823
gemm 18 114 114 30559
gemm 48 96 114 46731
gemm 18 114 114 34749
gemm 48 48 114 22818
gemm 48 96 114 42471
gemm 48 48 114 23925
gemm 18 114 114 37690
gemm 18 114 114 29963
gemm 48 96 114 42210
gemm 48 48 114 27504
gemm 48 96 114 89507
gemm 48 48 114 25037
gemm 18 114 114 30496
gemm 18 114 114 30601
gemm 48 96 114 48665
gemm 48 96 114 48576
gemm 48 48 114 23082
gemm 48 48 114 26332
gemm 18 114 114 29960
gemm 18 114 114 30547
gemm 48 96 114 42171
gemm 48 48 114 22392
gemm 48 96 114 42519
gemm 48 48 114 23881
gemm 18 114 114 30004
gemm 48 96 114 79451
gemm 18 114 114 31360
gemm 48 48 114 27315
gemm 48 96 114 47021
gemm 48 48 114 24457
gemm 18 114 114 75522
gemm 48 96 114 42684
gemm 48 48 114 22636
gemm 18 114 114 35292
gemm 18 114 114 38241
gemm 48 96 114 48016
gemm 48 96 114 48812
gemm 48 48 114 24840
gemm 48 48 114 24776
gemm 18 114 114 31759
gemm 48 96 114 43129
gemm 48 48 114 22568
gemm 18 114 114 51856
gemm 48 96 114 58165
gemm 48 48 114 40175
gemm 18 114 114 32262
gemm 48 96 114 80880
gemm 48 48 114 23281
gemm 18 114 114 31126
gemm 48 96 114 55116
gemm 18 114 114 35279
gemm 48 48 114 98974
gemm 48 96 114 47052
gemm 48 48 114 24754
gemm 18 114 114 30528
gemm 48 96 114 42249
gemm 18 114 114 30113
gemm 48 48 114 22658
gemm 48 96 114 42188
gemm 48 48 114 23943
gemm 18 114 114 30177
gemm 48 96 114 78803
gemm 18 114 114 30712
gemm 48 48 114 22908
gemm 48 96 114 42450
gemm 48 48 114 24040
gemm 18 114 114 30435
gemm 48 96 114 44786
gemm 18 114 114 30090
gemm 48 48 114 22675
gemm 48 96 114 42224
gemm 48 48 114 23902
gemm 18 114 114 30125
gemm 48 96 114 42262
gemm 18 114 114 30122
gemm 48 48 114 22568
gemm 48 96 114 42292
gemm 48 48 114 23926
gemm 18 114 114 30742
gemm 48 96 114 73543
gemm 18 114 114 30991
gemm 48 48 114 22872
gemm 48 96 114 42545
gemm 48 48 114 24003
gemm 18 114 114 33592
gemm 18 114 114 30034
gemm 48 96 114 51583
gemm 48 48 114 22555
gemm 48 96 114 42295
gemm 48 48 114 23904
gemm 18 114 114 30346
gemm 18 114 114 29914
gemm 48 96 114 42188
gemm 48 48 114 25819
gemm 48 96 114 42288
gemm 48 48 114 24143
gemm 18 114 114 31046
gemm 18 114 114 31265
gemm 48 96 114 42422
gemm 48 96 114 42537
gemm 48 48 114 22661
gemm 48 48 114 24781
gemm 18 114 114 29925
gemm 48 96 114 42075
gemm 48 48 114 22588
gemm 18 114 114 48661
gemm 48 96 114 59385
gemm 48 48 114 36162
gemm 18 114 114 32533
gemm 48 96 114 42436
gemm 48 48 114 22411
gemm 18 114 114 30373
gemm 48 96 114 50648
gemm 48 48 114 22374
gemm 18 114 114 71806
gemm 48 96 114 43981
gemm 48 48 114 22562
gemm 18 114 114 40881
gemm 48 96 114 87766
gemm 48 48 114 23276
gemm 18 114 114 30729
gemm 48 96 114 42260
gemm 48 48 114 22427
gemm 18 114 114 30384
gemm 48 96 114 42037
gemm 48 48 114 22619
gemm 18 114 114 30303
gemm 48 96 114 44493
gemm 48 48 114 22435
gemm 18 114 114 30226
gemm 48 96 114 75949
gemm 48 48 114 22662
gemm 18 114 114 30733
gemm 48 96 114 44049
gemm 48 48 114 22442
gemm 18 114 114 30279
gemm 48 96 114 42132
gemm 48 48 114 22426
gemm 18 114 114 30144
gemm 48 96 114 44397
gemm 48 48 114 22477
gemm 18 114 114 30215
gemm 48 96 114 42077
gemm 48 48 114 22449
gemm 18 114 114 30088
gemm 48 96 114 43641
gemm 48 48 114 24532
gemm 18 114 114 34289
gemm 48 96 114 81671
gemm 48 48 114 22790
gemm 18 114 114 32560
gemm 48 96 114 42534
gemm 48 48 114 22378
gemm 18 114 114 30298
gemm 48 96 114 42147
gemm 48 48 114 22480
gemm 18 114 114 32336
gemm 48 96 114 43723
gemm 48 48 114 22341
gemm 18 114 114 32132
gemm 48 96 114 48663
gemm 48 48 114 23048
gemm 18 114 114 32073
gemm 48 96 114 43806
gemm 48 48 114 22356
gemm 18 114 114 60296
gemm 48 96 114 43255
gemm 48 48 114 22490
gemm 18 114 114 32369
gemm 48 96 114 43079
gemm 48 48 114 22371
gemm 18 114 114 37767
gemm 48 96 114 46256
gemm 48 48 114 22513
gemm 18 114 114 31949
gemm 48 96 114 43847
gemm 48 48 114 22409
gemm 18 114 114 36918
gemm 48 96 114 43934
gemm 48 48 114 22441
gemm 18 114 114 36377
gemm 48 96 114 43426
gemm 48 48 114 22461
gemm 18 114 114 64506
gemm 48 96 114 43945
gemm 48 48 114 22472
gemm 18 114 114 32325
gemm 48 96 114 43349
gemm 48 48 114 22746
gemm 18 114 114 33884
gemm 48 96 114 42543
gemm 48 48 114 22455
gemm 18 114 114 30346
gemm 48 96 114 42276
gemm 48 48 114 22455
gemm 18 114 114 32091
gemm 48 96 114 42994
gemm 48 48 114 22380
gemm 18 114 114 31740
gemm 48 96 114 42537
gemm 48 48 114 22390
gemm 18 114 114 39019
gemm 48 96 114 47404
gemm 48 48 114 23292
gemm 18 114 114 35998
gemm 48 96 114 44497
gemm 48 48 114 22714
gemm 18 114 114 34672
gemm 48 96 114 75099
gemm 18 114 114 69862
gemm 48 48 114 23551
gemm 48 96 114 43193
gemm 48 48 114 22559
gemm 18 114 114 31974
gemm 18 114 114 29975
gemm 48 96 114 52152
gemm 48 48 114 26709
gemm 48 96 114 48595
gemm 48 48 114 29721
gemm 18 114 114 30852
gemm 18 114 114 30256
gemm 48 96 114 42466
gemm 48 48 114 22503
gemm 48 96 114 42395
gemm 48 48 114 24045
gemm 18 114 114 30562
gemm 48 96 114 75223
gemm 48 48 114 23372
gemm 18 114 114 31753
gemm 48 96 114 45346
gemm 48 48 114 22751
gemm 18 114 114 30541
gemm 48 96 114 50190
gemm 48 48 114 22665
gemm 18 114 114 30099
gemm 48 96 114 43914
gemm 48 48 114 22463
gemm 18 114 114 30504
gemm 48 96 114 48120
gemm 48 48 114 22872
gemm 18 114 114 30317
gemm 48 96 114 44263
gemm 48 48 114 22511
gemm 18 114 114 63087
gemm 48 96 114 43357
gemm 48 48 114 22680
gemm 18 114 114 30567
gemm 48 96 114 53196
gemm 48 48 114 22861
gemm 18 114 114 35953
gemm 48 96 114 42980
gemm 48 48 114 22659
gemm 18 114 114 30497
gemm 48 96 114 49084
gemm 48 48 114 27660
gemm 18 114 114 30486
gemm 48 96 114 46063
gemm 48 48 114 27977
gemm 18 114 114 34200
gemm 48 96 114 44095
gemm 48 48 114 22504
gemm 18 114 114 31022
gemm 48 96 114 42383
gemm 48 48 114 27227
gemm 18 114 114 38864
gemm 48 96 114 44552
gemm 48 48 114 30468
gemm 18 114 114 31614
gemm 18 114 114 30287
gemm 48 96 114 42664
gemm 48 96 114 42335
gemm 48 48 114 22677
gemm 48 48 114 26418
gemm 18 114 114 30999
gemm 18 114 114 30352
gemm 48 96 114 46317
gemm 48 96 114 86316
gemm 48 48 114 57766
gemm 48 48 114 23253
gemm 18 114 114 30812
gemm 18 114 114 30399
gemm 48 96 114 46498
gemm 48 96 114 46944
gemm 48 48 114 28567
gemm 48 48 114 22614
gemm 18 114 114 30568
gemm 18 114 114 30316
gemm 48 96 114 54427
gemm 48 96 114 55175
gemm 48 48 114 22662
gemm 48 48 114 22576
gemm 18 114 114 65746
gemm 18 114 114 70588
gemm 48 96 114 43229
gemm 48 96 114 43024
gemm 48 48 114 22780
gemm 48 48 114 22695
gemm 18 114 114 34415
gemm 18 114 114 34462
gemm 48 96 114 42352
gemm 48 96 114 49219
gemm 48 48 114 25336
gemm 48 48 114 25275
gemm 18 114 114 30207
gemm 18 114 114 30807
gemm 48 96 114 46356
gemm 48 96 114 45973
gemm 48 48 114 23042
gemm 48 48 114 22914
gemm 18 114 114 34621
gemm 18 114 114 37127
gemm 48 96 114 47243
gemm 48 96 114 47559
gemm 48 48 114 22858
gemm 48 48 114 22808
gemm 18 114 114 30743
gemm 18 114 114 31116
gemm 48 96 114 42458
gemm 48 96 114 42545
gemm 48 48 114 22522
gemm 48 48 114 22554
gemm 18 114 114 30138
gemm 18 114 114 30527
gemm 48 96 114 42225
gemm 48 96 114 42210
gemm 48 48 114 24344
gemm 48 48 114 22575
gemm 18 114 114 47954
gemm 48 96 114 43121
gemm 18 114 114 51951
gemm 48 48 114 27388
gemm 48 96 114 57275
gemm 48 48 114 22739
gemm 18 114 114 30378
gemm 48 96 114 42137
gemm 48 48 114 22405
gemm 18 114 114 48598
gemm 48 96 114 71837
gemm 18 114 114 32092
gemm 48 48 114 27786
gemm 48 96 114 46480
gemm 48 48 114 23467
gemm 18 114 114 30419
gemm 48 96 114 42260
gemm 18 114 114 31253
gemm 48 48 114 22580
gemm 48 96 114 42510
gemm 48 48 114 23961
gemm 18 114 114 30475
gemm 48 96 114 42141
gemm 48 48 114 24211
gemm 18 114 114 32801
gemm 48 96 114 42788
gemm 48 48 114 22464
gemm 18 114 114 30393
gemm 48 96 114 46436
gemm 48 48 114 22609
gemm 18 114 114 30696
gemm 48 96 114 44135
gemm 48 48 114 54497
gemm 18 114 114 30211
gemm 48 96 114 47491
gemm 48 48 114 22702
gemm 18 114 114 30920
gemm 48 96 114 43862
gemm 48 48 114 22510
gemm 18 114 114 31365
gemm 48 96 114 42080
gemm 48 48 114 22445
gemm 18 114 114 33334
gemm 18 114 114 34320
gemm 48 96 114 45081
gemm 48 96 114 45158
gemm 48 48 114 23490
gemm 48 48 114 23320
gemm 18 114 114 30839
gemm 18 114 114 31978
gemm 48 96 114 42217
gemm 48 48 114 22365
gemm 48 96 114 43311
gemm 48 48 114 24253
gemm 18 114 114 29883
gemm 48 96 114 45387
gemm 48 48 114 61440
gemm 18 114 114 86996
gemm 48 96 114 63775
gemm 48 48 114 32854
gemm 18 114 114 32895
gemm 48 96 114 88037
gemm 48 48 114 22759
gemm 18 114 114 32998
gemm 48 96 114 49864
gemm 48 48 114 22850
gemm 18 114 114 31956
gemm 48 96 114 43730
gemm 48 48 114 22389
gemm 18 114 114 32436
gemm 48 96 114 43127
gemm 48 48 114 22385
gemm 18 114 114 36008
gemm 48 96 114 83583
gemm 48 48 114 22765
gemm 18 114 114 32927
gemm 48 96 114 43036
gemm 48 48 114 22769
gemm 18 114 114 32246
gemm 48 96 114 44178
gemm 48 48 114 22391
gemm 18 114 114 32221
gemm 48 96 114 50940
gemm 48 48 114 22427
gemm 18 114 114 31989
gemm 48 96 114 43373
gemm 48 48 114 22749
gemm 18 114 114 30917
gemm 48 96 114 42356
gemm 48 48 114 22446
gemm 18 114 114 29932
gemm 48 96 114 42112
gemm 48 48 114 63822
gemm 18 114 114 30709
gemm 48 96 114 42507
gemm 48 48 114 22512
gemm 18 114 114 30460
gemm 48 96 114 43800
gemm 48 48 114 22551
gemm 18 114 114 38572
gemm 48 96 114 42266
gemm 48 48 114 22474
gemm 18 114 114 33919
gemm 48 96 114 44401
gemm 48 48 114 28501
gemm 18 114 114 38381
gemm 48 96 114 42554
gemm 48 48 114 26299
gemm 18 114 114 37851
gemm 48 96 114 80709
gemm 48 48 114 27140
gemm 18 114 114 30911
gemm 48 96 114 46384
gemm 48 48 114 31792
gemm 18 114 114 39228
gemm 48 96 114 43999
gemm 48 48 114 22505
gemm 18 114 114 34275
gemm 48 96 114 47594
gemm 18 114 114 30381
gemm 48 48 114 22739
gemm 48 96 114 48635
gemm 48 48 114 23143
gemm 18 114 114 30370
gemm 48 96 114 46442
gemm 48 48 114 59217
gemm 18 114 114 71514
gemm 48 96 114 48828
gemm 48 48 114 27821
gemm 18 114 114 30893
gemm 48 96 114 106865
gemm 48 48 114 22731
gemm 18 114 114 32343
gemm 48 96 114 43206
gemm 48 48 114 22571
gemm 18 114 114 39754
gemm 48 96 114 42865
gemm 48 48 114 22518
gemm 18 114 114 32530
gemm 48 96 114 51376
gemm 48 48 114 23215
gemm 18 114 114 33611
gemm 48 96 114 52049
gemm 48 48 114 23118
gemm 18 114 114 36206
gemm 48 96 114 48263
gemm 48 48 114 22911
gemm 18 114 114 37169
gemm 48 96 114 49542
gemm 48 48 114 26344
gemm 18 114 114 31947
gemm 48 96 114 42786
gemm 48 48 114 22749
gemm 18 114 114 33220
gemm 48 96 114 43836
gemm 48 48 114 22427
gemm 18 114 114 31818
gemm 48 96 114 50858
gemm 48 48 114 62267
gemm 18 114 114 38183
gemm 48 96 114 49061
gemm 48 48 114 22612
gemm 18 114 114 32275
gemm 48 96 114 42779
gemm 48 48 114 22787
gemm 18 114 114 37895
gemm 48 96 114 44187
gemm 48 48 114 22539
gemm 18 114 114 31890
gemm 48 96 114 42772
gemm 48 48 114 26780
gemm 18 114 114 30606
gemm 48 96 114 42216
gemm 48 48 114 22506
gemm 18 114 114 30066
gemm 48 96 114 79064
gemm 48 48 114 23066
gemm 18 114 114 33350
gemm 48 96 114 43692
gemm 48 48 114 22591
gemm 18 114 114 32145
gemm 48 96 114 46822
gemm 48 48 114 22716
gemm 18 114 114 30900
gemm 48 96 114 42445
gemm 48 48 114 22429
gemm 18 114 114 30061
gemm 48 96 114 42043
gemm 48 48 114 22418
gemm 18 114 114 34498
gemm 48 96 114 47262
gemm 18 114 114 34276
gemm 48 48 114 27242
gemm 48 96 114 84281
gemm 48 48 114 33969
gemm 18 114 114 38376
gemm 48 96 114 95166
gemm 18 114 114 30884
gemm 48 48 114 23204
gemm 48 96 114 42674
gemm 48 48 114 24242
gemm 18 114 114 34715
gemm 18 114 114 31806
gemm 48 96 114 42579
gemm 48 96 114 44123
gemm 48 48 114 23276
gemm 48 48 114 24990
gemm 18 114 114 40291
gemm 48 96 114 77217
gemm 48 48 114 31885
gemm 18 114 114 34213
gemm 48 96 114 45479
gemm 18 114 114 33900
gemm 48 48 114 23694
gemm 48 96 114 45537
gemm 48 48 114 24818
gemm 18 114 114 31531
gemm 48 96 114 43143
gemm 48 48 114 25900
gemm 18 114 114 31608
gemm 48 96 114 45669
gemm 48 48 114 23011
gemm 18 114 114 30287
gemm 48 96 114 42018
gemm 48 48 114 22386
gemm 18 114 114 33975
gemm 48 96 114 44788
gemm 48 48 114 22531
gemm 18 114 114 32667
gemm 48 96 114 43504
gemm 48 48 114 22568
gemm 18 114 114 30477
gemm 18 114 114 31901
gemm 48 96 114 42284
gemm 48 96 114 42650
gemm 48 48 114 22611
gemm 48 48 114 22566
gemm 18 114 114 30003
gemm 18 114 114 32811
gemm 48 96 114 44331
gemm 48 48 114 22451
gemm 48 96 114 45587
gemm 48 48 114 22433
gemm 18 114 114 30582
gemm 48 96 114 42652
gemm 18 114 114 30739
gemm 48 48 114 22578
gemm 48 96 114 91240
gemm 48 48 114 25138
gemm 18 114 114 30245
gemm 48 96 114 42266
gemm 48 48 114 22453
gemm 18 114 114 30724
gemm 48 96 114 45112
gemm 48 48 114 22522
gemm 18 114 114 29964
gemm 48 96 114 42055
gemm 48 48 114 22472
gemm 18 114 114 32707
gemm 48 96 114 44675
gemm 48 48 114 22584
gemm 18 114 114 30280
gemm 48 96 114 42161
gemm 48 48 114 22555
gemm 18 114 114 30629
gemm 48 96 114 44747
gemm 48 48 114 22584
gemm 18 114 114 29981
gemm 48 96 114 42103
gemm 48 48 114 22411
gemm 18 114 114 32271
gemm 48 96 114 42810
gemm 48 48 114 22772
gemm 18 114 114 49189
gemm 48 96 114 43420
gemm 48 48 114 22347
gemm 18 114 114 66369
gemm 48 96 114 43233
gemm 48 48 114 22900
gemm 18 114 114 33084
gemm 48 96 114 43651
gemm 48 48 114 22378
gemm 18 114 114 32338
gemm 48 96 114 42807
gemm 48 48 114 22683
gemm 18 114 114 30026
gemm 48 96 114 42032
gemm 48 48 114 22404
gemm 18 114 114 32564
gemm 48 96 114 43407
gemm 48 48 114 22445
gemm 18 114 114 31250
gemm 48 96 114 47867
gemm 48 48 114 32189
gemm 18 114 114 73231
gemm 48 96 114 43130
gemm 48 48 114 23075
gemm 18 114 114 32083
gemm 48 96 114 42495
gemm 48 48 114 22409
gemm 18 114 114 30381
gemm 48 96 114 42305
gemm 48 48 114 22454
gemm 18 114 114 31944
gemm 48 96 114 45990
gemm 48 48 114 22417
gemm 18 114 114 30360
gemm 48 96 114 42238
gemm 48 48 114 22368
gemm 18 114 114 31928
gemm 48 96 114 43076
gemm 48 48 114 25335
gemm 18 114 114 33426
gemm 48 96 114 44090
gemm 48 48 114 22494
gemm 18 114 114 32104
gemm 48 96 114 43082
gemm 48 48 114 22380
gemm 18 114 114 33483
gemm 48 96 114 48935
gemm 48 48 114 22562
gemm 18 114 114 30298
gemm 48 96 114 42410
gemm 48 48 114 22479
gemm 18 114 114 32515
gemm 48 96 114 42914
gemm 48 48 114 22404
gemm 18 114 114 31764
gemm 48 96 114 42678
gemm 48 48 114 22628
gemm 18 114 114 34209
gemm 48 96 114 43284
gemm 48 48 114 22433
gemm 18 114 114 32057
gemm 48 96 114 42847
gemm 48 48 114 22487
gemm 18 114 114 42837
gemm 48 96 114 42372
gemm 48 48 114 22670
gemm 18 114 114 30279
gemm 48 96 114 42099
gemm 48 48 114 22419
gemm 18 114 114 30175
gemm 48 96 114 42103
gemm 48 48 114 22582
gemm 18 114 114 30111
gemm 48 96 114 44510
gemm 48 48 114 22507
gemm 18 114 114 38818
gemm 48 96 114 42850
gemm 48 48 114 22486
gemm 18 114 114 49987
gemm 48 96 114 69380
gemm 48 48 114 29474
gemm 18 114 114 38487
gemm 48 96 114 49930
gemm 48 48 114 22634
gemm 18 114 114 38710
gemm 48 96 114 42893
gemm 48 48 114 26406
gemm 18 114 114 38559
gemm 48 96 114 48705
gemm 48 48 114 22869
gemm 18 114 114 30622
gemm 48 96 114 42377
gemm 48 48 114 22575
gemm 18 114 114 30861
gemm 48 96 114 44347
gemm 48 48 114 22647
gemm 18 114 114 30023
gemm 48 96 114 50038
gemm 48 48 114 22660
gemm 18 114 114 32871
gemm 48 96 114 42805
gemm 48 48 114 22611
gemm 18 114 114 40018
gemm 48 96 114 42806
gemm 48 48 114 22451
gemm 18 114 114 33400
gemm 48 96 114 44630
gemm 48 48 114 28548
gemm 18 114 114 41442
gemm 48 96 114 45091
gemm 48 48 114 23022
gemm 18 114 114 37050
gemm 48 96 114 52271
gemm 48 48 114 31252
gemm 18 114 114 33001
gemm 48 96 114 43332
gemm 48 48 114 22591
gemm 18 114 114 44313
gemm 18 114 114 31329
gemm 48 96 114 62127
gemm 48 96 114 42494
gemm 48 48 114 22418
gemm 48 48 114 32733
gemm 18 114 114 31029
gemm 48 96 114 42214
gemm 48 48 114 22505
gemm 18 114 114 50716
gemm 48 96 114 72652
gemm 48 48 114 37418
gemm 18 114 114 32930
gemm 48 96 114 46498
gemm 48 48 114 22633
gemm 18 114 114 47931
gemm 18 114 114 30652
gemm 48 96 114 63577
gemm 48 96 114 42345
gemm 48 48 114 33445
gemm 48 48 114 22545
gemm 18 114 114 30226
gemm 18 114 114 30581
gemm 48 96 114 42050
gemm 48 96 114 42305
gemm 48 48 114 22416
gemm 48 48 114 22533
gemm 18 114 114 29985
gemm 18 114 114 30382
gemm 48 96 114 41873
gemm 48 96 114 42294
gemm 48 48 114 22411
gemm 48 48 114 25856
gemm 18 114 114 30250
gemm 18 114 114 30748
gemm 48 96 114 42001
gemm 48 96 114 42310
gemm 48 48 114 22344
gemm 48 48 114 71206
gemm 18 114 114 34965
gemm 18 114 114 30830
gemm 48 96 114 42832
gemm 48 48 114 22491
gemm 48 96 114 51563
gemm 48 48 114 35033
gemm 18 114 114 30162
gemm 48 96 114 47542
gemm 48 48 114 57530
gemm 18 114 114 47392
gemm 48 96 114 76862
gemm 48 48 114 34048
gemm 18 114 114 32630
gemm 48 96 114 42750
gemm 48 48 114 22660
gemm 18 114 114 35019
gemm 48 96 114 53170
gemm 48 48 114 22733
gemm 18 114 114 32406
gemm 48 96 114 46659
gemm 48 48 114 27242
gemm 18 114 114 32920
gemm 48 96 114 43739
gemm 48 48 114 22410
gemm 18 114 114 35100
gemm 48 96 114 87528
gemm 48 48 114 22940
gemm 18 114 114 34547
gemm 48 96 114 42489
gemm 48 48 114 22529
gemm 18 114 114 30635
gemm 48 96 114 42136
gemm 48 48 114 22539
gemm 18 114 114 30241
gemm 48 96 114 42070
gemm 48 48 114 22393
gemm 18 114 114 30198
gemm 48 96 114 42099
gemm 48 48 114 22459
gemm 18 114 114 30383
gemm 48 96 114 46039
gemm 48 48 114 22644
gemm 18 114 114 30466
gemm 48 96 114 78371
gemm 48 48 114 23003
gemm 18 114 114 30301
gemm 48 96 114 42251
gemm 48 48 114 22543
gemm 18 114 114 30573
gemm 48 96 114 44495
gemm 48 48 114 22582
gemm 18 114 114 30341
gemm 48 96 114 42185
gemm 48 48 114 22443
gemm 18 114 114 32183
gemm 48 96 114 42833
gemm 48 48 114 22457
gemm 18 114 114 29961
gemm 48 96 114 42180
gemm 48 48 114 22435
gemm 18 114 114 35874
gemm 48 96 114 78121
gemm 48 48 114 23006
gemm 18 114 114 30539
gemm 48 96 114 49867
gemm 48 48 114 22775
gemm 18 114 114 80497
gemm 48 96 114 47210
gemm 48 48 114 32550
gemm 18 114 114 32553
gemm 48 96 114 51273
gemm 48 48 114 22731
gemm 18 114 114 32382
gemm 48 96 114 42687
gemm 48 48 114 26473
gemm 18 114 114 37230
gemm 48 96 114 43140
gemm 48 48 114 70110
gemm 18 114 114 37016
gemm 48 96 114 43470
gemm 48 48 114 26948
gemm 18 114 114 34748
gemm 48 96 114 42608
gemm 48 48 114 22430
gemm 18 114 114 34951
gemm 48 96 114 52511
gemm 48 48 114 26479
gemm 18 114 114 30171
gemm 48 96 114 42110
gemm 48 48 114 26798
gemm 18 114 114 30681
gemm 48 96 114 50003
gemm 48 48 114 22708
gemm 18 114 114 82370
gemm 48 96 114 43760
gemm 48 48 114 22894
gemm 18 114 114 30940
gemm 48 96 114 51400
gemm 48 48 114 37843
gemm 18 114 114 35801
gemm 48 96 114 47395
gemm 48 48 114 22545
gemm 18 114 114 32548
gemm 48 96 114 50939
gemm 48 48 114 23043
gemm 18 114 114 39910
gemm 48 96 114 43799
gemm 48 48 114 22546
gemm 18 114 114 36240
gemm 48 96 114 48233
gemm 48 48 114 26617
gemm 18 114 114 32756
gemm 48 96 114 43798
gemm 48 48 114 26521
gemm 18 114 114 36468
gemm 48 96 114 51158
gemm 48 48 114 27940
gemm 18 114 114 38179
gemm 48 96 114 46505
gemm 48 48 114 23860
gemm 18 114 114 34967
gemm 48 96 114 48634
gemm 48 48 114 28879
gemm 18 114 114 33891
gemm 48 96 114 44454
gemm 48 48 114 22979
gemm 18 114 114 33241
gemm 48 96 114 94918
gemm 48 48 114 23440
gemm 18 114 114 32542
gemm 48 96 114 46146
gemm 48 48 114 22606
gemm 18 114 114 39965
gemm 48 96 114 43797
gemm 48 48 114 22374
gemm 18 114 114 31955
gemm 48 96 114 43038
gemm 48 48 114 22423
gemm 18 114 114 33102
gemm 48 96 114 78396
gemm 48 48 114 22654
gemm 18 114 114 32518
gemm 48 96 114 43005
gemm 48 48 114 22775
gemm 18 114 114 32514
gemm 48 96 114 43594
gemm 48 48 114 28353
gemm 18 114 114 36029
gemm 48 96 114 50473
gemm 48 48 114 23136
gemm 18 114 114 37349
gemm 48 96 114 50696
gemm 48 48 114 22513
gemm 18 114 114 36069
gemm 48 96 114 55857
gemm 48 48 114 22797
gemm 18 114 114 67703
gemm 48 96 114 44144
gemm 48 48 114 22865
gemm 18 114 114 30559
gemm 48 96 114 44801
gemm 48 48 114 26867
gemm 18 114 114 30515
gemm 48 96 114 48342
gemm 48 48 114 22593
gemm 18 114 114 30103
gemm 48 96 114 42143
gemm 48 48 114 22450
gemm 18 114 114 30160
gemm 48 96 114 42062
gemm 48 48 114 22496
gemm 18 114 114 30063
gemm 48 96 114 43869
gemm 48 48 114 22666
gemm 18 114 114 30749
gemm 48 96 114 42257
gemm 48 48 114 22420
gemm 18 114 114 30434
gemm 48 96 114 42163
gemm 48 48 114 22594
gemm 18 114 114 30651
gemm 48 96 114 42296
gemm 48 48 114 22618
gemm 18 114 114 44008
gemm 48 96 114 42513
gemm 48 48 114 22706
gemm 18 114 114 32346
gemm 48 96 114 42950
gemm 48 48 114 22457
gemm 18 114 114 32036
gemm 48 96 114 42747
gemm 48 48 114 22802
gemm 18 114 114 66123
gemm 48 96 114 43876
gemm 48 48 114 22528
gemm 18 114 114 32293
gemm 48 96 114 42854
gemm 48 48 114 22608
gemm 18 114 114 38819
gemm 48 96 114 49328
gemm 48 48 114 22777
gemm 18 114 114 30332
gemm 48 96 114 44899
gemm 48 48 114 22611
gemm 18 114 114 35150
gemm 48 96 114 42320
gemm 48 48 114 22583
gemm 18 114 114 37832
gemm 48 96 114 42715
gemm 48 48 114 22565
gemm 18 114 114 30873
gemm 48 96 114 42191
gemm 48 48 114 22480
gemm 18 114 114 30255
gemm 48 96 114 42300
gemm 48 48 114 22625
gemm 18 114 114 30201
gemm 48 96 114 54586
gemm 48 48 114 22719
gemm 18 114 114 34160
gemm 48 96 114 42930
gemm 48 48 114 22468
gemm 18 114 114 35286
gemm 48 96 114 43559
gemm 48 48 114 22645
gemm 18 114 114 30358
gemm 48 96 114 43745
gemm 48 48 114 22542
gemm 18 114 114 30773
gemm 48 96 114 42289
gemm 48 48 114 22633
gemm 18 114 114 30545
gemm 48 96 114 44529
gemm 48 48 114 22591
gemm 18 114 114 30233
gemm 48 96 114 54457
gemm 48 48 114 22962
gemm 18 114 114 30418
gemm 48 96 114 46454
gemm 48 48 114 22707
gemm 18 114 114 30231
gemm 48 96 114 42077
gemm 48 48 114 26833
gemm 18 114 114 34302
gemm 48 96 114 44561
gemm 48 48 114 22621
gemm 18 114 114 35434
gemm 48 96 114 46966
gemm 48 48 114 22886
gemm 18 114 114 30611
gemm 48 96 114 48574
gemm 48 48 114 26948
gemm 18 114 114 30349
gemm 48 96 114 52538
gemm 48 48 114 22649
gemm 18 114 114 30265
gemm 48 96 114 44512
gemm 48 48 114 22568
gemm 18 114 114 30169
gemm 48 96 114 42072
gemm 48 48 114 22518
gemm 18 114 114 30069
gemm 48 96 114 52727
gemm 48 48 114 22906
gemm 18 114 114 30783
gemm 48 96 114 42343
gemm 48 48 114 22554
gemm 18 114 114 30237
gemm 48 96 114 42153
gemm 48 48 114 22449
gemm 18 114 114 50623
gemm 48 96 114 47395
gemm 18 114 114 30455
gemm 48 48 114 30743
gemm 48 96 114 44601
gemm 48 48 114 22448
gemm 18 114 114 38776
gemm 18 114 114 30135
gemm 48 96 114 48975
gemm 48 48 114 22567
gemm 48 96 114 42350
gemm 48 48 114 24038
gemm 18 114 114 30603
gemm 48 96 114 42183
gemm 48 48 114 22372
gemm 18 114 114 79075
gemm 48 96 114 48864
gemm 48 48 114 24073
gemm 18 114 114 35233
gemm 48 96 114 48569
gemm 48 48 114 22984
gemm 18 114 114 33625
gemm 48 96 114 43868
gemm 48 48 114 22375
gemm 18 114 114 36756
gemm 48 96 114 45427
gemm 48 48 114 23099
gemm 18 114 114 33534
gemm 48 96 114 45205
gemm 48 48 114 23169
gemm 18 114 114 37708
gemm 48 96 114 44455
gemm 48 48 114 22778
gemm 18 114 114 31908
gemm 48 96 114 42640
gemm 48 48 114 22648
gemm 18 114 114 32717
gemm 48 96 114 42603
gemm 48 48 114 22423
gemm 18 114 114 31850
gemm 48 96 114 42640
gemm 48 48 114 22818
gemm 18 114 114 30904
gemm 48 96 114 42163
gemm 48 48 114 51978
gemm 18 114 114 68523
gemm 48 96 114 42502
gemm 48 48 114 22567
gemm 18 114 114 30485
gemm 48 96 114 42125
gemm 48 48 114 22511
gemm 18 114 114 30174
gemm 48 96 114 44523
gemm 48 48 114 22618
gemm 18 114 114 30329
gemm 48 96 114 42183
gemm 48 48 114 22485
gemm 18 114 114 30330
gemm 48 96 114 44358
gemm 48 48 114 22530
gemm 18 114 114 37894
gemm 48 96 114 42557
gemm 18 114 114 30246
gemm 48 48 114 22642
gemm 48 96 114 81777
gemm 48 48 114 22674
gemm 18 114 114 30443
gemm 48 96 114 42245
gemm 48 48 114 22452
gemm 18 114 114 30243
gemm 48 96 114 43793
gemm 48 48 114 22555
gemm 18 114 114 30192
gemm 48 96 114 42235
gemm 18 114 114 30224
gemm 48 48 114 22559
gemm 48 96 114 44869
gemm 48 48 114 22536
gemm 18 114 114 33462
gemm 48 96 114 42293
gemm 48 48 114 22603
gemm 18 114 114 30108
gemm 48 96 114 45779
gemm 48 48 114 22942
gemm 18 114 114 30666
gemm 48 96 114 42198
gemm 48 48 114 73768
gemm 18 114 114 31554
gemm 48 96 114 42536
gemm 48 48 114 24316
gemm 18 114 114 30828
gemm 48 96 114 42139
gemm 48 48 114 22380
gemm 18 114 114 30193
gemm 48 96 114 42095
gemm 48 48 114 22327
gemm 18 114 114 30524
gemm 48 96 114 76660
gemm 48 48 114 22930
gemm 18 114 114 30819
gemm 48 96 114 48691
gemm 48 48 114 22812
gemm 18 114 114 30722
gemm 48 96 114 51833
gemm 48 48 114 26422
gemm 18 114 114 30670
gemm 48 96 114 52970
gemm 48 48 114 25304
gemm 18 114 114 38613
gemm 48 96 114 42602
gemm 48 48 114 22550
gemm 18 114 114 36366
gemm 48 96 114 62106
gemm 48 48 114 31134
gemm 18 114 114 31013
gemm 48 96 114 52777
gemm 48 48 114 22799
gemm 18 114 114 30630
gemm 48 96 114 43912
gemm 48 48 114 22574
gemm 18 114 114 43706
gemm 48 96 114 42515
gemm 48 48 114 22697
gemm 18 114 114 30315
gemm 48 96 114 48584
gemm 48 48 114 26419
gemm 18 114 114 36355
gemm 18 114 114 34015
gemm 48 96 114 50200
gemm 48 48 114 22879
gemm 48 96 114 46807
gemm 48 48 114 23914
gemm 18 114 114 38997
gemm 18 114 114 30744
gemm 48 96 114 42877
gemm 48 48 114 22572
gemm 48 96 114 42460
gemm 48 48 114 32243
gemm 18 114 114 30405
gemm 18 114 114 29885
gemm 48 96 114 42329
gemm 48 48 114 22388
gemm 48 96 114 42334
gemm 48 48 114 24044
gemm 18 114 114 35539
gemm 18 114 114 30422
gemm 48 96 114 53286
gemm 48 96 114 51306
gemm 48 48 114 26433
gemm 48 48 114 22668
gemm 18 114 114 35838
gemm 18 114 114 30694
gemm 48 96 114 42744
gemm 48 96 114 42445
gemm 48 48 114 22693
gemm 48 48 114 26707
gemm 18 114 114 35497
gemm 18 114 114 34721
gemm 48 96 114 42553
gemm 48 96 114 42467
gemm 48 48 114 22618
gemm 48 48 114 26463
gemm 18 114 114 30592
gemm 18 114 114 30398
gemm 48 96 114 42341
gemm 48 96 114 42211
gemm 48 48 114 22458
gemm 48 48 114 22450
gemm 18 114 114 30610
gemm 18 114 114 30425
gemm 48 96 114 42386
gemm 48 96 114 42330
gemm 48 48 114 22539
gemm 48 48 114 22565
gemm 18 114 114 30305
gemm 18 114 114 30051
gemm 48 96 114 42369
gemm 48 96 114 42403
gemm 48 48 114 22641
gemm 48 48 114 22526
gemm 18 114 114 32492
gemm 48 96 114 42103
gemm 48 48 114 22368
gemm 18 114 114 34553
gemm 18 114 114 34295
gemm 48 96 114 46002
gemm 48 96 114 45926
gemm 48 48 114 23807
gemm 48 48 114 32874
gemm 18 114 114 37242
gemm 18 114 114 33335
gemm 48 96 114 44622
gemm 48 96 114 44170
gemm 48 48 114 23075
gemm 48 48 114 22966
gemm 18 114 114 32408
gemm 18 114 114 35401
gemm 48 96 114 49867
gemm 48 48 114 22569
gemm 48 96 114 44353
gemm 48 48 114 24257
gemm 18 114 114 29937
gemm 18 114 114 50996
gemm 48 96 114 64887
gemm 48 48 114 26471
gemm 48 96 114 48051
gemm 48 48 114 24843
gemm 18 114 114 30392
gemm 18 114 114 36026
gemm 48 96 114 47015
gemm 48 48 114 29878
gemm 48 96 114 49993
gemm 48 48 114 22553
gemm 18 114 114 30561
gemm 48 96 114 46275
gemm 18 114 114 35525
gemm 48 48 114 26497
gemm 48 96 114 47304
gemm 48 48 114 23991
gemm 18 114 114 29918
gemm 48 96 114 42169
gemm 48 48 114 22442
gemm 18 114 114 30994
gemm 48 96 114 48943
gemm 48 48 114 62643
gemm 18 114 114 31088
gemm 18 114 114 36433
gemm 48 96 114 49072
gemm 48 48 114 28364
gemm 48 96 114 43416
gemm 48 48 114 22522
gemm 18 114 114 34905
gemm 18 114 114 34333
gemm 48 96 114 42273
gemm 48 96 114 74441
gemm 48 48 114 22616
gemm 48 48 114 48389
gemm 18 114 114 79336
gemm 18 114 114 32200
gemm 48 96 114 63455
gemm 48 96 114 44909
gemm 48 48 114 23011
gemm 48 48 114 23744
gemm 18 114 114 30712
gemm 18 114 114 32327
gemm 48 96 114 42563
gemm 48 96 114 42820
gemm 48 48 114 22637
gemm 48 48 114 24409
gemm 18 114 114 30227
gemm 18 114 114 30789
gemm 48 96 114 42311
gemm 48 48 114 22331
gemm 48 96 114 42414
gemm 48 48 114 24105
gemm 18 114 114 39200
gemm 18 114 114 33850
gemm 48 96 114 45030
gemm 48 48 114 22580
gemm 48 96 114 46967
gemm 48 48 114 26601
gemm 18 114 114 34595
gemm 18 114 114 30728
gemm 48 96 114 42658
gemm 48 48 114 29244
gemm 48 96 114 48982
gemm 48 48 114 23315
gemm 18 114 114 34073
gemm 18 114 114 34225
gemm 48 96 114 48355
gemm 48 48 114 25130
gemm 48 96 114 186850
gemm 48 48 114 28825
gemm 18 114 114 32416
gemm 48 96 114 43177
gemm 48 48 114 22828
gemm 18 114 114 41625
gemm 48 96 114 44222
gemm 48 48 114 22417
gemm 18 114 114 41408
gemm 48 96 114 43671
gemm 48 48 114 22848
gemm 18 114 114 33205
gemm 48 96 114 44687
gemm 48 48 114 26921
gemm 18 114 114 32073
gemm 48 96 114 47018
gemm 48 48 114 27423
gemm 18 114 114 66386
gemm 48 96 114 44360
gemm 48 48 114 22488
gemm 18 114 114 36882
gemm 48 96 114 47266
gemm 48 48 114 22864
gemm 18 114 114 40183
gemm 48 96 114 43494
gemm 48 48 114 23420
gemm 18 114 114 32456
gemm 48 96 114 50118
gemm 48 48 114 23045
gemm 18 114 114 30251
gemm 48 96 114 42041
gemm 48 48 114 22416
gemm 18 114 114 34717
gemm 48 96 114 46920
gemm 48 48 114 22775
gemm 18 114 114 62724
gemm 48 96 114 42280
gemm 48 48 114 22554
gemm 18 114 114 34967
gemm 48 96 114 46357
gemm 48 48 114 27063
gemm 18 114 114 30933
gemm 48 96 114 42322
gemm 48 48 114 26652
gemm 18 114 114 34797
gemm 48 96 114 44979
gemm 48 48 114 22681
gemm 18 114 114 30137
gemm 48 96 114 41971
gemm 48 48 114 23469
gemm 18 114 114 34269
gemm 48 96 114 46282
gemm 48 48 114 26853
gemm 18 114 114 30939
gemm 48 96 114 47209
gemm 48 48 114 27678
gemm 18 114 114 39056
gemm 48 96 114 43930
gemm 48 48 114 22638
gemm 18 114 114 30849
gemm 18 114 114 35778
gemm 48 96 114 48419
gemm 48 96 114 46886
gemm 48 48 114 22760
gemm 48 48 114 24728
gemm 18 114 114 30595
gemm 18 114 114 30489
gemm 48 96 114 45487
gemm 48 96 114 42304
gemm 48 48 114 22600
gemm 48 48 114 22636
gemm 18 114 114 34938
gemm 18 114 114 35451
gemm 48 96 114 47899
gemm 48 96 114 47436
gemm 48 48 114 22810
gemm 48 48 114 26472
gemm 18 114 114 30260
gemm 48 96 114 50317
gemm 48 48 114 22881
gemm 18 114 114 33171
gemm 48 96 114 43389
gemm 48 48 114 23234
gemm 18 114 114 90502
gemm 48 96 114 47572
gemm 48 48 114 53807
gemm 18 114 114 37583
gemm 48 96 114 48220
gemm 48 48 114 22619
gemm 18 114 114 40773
gemm 48 96 114 95984
gemm 48 48 114 28816
gemm 18 114 114 32416
gemm 48 96 114 43121
gemm 48 48 114 22468
gemm 18 114 114 69391
gemm 48 96 114 44471
gemm 48 48 114 22386
gemm 18 114 114 39679
gemm 48 96 114 42914
gemm 48 48 114 22501
gemm 18 114 114 34931
gemm 48 96 114 47626
gemm 48 48 114 22440
gemm 18 114 114 30351
gemm 48 96 114 50453
gemm 48 48 114 22790
gemm 18 114 114 30658
gemm 18 114 114 29994
gemm 48 96 114 69283
gemm 48 96 114 42254
gemm 48 48 114 23260
gemm 48 48 114 45469
gemm 18 114 114 30134
gemm 18 114 114 30845
gemm 48 96 114 42154
gemm 48 96 114 42557
gemm 48 48 114 22614
gemm 48 48 114 22382
gemm 18 114 114 30357
gemm 18 114 114 37543
gemm 48 96 114 49477
gemm 48 48 114 26818
gemm 48 96 114 48343
gemm 48 48 114 73321
gemm 18 114 114 35925
gemm 48 96 114 46416
gemm 48 48 114 22711
gemm 18 114 114 60494
gemm 48 96 114 44988
gemm 48 48 114 22351
gemm 18 114 114 36021
gemm 48 96 114 44184
gemm 48 48 114 22448
gemm 18 114 114 160200
gemm 48 96 114 47883
gemm 18 114 114 38033
gemm 48 48 114 26910
gemm 48 96 114 48790
gemm 48 48 114 26827
gemm 18 114 114 35041
gemm 18 114 114 39034
gemm 48 96 114 47125
gemm 48 96 114 42620
gemm 48 48 114 22605
gemm 48 48 114 22657
gemm 18 114 114 30488
gemm 18 114 114 38727
gemm 48 96 114 50201
gemm 48 48 114 22594
gemm 48 96 114 43103
gemm 48 48 114 55185
gemm 18 114 114 34626
gemm 18 114 114 42108
gemm 48 96 114 47284
gemm 48 48 114 70022
gemm 48 96 114 92763
gemm 48 48 114 55493
gemm 18 114 114 30393
gemm 48 96 114 49878
gemm 48 48 114 22807
gemm 18 114 114 34945
gemm 48 96 114 44474
gemm 48 48 114 22518
gemm 18 114 114 29978
gemm 48 96 114 79633
gemm 48 48 114 22922
gemm 18 114 114 30744
gemm 48 96 114 43955
gemm 48 48 114 22427
gemm 18 114 114 30398
gemm 48 96 114 42130
gemm 48 48 114 22424
gemm 18 114 114 30162
gemm 48 96 114 48290
gemm 48 48 114 26816
gemm 18 114 114 36299
gemm 48 96 114 47277
gemm 48 48 114 22448
gemm 18 114 114 51195
gemm 48 96 114 93051
gemm 18 114 114 34011
gemm 48 48 114 34659
gemm 48 96 114 43046
gemm 48 48 114 25422
gemm 18 114 114 38680
gemm 18 114 114 30313
gemm 48 96 114 72585
gemm 48 96 114 50479
gemm 48 48 114 24011
gemm 48 48 114 22957
gemm 18 114 114 30451
gemm 48 96 114 50035
gemm 48 48 114 29640
gemm 18 114 114 88101
gemm 48 96 114 51062
gemm 48 48 114 22935
gemm 18 114 114 34864
gemm 48 96 114 42600
gemm 48 48 114 26960
gemm 18 114 114 54179
gemm 18 114 114 33974
gemm 48 96 114 78362
gemm 48 48 114 23078
gemm 48 96 114 42441
gemm 48 48 114 26443
gemm 18 114 114 30736
gemm 18 114 114 31300
gemm 48 96 114 46499
gemm 48 96 114 50430
gemm 48 48 114 26672
gemm 48 48 114 23094
gemm 18 114 114 30441
gemm 48 96 114 42344
gemm 18 114 114 42269
gemm 48 48 114 30947
gemm 48 96 114 49963
gemm 48 48 114 24353
gemm 18 114 114 41848
gemm 48 96 114 42756
gemm 48 48 114 22741
gemm 18 114 114 34974
gemm 48 96 114 49188
gemm 48 48 114 22588
gemm 18 114 114 29901
gemm 48 96 114 42031
gemm 48 48 114 22509
gemm 18 114 114 30357
gemm 48 96 114 46946
gemm 48 48 114 54912
gemm 18 114 114 33970
gemm 48 96 114 42468
gemm 48 48 114 22622
gemm 18 114 114 30866
gemm 48 96 114 44628
gemm 48 48 114 22619
gemm 18 114 114 36677
gemm 48 96 114 42396
gemm 48 48 114 22486
gemm 18 114 114 32868
gemm 48 96 114 47895
gemm 48 48 114 22844
gemm 18 114 114 36441
gemm 48 96 114 58235
gemm 48 48 114 22432
gemm 18 114 114 54994
gemm 48 96 114 47695
gemm 48 48 114 22814
gemm 18 114 114 36343
gemm 48 96 114 43283
gemm 18 114 114 31546
gemm 48 48 114 22597
gemm 48 96 114 42514
gemm 48 48 114 24113
gemm 18 114 114 34624
gemm 48 96 114 42511
gemm 48 48 114 22476
gemm 18 114 114 31002
gemm 48 96 114 43893
gemm 48 48 114 22535
gemm 18 114 114 30378
gemm 48 96 114 42257
gemm 48 48 114 22412
gemm 18 114 114 31006
gemm 48 96 114 54964
gemm 48 48 114 22798
gemm 18 114 114 30006
gemm 48 96 114 42129
gemm 48 48 114 22486
gemm 18 114 114 30629
gemm 48 96 114 43983
gemm 48 48 114 22708
gemm 18 114 114 30189
gemm 48 96 114 48480
gemm 48 48 114 22512
gemm 18 114 114 30312
gemm 48 96 114 42286
gemm 48 48 114 22491
gemm 18 114 114 30618
gemm 48 96 114 42368
gemm 48 48 114 22550
gemm 18 114 114 30863
gemm 48 96 114 46912
gemm 48 48 114 22812
gemm 18 114 114 30583
gemm 48 96 114 42259
gemm 48 48 114 22424
gemm 18 114 114 30634
gemm 48 96 114 46270
gemm 48 48 114 22714
gemm 18 114 114 30325
gemm 48 96 114 42212
gemm 48 48 114 22540
gemm 18 114 114 30345
gemm 48 96 114 42125
gemm 48 48 114 22411
gemm 18 114 114 30309
gemm 48 96 114 42189
gemm 48 48 114 22512
gemm 18 114 114 30790
gemm 48 96 114 44736
gemm 48 48 114 22634
gemm 18 114 114 30037
gemm 48 96 114 42087
gemm 48 48 114 28147
gemm 18 114 114 30708
gemm 48 96 114 48328
gemm 48 48 114 22756
gemm 18 114 114 30184
gemm 48 96 114 42120
gemm 48 48 114 22513
gemm 18 114 114 30334
gemm 48 96 114 42115
gemm 48 48 114 22539
gemm 18 114 114 30335
gemm 48 96 114 42253
gemm 48 48 114 22520
gemm 18 114 114 30704
gemm 48 96 114 42411
gemm 48 48 114 22588
gemm 18 114 114 34784
gemm 48 96 114 42863
gemm 48 48 114 22439
gemm 18 114 114 43064
gemm 48 96 114 63550
gemm 48 48 114 36570
gemm 18 114 114 32045
gemm 48 96 114 42715
gemm 48 48 114 22584
gemm 18 114 114 30546
gemm 48 96 114 42013
gemm 48 48 114 54688
gemm 18 114 114 31057
gemm 48 96 114 42310
gemm 48 48 114 22546
gemm 18 114 114 31016
gemm 48 96 114 42235
gemm 48 48 114 22624
gemm 18 114 114 30260
gemm 48 96 114 44235
gemm 48 48 114 22468
gemm 18 114 114 34863
gemm 48 96 114 46460
gemm 48 48 114 26720
gemm 18 114 114 34303
gemm 48 96 114 44251
gemm 48 48 114 22597
gemm 18 114 114 30103
gemm 48 96 114 42087
gemm 48 48 114 22450
gemm 18 114 114 70753
gemm 48 96 114 49938
gemm 48 48 114 22931
gemm 18 114 114 30666
gemm 48 96 114 42174
gemm 48 48 114 66303
gemm 18 114 114 74470
gemm 48 96 114 42466
gemm 48 48 114 22549
gemm 18 114 114 30556
gemm 48 96 114 47110
gemm 48 48 114 22706
gemm 18 114 114 30412
gemm 48 96 114 44702
gemm 48 48 114 22599
gemm 18 114 114 30226
gemm 48 96 114 41994
gemm 48 48 114 54911
gemm 18 114 114 30766
gemm 48 96 114 44034
gemm 48 48 114 22520
gemm 18 114 114 30492
gemm 48 96 114 42154
gemm 48 48 114 22534
gemm 18 114 114 30098
gemm 48 96 114 44476
gemm 48 48 114 22517
gemm 18 114 114 30194
gemm 48 96 114 42110
gemm 48 48 114 24131
gemm 18 114 114 32238
gemm 48 96 114 48876
gemm 48 48 114 22551
gemm 18 114 114 42734
gemm 18 114 114 30155
gemm 48 96 114 68967
gemm 48 96 114 45620
gemm 48 48 114 25553
gemm 48 48 114 22905
gemm 18 114 114 30947
gemm 18 114 114 30604
gemm 48 96 114 42494
gemm 48 48 114 22532
gemm 48 96 114 43314
gemm 48 48 114 24284
gemm 18 114 114 30294
gemm 18 114 114 30160
gemm 48 96 114 42125
gemm 48 48 114 22415
gemm 48 96 114 42393
gemm 48 48 114 23914
gemm 18 114 114 35271
gemm 18 114 114 30869
gemm 48 96 114 42574
gemm 48 48 114 22529
gemm 48 96 114 42587
gemm 48 48 114 24061
gemm 18 114 114 30256
gemm 18 114 114 30129
gemm 48 96 114 49285
gemm 48 96 114 42159
gemm 48 48 114 22561
gemm 48 48 114 24842
gemm 18 114 114 34412
gemm 48 96 114 42734
gemm 48 48 114 26473
gemm 18 114 114 31329
gemm 48 96 114 42411
gemm 48 48 114 22523
gemm 18 114 114 30940
gemm 48 96 114 44737
gemm 48 48 114 22403
gemm 18 114 114 36146
gemm 48 96 114 46628
gemm 48 48 114 22567
gemm 18 114 114 30796
gemm 48 96 114 43809
gemm 48 48 114 22517
gemm 18 114 114 30272
gemm 48 96 114 50876
gemm 48 48 114 22593
gemm 18 114 114 30349
gemm 48 96 114 41853
gemm 48 48 114 22377
gemm 18 114 114 30481
gemm 48 96 114 42218
gemm 48 48 114 22394
gemm 18 114 114 36112
gemm 48 96 114 46514
gemm 48 48 114 22595
gemm 18 114 114 32384
gemm 48 96 114 42938
gemm 48 48 114 22458
gemm 18 114 114 49068
gemm 48 96 114 78973
gemm 48 48 114 34946
gemm 18 114 114 32005
gemm 48 96 114 42736
gemm 48 48 114 22401
gemm 18 114 114 31445
gemm 18 114 114 32555
gemm 48 96 114 44656
gemm 48 48 114 22466
gemm 48 96 114 42930
gemm 48 48 114 22411
gemm 18 114 114 40328
gemm 18 114 114 30502
gemm 48 96 114 46448
gemm 48 96 114 49914
gemm 48 48 114 26552
gemm 48 48 114 22823
gemm 18 114 114 30226
gemm 18 114 114 29981
gemm 48 96 114 42177
gemm 48 96 114 42266
gemm 48 48 114 27589
gemm 48 48 114 28218
gemm 18 114 114 30958
gemm 18 114 114 30488
gemm 48 96 114 42316
gemm 48 96 114 42306
gemm 48 48 114 22674
gemm 48 48 114 22531
gemm 18 114 114 30418
gemm 18 114 114 30097
gemm 48 96 114 50070
gemm 48 96 114 42252
gemm 48 48 114 22576
gemm 48 48 114 22534
gemm 18 114 114 30455
gemm 18 114 114 30060
gemm 48 96 114 42245
gemm 48 48 114 22340
gemm 48 96 114 72630
gemm 48 48 114 22684
gemm 18 114 114 34908
gemm 18 114 114 31513
gemm 48 96 114 46892
gemm 48 96 114 47027
gemm 48 48 114 22627
gemm 48 48 114 22728
gemm 18 114 114 30022
gemm 18 114 114 37322
gemm 48 96 114 42113
gemm 48 96 114 42283
gemm 48 48 114 22524
gemm 48 48 114 22529
gemm 18 114 114 30052
gemm 18 114 114 30341
gemm 48 96 114 42238
gemm 48 96 114 42375
gemm 48 48 114 22524
gemm 48 48 114 22603
gemm 18 114 114 30865
gemm 18 114 114 31191
gemm 48 96 114 42726
gemm 48 96 114 42685
gemm 48 48 114 22789
gemm 48 48 114 22983
gemm 18 114 114 30684
gemm 18 114 114 37910
gemm 48 96 114 45307
gemm 48 96 114 42610
gemm 48 48 114 22688
gemm 48 48 114 26732
gemm 18 114 114 30111
gemm 18 114 114 30502
gemm 48 96 114 42514
gemm 48 96 114 42585
gemm 48 48 114 22483
gemm 48 48 114 22539
gemm 18 114 114 30870
gemm 18 114 114 31065
gemm 48 96 114 42370
gemm 48 96 114 42408
gemm 48 48 114 22845
gemm 48 48 114 22595
gemm 18 114 114 30113
gemm 18 114 114 30370
gemm 48 96 114 42308
gemm 48 96 114 50729
gemm 48 48 114 22463
gemm 48 48 114 22616
gemm 18 114 114 30174
gemm 18 114 114 32953
gemm 48 96 114 42456
gemm 48 48 114 22380
gemm 48 96 114 62470
gemm 48 48 114 36982
gemm 18 114 114 69192
gemm 48 96 114 42754
gemm 48 48 114 22952
gemm 18 114 114 51748
gemm 48 96 114 69105
gemm 18 114 114 30126
gemm 48 48 114 105948
gemm 48 96 114 42884
gemm 48 48 114 24335
gemm 18 114 114 30832
gemm 18 114 114 30074
gemm 48 96 114 42403
gemm 48 96 114 42179
gemm 48 48 114 22530
gemm 48 48 114 22666
gemm 18 114 114 30951
gemm 18 114 114 70198
gemm 48 96 114 81327
gemm 48 96 114 47317
gemm 48 48 114 23183
gemm 48 48 114 22984
gemm 18 114 114 30629
gemm 18 114 114 30279
gemm 48 96 114 42350
gemm 48 96 114 42194
gemm 48 48 114 22508
gemm 48 48 114 22510
gemm 18 114 114 35322
gemm 18 114 114 34525
gemm 48 96 114 42616
gemm 48 96 114 42354
gemm 48 48 114 26262
gemm 48 48 114 26725
gemm 18 114 114 30413
gemm 18 114 114 30165
gemm 48 96 114 73758
gemm 48 96 114 80115
gemm 48 48 114 27220
gemm 48 48 114 27425
gemm 18 114 114 30983
gemm 18 114 114 32570
gemm 48 96 114 51431
gemm 48 48 114 22613
gemm 48 96 114 43019
gemm 48 48 114 26909
gemm 18 114 114 32110
gemm 48 96 114 42660
gemm 18 114 114 31217
gemm 48 48 114 22888
gemm 48 96 114 42833
gemm 48 48 114 24421
gemm 18 114 114 30380
gemm 48 96 114 42252
gemm 48 48 114 22380
gemm 18 114 114 30832
gemm 48 96 114 44112
gemm 48 48 114 29448
gemm 18 114 114 29989
gemm 48 96 114 42181
gemm 48 48 114 22384
gemm 18 114 114 32762
gemm 48 96 114 46880
gemm 48 48 114 54007
gemm 18 114 114 33129
gemm 48 96 114 44135
gemm 48 48 114 22574
gemm 18 114 114 32517
gemm 48 96 114 47867
gemm 48 48 114 68332
gemm 18 114 114 33043
gemm 48 96 114 43851
gemm 48 48 114 22419
gemm 18 114 114 32598
gemm 48 96 114 42860
gemm 48 48 114 22733
gemm 18 114 114 32576
gemm 48 96 114 43574
gemm 48 48 114 22408
gemm 18 114 114 35100
gemm 48 96 114 76766
gemm 48 48 114 23552
gemm 18 114 114 32445
gemm 48 96 114 43986
gemm 48 48 114 22443
gemm 18 114 114 32371
gemm 48 96 114 42929
gemm 48 48 114 22841
gemm 18 114 114 37558
gemm 48 96 114 44261
gemm 48 48 114 22533
gemm 18 114 114 32421
gemm 48 96 114 43122
gemm 48 48 114 22480
gemm 18 114 114 31386
gemm 48 96 114 43849
gemm 48 48 114 22479
gemm 18 114 114 32277
gemm 48 96 114 45579
gemm 48 48 114 22521
gemm 18 114 114 33293
gemm 48 96 114 44093
gemm 48 48 114 22745
gemm 18 114 114 32739
gemm 48 96 114 43238
gemm 48 48 114 22545
gemm 18 114 114 32431
gemm 48 96 114 43784
gemm 48 48 114 22369
gemm 18 114 114 32506
gemm 48 96 114 43311
gemm 48 48 114 23986
gemm 18 114 114 32138
gemm 48 96 114 43358
gemm 48 48 114 22410
gemm 18 114 114 32135
gemm 48 96 114 43258
gemm 48 48 114 22546
gemm 18 114 114 32364
gemm 48 96 114 44880
gemm 48 48 114 22507
gemm 18 114 114 32743
gemm 48 96 114 43280
gemm 48 48 114 22634
gemm 18 114 114 31941
gemm 48 96 114 44169
gemm 48 48 114 22448
gemm 18 114 114 32447
gemm 48 96 114 42505
gemm 48 48 114 22451
gemm 18 114 114 30068
gemm 48 96 114 48696
gemm 48 48 114 22604
gemm 18 114 114 33218
gemm 48 96 114 43386
gemm 48 48 114 22402
gemm 18 114 114 34116
gemm 48 96 114 85482
gemm 48 48 114 22685
gemm 18 114 114 32531
gemm 48 96 114 43631
gemm 48 48 114 22466
gemm 18 114 114 79872
gemm 48 96 114 45661
gemm 48 48 114 26892
gemm 18 114 114 37159
gemm 48 96 114 43391
gemm 48 48 114 22566
gemm 18 114 114 32413
gemm 48 96 114 43262
gemm 48 48 114 22351
gemm 18 114 114 32183
gemm 48 96 114 43000
gemm 48 48 114 22439
gemm 18 114 114 75713
gemm 48 96 114 43784
gemm 48 48 114 22670
gemm 18 114 114 30539
gemm 48 96 114 42287
gemm 48 48 114 22505
gemm 18 114 114 37487
gemm 48 96 114 43484
gemm 48 48 114 22526
gemm 18 114 114 32413
gemm 48 96 114 42898
gemm 48 48 114 26994
gemm 18 114 114 33129
gemm 48 96 114 43210
gemm 48 48 114 22381
gemm 18 114 114 31969
gemm 48 96 114 42703
gemm 48 48 114 27631
gemm 18 114 114 31167
gemm 48 96 114 42439
gemm 48 48 114 22523
gemm 18 114 114 30591
gemm 48 96 114 42268
gemm 48 48 114 22596
gemm 18 114 114 32097
gemm 48 96 114 42342
gemm 48 48 114 22401
gemm 18 114 114 32390
gemm 48 96 114 47687
gemm 48 48 114 22950
gemm 18 114 114 32075
gemm 48 96 114 42929
gemm 48 48 114 22291
gemm 18 114 114 32039
gemm 48 96 114 42835
gemm 48 48 114 22447
gemm 18 114 114 32182
gemm 48 96 114 81493
gemm 48 48 114 22679
gemm 18 114 114 33127
gemm 48 96 114 43296
gemm 48 48 114 27610
gemm 18 114 114 32719
gemm 48 96 114 48112
gemm 48 48 114 26846
gemm 18 114 114 32495
gemm 48 96 114 48281
gemm 48 48 114 22672
gemm 18 114 114 31339
gemm 48 96 114 43283
gemm 48 48 114 22407
gemm 18 114 114 32174
gemm 48 96 114 52106
gemm 48 48 114 22785
gemm 18 114 114 32062
gemm 48 96 114 78468
gemm 48 48 114 22720
gemm 18 114 114 32578
gemm 48 96 114 42848
gemm 48 48 114 22510
gemm 18 114 114 40377
gemm 48 96 114 47123
gemm 18 114 114 41448
gemm 48 48 114 23872
gemm 48 96 114 47777
gemm 48 48 114 25768
gemm 18 114 114 30200
gemm 48 96 114 42138
gemm 48 48 114 22405
gemm 18 114 114 32195
gemm 48 96 114 78474
gemm 48 48 114 23249
gemm 18 114 114 34110
gemm 48 96 114 44139
gemm 48 48 114 22558
gemm 18 114 114 33513
gemm 48 96 114 44160
gemm 48 48 114 22628
gemm 18 114 114 32118
gemm 48 96 114 42991
gemm 48 48 114 22772
gemm 18 114 114 33718
gemm 48 96 114 43371
gemm 48 48 114 22451
gemm 18 114 114 32205
gemm 48 96 114 42935
gemm 48 48 114 22564
gemm 18 114 114 31321
gemm 48 96 114 42273
gemm 48 48 114 22431
gemm 18 114 114 30778
gemm 48 96 114 42239
gemm 48 48 114 22582
gemm 18 114 114 31726
gemm 48 96 114 42370
gemm 48 48 114 22636
gemm 18 114 114 30607
gemm 48 96 114 42215
gemm 48 48 114 22498
gemm 18 114 114 30172
gemm 48 96 114 42056
gemm 48 48 114 22568
gemm 18 114 114 30036
gemm 48 96 114 50310
gemm 48 48 114 23014
gemm 18 114 114 31371
gemm 48 96 114 42470
gemm 18 114 114 30703
gemm 48 48 114 22661
gemm 48 96 114 42501
gemm 48 48 114 24176
gemm 18 114 114 30497
gemm 48 96 114 42264
gemm 18 114 114 30124
gemm 48 48 114 22508
gemm 48 96 114 42255
gemm 48 48 114 24065
gemm 18 114 114 30302
gemm 48 96 114 42217
gemm 18 114 114 30158
gemm 48 48 114 22479
gemm 48 96 114 42151
gemm 48 48 114 23996
gemm 18 114 114 31581
gemm 18 114 114 30871
gemm 48 96 114 46986
gemm 48 96 114 46693
gemm 48 48 114 22816
gemm 48 48 114 22769
gemm 18 114 114 30732
gemm 18 114 114 31430
gemm 48 96 114 42477
gemm 48 48 114 26318
gemm 48 96 114 46605
gemm 48 48 114 27621
gemm 18 114 114 30010
gemm 18 114 114 32483
gemm 48 96 114 45356
gemm 48 48 114 22766
gemm 48 96 114 43083
gemm 48 48 114 22754
gemm 18 114 114 31267
gemm 48 96 114 42897
gemm 18 114 114 31493
gemm 48 48 114 26121
gemm 48 96 114 46182
gemm 48 48 114 24205
gemm 18 114 114 35487
gemm 48 96 114 47838
gemm 18 114 114 30722
gemm 48 48 114 22804
gemm 48 96 114 46708
gemm 48 48 114 24520
gemm 18 114 114 30073
gemm 48 96 114 42248
gemm 48 48 114 22711
gemm 18 114 114 30714
gemm 48 96 114 44611
gemm 48 48 114 22557
gemm 18 114 114 67507
gemm 48 96 114 42493
gemm 48 48 114 22799
gemm 18 114 114 30889
gemm 48 96 114 44527
gemm 48 48 114 22907
gemm 18 114 114 77591
gemm 48 96 114 42859
gemm 48 48 114 22946
gemm 18 114 114 31052
gemm 48 96 114 42924
gemm 48 48 114 22877
gemm 18 114 114 30426
gemm 48 96 114 42230
gemm 48 48 114 22610
gemm 18 114 114 30460
gemm 48 96 114 42467
gemm 48 48 114 23136
gemm 18 114 114 73167
gemm 48 96 114 43851
gemm 48 48 114 22647
gemm 18 114 114 32571
gemm 48 96 114 43646
gemm 48 48 114 23055
gemm 18 114 114 33188
gemm 48 96 114 43546
gemm 48 48 114 22438
gemm 18 114 114 32199
gemm 48 96 114 42754
gemm 48 48 114 22765
gemm 18 114 114 32049
gemm 48 96 114 43092
gemm 48 48 114 22362
gemm 18 114 114 31941
gemm 48 96 114 42725
gemm 48 48 114 22740
gemm 18 114 114 32154
gemm 48 96 114 80911
gemm 48 48 114 22829
gemm 18 114 114 32430
gemm 48 96 114 43099
gemm 48 48 114 22845
gemm 18 114 114 32771
gemm 48 96 114 43998
gemm 48 48 114 22480
gemm 18 114 114 32266
gemm 48 96 114 42930
gemm 48 48 114 22519
gemm 18 114 114 32321
gemm 48 96 114 43824
gemm 48 48 114 22466
gemm 18 114 114 32125
gemm 48 96 114 43020
gemm 48 48 114 22446
gemm 18 114 114 32681
gemm 48 96 114 44149
gemm 48 48 114 22395
gemm 18 114 114 33375
gemm 48 96 114 44364
gemm 48 48 114 22445
gemm 18 114 114 32412
gemm 48 96 114 43517
gemm 48 48 114 22557
gemm 18 114 114 32639
gemm 48 96 114 43376
gemm 48 48 114 22389
gemm 18 114 114 42697
gemm 48 96 114 45723
gemm 48 48 114 22572
gemm 18 114 114 35307
gemm 18 114 114 33720
gemm 48 96 114 49063
gemm 48 96 114 47624
gemm 48 48 114 24634
gemm 48 48 114 30018
gemm 18 114 114 30110
gemm 18 114 114 73840
gemm 48 96 114 84328
gemm 48 48 114 23123
gemm 48 96 114 44704
gemm 48 48 114 22671
gemm 18 114 114 30352
gemm 18 114 114 30300
gemm 48 96 114 42575
gemm 48 48 114 22420
gemm 48 96 114 42335
gemm 48 48 114 23800
gemm 18 114 114 30176
gemm 18 114 114 30155
gemm 48 96 114 42350
gemm 48 48 114 22398
gemm 48 96 114 42235
gemm 48 48 114 23710
gemm 18 114 114 30860
gemm 18 114 114 30039
gemm 48 96 114 42344
gemm 48 48 114 56873
gemm 48 96 114 74309
gemm 48 48 114 24863
gemm 18 114 114 30279
gemm 18 114 114 30072
gemm 48 96 114 42256
gemm 48 48 114 22496
gemm 48 96 114 91963
gemm 48 48 114 24878
gemm 18 114 114 30306
gemm 18 114 114 30131
gemm 48 96 114 42356
gemm 48 48 114 22465
gemm 48 96 114 41989
gemm 48 48 114 24965
gemm 18 114 114 29878
gemm 48 96 114 42195
gemm 48 48 114 22493
gemm 18 114 114 65768
gemm 48 96 114 43671
gemm 48 48 114 22449
gemm 18 114 114 30315
gemm 48 96 114 42220
gemm 48 48 114 22501
gemm 18 114 114 30245
gemm 48 96 114 41733
gemm 48 48 114 22336
gemm 18 114 114 29935
gemm 48 96 114 42120
gemm 48 48 114 22414
gemm 18 114 114 30312
gemm 48 96 114 42204
gemm 48 48 114 22333
gemm 18 114 114 31871
gemm 48 96 114 42754
gemm 48 48 114 22455
gemm 18 114 114 32305
gemm 48 96 114 95710
gemm 48 48 114 34931
gemm 18 114 114 32147
gemm 48 96 114 42842
gemm 48 48 114 27800
gemm 18 114 114 30771
gemm 48 96 114 45652
gemm 48 48 114 22502
gemm 18 114 114 31959
gemm 48 96 114 42701
gemm 48 48 114 22732
gemm 18 114 114 30307
gemm 48 96 114 42131
gemm 48 48 114 22471
gemm 18 114 114 29972
gemm 48 96 114 42105
gemm 48 48 114 22532
gemm 18 114 114 30369
gemm 18 114 114 30502
gemm 48 96 114 139631
gemm 48 48 114 23146
gemm 48 96 114 42422
gemm 48 48 114 22465
gemm 18 114 114 30045
gemm 18 114 114 31061
gemm 48 96 114 42356
gemm 48 48 114 22437
gemm 48 96 114 42533
gemm 48 48 114 22495
gemm 18 114 114 29945
gemm 18 114 114 30179
gemm 48 96 114 42384
gemm 48 48 114 25199
gemm 48 96 114 44302
gemm 48 48 114 22404
gemm 18 114 114 69629
gemm 18 114 114 30877
gemm 48 96 114 42635
gemm 48 48 114 25877
gemm 48 96 114 149316
gemm 48 48 114 24111
gemm 18 114 114 30391
gemm 48 96 114 42486
gemm 18 114 114 30807
gemm 48 48 114 27488
gemm 48 96 114 48262
gemm 48 48 114 24395
gemm 18 114 114 29897
gemm 48 96 114 47095
gemm 18 114 114 38645
gemm 48 48 114 23087
gemm 48 96 114 46649
gemm 48 48 114 27881
gemm 18 114 114 34619
gemm 48 96 114 47314
gemm 18 114 114 35122
gemm 48 48 114 26805
gemm 48 96 114 46903
gemm 48 48 114 31114
gemm 18 114 114 33784
gemm 48 96 114 46946
gemm 48 48 114 27409
gemm 18 114 114 34600
gemm 48 96 114 44973
gemm 48 48 114 29604
gemm 18 114 114 47937
gemm 48 96 114 49803
gemm 48 48 114 22940
gemm 18 114 114 30665
gemm 48 96 114 81527
gemm 48 48 114 22891
gemm 18 114 114 30325
gemm 48 96 114 42281
gemm 48 48 114 22568
gemm 18 114 114 30565
gemm 48 96 114 52087
gemm 48 48 114 22826
gemm 18 114 114 30161
gemm 48 96 114 48833
gemm 48 48 114 22739
gemm 18 114 114 30697
gemm 48 96 114 45906
gemm 48 48 114 26590
gemm 18 114 114 34504
gemm 48 96 114 46427
gemm 48 48 114 23367
gemm 18 114 114 30614
gemm 48 96 114 82552
gemm 48 48 114 22913
gemm 18 114 114 30624
gemm 48 96 114 49965
gemm 48 48 114 26733
gemm 18 114 114 38738
gemm 48 96 114 42833
gemm 48 48 114 30137
gemm 18 114 114 38722
gemm 48 96 114 42792
gemm 48 48 114 22546
gemm 18 114 114 30556
gemm 48 96 114 46210
gemm 48 48 114 22702
gemm 18 114 114 31797
gemm 48 96 114 42638
gemm 48 48 114 22438
gemm 18 114 114 32275
gemm 48 96 114 44206
gemm 48 48 114 22908
gemm 18 114 114 31914
gemm 48 96 114 44880
gemm 48 48 114 22461
gemm 18 114 114 29947
gemm 48 96 114 42084
gemm 48 48 114 22525
gemm 18 114 114 30545
gemm 48 96 114 44389
gemm 48 48 114 22591
gemm 18 114 114 30207
gemm 48 96 114 77135
gemm 48 48 114 23086
gemm 18 114 114 31227
gemm 48 96 114 42213
gemm 48 48 114 22531
gemm 18 114 114 30143
gemm 48 96 114 42050
gemm 48 48 114 22481
gemm 18 114 114 34033
gemm 48 96 114 42127
gemm 48 48 114 22568
gemm 18 114 114 30082
gemm 48 96 114 41976
gemm 48 48 114 22382
gemm 18 114 114 30266
gemm 48 96 114 42211
gemm 48 48 114 22353
gemm 18 114 114 29888
gemm 48 96 114 42033
gemm 48 48 114 22370
gemm 18 114 114 61954
gemm 48 96 114 50425
gemm 48 48 114 34378
gemm 18 114 114 32148
gemm 48 96 114 43107
gemm 48 48 114 22475
gemm 18 114 114 32353
gemm 48 96 114 43035
gemm 48 48 114 22349
gemm 18 114 114 31977
gemm 48 96 114 44081
gemm 48 48 114 22382
gemm 18 114 114 32048
gemm 48 96 114 43246
gemm 48 48 114 22422
gemm 18 114 114 31690
gemm 48 96 114 42521
gemm 48 48 114 22491
gemm 18 114 114 30433
gemm 48 96 114 72856
gemm 48 48 114 22792
gemm 18 114 114 32470
gemm 48 96 114 43235
gemm 48 48 114 22523
gemm 18 114 114 32511
gemm 48 96 114 43109
gemm 18 114 114 30624
gemm 48 96 114 42285
gemm 48 48 114 22512
gemm 18 114 114 30092
gemm 48 96 114 43416
gemm 48 48 114 22435
gemm 18 114 114 30280
gemm 48 96 114 42206
gemm 48 48 114 22357
gemm 18 114 114 29956
gemm 48 96 114 42126
gemm 48 48 114 22382
gemm 18 114 114 29970
gemm 48 96 114 42017
gemm 48 48 114 22468
gemm 18 114 114 30649
gemm 48 96 114 42343
gemm 48 48 114 22413
gemm 18 114 114 30108
gemm 48 96 114 42103
gemm 48 48 114 22402
gemm 18 114 114 30050
gemm 48 96 114 42113
gemm 48 48 114 22389
gemm 18 114 114 30900
gemm 48 96 114 42434
gemm 48 48 114 22451
gemm 18 114 114 29955
gemm 48 96 114 42166
gemm 48 48 114 22395
gemm 18 114 114 29969
gemm 48 96 114 42157
gemm 48 48 114 22404
gemm 18 114 114 30027
gemm 48 96 114 80234
gemm 48 48 114 22717
gemm 18 114 114 30251
gemm 48 96 114 85953
gemm 48 48 114 22818
gemm 48 48 114 4221913
gemm 18 114 114 31978
gemm 48 96 114 43150
gemm 48 48 114 22414
gemm 18 114 114 33040
gemm 48 96 114 43668
gemm 48 48 114 31527
gemm 18 114 114 31876
gemm 48 96 114 81989
gemm 48 48 114 22746
gemm 18 114 114 32865
gemm 48 96 114 43822
gemm 48 48 114 22426
gemm 18 114 114 31431
gemm 48 96 114 42953
gemm 48 48 114 22444
gemm 18 114 114 32868
gemm 48 96 114 43140
gemm 48 48 114 22363
gemm 18 114 114 37669
gemm 48 96 114 47288
gemm 48 48 114 22596
gemm 18 114 114 33049
gemm 48 96 114 43552
gemm 48 48 114 22373
gemm 18 114 114 31301
gemm 48 96 114 42891
gemm 48 48 114 22768
gemm 18 114 114 34536
gemm 48 96 114 48448
gemm 48 48 114 22772
gemm 18 114 114 32283
gemm 48 96 114 42886
gemm 48 48 114 22943
gemm 18 114 114 42468
gemm 48 96 114 45345
gemm 48 48 114 22810
gemm 18 114 114 30166
gemm 48 96 114 42147
gemm 48 48 114 22480
gemm 18 114 114 30287
gemm 48 96 114 42108
gemm 48 48 114 22551
gemm 18 114 114 30161
gemm 48 96 114 50065
gemm 48 48 114 22688
gemm 18 114 114 31333
gemm 48 96 114 42292
gemm 48 48 114 22696
gemm 18 114 114 30767
gemm 48 96 114 44628
gemm 48 48 114 28054
gemm 18 114 114 30222
gemm 48 96 114 42101
gemm 48 48 114 22549
gemm 18 114 114 30034
gemm 48 96 114 42151
gemm 48 48 114 22544
gemm 18 114 114 30479
gemm 48 96 114 42110
gemm 48 48 114 22444
gemm 18 114 114 30153
gemm 48 96 114 42020
gemm 48 48 114 22498
gemm 18 114 114 62885
gemm 48 96 114 42695
gemm 48 48 114 22623
gemm 18 114 114 30491
gemm 48 96 114 42285
gemm 48 48 114 22424
gemm 18 114 114 33006
gemm 18 114 114 35705
gemm 48 96 114 46817
gemm 48 48 114 23175
gemm 48 96 114 45782
gemm 48 48 114 22900
gemm 18 114 114 30774
gemm 48 96 114 42738
gemm 18 114 114 31563
gemm 48 48 114 22997
gemm 48 96 114 43055
gemm 48 48 114 33194
gemm 18 114 114 31302
gemm 48 96 114 42884
gemm 48 48 114 24521
gemm 18 114 114 33112
gemm 48 96 114 43037
gemm 48 48 114 22469
gemm 18 114 114 29955
gemm 48 96 114 42093
gemm 48 48 114 22503
gemm 18 114 114 30475
gemm 48 96 114 43777
gemm 48 48 114 22857
gemm 18 114 114 33102
gemm 48 96 114 44113
gemm 48 48 114 22458
gemm 18 114 114 37233
gemm 48 96 114 53947
gemm 48 48 114 22351
gemm 18 114 114 31812
gemm 48 96 114 80571
gemm 48 48 114 22893
gemm 18 114 114 32840
gemm 48 96 114 42590
gemm 48 48 114 22436
gemm 18 114 114 30066
gemm 48 96 114 42207
gemm 48 48 114 22351
gemm 18 114 114 33016
gemm 48 96 114 43246
gemm 48 48 114 22397
gemm 18 114 114 31954
gemm 48 96 114 43048
gemm 48 48 114 22456
gemm 18 114 114 40098
gemm 48 96 114 43153
gemm 48 48 114 22444
gemm 18 114 114 31937
gemm 48 96 114 42591
gemm 48 48 114 22753
gemm 18 114 114 34342
gemm 48 96 114 44003
gemm 48 48 114 22444
gemm 18 114 114 32276
gemm 48 96 114 42918
gemm 48 48 114 22787
gemm 18 114 114 30918
gemm 48 96 114 42304
gemm 48 48 114 22441
gemm 18 114 114 30219
gemm 48 96 114 42111
gemm 48 48 114 22588
gemm 18 114 114 30289
gemm 48 96 114 42126
gemm 48 48 114 22504
gemm 18 114 114 29975
gemm 48 96 114 42039
gemm 48 48 114 22428
gemm 18 114 114 30906
gemm 48 96 114 42239
gemm 48 48 114 22626
gemm 18 114 114 30456
gemm 48 96 114 44532
gemm 48 48 114 22544
gemm 18 114 114 30357
gemm 48 96 114 42016
gemm 48 48 114 22539
gemm 18 114 114 30042
gemm 48 96 114 44253
gemm 48 48 114 22474
gemm 18 114 114 30141
gemm 48 96 114 42112
gemm 48 48 114 22413
gemm 18 114 114 30126
gemm 48 96 114 44525
gemm 48 48 114 22456
gemm 18 114 114 62300
gemm 48 96 114 42499
gemm 18 114 114 30731
gemm 48 48 114 23664
gemm 48 96 114 43214
gemm 48 48 114 24154
gemm 18 114 114 30334
gemm 48 96 114 42242
gemm 18 114 114 35978
gemm 48 48 114 28260
gemm 48 96 114 42819
gemm 48 48 114 24047
gemm 18 114 114 30084
gemm 48 96 114 42194
gemm 18 114 114 30033
gemm 48 48 114 22554
gemm 48 96 114 42349
gemm 48 48 114 23748
gemm 18 114 114 63668
gemm 18 114 114 30405
gemm 48 96 114 42553
gemm 48 48 114 22576
gemm 48 96 114 42584
gemm 48 48 114 24164
gemm 18 114 114 30218
gemm 18 114 114 29927
gemm 48 96 114 42223
gemm 48 96 114 42267
gemm 48 48 114 22429
gemm 18 114 114 30790
gemm 48 96 114 42421
gemm 48 48 114 22503
gemm 18 114 114 30419
gemm 48 96 114 42416
gemm 48 48 114 22394
gemm 18 114 114 31118
gemm 48 96 114 42850
gemm 48 48 114 62123
gemm 18 114 114 30275
gemm 48 96 114 42125
gemm 48 48 114 22458
gemm 18 114 114 30249
gemm 48 96 114 42231
gemm 48 48 114 22446
gemm 18 114 114 35839
gemm 48 96 114 42422
gemm 48 48 114 22417
gemm 48 48 114 2224968
gemm 18 114 114 30140
gemm 48 96 114 42166
gemm 48 48 114 22522
gemm 18 114 114 30937
gemm 48 96 114 44115
gemm 48 48 114 22506
gemm 18 114 114 30327
gemm 48 96 114 42212
gemm 48 48 114 22618
gemm 18 114 114 30941
gemm 48 96 114 43988
gemm 48 48 114 22725
gemm 18 114 114 30130
gemm 48 96 114 42074
gemm 48 48 114 22423
gemm 18 114 114 30311
gemm 48 96 114 42224
gemm 48 48 114 22333
gemm 18 114 114 32643
gemm 48 96 114 43509
gemm 48 48 114 22490
gemm 18 114 114 42462
gemm 48 96 114 43188
gemm 48 48 114 22405
gemm 18 114 114 33581
gemm 48 96 114 43915
gemm 48 48 114 22512
gemm 18 114 114 31196
gemm 48 96 114 42388
gemm 48 48 114 22528
gemm 18 114 114 29922
gemm 48 96 114 42119
gemm 48 48 114 22386
gemm 18 114 114 33060
gemm 48 96 114 44802
gemm 48 48 114 23410
gemm 18 114 114 46551
gemm 48 96 114 66098
gemm 48 48 114 32375
gemm 18 114 114 32231
gemm 48 96 114 44074
gemm 48 48 114 22413
gemm 18 114 114 47786
gemm 48 96 114 43582
gemm 48 48 114 22371
gemm 18 114 114 69378
gemm 48 96 114 43884
gemm 48 48 114 23431
gemm 18 114 114 32893
gemm 48 96 114 42569
gemm 48 48 114 22398
gemm 18 114 114 31738
gemm 48 96 114 42645
gemm 48 48 114 22757
gemm 18 114 114 30347
gemm 48 96 114 42073
gemm 48 48 114 22307
gemm 18 114 114 29902
gemm 48 96 114 42104
gemm 48 48 114 22447
gemm 18 114 114 30195
gemm 48 96 114 51366
gemm 48 48 114 22652
gemm 18 114 114 30041
gemm 48 96 114 42100
gemm 48 48 114 22422
gemm 18 114 114 30851
gemm 48 96 114 42424
gemm 18 114 114 30686
gemm 48 96 114 44735
gemm 48 48 114 22500
gemm 48 48 114 22522
gemm 18 114 114 30309
gemm 18 114 114 30790
gemm 48 96 114 42326
gemm 48 96 114 42224
gemm 48 48 114 22540
gemm 48 48 114 22565
gemm 18 114 114 29914
gemm 48 96 114 42400
gemm 18 114 114 31064
gemm 48 48 114 22559
gemm 48 96 114 77710
gemm 48 48 114 25162
gemm 18 114 114 30372
gemm 48 96 114 42242
gemm 18 114 114 30586
gemm 48 48 114 22576
gemm 48 96 114 44102
gemm 48 48 114 24496
gemm 18 114 114 29826
gemm 48 96 114 42163
gemm 48 48 114 22404
gemm 18 114 114 30428
gemm 48 96 114 44523
gemm 48 48 114 22551
gemm 18 114 114 29973
gemm 48 96 114 58145
gemm 48 48 114 22514
gemm 18 114 114 69727
gemm 48 96 114 44014
gemm 48 48 114 22634
gemm 18 114 114 32373
gemm 48 96 114 42963
gemm 48 48 114 22826
gemm 18 114 114 32971
gemm 48 96 114 42646
gemm 48 48 114 22401
gemm 18 114 114 31333
gemm 48 96 114 42822
gemm 48 48 114 22582
gemm 18 114 114 32735
gemm 48 96 114 43220
gemm 48 48 114 22439
gemm 18 114 114 31489
gemm 48 96 114 42843
gemm 48 48 114 22802
gemm 18 114 114 30355
gemm 48 96 114 41997
gemm 48 48 114 53742
gemm 18 114 114 30890
gemm 48 96 114 42310
gemm 48 48 114 22726
gemm 18 114 114 35115
gemm 48 96 114 42181
gemm 48 48 114 22405
gemm 18 114 114 29949
gemm 48 96 114 43504
gemm 48 48 114 22626
gemm 18 114 114 30574
gemm 48 96 114 42130
gemm 48 48 114 22406
gemm 18 114 114 29894
gemm 48 96 114 46526
gemm 48 48 114 22751
gemm 18 114 114 37351
gemm 48 96 114 42075
gemm 48 48 114 22453
gemm 18 114 114 29959
gemm 48 96 114 80647
gemm 48 48 114 22960
gemm 18 114 114 30747
gemm 48 96 114 42140
gemm 48 48 114 22582
gemm 18 114 114 30216
gemm 48 96 114 86316
gemm 48 48 114 25610
gemm 18 114 114 30849
gemm 48 96 114 42420
gemm 48 48 114 22433
gemm 18 114 114 32083
gemm 48 96 114 43511
gemm 48 48 114 22341
gemm 18 114 114 39830
gemm 48 96 114 43442
gemm 48 48 114 22459
gemm 18 114 114 69808
gemm 48 96 114 44192
gemm 48 48 114 22615
gemm 18 114 114 32828
gemm 48 96 114 43179
gemm 48 48 114 22432
gemm 18 114 114 31293
gemm 48 96 114 43119
gemm 48 48 114 22425
gemm 18 114 114 32197
gemm 48 96 114 43219
gemm 48 48 114 22383
gemm 18 114 114 31154
gemm 48 96 114 43135
gemm 48 48 114 22361
gemm 18 114 114 32618
gemm 48 96 114 52342
gemm 48 48 114 22480
gemm 18 114 114 31883
gemm 48 96 114 42908
gemm 48 48 114 61347
gemm 18 114 114 33475
gemm 48 96 114 43397
gemm 48 48 114 22438
gemm 18 114 114 32181
gemm 48 96 114 43357
gemm 48 48 114 22752
gemm 18 114 114 32609
gemm 48 96 114 42472
gemm 48 48 114 22358
gemm 18 114 114 31230
gemm 48 96 114 42799
gemm 48 48 114 24372
gemm 18 114 114 33647
gemm 48 96 114 43652
gemm 48 48 114 22394
gemm 18 114 114 32126
gemm 48 96 114 43309
gemm 48 48 114 28507
gemm 18 114 114 34165
gemm 48 96 114 43682
gemm 48 48 114 22516
gemm 18 114 114 32207
gemm 48 96 114 42658
gemm 48 48 114 22459
gemm 18 114 114 32089
gemm 48 96 114 44101
gemm 18 114 114 32682
gemm 48 48 114 22699
gemm 48 96 114 44067
gemm 48 48 114 24519
gemm 18 114 114 30428
gemm 48 96 114 42083
gemm 48 48 114 22483
gemm 18 114 114 31136
gemm 48 96 114 44821
gemm 48 48 114 22722
gemm 18 114 114 30651
gemm 48 96 114 42355
gemm 48 48 114 22588
gemm 18 114 114 30921
gemm 48 96 114 42358
gemm 48 48 114 22418
gemm 18 114 114 30138
gemm 48 96 114 42023
gemm 48 48 114 22388
gemm 18 114 114 30359
gemm 48 96 114 42101
gemm 48 48 114 22382
gemm 18 114 114 29942
gemm 48 96 114 42060
gemm 48 48 114 22401
gemm 18 114 114 30124
gemm 48 96 114 53599
gemm 48 48 114 22419
gemm 18 114 114 30494
gemm 48 96 114 42482
gemm 48 48 114 22666
gemm 18 114 114 30515
gemm 48 96 114 42327
gemm 48 48 114 22551
gemm 18 114 114 29902
gemm 48 96 114 42026
gemm 48 48 114 22529
gemm 18 114 114 30346
gemm 48 96 114 42108
gemm 48 48 114 22527
gemm 18 114 114 29990
gemm 48 96 114 42065
gemm 48 48 114 22390
gemm 18 114 114 30177
gemm 48 96 114 42222
gemm 48 48 114 22385
gemm 18 114 114 32256
gemm 48 96 114 42369
gemm 48 48 114 60307
gemm 18 114 114 32334
gemm 48 96 114 42885
gemm 48 48 114 22768
gemm 18 114 114 32555
gemm 48 96 114 42730
gemm 48 48 114 22509
gemm 18 114 114 32922
gemm 48 96 114 55927
gemm 48 48 114 34378
gemm 18 114 114 32441
gemm 48 96 114 43478
gemm 48 48 114 22447
gemm 18 114 114 32087
gemm 48 96 114 42389
gemm 48 48 114 22347
gemm 18 114 114 30030
gemm 48 96 114 42184
gemm 48 48 114 22435
gemm 18 114 114 32566
gemm 48 96 114 43555
gemm 48 48 114 22421
gemm 18 114 114 32061
gemm 48 96 114 43035
gemm 48 48 114 22407
gemm 18 114 114 32348
gemm 48 96 114 42799
gemm 48 48 114 22355
gemm 18 114 114 31742
gemm 48 96 114 42971
gemm 48 48 114 22375
gemm 18 114 114 31909
gemm 48 96 114 42925
gemm 48 48 114 22342
gemm 18 114 114 31609
gemm 48 96 114 43023
gemm 48 48 114 22354
gemm 18 114 114 67182
gemm 48 96 114 43868
gemm 48 48 114 22612
gemm 18 114 114 32413
gemm 48 96 114 43199
gemm 48 48 114 22489
gemm 18 114 114 32513
gemm 48 96 114 42875
gemm 48 48 114 22448
gemm 18 114 114 31990
gemm 48 96 114 42989
gemm 48 48 114 22415
gemm 18 114 114 32453
gemm 48 96 114 42931
gemm 48 48 114 22436
gemm 18 114 114 31848
gemm 48 96 114 43041
gemm 48 48 114 22418
gemm 18 114 114 33324
gemm 48 96 114 62075
gemm 48 48 114 52179
gemm 18 114 114 33082
gemm 48 96 114 42877
gemm 48 48 114 22771
gemm 18 114 114 35763
gemm 48 96 114 42987
gemm 18 114 114 30190
gemm 48 48 114 26838
gemm 48 96 114 42332
gemm 48 48 114 22505
gemm 18 114 114 30121
gemm 48 96 114 42221
gemm 18 114 114 30095
gemm 48 48 114 22519
gemm 48 96 114 42275
gemm 48 48 114 23910
gemm 18 114 114 35615
gemm 48 96 114 42082
gemm 18 114 114 30119
gemm 48 48 114 22459
gemm 48 96 114 79130
gemm 48 48 114 25823
gemm 18 114 114 30435
gemm 48 96 114 42282
gemm 18 114 114 30240
gemm 48 48 114 22754
gemm 48 96 114 42315
gemm 48 48 114 69240
gemm 18 114 114 30338
gemm 48 96 114 42377
gemm 48 48 114 22804
gemm 18 114 114 30341
gemm 48 96 114 45172
gemm 48 48 114 22484
gemm 18 114 114 30299
gemm 48 96 114 42116
gemm 48 48 114 22386
gemm 18 114 114 30248
gemm 48 96 114 84266
gemm 48 48 114 22910
gemm 18 114 114 30634
gemm 48 96 114 42199
gemm 48 48 114 22590
gemm 18 114 114 30264
gemm 48 96 114 42155
gemm 48 48 114 22489
gemm 18 114 114 30260
gemm 48 96 114 42004
gemm 48 48 114 22499
gemm 18 114 114 30084
gemm 48 96 114 42080
gemm 48 48 114 22397
gemm 18 114 114 30219
gemm 48 96 114 49399
gemm 18 114 114 30067
gemm 48 48 114 22621
gemm 48 96 114 42309
gemm 48 48 114 24226
gemm 18 114 114 30575
gemm 48 96 114 42148
gemm 48 48 114 22421
gemm 18 114 114 34827
gemm 18 114 114 32915
gemm 48 96 114 44805
gemm 48 96 114 44441
gemm 48 48 114 23300
gemm 48 48 114 22828
gemm 18 114 114 74323
gemm 18 114 114 31774
gemm 48 96 114 42856
gemm 48 96 114 43036
gemm 48 48 114 26831
gemm 48 48 114 22794
gemm 18 114 114 30143
gemm 18 114 114 33944
gemm 48 96 114 42167
gemm 48 96 114 47674
gemm 48 48 114 22400
gemm 48 48 114 22493
gemm 18 114 114 30366
gemm 18 114 114 30372
gemm 48 96 114 42254
gemm 48 48 114 22488
gemm 48 96 114 42196
gemm 48 48 114 24368
gemm 18 114 114 30183
gemm 48 96 114 42049
gemm 18 114 114 30374
gemm 48 48 114 63041
gemm 48 96 114 73220
gemm 48 48 114 24785
gemm 18 114 114 30336
gemm 18 114 114 30252
gemm 48 96 114 42217
gemm 48 48 114 25163
gemm 48 96 114 44671
gemm 48 48 114 25424
gemm 18 114 114 36783
gemm 48 96 114 42572
gemm 18 114 114 34900
gemm 48 48 114 27004
gemm 48 96 114 43061
gemm 48 48 114 24273
gemm 18 114 114 30155
gemm 48 96 114 42168
gemm 18 114 114 30441
gemm 48 48 114 22545
gemm 48 96 114 44036
gemm 48 48 114 56642
gemm 18 114 114 31127
gemm 48 96 114 42406
gemm 48 48 114 22451
gemm 18 114 114 30685
gemm 48 96 114 44525
gemm 48 48 114 22475
gemm 18 114 114 30392
gemm 48 96 114 48407
gemm 48 48 114 25122
gemm 18 114 114 32629
gemm 48 96 114 45355
gemm 48 48 114 22584
gemm 18 114 114 30481
gemm 48 96 114 42056
gemm 48 48 114 22558
gemm 18 114 114 30330
gemm 48 96 114 52350
gemm 48 48 114 22611
gemm 18 114 114 35291
gemm 48 96 114 42785
gemm 48 48 114 22699
gemm 18 114 114 30897
gemm 48 96 114 42117
gemm 48 48 114 22477
gemm 18 114 114 30594
gemm 48 96 114 42373
gemm 48 48 114 22563
gemm 18 114 114 30945
gemm 48 96 114 42169
gemm 48 48 114 22412
gemm 18 114 114 30141
gemm 48 96 114 42190
gemm 48 48 114 22540
gemm 18 114 114 30425
gemm 48 96 114 52575
gemm 48 48 114 22692
gemm 18 114 114 30565
gemm 48 96 114 49367
gemm 48 48 114 34061
gemm 18 114 114 30653
gemm 48 96 114 42158
gemm 48 48 114 22462
gemm 18 114 114 30371
gemm 48 96 114 42183
gemm 18 114 114 30289
gemm 48 48 114 22504
gemm 48 96 114 42309
gemm 48 48 114 24224
gemm 18 114 114 29956
gemm 48 96 114 42178
gemm 18 114 114 30108
gemm 48 48 114 22488
gemm 48 96 114 42224
gemm 48 48 114 24484
gemm 18 114 114 29838
gemm 48 96 114 79444
gemm 48 48 114 22752
gemm 18 114 114 30906
gemm 48 96 114 43904
gemm 48 48 114 22430
gemm 18 114 114 30047
gemm 48 96 114 42188
gemm 48 48 114 22560
gemm 18 114 114 30387
gemm 48 96 114 44365
gemm 48 48 114 54403
gemm 18 114 114 33061
gemm 48 96 114 43776
gemm 48 48 114 22461
gemm 18 114 114 32261
gemm 48 96 114 70823
gemm 48 48 114 24645
gemm 18 114 114 31201
gemm 48 96 114 43505
gemm 48 48 114 22380
gemm 18 114 114 33062
gemm 48 96 114 43464
gemm 48 48 114 22496
gemm 18 114 114 32020
gemm 48 96 114 43497
gemm 48 48 114 22482
gemm 18 114 114 35645
gemm 48 96 114 42821
gemm 48 48 114 22392
gemm 18 114 114 31026
gemm 48 96 114 43401
gemm 48 48 114 22425
gemm 18 114 114 32756
gemm 48 96 114 43276
gemm 48 48 114 22368
gemm 18 114 114 31879
gemm 48 96 114 43069
gemm 48 48 114 22349
gemm 18 114 114 32715
gemm 48 96 114 75180
gemm 48 48 114 22726
gemm 18 114 114 32552
gemm 48 96 114 43021
gemm 48 48 114 22757
gemm 18 114 114 33066
gemm 48 96 114 43652
gemm 48 48 114 71223
gemm 18 114 114 32369
gemm 48 96 114 43332
gemm 48 48 114 22807
gemm 18 114 114 30305
gemm 48 96 114 42085
gemm 48 48 114 22387
gemm 18 114 114 30050
gemm 48 96 114 42230
gemm 48 48 114 22326
gemm 18 114 114 30233
gemm 48 96 114 42035
gemm 18 114 114 30656
gemm 48 48 114 24086
gemm 48 96 114 42298
gemm 48 48 114 22522
gemm 18 114 114 30784
gemm 48 96 114 55636
gemm 48 48 114 34777
gemm 18 114 114 78623
gemm 48 96 114 48901
gemm 18 114 114 35547
gemm 48 48 114 27437
gemm 48 96 114 54195
gemm 48 48 114 24043
gemm 18 114 114 38500
gemm 48 96 114 43379
gemm 18 114 114 35245
gemm 48 48 114 26901
gemm 48 96 114 50520
gemm 48 48 114 24327
gemm 18 114 114 37937
gemm 48 96 114 46479
gemm 18 114 114 37825
gemm 48 48 114 27133
gemm 48 96 114 55740
gemm 48 48 114 28347
gemm 18 114 114 30738
gemm 48 96 114 42449
gemm 18 114 114 30645
gemm 48 48 114 22568
gemm 48 96 114 45811
gemm 48 48 114 33258
gemm 18 114 114 30432
gemm 48 96 114 42282
gemm 48 48 114 22373
gemm 18 114 114 32348
gemm 48 96 114 44130
gemm 48 48 114 22485
gemm 18 114 114 29916
gemm 48 96 114 61493
gemm 48 48 114 22754
gemm 18 114 114 30783
gemm 48 96 114 44653
gemm 48 48 114 22550
gemm 18 114 114 30456
gemm 48 96 114 42259
gemm 48 48 114 22548
gemm 18 114 114 30680
gemm 48 96 114 42195
gemm 48 48 114 22580
gemm 18 114 114 30000
gemm 48 96 114 42204
gemm 48 48 114 22623
gemm 18 114 114 30327
gemm 48 96 114 43517
gemm 48 48 114 22516
gemm 18 114 114 29902
gemm 48 96 114 41977
gemm 48 48 114 22528
gemm 18 114 114 30190
gemm 48 96 114 49849
gemm 48 48 114 22522
gemm 18 114 114 34832
gemm 48 96 114 42570
gemm 48 48 114 22739
gemm 18 114 114 32692
gemm 48 96 114 42391
gemm 48 48 114 22506
gemm 18 114 114 30009
gemm 48 96 114 48107
gemm 48 48 114 22674
gemm 18 114 114 30735
gemm 48 96 114 43966
gemm 48 48 114 26591
gemm 18 114 114 30075
gemm 48 96 114 42147
gemm 48 48 114 22404
gemm 18 114 114 30232
gemm 48 96 114 42102
gemm 48 48 114 25981
gemm 18 114 114 30089
gemm 48 96 114 83209
gemm 48 48 114 22746
gemm 18 114 114 32772
gemm 48 96 114 42861
gemm 48 48 114 22837
gemm 18 114 114 33360
gemm 48 96 114 43251
gemm 48 48 114 74068
gemm 18 114 114 33003
gemm 48 96 114 42962
gemm 48 48 114 22913
gemm 18 114 114 32581
gemm 48 96 114 43344
gemm 48 48 114 22487
gemm 18 114 114 32155
gemm 48 96 114 48435
gemm 48 48 114 23296
gemm 18 114 114 33109
gemm 48 96 114 82180
gemm 48 48 114 22877
gemm 18 114 114 32507
gemm 48 96 114 42918
gemm 48 48 114 22814
gemm 18 114 114 30141
gemm 48 96 114 47507
gemm 48 48 114 22850
gemm 18 114 114 30437
gemm 48 96 114 42248
gemm 48 48 114 26633
gemm 18 114 114 33278
gemm 48 96 114 43910
gemm 48 48 114 22329
gemm 18 114 114 31923
gemm 48 96 114 42713
gemm 48 48 114 22800
gemm 18 114 114 31710
gemm 48 96 114 43266
gemm 48 48 114 22337
gemm 18 114 114 63658
gemm 48 96 114 43224
gemm 48 48 114 22586
gemm 18 114 114 33182
gemm 48 96 114 43763
gemm 48 48 114 22504
gemm 18 114 114 32214
gemm 48 96 114 46120
gemm 48 48 114 22491
gemm 18 114 114 32020
gemm 48 96 114 49591
gemm 48 48 114 22763
gemm 18 114 114 32258
gemm 48 96 114 42922
gemm 48 48 114 22301
gemm 18 114 114 32489
gemm 48 96 114 43420
gemm 48 48 114 22496
gemm 18 114 114 32145
gemm 48 96 114 42747
gemm 48 48 114 22409
gemm 18 114 114 33427
gemm 48 96 114 43817
gemm 48 48 114 22441
gemm 18 114 114 32375
gemm 48 96 114 43140
gemm 48 48 114 22418
gemm 18 114 114 37931
gemm 48 96 114 61217
gemm 48 48 114 23038
gemm 18 114 114 34517
gemm 48 96 114 44765
gemm 48 48 114 22897
gemm 18 114 114 30023
gemm 48 96 114 42043
gemm 48 48 114 22395
gemm 18 114 114 30172
gemm 48 96 114 49949
gemm 48 48 114 22503
gemm 18 114 114 30782
gemm 48 96 114 42441
gemm 48 48 114 22605
gemm 18 114 114 32748
gemm 48 96 114 42199
gemm 48 48 114 25414
gemm 18 114 114 74558
gemm 48 96 114 43090
gemm 48 48 114 22583
gemm 18 114 114 32531
gemm 48 96 114 43039
gemm 48 48 114 22788
gemm 18 114 114 30067
gemm 48 96 114 42091
gemm 48 48 114 22431
gemm 18 114 114 30042
gemm 48 96 114 42044
gemm 48 48 114 30863
gemm 18 114 114 31968
gemm 48 96 114 48013
gemm 18 114 114 36621
gemm 48 48 114 23138
gemm 48 96 114 43931
gemm 48 48 114 24434
gemm 18 114 114 29995
gemm 48 96 114 46641
gemm 48 48 114 27107
gemm 18 114 114 44015
gemm 48 96 114 44235
gemm 48 48 114 22588
gemm 18 114 114 30521
gemm 48 96 114 49597
gemm 48 48 114 22903
gemm 18 114 114 30959
gemm 48 96 114 43472
gemm 48 48 114 27202
gemm 18 114 114 30033
gemm 48 96 114 42025
gemm 48 48 114 26560
gemm 18 114 114 32383
gemm 48 96 114 46262
gemm 48 48 114 23008
gemm 18 114 114 33022
gemm 48 96 114 48050
gemm 48 48 114 26564
gemm 18 114 114 39815
gemm 48 96 114 46071
gemm 48 48 114 22691
gemm 18 114 114 33627
gemm 48 96 114 49199
gemm 48 48 114 26983
gemm 18 114 114 32952
gemm 48 96 114 50515
gemm 48 48 114 22649
gemm 18 114 114 37968
gemm 48 96 114 44011
gemm 48 48 114 22587
gemm 18 114 114 32589
gemm 48 96 114 42771
gemm 48 48 114 29848
gemm 18 114 114 37195
gemm 48 96 114 44728
gemm 48 48 114 22453
gemm 18 114 114 35973
gemm 48 96 114 47507
gemm 48 48 114 55224
gemm 18 114 114 31885
gemm 48 96 114 48210
gemm 48 48 114 22599
gemm 18 114 114 32593
gemm 48 96 114 46770
gemm 48 48 114 23083
gemm 18 114 114 33187
gemm 48 96 114 50835
gemm 48 48 114 23171
gemm 18 114 114 32120
gemm 48 96 114 46625
gemm 48 48 114 22620
gemm 18 114 114 44939
gemm 48 96 114 48548
gemm 48 48 114 22623
gemm 18 114 114 30243
gemm 48 96 114 51129
gemm 48 48 114 22754
gemm 18 114 114 30656
gemm 48 96 114 42336
gemm 48 48 114 22780
gemm 18 114 114 30505
gemm 48 96 114 41834
gemm 48 48 114 22437
gemm 18 114 114 30008
gemm 48 96 114 42034
gemm 48 48 114 22538
gemm 18 114 114 30198
gemm 48 96 114 41849
gemm 48 48 114 22359
gemm 18 114 114 31640
gemm 48 96 114 43290
gemm 48 48 114 22702
gemm 18 114 114 35398
gemm 48 96 114 49836
gemm 48 48 114 22613
gemm 18 114 114 30177
gemm 48 96 114 78065
gemm 48 48 114 22879
gemm 18 114 114 30160
gemm 48 96 114 41825
gemm 48 48 114 22345
gemm 18 114 114 30270
gemm 48 96 114 42186
gemm 48 48 114 95708
gemm 18 114 114 32441
gemm 48 96 114 42675
gemm 48 48 114 22591
gemm 18 114 114 66089
gemm 48 96 114 43313
gemm 18 114 114 31459
gemm 48 96 114 42867
gemm 48 48 114 23166
gemm 48 48 114 22711
gemm 18 114 114 30455
gemm 18 114 114 30496
gemm 48 96 114 47547
gemm 48 48 114 22784
gemm 48 96 114 47948
gemm 48 48 114 71754
gemm 18 114 114 34905
gemm 18 114 114 30357
gemm 48 96 114 42333
gemm 48 96 114 42385
gemm 48 48 114 22517
gemm 48 48 114 23962
gemm 18 114 114 30180
gemm 18 114 114 30063
gemm 48 96 114 42236
gemm 48 96 114 42287
gemm 48 48 114 22458
gemm 48 48 114 60968
gemm 18 114 114 30455
gemm 18 114 114 30373
gemm 48 96 114 42249
gemm 48 96 114 42286
gemm 48 48 114 22599
gemm 48 48 114 22556
gemm 18 114 114 30318
gemm 18 114 114 30116
gemm 48 96 114 42286
gemm 48 96 114 42223
gemm 48 48 114 31634
gemm 48 48 114 22566
gemm 18 114 114 30066
gemm 18 114 114 32044
gemm 48 96 114 56891
gemm 48 48 114 22474
gemm 48 96 114 70310
gemm 48 48 114 24815
gemm 18 114 114 30414
gemm 18 114 114 30612
gemm 48 96 114 42448
gemm 48 48 114 22398
gemm 48 96 114 42359
gemm 48 48 114 23845
gemm 18 114 114 29843
gemm 48 96 114 42246
gemm 18 114 114 30161
gemm 48 48 114 22630
gemm 48 96 114 42413
gemm 48 48 114 23940
gemm 18 114 114 29937
gemm 48 96 114 42111
gemm 18 114 114 30213
gemm 48 48 114 22491
gemm 48 96 114 42401
gemm 48 48 114 23929
gemm 18 114 114 69491
gemm 48 96 114 42865
gemm 48 48 114 22786
gemm 18 114 114 30844
gemm 48 96 114 43975
gemm 48 48 114 22630
gemm 18 114 114 30058
gemm 48 96 114 42050
gemm 48 48 114 22524
gemm 18 114 114 30077
gemm 48 96 114 41984
gemm 48 48 114 22289
gemm 18 114 114 32261
gemm 18 114 114 34843
gemm 48 96 114 46076
gemm 48 48 114 23691
gemm 48 96 114 52006
gemm 48 48 114 23240
gemm 18 114 114 31424
gemm 48 96 114 42637
gemm 18 114 114 31882
gemm 48 48 114 22675
gemm 48 96 114 43277
gemm 48 48 114 24451
gemm 18 114 114 30162
gemm 48 96 114 42200
gemm 48 48 114 22419
gemm 18 114 114 31027
gemm 48 96 114 44645
gemm 48 48 114 22554
gemm 18 114 114 29935
gemm 48 96 114 42029
gemm 48 48 114 22610
gemm 18 114 114 30571
gemm 48 96 114 53518
gemm 48 48 114 22636
gemm 18 114 114 30886
gemm 48 96 114 42325
gemm 48 48 114 22636
gemm 18 114 114 171100
gemm 48 96 114 43901
gemm 48 48 114 59744
gemm 18 114 114 73965
gemm 48 96 114 44443
gemm 48 48 114 22541
gemm 18 114 114 30710
gemm 48 96 114 42145
gemm 48 48 114 22480
gemm 18 114 114 30203
gemm 48 96 114 44127
gemm 48 48 114 22515
gemm 18 114 114 30453
gemm 48 96 114 42207
gemm 18 114 114 68403
gemm 48 48 114 25779
gemm 48 96 114 45097
gemm 48 48 114 22757
gemm 18 114 114 30636
gemm 48 96 114 44832
gemm 18 114 114 30217
gemm 48 48 114 22613
gemm 48 96 114 42403
gemm 48 48 114 23993
gemm 18 114 114 30183
gemm 48 96 114 42092
gemm 18 114 114 30131
gemm 48 48 114 22472
gemm 48 96 114 42268
gemm 48 48 114 23824
gemm 18 114 114 30470
gemm 48 96 114 42143
gemm 18 114 114 29956
gemm 48 48 114 22623
gemm 48 96 114 79247
gemm 48 48 114 25340
gemm 18 114 114 30758
gemm 48 96 114 42323
gemm 18 114 114 30179
gemm 48 48 114 22646
gemm 48 96 114 42321
gemm 48 48 114 29047
gemm 18 114 114 30262
gemm 48 96 114 45654
gemm 18 114 114 33708
gemm 48 48 114 22992
gemm 48 96 114 46146
gemm 48 48 114 23811
gemm 18 114 114 35267
gemm 48 96 114 46430
gemm 18 114 114 35374
gemm 48 48 114 22648
gemm 48 96 114 76832
gemm 48 48 114 25200
gemm 18 114 114 30303
gemm 48 96 114 42335
gemm 18 114 114 30284
gemm 48 48 114 22527
gemm 48 96 114 42291
gemm 48 48 114 23801
gemm 18 114 114 29866
gemm 48 96 114 42243
gemm 18 114 114 30240
gemm 48 48 114 22501
gemm 48 96 114 44689
gemm 48 48 114 22458
gemm 18 114 114 29901
gemm 48 96 114 42228
gemm 18 114 114 30237
gemm 48 48 114 27871
gemm 48 96 114 50153
gemm 48 48 114 23756
gemm 18 114 114 30779
gemm 18 114 114 30613
gemm 48 96 114 42694
gemm 48 48 114 25356
gemm 48 96 114 44929
gemm 48 48 114 22468
gemm 18 114 114 30611
gemm 18 114 114 33077
gemm 48 96 114 44233
gemm 48 48 114 22474
gemm 48 96 114 42803
gemm 48 48 114 22448
gemm 18 114 114 29942
gemm 18 114 114 33151
gemm 48 96 114 42332
gemm 48 48 114 22396
gemm 48 96 114 50264
gemm 48 48 114 24654
gemm 18 114 114 30419
gemm 18 114 114 30618
gemm 48 96 114 42409
gemm 48 96 114 44602
gemm 48 48 114 24967
gemm 48 48 114 22598
gemm 18 114 114 30272
gemm 18 114 114 30284
gemm 48 96 114 43946
gemm 48 96 114 44126
gemm 48 48 114 22463
gemm 48 48 114 22513
gemm 18 114 114 30075
gemm 18 114 114 30584
gemm 48 96 114 42262
gemm 48 48 114 22459
gemm 48 96 114 42307
gemm 48 48 114 23901
gemm 18 114 114 72231
gemm 18 114 114 30577
gemm 48 96 114 43305
gemm 48 48 114 22586
gemm 48 96 114 42554
gemm 48 48 114 23890
gemm 18 114 114 29950
gemm 18 114 114 30049
gemm 48 96 114 42112
gemm 48 48 114 22490
gemm 48 96 114 42254
gemm 48 48 114 23838
gemm 18 114 114 29870
gemm 18 114 114 30150
gemm 48 96 114 42188
gemm 48 48 114 25196
gemm 48 96 114 44517
gemm 48 48 114 22420
gemm 18 114 114 29870
gemm 48 96 114 42250
gemm 18 114 114 30472
gemm 48 48 114 22425
gemm 48 96 114 72789
gemm 48 48 114 25343
gemm 18 114 114 33902
gemm 48 96 114 42403
gemm 18 114 114 30427
gemm 48 48 114 22652
gemm 48 96 114 42280
gemm 48 48 114 24120
gemm 18 114 114 30040
gemm 48 96 114 42167
gemm 48 48 114 22453
gemm 18 114 114 32367
gemm 18 114 114 46836
gemm 48 96 114 47416
gemm 48 48 114 23362
gemm 48 96 114 49361
gemm 48 48 114 23450
gemm 18 114 114 31606
gemm 18 114 114 31004
gemm 48 96 114 45109
gemm 48 48 114 22551
gemm 48 96 114 43041
gemm 48 48 114 25939
gemm 18 114 114 30522
gemm 18 114 114 30620
gemm 48 96 114 42347
gemm 48 48 114 22394
gemm 48 96 114 42241
gemm 48 48 114 23991
gemm 18 114 114 30454
gemm 18 114 114 29911
gemm 48 96 114 50621
gemm 48 48 114 22429
gemm 48 96 114 42130
gemm 48 48 114 23842
gemm 18 114 114 31165
gemm 18 114 114 31252
gemm 48 96 114 52508
gemm 48 96 114 42549
gemm 48 48 114 31033
gemm 48 48 114 22668
gemm 18 114 114 32643
gemm 18 114 114 32830
gemm 48 96 114 47867
gemm 48 48 114 27163
gemm 48 96 114 49433
gemm 48 48 114 46515
gemm 18 114 114 30086
gemm 48 96 114 42291
gemm 48 48 114 28225
gemm 18 114 114 37065
gemm 48 96 114 47384
gemm 48 48 114 54844
gemm 18 114 114 30271
gemm 48 96 114 42214
gemm 48 48 114 27527
gemm 18 114 114 31144
gemm 48 96 114 48934
gemm 48 48 114 22699
gemm 18 114 114 34127
gemm 48 96 114 46990
gemm 48 48 114 22686
gemm 18 114 114 30613
gemm 48 96 114 50600
gemm 48 48 114 22781
gemm 18 114 114 30040
gemm 48 96 114 51101
gemm 48 48 114 22655
gemm 18 114 114 56570
gemm 48 96 114 85844
gemm 48 48 114 33958
gemm 18 114 114 32283
gemm 48 96 114 47098
gemm 48 48 114 27467
gemm 18 114 114 30541
gemm 48 96 114 49981
gemm 18 114 114 30158
gemm 48 48 114 22843
gemm 48 96 114 42398
gemm 48 48 114 22418
gemm 18 114 114 30184
gemm 48 96 114 46425
gemm 18 114 114 38468
gemm 48 48 114 26804
gemm 48 96 114 42790
gemm 48 48 114 23985
gemm 18 114 114 30237
gemm 48 96 114 80596
gemm 18 114 114 31165
gemm 48 48 114 22980
gemm 48 96 114 50606
gemm 48 48 114 24623
gemm 18 114 114 34335
gemm 48 96 114 49881
gemm 18 114 114 30133
gemm 48 48 114 22760
gemm 48 96 114 48564
gemm 48 48 114 26301
gemm 18 114 114 30494
gemm 48 96 114 42146
gemm 48 48 114 22479
gemm 18 114 114 30224
gemm 48 96 114 43689
gemm 48 48 114 22515
gemm 18 114 114 30261
gemm 48 96 114 42186
gemm 48 48 114 54826
gemm 18 114 114 69139
gemm 48 96 114 42848
gemm 48 48 114 22560
gemm 18 114 114 30726
gemm 48 96 114 47984
gemm 48 48 114 22698
gemm 18 114 114 30352
gemm 48 96 114 87853
gemm 48 48 114 22936
gemm 18 114 114 30511
gemm 48 96 114 42193
gemm 48 48 114 22511
gemm 18 114 114 30254
gemm 48 96 114 42061
gemm 48 48 114 22527
gemm 18 114 114 35712
gemm 48 96 114 46675
gemm 18 114 114 30473
gemm 48 48 114 22723
gemm 48 96 114 44125
gemm 48 48 114 22736
gemm 18 114 114 34887
gemm 18 114 114 30379
gemm 48 96 114 42550
gemm 48 48 114 22565
gemm 48 96 114 42412
gemm 48 48 114 23989
gemm 18 114 114 30187
gemm 18 114 114 29861
gemm 48 96 114 42229
gemm 48 48 114 22381
gemm 48 96 114 42245
gemm 48 48 114 23872
gemm 18 114 114 37738
gemm 18 114 114 30098
gemm 48 96 114 46485
gemm 48 48 114 22581
gemm 48 96 114 48067
gemm 48 48 114 24923
gemm 18 114 114 30511
gemm 18 114 114 32462
gemm 48 96 114 44394
gemm 48 48 114 22487
gemm 48 96 114 42833
gemm 48 48 114 32199
gemm 18 114 114 30308
gemm 48 96 114 42235
gemm 18 114 114 30289
gemm 48 48 114 22506
gemm 48 96 114 42349
gemm 48 48 114 24118
gemm 18 114 114 30052
gemm 48 96 114 42208
gemm 18 114 114 30043
gemm 48 48 114 22505
gemm 48 96 114 42315
gemm 48 48 114 24151
gemm 18 114 114 30465
gemm 18 114 114 38361
gemm 48 96 114 44660
gemm 48 96 114 44500
gemm 48 48 114 22582
gemm 48 48 114 22924
gemm 18 114 114 30335
gemm 18 114 114 30706
gemm 48 96 114 42375
gemm 48 96 114 42304
gemm 48 48 114 22524
gemm 48 48 114 22489
gemm 18 114 114 30228
gemm 48 96 114 46292
gemm 48 48 114 22485
gemm 18 114 114 32758
gemm 18 114 114 34507
gemm 48 96 114 46492
gemm 48 48 114 23220
gemm 48 96 114 45146
gemm 48 48 114 22848
gemm 18 114 114 30293
gemm 18 114 114 31210
gemm 48 96 114 42197
gemm 48 48 114 22508
gemm 48 96 114 42430
gemm 48 48 114 24057
gemm 18 114 114 29943
gemm 18 114 114 30612
gemm 48 96 114 42244
gemm 48 48 114 22328
gemm 48 96 114 49860
gemm 48 48 114 27870
gemm 18 114 114 36227
gemm 48 96 114 79448
gemm 48 48 114 27192
gemm 18 114 114 37144
gemm 48 96 114 44529
gemm 48 48 114 22710
gemm 18 114 114 30017
gemm 48 96 114 85772
gemm 48 48 114 23650
gemm 18 114 114 31186
gemm 48 96 114 42270
gemm 48 48 114 22650
gemm 18 114 114 29946
gemm 48 96 114 42147
gemm 48 48 114 22481
gemm 18 114 114 30296
gemm 48 96 114 41994
gemm 48 48 114 22445
gemm 18 114 114 29855
gemm 48 96 114 42145
gemm 48 48 114 61217
gemm 18 114 114 31409
gemm 48 96 114 42357
gemm 48 48 114 22558
gemm 18 114 114 30160
gemm 48 96 114 42193
gemm 48 48 114 22576
gemm 18 114 114 30175
gemm 48 96 114 42022
gemm 48 48 114 22449
gemm 18 114 114 29935
gemm 48 96 114 42074
gemm 48 48 114 22558
gemm 18 114 114 30170
gemm 48 96 114 42033
gemm 48 48 114 22468
gemm 18 114 114 29898
gemm 48 96 114 58014
gemm 48 48 114 22686
gemm 18 114 114 30428
gemm 48 96 114 42165
gemm 48 48 114 22462
gemm 18 114 114 30306
gemm 48 96 114 42208
gemm 48 48 114 22551
gemm 18 114 114 30618
gemm 48 96 114 58933
gemm 48 48 114 24445
gemm 18 114 114 31777
gemm 48 96 114 42600
gemm 48 48 114 22471
gemm 18 114 114 32846
gemm 48 96 114 43245
gemm 48 48 114 22450
gemm 18 114 114 31814
gemm 48 96 114 42787
gemm 48 48 114 22410
gemm 18 114 114 39439
gemm 48 96 114 45413
gemm 48 48 114 22344
gemm 18 114 114 72734
gemm 48 96 114 44419
gemm 48 48 114 22634
gemm 18 114 114 32443
gemm 48 96 114 42769
gemm 48 48 114 22355
gemm 18 114 114 31911
gemm 48 96 114 42945
gemm 48 48 114 22396
gemm 18 114 114 30582
gemm 48 96 114 47077
gemm 18 114 114 36376
gemm 48 48 114 23645
gemm 48 96 114 50083
gemm 48 48 114 22701
gemm 18 114 114 30122
gemm 48 96 114 42205
gemm 18 114 114 30240
gemm 48 96 114 45564
gemm 48 48 114 22560
gemm 48 48 114 22424
gemm 18 114 114 32003
gemm 18 114 114 32728
gemm 48 96 114 88388
gemm 48 48 114 23206
gemm 48 96 114 87991
gemm 48 48 114 25399
gemm 18 114 114 30045
gemm 48 96 114 42328
gemm 18 114 114 30526
gemm 48 48 114 22553
gemm 48 96 114 42235
gemm 48 48 114 24577
gemm 18 114 114 29846
gemm 48 96 114 78984
gemm 18 114 114 31040
gemm 48 48 114 22992
gemm 48 96 114 42412
gemm 48 48 114 24122
gemm 18 114 114 29848
gemm 48 96 114 42254
gemm 18 114 114 30145
gemm 48 48 114 22499
gemm 48 96 114 42220
gemm 48 48 114 23940
gemm 18 114 114 29912
gemm 48 96 114 42315
gemm 18 114 114 30327
gemm 48 48 114 22552
gemm 48 96 114 44416
gemm 48 48 114 22488
gemm 18 114 114 30006
gemm 48 96 114 42205
gemm 48 48 114 22508
gemm 18 114 114 30468
gemm 48 96 114 42107
gemm 48 48 114 22410
gemm 18 114 114 30334
gemm 48 96 114 42377
gemm 48 48 114 22452
gemm 18 114 114 30635
gemm 48 96 114 42120
gemm 48 48 114 22475
gemm 18 114 114 29917
gemm 48 96 114 42367
gemm 18 114 114 30292
gemm 48 48 114 22574
gemm 48 96 114 42298
gemm 48 48 114 23950
gemm 18 114 114 29862
gemm 48 96 114 42232
gemm 18 114 114 30295
gemm 48 48 114 22593
gemm 48 96 114 48205
gemm 48 48 114 31578
gemm 18 114 114 31167
gemm 48 96 114 42638
gemm 48 48 114 22724
gemm 18 114 114 31285
gemm 48 96 114 42190
gemm 48 48 114 22537
gemm 18 114 114 29839
gemm 48 96 114 42024
gemm 48 48 114 22472
gemm 18 114 114 30402
gemm 48 96 114 42160
gemm 48 48 114 22331
gemm 18 114 114 31661
gemm 48 96 114 42504
gemm 48 48 114 22397
gemm 18 114 114 38538
gemm 48 96 114 46074
gemm 48 48 114 23755
gemm 18 114 114 33802
gemm 48 96 114 47164
gemm 48 48 114 23562
gemm 18 114 114 30128
gemm 48 96 114 42017
gemm 48 48 114 22479
gemm 18 114 114 39637
gemm 48 96 114 51196
gemm 48 48 114 32465
gemm 18 114 114 31900
gemm 48 96 114 44025
gemm 48 48 114 22371
gemm 18 114 114 49152
gemm 18 114 114 29981
gemm 48 96 114 101122
gemm 48 96 114 80085
gemm 48 48 114 22756
gemm 48 48 114 63582
gemm 18 114 114 29993
gemm 48 96 114 42189
gemm 48 48 114 22370
gemm 18 114 114 72077
gemm 48 96 114 44683
gemm 48 48 114 22751
gemm 18 114 114 32545
gemm 48 96 114 43751
gemm 48 48 114 22408
gemm 18 114 114 32283
gemm 48 96 114 42859
gemm 48 48 114 22253
gemm 18 114 114 31296
gemm 48 96 114 43273
gemm 48 48 114 22345
gemm 18 114 114 31896
gemm 48 96 114 78853
gemm 48 48 114 22568
gemm 18 114 114 32272
gemm 48 96 114 43613
gemm 48 48 114 27031
gemm 18 114 114 36297
gemm 48 96 114 43417
gemm 48 48 114 36874
gemm 18 114 114 32040
gemm 48 96 114 43382
gemm 48 48 114 22536
gemm 18 114 114 30632
gemm 48 96 114 42282
gemm 48 48 114 22396
gemm 18 114 114 29899
gemm 48 96 114 42177
gemm 48 48 114 22279
gemm 18 114 114 30136
gemm 48 96 114 42052
gemm 48 48 114 61169
gemm 18 114 114 30845
gemm 48 96 114 42288
gemm 48 48 114 22640
gemm 18 114 114 30464
gemm 48 96 114 42178
gemm 48 48 114 25541
gemm 18 114 114 29976
gemm 48 96 114 87145
gemm 48 48 114 22815
gemm 18 114 114 31591
gemm 18 114 114 30115
gemm 48 96 114 42127
gemm 48 96 114 70867
gemm 48 48 114 22503
gemm 48 48 114 23023
gemm 18 114 114 29991
gemm 18 114 114 59948
gemm 48 96 114 81723
gemm 48 48 114 22727
gemm 48 96 114 43117
gemm 48 48 114 24178
gemm 18 114 114 30656
gemm 18 114 114 30525
gemm 48 96 114 42353
gemm 48 48 114 22543
gemm 48 96 114 42397
gemm 48 48 114 23865
gemm 18 114 114 29929
gemm 48 96 114 42196
gemm 18 114 114 30436
gemm 48 48 114 22517
gemm 48 96 114 42182
gemm 48 48 114 23994
gemm 18 114 114 29814
gemm 48 96 114 42116
gemm 18 114 114 30322
gemm 48 48 114 22393
gemm 48 96 114 42265
gemm 48 48 114 24051
gemm 18 114 114 30519
gemm 48 96 114 42318
gemm 48 48 114 22451
gemm 18 114 114 30877
gemm 48 96 114 44616
gemm 48 48 114 22699
gemm 18 114 114 29945
gemm 48 96 114 42090
gemm 48 48 114 22652
gemm 18 114 114 38032
gemm 48 96 114 42150
gemm 48 48 114 25246
gemm 18 114 114 29842
gemm 48 96 114 42066
gemm 48 48 114 22519
gemm 18 114 114 30446
gemm 48 96 114 45144
gemm 48 48 114 22890
gemm 18 114 114 70529
gemm 48 96 114 45775
gemm 48 48 114 22632
gemm 18 114 114 46674
gemm 48 96 114 42785
gemm 48 48 114 22860
gemm 18 114 114 30045
gemm 48 96 114 42178
gemm 48 48 114 22524
gemm 18 114 114 39069
gemm 48 96 114 42246
gemm 18 114 114 30094
gemm 48 48 114 22545
gemm 48 96 114 42195
gemm 48 48 114 22424
gemm 18 114 114 30247
gemm 48 96 114 42285
gemm 18 114 114 29986
gemm 48 48 114 22766
gemm 48 96 114 42448
gemm 48 48 114 24063
gemm 18 114 114 30863
gemm 48 96 114 42442
gemm 18 114 114 30525
gemm 48 48 114 22563
gemm 48 96 114 42379
gemm 48 48 114 24055
gemm 18 114 114 30747
gemm 18 114 114 30301
gemm 48 96 114 48490
gemm 48 48 114 24648
gemm 48 96 114 44354
gemm 48 48 114 22413
gemm 18 114 114 30201
gemm 18 114 114 29927
gemm 48 96 114 42153
gemm 48 48 114 22426
gemm 48 96 114 42419
gemm 48 48 114 23846
gemm 18 114 114 30874
gemm 48 96 114 42288
gemm 48 48 114 22630
gemm 18 114 114 45203
gemm 48 96 114 51961
gemm 48 48 114 22875
gemm 18 114 114 33310
gemm 48 96 114 43430
gemm 48 48 114 22475
gemm 18 114 114 34906
gemm 48 96 114 43539
gemm 48 48 114 22353
gemm 18 114 114 31968
gemm 48 96 114 42606
gemm 48 48 114 22390
gemm 18 114 114 33543
gemm 18 114 114 34382
gemm 48 96 114 45140
gemm 48 48 114 24147
gemm 48 96 114 55321
gemm 48 48 114 25707
gemm 18 114 114 30072
gemm 18 114 114 31124
gemm 48 96 114 42216
gemm 48 48 114 25582
gemm 48 96 114 45490
gemm 48 48 114 22530
gemm 18 114 114 68216
gemm 48 96 114 42833
gemm 18 114 114 31946
gemm 48 48 114 22717
gemm 48 96 114 43005
gemm 48 48 114 24184
gemm 18 114 114 29839
gemm 48 96 114 42162
gemm 18 114 114 30451
gemm 48 48 114 22514
gemm 48 96 114 42107
gemm 48 48 114 29886
gemm 18 114 114 34132
gemm 48 96 114 42444
gemm 48 48 114 22461
gemm 18 114 114 30785
gemm 48 96 114 44605
gemm 48 48 114 22753
gemm 18 114 114 29911
gemm 48 96 114 42221
gemm 48 48 114 22558
gemm 18 114 114 30342
gemm 48 96 114 80863
gemm 48 48 114 22798
gemm 18 114 114 31226
gemm 48 96 114 42324
gemm 18 114 114 30392
gemm 48 48 114 22676
gemm 48 96 114 42410
gemm 48 48 114 22416
gemm 18 114 114 30562
gemm 48 96 114 42170
gemm 18 114 114 30588
gemm 48 48 114 22585
gemm 48 96 114 42323
gemm 48 48 114 24069
gemm 18 114 114 29819
gemm 48 96 114 42269
gemm 18 114 114 30321
gemm 48 48 114 22508
gemm 48 96 114 42347
gemm 48 48 114 23960
gemm 18 114 114 30369
gemm 48 96 114 42314
gemm 48 48 114 22614
gemm 18 114 114 31021
gemm 48 96 114 44130
gemm 48 48 114 22684
gemm 18 114 114 30574
gemm 48 96 114 42321
gemm 48 48 114 22460
gemm 18 114 114 30859
gemm 48 96 114 42247
gemm 48 48 114 22425
gemm 18 114 114 30024
gemm 48 96 114 41984
gemm 48 48 114 22334
gemm 18 114 114 30309
gemm 48 96 114 42229
gemm 48 48 114 22392
gemm 18 114 114 31558
gemm 48 96 114 42418
gemm 48 48 114 26885
gemm 18 114 114 30884
gemm 48 96 114 42339
gemm 48 48 114 22450
gemm 18 114 114 29843
gemm 48 96 114 42028
gemm 48 48 114 22489
gemm 18 114 114 30301
gemm 48 96 114 42201
gemm 48 48 114 30114
gemm 18 114 114 29781
gemm 48 96 114 42041
gemm 48 48 114 22368
gemm 18 114 114 30851
gemm 48 96 114 44310
gemm 48 48 114 22501
gemm 18 114 114 42853
gemm 48 96 114 99420
gemm 48 48 114 38036
gemm 18 114 114 30996
gemm 48 96 114 44220
gemm 48 48 114 22476
gemm 18 114 114 48884
gemm 18 114 114 30498
gemm 48 96 114 42170
gemm 48 96 114 69146
gemm 48 48 114 22649
gemm 48 48 114 37092
gemm 18 114 114 60096
gemm 18 114 114 40645
gemm 48 96 114 43030
gemm 48 48 114 22666
gemm 48 96 114 62921
gemm 48 48 114 38496
gemm 18 114 114 31054
gemm 48 96 114 42411
gemm 48 48 114 26457
gemm 18 114 114 47291
gemm 48 96 114 76381
gemm 48 48 114 35478
gemm 18 114 114 32005
gemm 48 96 114 43415
gemm 48 48 114 22683
gemm 18 114 114 30119
gemm 48 96 114 41792
gemm 48 48 114 31569
gemm 18 114 114 30258
gemm 48 96 114 42031
gemm 48 48 114 22370
gemm 18 114 114 30428
gemm 18 114 114 30535
gemm 48 96 114 42043
gemm 48 96 114 42289
gemm 48 48 114 24848
gemm 48 48 114 57245
gemm 18 114 114 30398
gemm 18 114 114 30288
gemm 48 96 114 42290
gemm 48 96 114 42027
gemm 48 48 114 22524
gemm 48 48 114 22446
gemm 18 114 114 35227
gemm 18 114 114 35972
gemm 48 96 114 42636
gemm 48 96 114 50000
gemm 48 48 114 26514
gemm 48 48 114 24281
gemm 18 114 114 30551
gemm 18 114 114 33880
gemm 48 96 114 42477
gemm 48 48 114 22523
gemm 48 96 114 47853
gemm 48 48 114 24890
gemm 18 114 114 30603
gemm 18 114 114 30015
gemm 48 96 114 49339
gemm 48 48 114 22568
gemm 48 96 114 46679
gemm 48 48 114 23957
gemm 18 114 114 30399
gemm 18 114 114 34198
gemm 48 96 114 48605
gemm 48 48 114 22543
gemm 48 96 114 42174
gemm 48 48 114 23767
gemm 18 114 114 30911
gemm 18 114 114 32424
gemm 48 96 114 44475
gemm 48 48 114 22567
gemm 48 96 114 46500
gemm 48 48 114 22879
gemm 18 114 114 30268
gemm 48 96 114 42155
gemm 48 48 114 22514
gemm 18 114 114 34504
gemm 48 96 114 49344
gemm 48 48 114 23225
gemm 18 114 114 35538
gemm 48 96 114 46723
gemm 48 48 114 23275
gemm 18 114 114 30106
gemm 48 96 114 42161
gemm 48 48 114 22435
gemm 18 114 114 31091
gemm 48 96 114 42289
gemm 48 48 114 22323
gemm 18 114 114 32070
gemm 48 96 114 42476
gemm 48 48 114 22401
gemm 18 114 114 32285
gemm 48 96 114 42917
gemm 48 48 114 61991
gemm 18 114 114 32639
gemm 48 96 114 42814
gemm 48 48 114 22428
gemm 18 114 114 30359
gemm 48 96 114 41926
gemm 48 48 114 22239
gemm 18 114 114 33271
gemm 48 96 114 43749
gemm 48 48 114 22603
gemm 18 114 114 32835
gemm 48 96 114 43003
gemm 48 48 114 22273
gemm 18 114 114 29934
gemm 48 96 114 42128
gemm 48 48 114 22404
gemm 18 114 114 32444
gemm 48 96 114 42697
gemm 48 48 114 22279
gemm 18 114 114 74223
gemm 48 96 114 42869
gemm 48 48 114 22528
gemm 18 114 114 30634
gemm 48 96 114 46232
gemm 48 48 114 22318
gemm 18 114 114 30068
gemm 48 96 114 50861
gemm 48 48 114 33037
gemm 18 114 114 31829
gemm 48 96 114 50639
gemm 48 48 114 22350
gemm 18 114 114 32912
gemm 48 96 114 43379
gemm 48 48 114 22416
gemm 18 114 114 31948
gemm 48 96 114 42814
gemm 48 48 114 22317
gemm 18 114 114 30037
gemm 48 96 114 42204
gemm 48 48 114 60566
gemm 18 114 114 30632
gemm 48 96 114 42132
gemm 48 48 114 22371
gemm 18 114 114 30462
gemm 48 96 114 42151
gemm 48 48 114 22431
gemm 18 114 114 39301
gemm 48 96 114 42334
gemm 48 48 114 22577
gemm 18 114 114 31306
gemm 48 96 114 48967
gemm 48 48 114 22901
gemm 18 114 114 30492
gemm 48 96 114 47015
gemm 48 48 114 22481
gemm 18 114 114 30158
gemm 48 96 114 46283
gemm 48 48 114 22600
gemm 18 114 114 62998
gemm 48 96 114 42480
gemm 48 48 114 22530
gemm 18 114 114 30350
gemm 48 96 114 42217
gemm 48 48 114 22499
gemm 18 114 114 30243
gemm 48 96 114 42042
gemm 48 48 114 22430
gemm 18 114 114 35132
gemm 48 96 114 46396
gemm 48 48 114 22549
gemm 18 114 114 30395
gemm 48 96 114 42313
gemm 48 48 114 22402
gemm 18 114 114 29863
gemm 48 96 114 42145
gemm 48 48 114 22420
gemm 18 114 114 34016
gemm 48 96 114 61990
gemm 48 48 114 53638
gemm 18 114 114 68909
gemm 48 96 114 42622
gemm 48 48 114 22706
gemm 18 114 114 30600
gemm 48 96 114 42110
gemm 48 48 114 22630
gemm 18 114 114 30048
gemm 48 96 114 42180
gemm 48 48 114 69223
gemm 18 114 114 30655
gemm 48 96 114 42342
gemm 48 48 114 22491
gemm 18 114 114 30173
gemm 48 96 114 42248
gemm 48 48 114 22547
gemm 18 114 114 43328
gemm 18 114 114 30035
gemm 48 96 114 42702
gemm 48 48 114 22574
gemm 48 96 114 42470
gemm 48 48 114 23911
gemm 18 114 114 30466
gemm 18 114 114 45748
gemm 48 96 114 42416
gemm 48 96 114 44052
gemm 48 48 114 22540
gemm 48 48 114 22765
gemm 18 114 114 29818
gemm 18 114 114 30500
gemm 48 96 114 42180
gemm 48 48 114 22381
gemm 48 96 114 42388
gemm 48 48 114 24164
gemm 18 114 114 29945
gemm 48 96 114 42272
gemm 18 114 114 30306
gemm 48 48 114 22543
gemm 48 96 114 42369
gemm 48 48 114 24056
gemm 18 114 114 30408
gemm 48 96 114 42453
gemm 18 114 114 30979
gemm 48 48 114 22537
gemm 48 96 114 42451
gemm 48 48 114 24101
gemm 18 114 114 29923
gemm 48 96 114 42236
gemm 18 114 114 30323
gemm 48 48 114 22500
gemm 48 96 114 42305
gemm 48 48 114 31739
gemm 18 114 114 29883
gemm 48 96 114 42064
gemm 48 48 114 28863
gemm 18 114 114 32336
gemm 48 96 114 42815
gemm 48 48 114 22850
gemm 18 114 114 29885
gemm 48 96 114 79714
gemm 18 114 114 65457
gemm 48 48 114 23224
gemm 48 96 114 42526
gemm 48 48 114 22583
gemm 18 114 114 30000
gemm 48 96 114 42406
gemm 48 48 114 25904
gemm 18 114 114 30440
gemm 48 96 114 53338
gemm 48 48 114 23381
gemm 18 114 114 31456
gemm 48 96 114 43033
gemm 48 48 114 22508
gemm 18 114 114 34028
gemm 48 96 114 44779
gemm 18 114 114 33304
gemm 48 48 114 23924
gemm 48 96 114 44785
gemm 48 48 114 25004
gemm 18 114 114 30180
gemm 48 96 114 42272
gemm 18 114 114 31311
gemm 48 48 114 22464
gemm 48 96 114 42744
gemm 48 48 114 24231
gemm 18 114 114 31667
gemm 48 96 114 43723
gemm 48 48 114 22697
gemm 18 114 114 36728
gemm 48 96 114 42479
gemm 48 48 114 22552
gemm 18 114 114 31247
gemm 48 96 114 42381
gemm 48 48 114 22687
gemm 18 114 114 37517
gemm 48 96 114 42320
gemm 48 48 114 22480
gemm 18 114 114 29842
gemm 48 96 114 42045
gemm 48 48 114 22495
gemm 18 114 114 30350
gemm 48 96 114 48065
gemm 48 48 114 22626
gemm 18 114 114 67526
gemm 48 96 114 42563
gemm 48 48 114 22779
gemm 18 114 114 31481
gemm 48 96 114 42401
gemm 48 48 114 22829
gemm 18 114 114 29969
gemm 48 96 114 42125
gemm 48 48 114 22532
gemm 18 114 114 30567
gemm 48 96 114 42142
gemm 48 48 114 24473
gemm 18 114 114 30009
gemm 48 96 114 42099
gemm 48 48 114 22386
gemm 18 114 114 32201
gemm 48 96 114 43057
gemm 48 48 114 22452
gemm 18 114 114 29997
gemm 48 96 114 42024
gemm 48 48 114 22374
gemm 18 114 114 30162
gemm 48 96 114 76207
gemm 48 48 114 22926
gemm 18 114 114 30239
gemm 48 96 114 42186
gemm 48 48 114 22461
gemm 18 114 114 30368
gemm 48 96 114 42193
gemm 48 48 114 22396
gemm 18 114 114 29839
gemm 48 96 114 41953
gemm 48 48 114 22381
gemm 18 114 114 30347
gemm 48 96 114 42185
gemm 48 48 114 22320
gemm 18 114 114 31581
gemm 48 96 114 42667
gemm 48 48 114 28423
gemm 18 114 114 32350
gemm 48 96 114 43011
gemm 48 48 114 22416
gemm 18 114 114 69700
gemm 48 96 114 43888
gemm 48 48 114 22543
gemm 18 114 114 32481
gemm 48 96 114 43264
gemm 18 114 114 30006
gemm 48 48 114 107617
gemm 48 96 114 119376
gemm 48 48 114 72301
gemm 18 114 114 30597
gemm 48 96 114 42338
gemm 48 48 114 22505
gemm 18 114 114 31008
gemm 48 96 114 46587
gemm 18 114 114 82325
gemm 48 48 114 47665
gemm 48 96 114 120030
gemm 48 48 114 67311
gemm 18 114 114 32247
gemm 48 96 114 42674
gemm 48 48 114 22535
gemm 18 114 114 30719
gemm 18 114 114 42767
gemm 48 96 114 43295
gemm 48 96 114 43748
gemm 48 48 114 22766
gemm 48 48 114 56516
gemm 18 114 114 30400
gemm 18 114 114 30319
gemm 48 96 114 42207
gemm 48 96 114 80625
gemm 48 48 114 24623
gemm 48 48 114 59485
gemm 18 114 114 30198
gemm 18 114 114 30748
gemm 48 96 114 42177
gemm 48 48 114 22392
gemm 48 96 114 42231
gemm 48 48 114 24141
gemm 18 114 114 29816
gemm 18 114 114 30301
gemm 48 96 114 42227
gemm 48 48 114 22425
gemm 48 96 114 42278
gemm 48 48 114 24058
gemm 18 114 114 29891
gemm 48 96 114 58461
gemm 18 114 114 34368
gemm 48 48 114 22678
gemm 48 96 114 42300
gemm 48 48 114 24044
gemm 18 114 114 30216
gemm 48 96 114 42190
gemm 48 48 114 22566
gemm 18 114 114 30957
gemm 48 96 114 44066
gemm 48 48 114 22731
gemm 18 114 114 29898
gemm 48 96 114 42083
gemm 48 48 114 22632
gemm 18 114 114 38497
gemm 48 96 114 42376
gemm 48 48 114 22378
gemm 18 114 114 29887
gemm 48 96 114 42128
gemm 48 48 114 22365
gemm 18 114 114 30264
gemm 48 96 114 42197
gemm 48 48 114 22491
gemm 18 114 114 29890
gemm 48 96 114 91737
gemm 48 48 114 22748
gemm 18 114 114 32070
gemm 48 96 114 42565
gemm 48 48 114 22519
gemm 18 114 114 31191
gemm 48 96 114 42708
gemm 48 48 114 22437
gemm 18 114 114 45853
gemm 48 96 114 42818
gemm 48 48 114 22800
gemm 18 114 114 30185
gemm 48 96 114 42222
gemm 48 48 114 22481
gemm 18 114 114 30422
gemm 48 96 114 42212
gemm 18 114 114 30046
gemm 48 48 114 22514
gemm 48 96 114 42244
gemm 48 48 114 22438
gemm 18 114 114 30840
gemm 48 96 114 42316
gemm 18 114 114 30424
gemm 48 48 114 22535
gemm 48 96 114 42469
gemm 48 48 114 23790
gemm 18 114 114 36542
gemm 18 114 114 35922
gemm 48 96 114 48195
gemm 48 48 114 27027
gemm 48 96 114 47270
gemm 48 48 114 24138
gemm 18 114 114 34525
gemm 18 114 114 30416
gemm 48 96 114 42511
gemm 48 48 114 64677
gemm 48 96 114 90626
gemm 48 48 114 25363
gemm 18 114 114 30497
gemm 48 96 114 42335
gemm 18 114 114 30801
gemm 48 48 114 22591
gemm 48 96 114 49650
gemm 48 48 114 30450
gemm 18 114 114 30770
gemm 48 96 114 50147
gemm 18 114 114 35334
gemm 48 48 114 23073
gemm 48 96 114 44675
gemm 48 48 114 26577
gemm 18 114 114 30545
gemm 48 96 114 81906
gemm 48 48 114 23219
gemm 18 114 114 31772
gemm 48 96 114 46410
gemm 48 48 114 23102
gemm 18 114 114 34228
gemm 48 96 114 42439
gemm 48 48 114 24233
gemm 18 114 114 32563
gemm 48 96 114 44368
gemm 48 48 114 22672
gemm 18 114 114 34459
gemm 48 96 114 42413
gemm 48 48 114 22593
gemm 18 114 114 30475
gemm 48 96 114 42201
gemm 48 48 114 22385
gemm 18 114 114 29989
gemm 48 96 114 42026
gemm 48 48 114 22505
gemm 18 114 114 30352
gemm 48 96 114 42176
gemm 48 48 114 54862
gemm 18 114 114 30169
gemm 48 96 114 50678
gemm 48 48 114 26656
gemm 18 114 114 35705
gemm 48 96 114 50711
gemm 18 114 114 30475
gemm 48 48 114 22782
gemm 48 96 114 42395
gemm 48 48 114 28090
gemm 18 114 114 30484
gemm 48 96 114 42358
gemm 18 114 114 30129
gemm 48 48 114 22642
gemm 48 96 114 42263
gemm 48 48 114 24161
gemm 18 114 114 30175
gemm 48 96 114 44375
gemm 18 114 114 30535
gemm 48 48 114 22871
gemm 48 96 114 42487
gemm 48 48 114 24052
gemm 18 114 114 36820
gemm 48 96 114 47433
gemm 18 114 114 30394
gemm 48 48 114 66675
gemm 48 96 114 84554
gemm 48 48 114 28937
gemm 18 114 114 30513
gemm 48 96 114 46338
gemm 18 114 114 35369
gemm 48 48 114 27521
gemm 48 96 114 43570
gemm 48 48 114 23871
gemm 18 114 114 30307
gemm 48 96 114 75926
gemm 18 114 114 67751
gemm 48 48 114 22950
gemm 48 96 114 42817
gemm 48 48 114 24215
gemm 18 114 114 30229
gemm 48 96 114 42378
gemm 18 114 114 30059
gemm 48 48 114 22602
gemm 48 96 114 42269
gemm 48 48 114 23770
gemm 18 114 114 38148
gemm 18 114 114 29792
gemm 48 96 114 42193
gemm 48 48 114 24331
gemm 48 96 114 51033
gemm 48 48 114 22717
gemm 18 114 114 30218
gemm 48 96 114 42271
gemm 18 114 114 30024
gemm 48 48 114 22678
gemm 48 96 114 42264
gemm 48 48 114 23964
gemm 18 114 114 30717
gemm 48 96 114 42341
gemm 18 114 114 30639
gemm 48 48 114 22604
gemm 48 96 114 42361
gemm 48 48 114 24702
gemm 18 114 114 30211
gemm 48 96 114 42263
gemm 48 48 114 22607
gemm 18 114 114 30139
gemm 48 96 114 42250
gemm 48 48 114 22496
gemm 18 114 114 30567
gemm 18 114 114 30108
gemm 48 96 114 58548
gemm 48 48 114 35650
gemm 48 96 114 44903
gemm 48 48 114 22446
gemm 18 114 114 31323
gemm 18 114 114 30645
gemm 48 96 114 42516
gemm 48 96 114 42570
gemm 48 48 114 22724
gemm 48 48 114 22726
gemm 18 114 114 30485
gemm 18 114 114 30996
gemm 48 96 114 42521
gemm 48 48 114 22517
gemm 48 96 114 46753
gemm 48 48 114 24502
gemm 18 114 114 29879
gemm 48 96 114 42151
gemm 18 114 114 30356
gemm 48 48 114 22553
gemm 48 96 114 42416
gemm 48 48 114 23949
gemm 18 114 114 35021
gemm 48 96 114 42633
gemm 18 114 114 30647
gemm 48 48 114 71068
gemm 48 96 114 77881
gemm 48 48 114 24532
gemm 18 114 114 30265
gemm 48 96 114 42204
gemm 48 48 114 22396
gemm 18 114 114 82665
gemm 48 96 114 47317
gemm 48 48 114 22875
gemm 18 114 114 30322
gemm 48 96 114 42349
gemm 48 48 114 27357
gemm 18 114 114 33524
gemm 48 96 114 43383
gemm 48 48 114 22353
gemm 18 114 114 31104
gemm 48 96 114 42918
gemm 48 48 114 22378
gemm 18 114 114 68611
gemm 48 96 114 43903
gemm 48 48 114 22576
gemm 18 114 114 36437
gemm 48 96 114 47301
gemm 48 48 114 22788
gemm 18 114 114 33564
gemm 18 114 114 36363
gemm 48 96 114 48409
gemm 48 48 114 23567
gemm 48 96 114 46298
gemm 48 48 114 23428
gemm 18 114 114 29887
gemm 18 114 114 67270
gemm 48 96 114 80371
gemm 48 48 114 27530
gemm 48 96 114 48194
gemm 48 48 114 25241
gemm 18 114 114 30021
gemm 18 114 114 30283
gemm 48 96 114 42239
gemm 48 48 114 22436
gemm 48 96 114 90591
gemm 48 48 114 24525
gemm 18 114 114 30321
gemm 48 96 114 42289
gemm 48 48 114 22545
gemm 18 114 114 31105
gemm 48 96 114 44296
gemm 48 48 114 22900
gemm 18 114 114 29875
gemm 48 96 114 42009
gemm 48 48 114 22492
gemm 18 114 114 30260
gemm 48 96 114 80667
gemm 48 48 114 22775
gemm 18 114 114 35297
gemm 48 96 114 42891
gemm 48 48 114 22521
gemm 18 114 114 34822
gemm 48 96 114 47077
gemm 48 48 114 22695
gemm 18 114 114 34027
gemm 48 96 114 46539
gemm 48 48 114 22459
gemm 18 114 114 41488
gemm 48 96 114 70602
gemm 18 114 114 35450
gemm 48 48 114 28525
gemm 48 96 114 46904
gemm 48 48 114 24445
gemm 18 114 114 31464
gemm 18 114 114 30573
gemm 48 96 114 42606
gemm 48 48 114 22588
gemm 48 96 114 42542
gemm 48 48 114 24107
gemm 18 114 114 30126
gemm 18 114 114 30385
gemm 48 96 114 48556
gemm 48 48 114 22526
gemm 48 96 114 42425
gemm 48 48 114 24001
gemm 18 114 114 30236
gemm 18 114 114 34957
gemm 48 96 114 46936
gemm 48 48 114 26281
gemm 48 96 114 47379
gemm 48 48 114 23969
gemm 18 114 114 30097
gemm 18 114 114 29841
gemm 48 96 114 42196
gemm 48 48 114 22386
gemm 48 96 114 79425
gemm 48 48 114 25615
gemm 18 114 114 30608
gemm 18 114 114 30042
gemm 48 96 114 42327
gemm 48 48 114 22456
gemm 48 96 114 42298
gemm 48 48 114 23905
gemm 18 114 114 30199
gemm 18 114 114 29883
gemm 48 96 114 49939
gemm 48 48 114 22551
gemm 48 96 114 42358
gemm 48 48 114 24066
gemm 18 114 114 30248
gemm 18 114 114 29899
gemm 48 96 114 42278
gemm 48 48 114 27907
gemm 48 96 114 52363
gemm 48 48 114 26266
gemm 18 114 114 30814
gemm 18 114 114 30313
gemm 48 96 114 42302
gemm 48 96 114 44103
gemm 48 48 114 24893
gemm 48 48 114 22705
gemm 18 114 114 31075
gemm 18 114 114 41369
gemm 48 96 114 48842
gemm 48 48 114 22613
gemm 48 96 114 65144
gemm 48 48 114 36313
gemm 18 114 114 30249
gemm 48 96 114 42181
gemm 18 114 114 30274
gemm 48 48 114 22513
gemm 48 96 114 42182
gemm 48 48 114 24232
gemm 18 114 114 31705
gemm 48 96 114 42745
gemm 18 114 114 30541
gemm 48 48 114 22696
gemm 48 96 114 42466
gemm 48 48 114 24181
gemm 18 114 114 30167
gemm 48 96 114 42153
gemm 18 114 114 30015
gemm 48 48 114 22607
gemm 48 96 114 42189
gemm 48 48 114 24103
gemm 18 114 114 30383
gemm 48 96 114 42536
gemm 18 114 114 30100
gemm 48 48 114 22565
gemm 48 96 114 42315
gemm 48 48 114 22444
gemm 18 114 114 30486
gemm 48 96 114 42180
gemm 18 114 114 34561
gemm 48 48 114 26782
gemm 48 96 114 83337
gemm 48 48 114 26463
gemm 18 114 114 30647
gemm 48 96 114 42331
gemm 18 114 114 30182
gemm 48 48 114 22553
gemm 48 96 114 42294
gemm 48 48 114 24058
gemm 18 114 114 30132
gemm 48 96 114 50209
gemm 18 114 114 30133
gemm 48 48 114 22845
gemm 48 96 114 48081
gemm 48 48 114 24395
gemm 18 114 114 34573
gemm 48 96 114 42389
gemm 18 114 114 30160
gemm 48 48 114 22714
gemm 48 96 114 42360
gemm 48 48 114 23916
gemm 18 114 114 30928
gemm 48 96 114 48059
gemm 18 114 114 30837
gemm 48 48 114 22830
gemm 48 96 114 42361
gemm 48 48 114 27671
gemm 18 114 114 34570
gemm 48 96 114 42508
gemm 18 114 114 30317
gemm 48 48 114 22637
gemm 48 96 114 42247
gemm 48 48 114 24055
gemm 18 114 114 30212
gemm 48 96 114 42274
gemm 18 114 114 29952
gemm 48 48 114 22476
gemm 48 96 114 42251
gemm 48 48 114 23965
gemm 18 114 114 30138
gemm 48 96 114 42169
gemm 48 48 114 56232
gemm 18 114 114 34603
gemm 18 114 114 33405
gemm 48 96 114 45131
gemm 48 96 114 46353
gemm 48 48 114 23094
gemm 48 48 114 25782
gemm 18 114 114 29893
gemm 18 114 114 31072
gemm 48 96 114 42222
gemm 48 48 114 22364
gemm 48 96 114 42524
gemm 48 48 114 24103
gemm 18 114 114 30172
gemm 48 96 114 46721
gemm 18 114 114 30845
gemm 48 48 114 22721
gemm 48 96 114 42412
gemm 48 48 114 24395
gemm 18 114 114 29866
gemm 48 96 114 79454
gemm 18 114 114 64482
gemm 48 48 114 23070
gemm 48 96 114 42737
gemm 48 48 114 24196
gemm 18 114 114 30044
gemm 48 96 114 42203
gemm 18 114 114 30256
gemm 48 48 114 22500
gemm 48 96 114 42199
gemm 48 48 114 23927
gemm 18 114 114 29860
gemm 48 96 114 42243
gemm 18 114 114 30453
gemm 48 48 114 22453
gemm 48 96 114 44034
gemm 48 48 114 22721
gemm 18 114 114 29832
gemm 48 96 114 42136
gemm 48 48 114 22576
gemm 18 114 114 30215
gemm 48 96 114 42175
gemm 48 48 114 22466
gemm 18 114 114 30302
gemm 48 96 114 42295
gemm 48 48 114 22567
gemm 18 114 114 30857
gemm 48 96 114 42177
gemm 48 48 114 22592
gemm 18 114 114 29753
gemm 48 96 114 93328
gemm 18 114 114 30996
gemm 48 96 114 43603
gemm 48 48 114 22551
gemm 48 48 114 32909
gemm 18 114 114 30451
gemm 18 114 114 32905
gemm 48 96 114 44925
gemm 48 48 114 22568
gemm 48 96 114 42846
gemm 48 48 114 22473
gemm 18 114 114 30763
gemm 18 114 114 32745
gemm 48 96 114 44486
gemm 48 48 114 29838
gemm 48 96 114 42914
gemm 48 48 114 24492
gemm 18 114 114 30563
gemm 48 96 114 49718
gemm 18 114 114 30492
gemm 48 48 114 22665
gemm 48 96 114 42337
gemm 48 48 114 23873
gemm 18 114 114 30620
gemm 48 96 114 42356
gemm 18 114 114 30038
gemm 48 48 114 22658
gemm 48 96 114 56164
gemm 48 48 114 24385
gemm 18 114 114 30876
gemm 48 96 114 42481
gemm 18 114 114 30417
gemm 48 48 114 22758
gemm 48 96 114 42490
gemm 48 48 114 24026
gemm 18 114 114 30165
gemm 48 96 114 42255
gemm 18 114 114 29931
gemm 48 48 114 22608
gemm 48 96 114 42272
gemm 48 48 114 24194
gemm 18 114 114 30183
gemm 48 96 114 43957
gemm 18 114 114 30351
gemm 48 48 114 22580
gemm 48 96 114 46051
gemm 48 48 114 24135
gemm 18 114 114 30812
gemm 18 114 114 30051
gemm 48 96 114 72443
gemm 48 48 114 23642
gemm 48 96 114 79308
gemm 48 48 114 25016
gemm 18 114 114 30639
gemm 18 114 114 30279
gemm 48 96 114 42485
gemm 48 96 114 42434
gemm 48 48 114 22588
gemm 48 48 114 24466
gemm 18 114 114 30418
gemm 18 114 114 30114
gemm 48 96 114 42396
gemm 48 96 114 42333
gemm 48 48 114 22621
gemm 48 48 114 22602
gemm 18 114 114 30153
gemm 18 114 114 47150
gemm 48 96 114 42222
gemm 48 48 114 26546
gemm 48 96 114 47664
gemm 48 48 114 22593
gemm 18 114 114 30528
gemm 48 96 114 42675
gemm 48 48 114 22507
gemm 18 114 114 31156
gemm 48 96 114 44765
gemm 48 48 114 22864
gemm 18 114 114 30738
gemm 48 96 114 42353
gemm 48 48 114 22664
gemm 18 114 114 31037
gemm 48 96 114 42375
gemm 48 48 114 22463
gemm 18 114 114 29834
gemm 48 96 114 42073
gemm 48 48 114 22425
gemm 18 114 114 30198
gemm 48 96 114 42193
gemm 48 48 114 22392
gemm 18 114 114 69400
gemm 48 96 114 42903
gemm 48 48 114 22774
gemm 18 114 114 31031
gemm 48 96 114 42414
gemm 48 48 114 22432
gemm 18 114 114 29928
gemm 48 96 114 42093
gemm 48 48 114 25514
gemm 18 114 114 30277
gemm 48 96 114 42310
gemm 48 48 114 22449
gemm 18 114 114 29826
gemm 48 96 114 42062
gemm 48 48 114 28366
gemm 18 114 114 30423
gemm 48 96 114 42191
gemm 48 48 114 22448
gemm 18 114 114 29887
gemm 48 96 114 42076
gemm 48 48 114 22342
gemm 18 114 114 30136
gemm 48 96 114 82056
gemm 48 48 114 22829
gemm 18 114 114 32976
gemm 48 96 114 42578
gemm 48 48 114 22461
gemm 18 114 114 109728
gemm 48 96 114 43477
gemm 48 48 114 22764
gemm 18 114 114 36297
gemm 18 114 114 31679
gemm 48 96 114 43532
gemm 48 48 114 22852
gemm 48 96 114 43209
gemm 48 48 114 24373
gemm 18 114 114 30283
gemm 18 114 114 30561
gemm 48 96 114 45029
gemm 48 48 114 23894
gemm 48 96 114 42376
gemm 48 48 114 25148
gemm 18 114 114 31238
gemm 18 114 114 31572
gemm 48 96 114 43910
gemm 48 96 114 42637
gemm 48 48 114 34428
gemm 48 48 114 22580
gemm 18 114 114 31142
gemm 18 114 114 32526
gemm 48 96 114 48613
gemm 48 48 114 22633
gemm 48 96 114 43087
gemm 48 48 114 24298
gemm 18 114 114 30171
gemm 18 114 114 29901
gemm 48 96 114 42379
gemm 48 48 114 22346
gemm 48 96 114 42195
gemm 48 48 114 23906
gemm 18 114 114 31495
gemm 18 114 114 30530
gemm 48 96 114 42574
gemm 48 48 114 22702
gemm 48 96 114 42403
gemm 48 48 114 24007
gemm 18 114 114 30181
gemm 18 114 114 29976
gemm 48 96 114 42263
gemm 48 48 114 22493
gemm 48 96 114 42125
gemm 48 48 114 24823
gemm 18 114 114 30476
gemm 18 114 114 30112
gemm 48 96 114 42194
gemm 48 48 114 22360
gemm 48 96 114 42125
gemm 48 48 114 23889
gemm 18 114 114 30255
gemm 18 114 114 30019
gemm 48 96 114 42353
gemm 48 48 114 22444
gemm 48 96 114 42235
gemm 48 48 114 63337
gemm 18 114 114 30589
gemm 18 114 114 30057
gemm 48 96 114 42465
gemm 48 48 114 22505
gemm 48 96 114 42331
gemm 48 48 114 23995
gemm 18 114 114 30195
gemm 18 114 114 29776
gemm 48 96 114 50277
gemm 48 48 114 22488
gemm 48 96 114 42311
gemm 48 48 114 24111
gemm 18 114 114 30228
gemm 18 114 114 30026
gemm 48 96 114 42245
gemm 48 96 114 42183
gemm 48 48 114 22559
gemm 48 48 114 24221
gemm 18 114 114 69798
gemm 18 114 114 30749
gemm 48 96 114 42737
gemm 48 96 114 42453
gemm 48 48 114 22648
gemm 48 48 114 24128
gemm 18 114 114 30352
gemm 18 114 114 30055
gemm 48 96 114 42290
gemm 48 96 114 42192
gemm 48 48 114 22468
gemm 48 48 114 22507
gemm 18 114 114 30344
gemm 18 114 114 29991
gemm 48 96 114 42245
gemm 48 96 114 42143
gemm 48 48 114 25430
gemm 48 48 114 22481
gemm 18 114 114 67498
gemm 18 114 114 68146
gemm 48 96 114 42907
gemm 48 96 114 42729
gemm 48 48 114 22748
gemm 48 48 114 22723
gemm 18 114 114 29987
gemm 18 114 114 30389
gemm 48 96 114 42220
gemm 48 96 114 42271
gemm 48 48 114 22404
gemm 48 48 114 68428
gemm 18 114 114 30458
gemm 18 114 114 30657
gemm 48 96 114 42300
gemm 48 48 114 22431
gemm 48 96 114 42340
gemm 48 48 114 24967
gemm 18 114 114 35743
gemm 18 114 114 33006
gemm 48 96 114 44856
gemm 48 48 114 22536
gemm 48 96 114 42884
gemm 48 48 114 58190
gemm 18 114 114 30383
gemm 18 114 114 30471
gemm 48 96 114 42482
gemm 48 48 114 22470
gemm 48 96 114 42388
gemm 48 48 114 24286
gemm 18 114 114 29780
gemm 18 114 114 37527
gemm 48 96 114 42187
gemm 48 48 114 22371
gemm 48 96 114 42394
gemm 48 48 114 24253
gemm 18 114 114 29741
gemm 48 96 114 42166
gemm 18 114 114 30264
gemm 48 48 114 22471
gemm 48 96 114 42293
gemm 48 48 114 24212
gemm 18 114 114 67462
gemm 48 96 114 43254
gemm 18 114 114 30957
gemm 48 48 114 22747
gemm 48 96 114 42525
gemm 48 48 114 24083
gemm 18 114 114 29896
gemm 48 96 114 42268
gemm 48 48 114 22456
gemm 18 114 114 43885
gemm 48 96 114 45283
gemm 48 48 114 22879
gemm 18 114 114 36189
gemm 48 96 114 42248
gemm 48 48 114 22615
gemm 18 114 114 30727
gemm 48 96 114 42154
gemm 48 48 114 22383
gemm 18 114 114 29734
gemm 48 96 114 41961
gemm 48 48 114 22395
gemm 18 114 114 30153
gemm 48 96 114 42243
gemm 48 48 114 57249
gemm 18 114 114 30288
gemm 48 96 114 42216
gemm 48 48 114 22378
gemm 18 114 114 36557
gemm 48 96 114 62669
gemm 48 48 114 22868
gemm 18 114 114 31298
gemm 48 96 114 43387
gemm 48 48 114 22461
gemm 18 114 114 32488
gemm 48 96 114 42794
gemm 48 48 114 22473
gemm 18 114 114 31951
gemm 18 114 114 34047
gemm 48 96 114 46095
gemm 48 48 114 23015
gemm 48 96 114 44760
gemm 48 48 114 22495
gemm 18 114 114 31085
gemm 18 114 114 32950
gemm 48 96 114 44889
gemm 48 48 114 22677
gemm 48 96 114 43124
gemm 48 48 114 22434
gemm 18 114 114 29838
gemm 18 114 114 32601
gemm 48 96 114 44829
gemm 48 48 114 22486
gemm 48 96 114 52688
gemm 48 48 114 22526
gemm 18 114 114 30065
gemm 48 96 114 42203
gemm 18 114 114 30505
gemm 48 48 114 22491
gemm 48 96 114 42304
gemm 48 48 114 23943
gemm 18 114 114 29779
gemm 48 96 114 79418
gemm 18 114 114 31578
gemm 48 48 114 22895
gemm 48 96 114 42378
gemm 48 48 114 24031
gemm 18 114 114 29840
gemm 48 96 114 42146
gemm 18 114 114 30161
gemm 48 48 114 22474
gemm 48 96 114 59702
gemm 48 48 114 31850
gemm 18 114 114 29864
gemm 48 96 114 42039
gemm 48 48 114 22423
gemm 18 114 114 30917
gemm 48 96 114 42381
gemm 48 48 114 22467
gemm 18 114 114 31093
gemm 48 96 114 43268
gemm 48 48 114 22421
gemm 18 114 114 30184
gemm 48 96 114 76140
gemm 48 48 114 22762
gemm 18 114 114 30360
gemm 48 96 114 42441
gemm 48 48 114 22456
gemm 18 114 114 30292
gemm 48 96 114 42074
gemm 48 48 114 22383
gemm 18 114 114 29823
gemm 48 96 114 85121
gemm 48 48 114 22780
gemm 18 114 114 30815
gemm 48 96 114 46001
gemm 48 48 114 22907
gemm 18 114 114 30419
gemm 48 96 114 42327
gemm 48 48 114 22470
gemm 18 114 114 30405
gemm 48 96 114 42140
gemm 48 48 114 22570
gemm 18 114 114 29880
gemm 48 96 114 80499
gemm 48 48 114 22929
gemm 18 114 114 33377
gemm 48 96 114 61887
gemm 18 114 114 30053
gemm 48 48 114 22994
gemm 48 96 114 42286
gemm 48 48 114 22390
gemm 18 114 114 30411
gemm 18 114 114 29676
gemm 48 96 114 50227
gemm 48 48 114 22536
gemm 48 96 114 42252
gemm 48 48 114 24783
gemm 18 114 114 30223
gemm 18 114 114 29933
gemm 48 96 114 42306
gemm 48 96 114 42113
gemm 48 48 114 22556
gemm 48 48 114 22497
gemm 18 114 114 31189
gemm 18 114 114 30802
gemm 48 96 114 59260
gemm 48 96 114 42447
gemm 48 48 114 22752
gemm 48 48 114 28120
gemm 18 114 114 30407
gemm 18 114 114 30733
gemm 48 96 114 42466
gemm 48 96 114 56651
gemm 48 48 114 22482
gemm 48 48 114 22740
gemm 18 114 114 29833
gemm 18 114 114 32545
gemm 48 96 114 44754
gemm 48 48 114 22600
gemm 48 96 114 42907
gemm 48 48 114 22538
gemm 18 114 114 29737
gemm 18 114 114 35608
gemm 48 96 114 48859
gemm 48 48 114 57929
gemm 48 96 114 74297
gemm 48 48 114 24694
gemm 18 114 114 30167
gemm 18 114 114 32088
gemm 48 96 114 45578
gemm 48 48 114 22769
gemm 48 96 114 44717
gemm 48 48 114 24250
gemm 18 114 114 29915
gemm 18 114 114 30419
gemm 48 96 114 42230
gemm 48 48 114 22401
gemm 48 96 114 42405
gemm 48 48 114 24734
gemm 18 114 114 29847
gemm 48 96 114 42135
gemm 18 114 114 30331
gemm 48 48 114 22526
gemm 48 96 114 42242
gemm 48 48 114 63540
gemm 18 114 114 30284
gemm 48 96 114 42340
gemm 18 114 114 30567
gemm 48 48 114 22548
gemm 48 96 114 42365
gemm 48 48 114 24227
gemm 18 114 114 30288
gemm 48 96 114 42496
gemm 48 48 114 22420
gemm 18 114 114 30971
gemm 48 96 114 42236
gemm 48 48 114 22546
gemm 18 114 114 29978
gemm 48 96 114 41957
gemm 48 48 114 22506
gemm 18 114 114 30448
gemm 48 96 114 42175
gemm 48 48 114 22471
gemm 18 114 114 30391
gemm 48 96 114 47225
gemm 18 114 114 31362
gemm 48 96 114 43018
gemm 48 48 114 22814
gemm 48 48 114 22566
gemm 18 114 114 30266
gemm 18 114 114 30461
gemm 48 96 114 42270
gemm 48 96 114 50039
gemm 48 48 114 22481
gemm 48 48 114 22614
gemm 18 114 114 29921
gemm 18 114 114 30256
gemm 48 96 114 42201
gemm 48 96 114 42205
gemm 48 48 114 22476
gemm 48 48 114 24980
gemm 18 114 114 29798
gemm 48 96 114 86178
gemm 48 48 114 27123
gemm 18 114 114 65256
gemm 48 96 114 42904
gemm 18 114 114 31529
gemm 48 48 114 22716
gemm 48 96 114 43005
gemm 48 48 114 24239
gemm 18 114 114 29784
gemm 48 96 114 41838
gemm 18 114 114 30370
gemm 48 48 114 22307
gemm 48 96 114 42289
gemm 48 48 114 24186
gemm 18 114 114 29575
gemm 48 96 114 41938
gemm 48 48 114 22189
gemm 18 114 114 30459
gemm 48 96 114 42148
gemm 48 48 114 22322
gemm 18 114 114 29633
gemm 48 96 114 41707
gemm 48 48 114 22346
gemm 18 114 114 30161
gemm 48 96 114 42199
gemm 48 48 114 22302
gemm 18 114 114 30220
gemm 48 96 114 41893
gemm 48 48 114 22397
gemm 18 114 114 30863
gemm 48 96 114 42453
gemm 48 48 114 22500
gemm 18 114 114 73123
gemm 48 96 114 42415
gemm 48 48 114 22562
gemm 18 114 114 37077
gemm 48 96 114 42527
gemm 48 48 114 22520
gemm 18 114 114 29858
gemm 48 96 114 41798
gemm 48 48 114 22172
gemm 18 114 114 30199
gemm 48 96 114 47892
gemm 48 48 114 22737
gemm 18 114 114 32590
gemm 48 96 114 80028
gemm 48 48 114 22698
gemm 18 114 114 32850
gemm 48 96 114 43380
gemm 48 48 114 22473
gemm 18 114 114 32058
gemm 48 96 114 42542
gemm 48 48 114 22204
gemm 18 114 114 32089
gemm 48 96 114 42627
gemm 48 48 114 22482
gemm 18 114 114 30873
gemm 48 96 114 43098
gemm 48 48 114 22201
gemm 18 114 114 32423
gemm 48 96 114 42493
gemm 48 48 114 22380
gemm 18 114 114 30672
gemm 48 96 114 42772
gemm 48 48 114 22190
gemm 18 114 114 31756
gemm 48 96 114 42591
gemm 48 48 114 60385
gemm 18 114 114 32114
gemm 48 96 114 42878
gemm 48 48 114 27334
gemm 18 114 114 33184
gemm 48 96 114 42653
gemm 48 48 114 22538
gemm 18 114 114 30912
gemm 48 96 114 42601
gemm 48 48 114 22254
gemm 18 114 114 31385
gemm 18 114 114 29997
gemm 48 96 114 42667
gemm 48 48 114 22550
gemm 48 96 114 41823
gemm 48 48 114 22191
gemm 18 114 114 30135
gemm 18 114 114 30039
gemm 48 96 114 42258
gemm 48 96 114 41956
gemm 48 48 114 22560
gemm 48 48 114 22334
gemm 18 114 114 30713
gemm 18 114 114 30209
gemm 48 96 114 42422
gemm 48 96 114 42071
gemm 48 48 114 22554
gemm 48 48 114 22376
gemm 18 114 114 30133
gemm 18 114 114 29924
gemm 48 96 114 42338
gemm 48 96 114 41998
gemm 48 48 114 22221
gemm 48 48 114 30581
gemm 18 114 114 29764
gemm 18 114 114 30844
gemm 48 96 114 41973
gemm 48 48 114 22354
gemm 48 96 114 60564
gemm 48 48 114 34413
gemm 18 114 114 29494
gemm 48 96 114 79706
gemm 48 48 114 28933
gemm 18 114 114 33061
gemm 48 96 114 42790
gemm 48 48 114 22625
gemm 18 114 114 29893
gemm 48 96 114 41819
gemm 48 48 114 22329
gemm 18 114 114 30145
gemm 48 96 114 85754
gemm 48 48 114 22590
gemm 18 114 114 29950
gemm 48 96 114 42000
gemm 48 48 114 22412
gemm 18 114 114 30382
gemm 48 96 114 41945
gemm 48 48 114 22257
gemm 18 114 114 29546
gemm 48 96 114 41682
gemm 48 48 114 22345
gemm 18 114 114 29938
gemm 48 96 114 41978
gemm 48 48 114 56650
gemm 18 114 114 34725
gemm 48 96 114 46680
gemm 48 48 114 22472
gemm 18 114 114 30727
gemm 48 96 114 42170
gemm 48 48 114 22267
gemm 18 114 114 29533
gemm 18 114 114 37017
gemm 48 96 114 43386
gemm 48 48 114 22413
gemm 48 96 114 42036
gemm 48 48 114 22395
gemm 18 114 114 29813
gemm 48 96 114 42029
gemm 18 114 114 38729
gemm 48 48 114 22456
gemm 48 96 114 63357
gemm 48 48 114 25434
gemm 18 114 114 30496
gemm 48 96 114 42036
gemm 48 48 114 22537
gemm 18 114 114 30934
gemm 48 96 114 42243
gemm 48 48 114 22624
gemm 18 114 114 29616
gemm 48 96 114 41825
gemm 48 48 114 22288
gemm 18 114 114 30294
gemm 48 96 114 42248
gemm 48 48 114 22360
gemm 18 114 114 29955
gemm 48 96 114 41820
gemm 48 48 114 22219
gemm 18 114 114 30346
gemm 48 96 114 42181
gemm 48 48 114 22422
gemm 18 114 114 30840
gemm 48 96 114 42431
gemm 48 48 114 22276
gemm 18 114 114 31087
gemm 48 96 114 42546
gemm 48 48 114 22299
gemm 18 114 114 31653
gemm 48 96 114 44747
gemm 48 48 114 22937
gemm 18 114 114 29692
gemm 48 96 114 41755
gemm 48 48 114 60861
gemm 18 114 114 66835
gemm 48 96 114 42706
gemm 48 48 114 24910
gemm 18 114 114 35795
gemm 48 96 114 42042
gemm 48 48 114 26749
gemm 18 114 114 31002
gemm 48 96 114 44626
gemm 48 48 114 22983
gemm 18 114 114 29873
gemm 48 96 114 47015
gemm 48 48 114 22393
gemm 18 114 114 30528
gemm 48 96 114 42187
gemm 48 48 114 22369
gemm 18 114 114 29611
gemm 48 96 114 41747
gemm 48 48 114 36777
gemm 18 114 114 30956
gemm 48 96 114 60627
gemm 48 48 114 51285
gemm 18 114 114 32270
gemm 48 96 114 42952
gemm 48 48 114 22344
gemm 18 114 114 32927
gemm 48 96 114 42558
gemm 48 48 114 22503
gemm 18 114 114 30924
gemm 48 96 114 42704
gemm 48 48 114 22239
gemm 18 114 114 32118
gemm 48 96 114 47617
gemm 48 48 114 22630
gemm 18 114 114 31815
gemm 48 96 114 42740
gemm 48 48 114 22214
gemm 18 114 114 30021
gemm 48 96 114 42128
gemm 48 48 114 22396
gemm 18 114 114 29699
gemm 48 96 114 47198
gemm 48 48 114 22408
gemm 18 114 114 30999
gemm 48 96 114 42412
gemm 48 48 114 22505
gemm 18 114 114 30079
gemm 48 96 114 41979
gemm 48 48 114 22271
gemm 18 114 114 30045
gemm 48 96 114 42066
gemm 48 48 114 22467
gemm 18 114 114 29726
gemm 48 96 114 41968
gemm 48 48 114 22303
gemm 18 114 114 42066
gemm 48 96 114 46786
gemm 18 114 114 29849
gemm 48 48 114 22768
gemm 48 96 114 42043
gemm 48 48 114 22321
gemm 18 114 114 30309
gemm 18 114 114 29651
gemm 48 96 114 42271
gemm 48 48 114 22426
gemm 48 96 114 81345
gemm 48 48 114 26237
gemm 18 114 114 30826
gemm 18 114 114 29894
gemm 48 96 114 42314
gemm 48 48 114 22535
gemm 48 96 114 42166
gemm 48 48 114 23843
gemm 18 114 114 31371
gemm 18 114 114 30256
gemm 48 96 114 42590
gemm 48 96 114 41990
gemm 48 48 114 22745
gemm 48 48 114 22488
gemm 18 114 114 29709
gemm 18 114 114 30794
gemm 48 96 114 41877
gemm 48 96 114 42447
gemm 48 48 114 26128
gemm 48 48 114 22591
gemm 18 114 114 30448
gemm 18 114 114 30977
gemm 48 96 114 42009
gemm 48 96 114 42446
gemm 48 48 114 22407
gemm 48 48 114 25020
gemm 18 114 114 29914
gemm 18 114 114 30201
gemm 48 96 114 41918
gemm 48 48 114 22226
gemm 48 96 114 42240
gemm 48 48 114 24770
gemm 18 114 114 29651
gemm 48 96 114 41885
gemm 18 114 114 30338
gemm 48 48 114 22243
gemm 48 96 114 42200
gemm 48 48 114 24145
gemm 18 114 114 29680
gemm 48 96 114 41895
gemm 18 114 114 30213
gemm 48 48 114 22386
gemm 48 96 114 75544
gemm 48 48 114 22872
gemm 18 114 114 29993
gemm 48 96 114 42055
gemm 18 114 114 30364
gemm 48 48 114 22339
gemm 48 96 114 42293
gemm 48 48 114 22556
gemm 18 114 114 29767
gemm 48 96 114 41730
gemm 48 48 114 22216
gemm 18 114 114 30562
gemm 48 96 114 42173
gemm 48 48 114 22545
gemm 18 114 114 29626
gemm 48 96 114 41698
gemm 48 48 114 22405
gemm 18 114 114 30227
gemm 48 96 114 42255
gemm 48 48 114 22422
gemm 18 114 114 29671
gemm 48 96 114 79065
gemm 48 48 114 22663
gemm 18 114 114 30836
gemm 48 96 114 42305
gemm 48 48 114 24486
gemm 18 114 114 29883
gemm 48 96 114 41870
gemm 48 48 114 22468
gemm 18 114 114 30323
gemm 48 96 114 44339
gemm 48 48 114 22813
gemm 18 114 114 29710
gemm 48 96 114 41798
gemm 48 48 114 22217
gemm 18 114 114 30993
gemm 48 96 114 42337
gemm 48 48 114 24340
gemm 18 114 114 31210
gemm 48 96 114 42467
gemm 48 48 114 22365
gemm 18 114 114 30101
gemm 48 96 114 78130
gemm 18 114 114 30479
gemm 48 48 114 22770
gemm 48 96 114 42125
gemm 48 48 114 22340
gemm 18 114 114 30491
gemm 18 114 114 29843
gemm 48 96 114 42294
gemm 48 96 114 87608
gemm 48 48 114 25410
gemm 48 48 114 67601
gemm 18 114 114 35861
gemm 48 96 114 77639
gemm 18 114 114 67380
gemm 48 48 114 24295
gemm 48 96 114 45591
gemm 48 48 114 24858
gemm 18 114 114 30316
gemm 48 96 114 42066
gemm 18 114 114 30742
gemm 48 48 114 22412
gemm 48 96 114 42347
gemm 48 48 114 24217
gemm 18 114 114 33771
gemm 48 96 114 42275
gemm 18 114 114 30575
gemm 48 48 114 22413
gemm 48 96 114 42322
gemm 48 48 114 22544
gemm 18 114 114 29657
gemm 48 96 114 41840
gemm 48 48 114 22294
gemm 18 114 114 30031
gemm 48 96 114 46719
gemm 48 48 114 22715
gemm 18 114 114 34362
gemm 48 96 114 42598
gemm 48 48 114 22430
gemm 18 114 114 30973
gemm 48 96 114 42366
gemm 48 48 114 22662
gemm 18 114 114 29959
gemm 48 96 114 48190
gemm 48 48 114 22553
gemm 18 114 114 30848
gemm 48 96 114 49585
gemm 48 48 114 22568
gemm 18 114 114 29524
gemm 48 96 114 41731
gemm 48 48 114 22386
gemm 18 114 114 30152
gemm 48 96 114 42300
gemm 48 48 114 22401
gemm 18 114 114 29575
gemm 48 96 114 41790
gemm 48 48 114 26715
gemm 18 114 114 72318
gemm 48 96 114 43178
gemm 48 48 114 22704
gemm 18 114 114 33848
gemm 48 96 114 42018
gemm 48 48 114 22473
gemm 18 114 114 30606
gemm 48 96 114 42184
gemm 48 48 114 81879
gemm 18 114 114 32015
gemm 48 96 114 42344
gemm 48 48 114 22301
gemm 18 114 114 32343
gemm 48 96 114 43282
gemm 48 48 114 22628
gemm 18 114 114 31241
gemm 48 96 114 42605
gemm 48 48 114 22343
gemm 18 114 114 31836
gemm 48 96 114 50743
gemm 48 48 114 23896
gemm 18 114 114 32353
gemm 48 96 114 43040
gemm 48 48 114 22291
gemm 18 114 114 31717
gemm 48 96 114 43179
gemm 48 48 114 22462
gemm 18 114 114 31136
gemm 48 96 114 42648
gemm 48 48 114 27877
gemm 18 114 114 38979
gemm 48 96 114 43330
gemm 48 48 114 22476
gemm 18 114 114 31431
gemm 48 96 114 48292
gemm 48 48 114 22442
gemm 18 114 114 32580
gemm 48 96 114 43294
gemm 48 48 114 22350
gemm 18 114 114 31762
gemm 48 96 114 43711
gemm 48 48 114 64752
gemm 18 114 114 33234
gemm 48 96 114 42797
gemm 48 48 114 22539
gemm 18 114 114 29997
gemm 48 96 114 41831
gemm 48 48 114 22260
gemm 18 114 114 39082
gemm 48 96 114 43167
gemm 48 48 114 22543
gemm 18 114 114 30797
gemm 48 96 114 47862
gemm 48 48 114 22555
gemm 18 114 114 30402
gemm 48 96 114 42046
gemm 48 48 114 22343
gemm 18 114 114 29621
gemm 48 96 114 41994
gemm 48 48 114 22309
gemm 18 114 114 30048
gemm 48 96 114 42114
gemm 48 48 114 55496
gemm 18 114 114 30684
gemm 48 96 114 42102
gemm 48 48 114 22386
gemm 18 114 114 30364
gemm 48 96 114 42155
gemm 48 48 114 22550
gemm 18 114 114 29702
gemm 48 96 114 41868
gemm 48 48 114 22220
gemm 18 114 114 30012
gemm 48 96 114 49987
gemm 18 114 114 29760
gemm 48 48 114 22533
gemm 48 96 114 42014
gemm 48 48 114 22360
gemm 18 114 114 30045
gemm 48 96 114 42205
gemm 18 114 114 29734
gemm 48 48 114 22536
gemm 48 96 114 41875
gemm 48 48 114 22339
gemm 18 114 114 84102
gemm 18 114 114 30295
gemm 48 96 114 44780
gemm 48 48 114 22782
gemm 48 96 114 42123
gemm 48 48 114 22281
gemm 18 114 114 30733
gemm 18 114 114 29769
gemm 48 96 114 88439
gemm 48 96 114 85697
gemm 48 48 114 23086
gemm 48 48 114 22749
gemm 18 114 114 32645
gemm 18 114 114 35628
gemm 48 96 114 43162
gemm 48 96 114 42454
gemm 48 48 114 22499
gemm 48 48 114 22332
gemm 18 114 114 29856
gemm 18 114 114 30356
gemm 48 96 114 80562
gemm 48 48 114 25296
gemm 48 96 114 77688
gemm 48 48 114 25493
gemm 18 114 114 29845
gemm 48 96 114 42014
gemm 18 114 114 30468
gemm 48 48 114 22392
gemm 48 96 114 42352
gemm 48 48 114 24400
gemm 18 114 114 29612
gemm 48 96 114 42013
gemm 18 114 114 30233
gemm 48 48 114 22289
gemm 48 96 114 42346
gemm 48 48 114 22501
gemm 18 114 114 30625
gemm 48 96 114 42254
gemm 48 48 114 22260
gemm 18 114 114 33716
gemm 18 114 114 33498
gemm 48 96 114 45449
gemm 48 48 114 23400
gemm 48 96 114 45291
gemm 48 48 114 25126
gemm 18 114 114 30675
gemm 18 114 114 35252
gemm 48 96 114 42420
gemm 48 48 114 24764
gemm 48 96 114 65290
gemm 48 48 114 24727
gemm 18 114 114 29743
gemm 48 96 114 104733
gemm 48 48 114 22843
gemm 18 114 114 37085
gemm 48 96 114 42749
gemm 48 48 114 22491
gemm 18 114 114 37687
gemm 48 96 114 42852
gemm 48 48 114 22405
gemm 18 114 114 32713
gemm 48 96 114 42873
gemm 48 48 114 22390
gemm 18 114 114 31624
gemm 48 96 114 81312
gemm 48 48 114 22620
gemm 18 114 114 33083
gemm 48 96 114 43249
gemm 48 48 114 31714
gemm 18 114 114 36249
gemm 48 96 114 43240
gemm 48 48 114 22625
gemm 18 114 114 30635
gemm 48 96 114 48559
gemm 48 48 114 22359
gemm 18 114 114 29951
gemm 48 96 114 42101
gemm 48 48 114 22493
gemm 18 114 114 29981
gemm 48 96 114 41975
gemm 18 114 114 30038
gemm 48 48 114 22411
gemm 48 96 114 42243
gemm 48 48 114 22426
gemm 18 114 114 78836
gemm 18 114 114 32077
gemm 48 96 114 46674
gemm 48 48 114 22883
gemm 48 96 114 43935
gemm 48 48 114 23773
gemm 18 114 114 30199
gemm 18 114 114 31239
gemm 48 96 114 45092
gemm 48 48 114 28969
gemm 48 96 114 48801
gemm 48 48 114 22624
gemm 18 114 114 30283
gemm 18 114 114 35111
gemm 48 96 114 47196
gemm 48 96 114 46331
gemm 48 48 114 23476
gemm 48 48 114 22649
gemm 18 114 114 30341
gemm 18 114 114 31023
gemm 48 96 114 45940
gemm 48 96 114 46590
gemm 48 48 114 22646
gemm 48 48 114 61331
gemm 18 114 114 35028
gemm 18 114 114 31084
gemm 48 96 114 42557
gemm 48 48 114 22545
gemm 48 96 114 42739
gemm 48 48 114 27926
gemm 18 114 114 30152
gemm 48 96 114 42285
gemm 18 114 114 30600
gemm 48 48 114 22547
gemm 48 96 114 42298
gemm 48 48 114 24212
gemm 18 114 114 30254
gemm 48 96 114 46717
gemm 48 48 114 26838
gemm 18 114 114 38722
gemm 48 96 114 42617
gemm 48 48 114 22501
gemm 18 114 114 30784
gemm 48 96 114 42326
gemm 48 48 114 26867
gemm 18 114 114 35598
gemm 48 96 114 47328
gemm 48 48 114 22764
gemm 18 114 114 33793
gemm 48 96 114 47849
gemm 48 48 114 22991
gemm 18 114 114 42501
gemm 48 96 114 43204
gemm 48 48 114 22672
gemm 18 114 114 30001
gemm 48 96 114 41995
gemm 48 48 114 22496
gemm 18 114 114 30001
gemm 48 96 114 42212
gemm 48 48 114 22393
gemm 18 114 114 29695
gemm 48 96 114 93458
gemm 48 48 114 23052
gemm 18 114 114 31177
gemm 48 96 114 42394
gemm 48 48 114 22735
gemm 18 114 114 33762
gemm 48 96 114 42775
gemm 48 48 114 22454
gemm 18 114 114 30556
gemm 48 96 114 42194
gemm 48 48 114 26340
gemm 18 114 114 29869
gemm 48 96 114 42046
gemm 48 48 114 22491
gemm 18 114 114 30383
gemm 48 96 114 42077
gemm 48 48 114 22303
gemm 18 114 114 30218
gemm 48 96 114 42197
gemm 48 48 114 22572
gemm 18 114 114 30281
gemm 48 96 114 42236
gemm 48 48 114 22381
gemm 18 114 114 30266
gemm 48 96 114 42289
gemm 48 48 114 22497
gemm 18 114 114 30627
gemm 48 96 114 42295
gemm 48 48 114 22500
gemm 18 114 114 29783
gemm 48 96 114 41898
gemm 48 48 114 22481
gemm 18 114 114 29933
gemm 48 96 114 42213
gemm 48 48 114 22622
gemm 18 114 114 29950
gemm 48 96 114 42060
gemm 48 48 114 22444
gemm 18 114 114 30380
gemm 48 96 114 42155
gemm 48 48 114 22480
gemm 18 114 114 29914
gemm 48 96 114 42017
gemm 48 48 114 22461
gemm 18 114 114 30107
gemm 48 96 114 76815
gemm 48 48 114 22953
gemm 18 114 114 30054
gemm 48 96 114 42151
gemm 48 48 114 22615
gemm 18 114 114 30273
gemm 48 96 114 42170
gemm 48 48 114 22405
gemm 18 114 114 29698
gemm 48 96 114 42060
gemm 48 48 114 22562
gemm 18 114 114 37813
gemm 48 96 114 42185
gemm 48 48 114 22371
gemm 18 114 114 31020
gemm 48 96 114 42490
gemm 48 48 114 22406
gemm 18 114 114 31984
gemm 48 96 114 44072
gemm 48 48 114 22833
gemm 18 114 114 31304
gemm 48 96 114 44657
gemm 48 48 114 22935
gemm 18 114 114 29905
gemm 48 96 114 42091
gemm 48 48 114 22547
gemm 18 114 114 30360
gemm 48 96 114 42319
gemm 48 48 114 22490
gemm 18 114 114 30507
gemm 48 96 114 42363
gemm 48 48 114 22684
gemm 18 114 114 31047
gemm 48 96 114 43133
gemm 48 48 114 22454
gemm 18 114 114 29899
gemm 48 96 114 42151
gemm 48 48 114 22475
gemm 18 114 114 30146
gemm 48 96 114 42277
gemm 48 48 114 22413
gemm 18 114 114 29839
gemm 48 96 114 42026
gemm 48 48 114 22375
gemm 18 114 114 30041
gemm 48 96 114 42219
gemm 48 48 114 22452
gemm 18 114 114 29699
gemm 48 96 114 42218
gemm 48 48 114 22412
gemm 18 114 114 30116
gemm 48 96 114 42346
gemm 48 48 114 55523
gemm 18 114 114 30864
gemm 48 96 114 42385
gemm 48 48 114 22393
gemm 18 114 114 30585
gemm 48 96 114 44601
gemm 48 48 114 22584
gemm 18 114 114 30047
gemm 48 96 114 42271
gemm 48 48 114 22453
gemm 18 114 114 38734
gemm 48 96 114 42247
gemm 48 48 114 22448
gemm 18 114 114 29827
gemm 48 96 114 42200
gemm 48 48 114 22369
gemm 18 114 114 30122
gemm 48 96 114 42124
gemm 48 48 114 22596
gemm 18 114 114 29850
gemm 48 96 114 42117
gemm 48 48 114 22370
gemm 18 114 114 30724
gemm 48 96 114 42314
gemm 48 48 114 22511
gemm 18 114 114 30467
gemm 48 96 114 42364
gemm 48 48 114 22500
gemm 18 114 114 30073
gemm 48 96 114 42111
gemm 48 48 114 70155
gemm 18 114 114 30809
gemm 48 96 114 42405
gemm 48 48 114 22564
gemm 18 114 114 30518
gemm 48 96 114 42172
gemm 48 48 114 22620
gemm 18 114 114 29758
gemm 48 96 114 42256
gemm 48 48 114 22405
gemm 18 114 114 30113
gemm 48 96 114 42145
gemm 48 48 114 22563
gemm 18 114 114 67268
gemm 48 96 114 43064
gemm 48 48 114 22624
gemm 18 114 114 30496
gemm 48 96 114 42200
gemm 48 48 114 22590
gemm 18 114 114 30131
gemm 48 96 114 42157
gemm 48 48 114 22305
gemm 18 114 114 29941
gemm 48 96 114 42123
gemm 18 114 114 29809
gemm 48 48 114 22700
gemm 48 96 114 42280
gemm 48 48 114 22494
gemm 18 114 114 30027
gemm 48 96 114 42172
gemm 18 114 114 29922
gemm 48 48 114 22421
gemm 48 96 114 42149
gemm 48 48 114 37729
gemm 18 114 114 30198
gemm 48 96 114 42751
gemm 48 48 114 22651
gemm 18 114 114 30450
gemm 48 96 114 42379
gemm 48 48 114 22429
gemm 18 114 114 30319
gemm 48 96 114 42222
gemm 48 48 114 22432
gemm 18 114 114 29867
gemm 48 96 114 42218
gemm 48 48 114 22396
gemm 18 114 114 33655
gemm 18 114 114 30015
gemm 48 96 114 42600
gemm 48 96 114 42115
gemm 48 48 114 22586
gemm 48 48 114 22582
gemm 18 114 114 30338
gemm 18 114 114 29944
gemm 48 96 114 43934
gemm 48 96 114 49170
gemm 48 48 114 22564
gemm 48 48 114 22557
gemm 18 114 114 30510
gemm 18 114 114 30967
gemm 48 96 114 42374
gemm 48 96 114 42359
gemm 48 48 114 22586
gemm 48 48 114 22529
gemm 18 114 114 29775
gemm 18 114 114 30223
gemm 48 96 114 42363
gemm 48 96 114 42220
gemm 48 48 114 22459
gemm 48 48 114 22611
gemm 18 114 114 30045
gemm 18 114 114 30300
gemm 48 96 114 42346
gemm 48 96 114 42179
gemm 48 48 114 22494
gemm 48 48 114 24866
gemm 18 114 114 29789
gemm 18 114 114 30211
gemm 48 96 114 42167
gemm 48 48 114 22330
gemm 48 96 114 42154
gemm 48 48 114 25679
gemm 18 114 114 30147
gemm 48 96 114 42386
gemm 18 114 114 42419
gemm 48 48 114 22490
gemm 48 96 114 43097
gemm 48 48 114 22587
gemm 18 114 114 35051
gemm 18 114 114 30998
gemm 48 96 114 42664
gemm 48 48 114 22487
gemm 48 96 114 42485
gemm 48 48 114 24150
gemm 18 114 114 29836
gemm 48 96 114 42220
gemm 18 114 114 29962
gemm 48 48 114 22558
gemm 48 96 114 42306
gemm 48 48 114 24298
gemm 18 114 114 32683
gemm 48 96 114 43016
gemm 48 48 114 22446
gemm 18 114 114 34444
gemm 18 114 114 36405
gemm 48 96 114 83967
gemm 48 48 114 24734
gemm 48 96 114 81843
gemm 48 48 114 28693
gemm 18 114 114 30659
gemm 18 114 114 34983
gemm 48 96 114 42250
gemm 48 48 114 22378
gemm 48 96 114 67411
gemm 48 48 114 34998
gemm 18 114 114 30298
gemm 48 96 114 41968
gemm 48 48 114 22366
gemm 18 114 114 51688
gemm 18 114 114 30022
gemm 48 96 114 69689
gemm 48 96 114 42256
gemm 48 48 114 39001
gemm 48 48 114 26605
gemm 18 114 114 39778
gemm 48 96 114 43969
gemm 48 48 114 22915
gemm 18 114 114 55305
gemm 48 96 114 68657
gemm 48 48 114 34644
gemm 18 114 114 74778
gemm 48 96 114 45131
gemm 48 48 114 22646
gemm 18 114 114 30916
gemm 48 96 114 42560
gemm 18 114 114 30300
gemm 48 48 114 26518
gemm 48 96 114 42306
gemm 48 48 114 22395
gemm 18 114 114 30784
gemm 18 114 114 30361
gemm 48 96 114 79370
gemm 48 48 114 28099
gemm 48 96 114 52686
gemm 48 48 114 24418
gemm 18 114 114 34057
gemm 18 114 114 30373
gemm 48 96 114 42610
gemm 48 96 114 42211
gemm 48 48 114 22576
gemm 48 48 114 22537
gemm 18 114 114 29974
gemm 18 114 114 30969
gemm 48 96 114 42313
gemm 48 48 114 22429
gemm 48 96 114 42581
gemm 48 48 114 24158
gemm 18 114 114 29711
gemm 48 96 114 42188
gemm 18 114 114 30210
gemm 48 48 114 22526
gemm 48 96 114 42255
gemm 48 48 114 24233
gemm 18 114 114 30678
gemm 48 96 114 47145
gemm 18 114 114 35669
gemm 48 48 114 22979
gemm 48 96 114 46762
gemm 48 48 114 24325
gemm 18 114 114 30539
gemm 48 96 114 42400
gemm 18 114 114 30689
gemm 48 48 114 22527
gemm 48 96 114 42273
gemm 48 48 114 22580
gemm 18 114 114 29725
gemm 48 96 114 51298
gemm 48 48 114 22634
gemm 18 114 114 31478
gemm 48 96 114 46964
gemm 48 48 114 27619
gemm 18 114 114 37080
gemm 48 96 114 46459
gemm 48 48 114 22743
gemm 18 114 114 32650
gemm 48 96 114 43243
gemm 48 48 114 22539
gemm 18 114 114 31501
gemm 48 96 114 42757
gemm 48 48 114 22408
gemm 18 114 114 31997
gemm 48 96 114 50212
gemm 48 48 114 22474
gemm 18 114 114 30940
gemm 48 96 114 43150
gemm 48 48 114 22359
gemm 18 114 114 31579
gemm 48 96 114 42698
gemm 48 48 114 22516
gemm 18 114 114 30862
gemm 48 96 114 42859
gemm 48 48 114 22381
gemm 18 114 114 30071
gemm 48 96 114 80629
gemm 48 48 114 22726
gemm 18 114 114 30567
gemm 48 96 114 42216
gemm 48 48 114 22419
gemm 18 114 114 30196
gemm 48 96 114 47310
gemm 48 48 114 22910
gemm 18 114 114 71771
gemm 48 96 114 47671
gemm 48 48 114 22772
gemm 18 114 114 30662
gemm 48 96 114 42219
gemm 48 48 114 22559
gemm 18 114 114 29890
gemm 48 96 114 42145
gemm 48 48 114 22386
gemm 18 114 114 38273
gemm 18 114 114 33767
gemm 48 96 114 71610
gemm 48 96 114 43526
gemm 48 48 114 23054
gemm 48 48 114 22874
gemm 18 114 114 30875
gemm 18 114 114 30342
gemm 48 96 114 42252
gemm 48 96 114 42272
gemm 48 48 114 22550
gemm 48 48 114 22520
gemm 18 114 114 36960
gemm 18 114 114 33899
gemm 48 96 114 43553
gemm 48 96 114 42630
gemm 48 48 114 22621
gemm 48 48 114 22619
gemm 18 114 114 30480
gemm 18 114 114 30182
gemm 48 96 114 46537
gemm 48 96 114 46307
gemm 48 48 114 26346
gemm 48 48 114 23309
gemm 18 114 114 30931
gemm 18 114 114 30683
gemm 48 96 114 42329
gemm 48 96 114 42313
gemm 48 48 114 26828
gemm 48 48 114 30480
gemm 18 114 114 30607
gemm 18 114 114 35197
gemm 48 96 114 50341
gemm 48 96 114 46981
gemm 48 48 114 22745
gemm 48 48 114 22672
gemm 18 114 114 34163
gemm 18 114 114 34227
gemm 48 96 114 46988
gemm 48 96 114 46652
gemm 48 48 114 22622
gemm 48 48 114 22611
gemm 18 114 114 30326
gemm 18 114 114 30109
gemm 48 96 114 77669
gemm 48 96 114 86885
gemm 48 48 114 23149
gemm 48 48 114 23044
gemm 18 114 114 30122
gemm 48 96 114 42093
gemm 48 48 114 22410
gemm 18 114 114 31987
gemm 48 96 114 66380
gemm 48 48 114 41867
gemm 18 114 114 32021
gemm 48 96 114 83218
gemm 48 48 114 23299
gemm 18 114 114 54211
gemm 48 96 114 55244
gemm 18 114 114 30906
gemm 48 48 114 23106
gemm 48 96 114 48659
gemm 48 48 114 27186
gemm 18 114 114 36055
gemm 48 96 114 46019
gemm 18 114 114 30549
gemm 48 48 114 22634
gemm 48 96 114 42406
gemm 48 48 114 25691
gemm 18 114 114 29978
gemm 48 96 114 42258
gemm 18 114 114 34910
gemm 48 48 114 22451
gemm 48 96 114 46300
gemm 48 48 114 26877
gemm 18 114 114 30556
gemm 48 96 114 42347
gemm 18 114 114 30806
gemm 48 48 114 26596
gemm 48 96 114 42430
gemm 48 48 114 22449
gemm 18 114 114 75918
gemm 18 114 114 31390
gemm 48 96 114 43201
gemm 48 48 114 22682
gemm 48 96 114 48496
gemm 48 48 114 24277
gemm 18 114 114 29958
gemm 18 114 114 35452
gemm 48 96 114 47560
gemm 48 48 114 25381
gemm 48 96 114 50134
gemm 48 48 114 31864
gemm 18 114 114 69990
gemm 48 96 114 42794
gemm 48 48 114 22609
gemm 18 114 114 31253
gemm 48 96 114 42289
gemm 48 48 114 22575
gemm 18 114 114 36206
gemm 48 96 114 42586
gemm 18 114 114 30134
gemm 48 48 114 22511
gemm 48 96 114 42290
gemm 48 48 114 22469
gemm 18 114 114 29966
gemm 48 96 114 42119
gemm 18 114 114 30215
gemm 48 48 114 22446
gemm 48 96 114 42265
gemm 48 48 114 22487
gemm 18 114 114 29778
gemm 48 96 114 42100
gemm 18 114 114 29990
gemm 48 48 114 22545
gemm 48 96 114 42158
gemm 48 48 114 22394
gemm 18 114 114 30663
gemm 48 96 114 42494
gemm 18 114 114 30631
gemm 48 48 114 22549
gemm 48 96 114 47711
gemm 48 48 114 22708
gemm 18 114 114 29825
gemm 48 96 114 42086
gemm 48 48 114 22320
gemm 18 114 114 29818
gemm 48 96 114 42227
gemm 48 48 114 22497
gemm 18 114 114 29530
gemm 48 96 114 42082
gemm 48 48 114 22486
gemm 18 114 114 30096
gemm 48 96 114 42253
gemm 48 48 114 22419
gemm 18 114 114 29655
gemm 48 96 114 42110
gemm 48 48 114 22473
gemm 18 114 114 30202
gemm 48 96 114 46710
gemm 48 48 114 22694
gemm 18 114 114 30228
gemm 48 96 114 44729
gemm 48 48 114 22418
gemm 18 114 114 30216
gemm 48 96 114 42022
gemm 48 48 114 22428
gemm 18 114 114 31109
gemm 48 96 114 43331
gemm 48 48 114 22428
gemm 18 114 114 30922
gemm 48 96 114 42375
gemm 48 48 114 22560
gemm 18 114 114 29802
gemm 48 96 114 42225
gemm 48 48 114 22424
gemm 18 114 114 30444
gemm 18 114 114 29796
gemm 48 96 114 61479
gemm 48 96 114 42257
gemm 48 48 114 35662
gemm 48 48 114 22511
gemm 18 114 114 30191
gemm 18 114 114 31197
gemm 48 96 114 42213
gemm 48 48 114 25172
gemm 48 96 114 44578
gemm 48 48 114 22640
gemm 18 114 114 30522
gemm 48 96 114 42499
gemm 18 114 114 30821
gemm 48 48 114 22659
gemm 48 96 114 42338
gemm 48 48 114 22489
gemm 18 114 114 29674
gemm 48 96 114 42169
gemm 18 114 114 30102
gemm 48 48 114 22530
gemm 48 96 114 42409
gemm 48 48 114 22411
gemm 18 114 114 75419
gemm 18 114 114 30756
gemm 48 96 114 65211
gemm 48 48 114 30343
gemm 48 96 114 42492
gemm 48 48 114 22465
gemm 18 114 114 30391
gemm 18 114 114 30186
gemm 48 96 114 42248
gemm 48 96 114 45398
gemm 48 48 114 27787
gemm 48 48 114 22869
gemm 18 114 114 30264
gemm 18 114 114 30761
gemm 48 96 114 42160
gemm 48 48 114 22403
gemm 48 96 114 42342
gemm 48 48 114 24001
gemm 18 114 114 29703
gemm 18 114 114 29985
gemm 48 96 114 78856
gemm 48 48 114 22895
gemm 48 96 114 74586
gemm 48 48 114 24606
gemm 18 114 114 41163
gemm 18 114 114 30361
gemm 48 96 114 42107
gemm 48 96 114 67851
gemm 48 48 114 22591
gemm 48 48 114 34505
gemm 18 114 114 37569
gemm 48 96 114 42173
gemm 48 48 114 22534
gemm 18 114 114 30478
gemm 48 96 114 44400
gemm 48 48 114 22362
gemm 18 114 114 31790
gemm 48 96 114 42637
gemm 48 48 114 22338
gemm 18 114 114 30584
gemm 48 96 114 42464
gemm 18 114 114 31315
gemm 48 48 114 22583
gemm 48 96 114 42613
gemm 48 48 114 33741
gemm 18 114 114 29810
gemm 48 96 114 42036
gemm 48 48 114 22427
gemm 18 114 114 31045
gemm 48 96 114 42452
gemm 48 48 114 22431
gemm 18 114 114 31391
gemm 48 96 114 42606
gemm 48 48 114 22348
gemm 18 114 114 33727
gemm 48 96 114 42646
gemm 48 48 114 22555
gemm 18 114 114 32295
gemm 48 96 114 43210
gemm 48 48 114 22413
gemm 18 114 114 32241
gemm 48 96 114 42541
gemm 48 48 114 67919
gemm 18 114 114 32491
gemm 48 96 114 43763
gemm 48 48 114 22534
gemm 18 114 114 30450
gemm 48 96 114 42193
gemm 48 48 114 22489
gemm 18 114 114 29779
gemm 48 96 114 42160
gemm 48 48 114 22390
gemm 18 114 114 30006
gemm 48 96 114 42065
gemm 48 48 114 22569
gemm 18 114 114 29829
gemm 48 96 114 80860
gemm 48 48 114 22748
gemm 18 114 114 30617
gemm 48 96 114 42219
gemm 48 48 114 22553
gemm 18 114 114 29857
gemm 48 96 114 42229
gemm 48 48 114 22450
gemm 18 114 114 29934
gemm 48 96 114 42169
gemm 48 48 114 29708
gemm 18 114 114 29664
gemm 48 96 114 42210
gemm 48 48 114 22318
gemm 18 114 114 29946
gemm 48 96 114 42167
gemm 18 114 114 29859
gemm 48 48 114 22391
gemm 48 96 114 42217
gemm 48 48 114 22405
gemm 18 114 114 29955
gemm 48 96 114 42162
gemm 18 114 114 66436
gemm 48 48 114 54257
gemm 48 96 114 42929
gemm 48 48 114 22675
gemm 18 114 114 30409
gemm 18 114 114 31167
gemm 48 96 114 44986
gemm 48 48 114 22690
gemm 48 96 114 42851
gemm 48 48 114 22460
gemm 18 114 114 37908
gemm 18 114 114 29821
gemm 48 96 114 42297
gemm 48 96 114 42226
gemm 48 48 114 22570
gemm 48 48 114 22644
gemm 18 114 114 30004
gemm 18 114 114 29763
gemm 48 96 114 42268
gemm 48 96 114 42246
gemm 48 48 114 22456
gemm 48 48 114 22503
gemm 18 114 114 31281
gemm 18 114 114 30759
gemm 48 96 114 42655
gemm 48 96 114 42440
gemm 48 48 114 22676
gemm 48 48 114 22731
gemm 18 114 114 29977
gemm 18 114 114 29912
gemm 48 96 114 42174
gemm 48 96 114 42182
gemm 48 48 114 22609
gemm 48 48 114 22586
gemm 18 114 114 30148
gemm 18 114 114 33750
gemm 48 96 114 42448
gemm 48 96 114 42097
gemm 48 48 114 22446
gemm 48 48 114 22435
gemm 18 114 114 30054
gemm 18 114 114 29757
gemm 48 96 114 42321
gemm 48 96 114 42132
gemm 48 48 114 22497
gemm 48 48 114 22435
gemm 18 114 114 30626
gemm 18 114 114 30335
gemm 48 96 114 42449
gemm 48 96 114 42379
gemm 48 48 114 22647
gemm 48 48 114 22533
gemm 18 114 114 29901
gemm 18 114 114 29851
gemm 48 96 114 88073
gemm 48 96 114 78809
gemm 48 48 114 23052
gemm 48 48 114 22908
gemm 18 114 114 30370
gemm 18 114 114 30081
gemm 48 96 114 42437
gemm 48 96 114 42277
gemm 48 48 114 22511
gemm 48 48 114 22478
gemm 18 114 114 30010
gemm 18 114 114 34840
gemm 48 96 114 43688
gemm 48 96 114 43924
gemm 48 48 114 55054
gemm 48 48 114 59708
gemm 18 114 114 30275
gemm 18 114 114 30198
gemm 48 96 114 42315
gemm 48 96 114 42289
gemm 48 48 114 22510
gemm 48 48 114 22513
gemm 18 114 114 29944
gemm 18 114 114 29784
gemm 48 96 114 42008
gemm 48 96 114 50516
gemm 48 48 114 22509
gemm 48 48 114 22530
gemm 18 114 114 29742
gemm 18 114 114 30055
gemm 48 96 114 42252
gemm 48 96 114 42287
gemm 48 48 114 22562
gemm 48 48 114 22518
gemm 18 114 114 30036
gemm 18 114 114 30280
gemm 48 96 114 78069
gemm 48 96 114 42930
gemm 48 48 114 22873
gemm 48 48 114 22647
gemm 18 114 114 29980
gemm 18 114 114 30231
gemm 48 96 114 42284
gemm 48 96 114 42383
gemm 48 48 114 22539
gemm 48 48 114 22496
gemm 18 114 114 33705
gemm 18 114 114 38794
gemm 48 96 114 42145
gemm 48 96 114 59952
gemm 48 48 114 22510
gemm 48 48 114 22764
gemm 18 114 114 30048
gemm 48 96 114 42273
gemm 48 48 114 22486
gemm 18 114 114 31944
gemm 48 96 114 44197
gemm 18 114 114 32713
gemm 48 48 114 23117
gemm 48 96 114 44135
gemm 48 48 114 24965
gemm 18 114 114 29906
gemm 48 96 114 42269
gemm 18 114 114 30620
gemm 48 48 114 28197
gemm 48 96 114 42470
gemm 48 48 114 22444
gemm 18 114 114 29735
gemm 48 96 114 42080
gemm 18 114 114 30036
gemm 48 48 114 22457
gemm 48 96 114 42231
gemm 48 48 114 22371
gemm 18 114 114 30374
gemm 48 96 114 42353
gemm 48 48 114 22582
gemm 18 114 114 30808
gemm 48 96 114 43058
gemm 48 48 114 22524
gemm 18 114 114 29734
gemm 48 96 114 87561
gemm 48 48 114 23188
gemm 18 114 114 30712
gemm 48 96 114 42507
gemm 48 48 114 22545
gemm 18 114 114 29741
gemm 48 96 114 42114
gemm 48 48 114 22414
gemm 18 114 114 30091
gemm 48 96 114 42200
gemm 48 48 114 22400
gemm 18 114 114 29716
gemm 48 96 114 42159
gemm 48 48 114 22490
gemm 18 114 114 65151
gemm 48 96 114 42687
gemm 48 48 114 22652
gemm 18 114 114 30026
gemm 48 96 114 42078
gemm 48 48 114 22519
gemm 18 114 114 30019
gemm 48 96 114 48220
gemm 48 48 114 22634
gemm 18 114 114 29868
gemm 48 96 114 42029
gemm 48 48 114 22393
gemm 18 114 114 30025
gemm 48 96 114 42188
gemm 48 48 114 22392
gemm 18 114 114 29615
gemm 48 96 114 42080
gemm 48 48 114 22359
gemm 18 114 114 30070
gemm 48 96 114 56046
gemm 48 48 114 22455
gemm 18 114 114 29866
gemm 48 96 114 77219
gemm 48 48 114 22656
gemm 18 114 114 30875
gemm 48 96 114 42368
gemm 48 48 114 22460
gemm 18 114 114 31479
gemm 48 96 114 42565
gemm 48 48 114 22415
gemm 18 114 114 32380
gemm 48 96 114 42552
gemm 48 48 114 22453
gemm 18 114 114 31540
gemm 48 96 114 43021
gemm 48 48 114 27735
gemm 18 114 114 32640
gemm 48 96 114 42674
gemm 48 48 114 22408
gemm 18 114 114 42077
gemm 48 96 114 43432
gemm 48 48 114 22499
gemm 18 114 114 31148
gemm 48 96 114 43452
gemm 48 48 114 22475
gemm 18 114 114 30995
gemm 48 96 114 42596
gemm 48 48 114 22620
gemm 18 114 114 30693
gemm 48 96 114 42430
gemm 48 48 114 26106
gemm 18 114 114 29672
gemm 48 96 114 42133
gemm 48 48 114 22380
gemm 18 114 114 30616
gemm 48 96 114 49616
gemm 48 48 114 22405
gemm 18 114 114 31234
gemm 48 96 114 42910
gemm 48 48 114 22391
gemm 18 114 114 31848
gemm 48 96 114 42483
gemm 48 48 114 22390
gemm 18 114 114 32412
gemm 48 96 114 47861
gemm 48 48 114 22520
gemm 18 114 114 71584
gemm 48 96 114 43950
gemm 48 48 114 22572
gemm 18 114 114 32322
gemm 48 96 114 43027
gemm 48 48 114 22658
gemm 18 114 114 29920
gemm 48 96 114 42196
gemm 48 48 114 22436
gemm 18 114 114 73905
gemm 48 96 114 46247
gemm 48 48 114 22681
gemm 18 114 114 30685
gemm 48 96 114 42254
gemm 48 48 114 22458
gemm 18 114 114 31121
gemm 48 96 114 42997
gemm 48 48 114 22338
gemm 18 114 114 30182
gemm 48 96 114 42094
gemm 48 48 114 22387
gemm 18 114 114 29802
gemm 48 96 114 91006
gemm 48 48 114 22744
gemm 18 114 114 30700
gemm 48 96 114 42156
gemm 48 48 114 22466
gemm 18 114 114 31415
gemm 48 96 114 43347
gemm 48 48 114 22451
gemm 18 114 114 32187
gemm 48 96 114 43189
gemm 48 48 114 22563
gemm 18 114 114 29798
gemm 48 96 114 44094
gemm 48 48 114 22476
gemm 18 114 114 30102
gemm 48 96 114 42219
gemm 48 48 114 22432
gemm 18 114 114 29888
gemm 48 96 114 42219
gemm 48 48 114 22369
gemm 18 114 114 38722
gemm 48 96 114 74177
gemm 18 114 114 66888
gemm 48 48 114 25391
gemm 48 96 114 44629
gemm 48 48 114 23917
gemm 18 114 114 30863
gemm 18 114 114 29965
gemm 48 96 114 42511
gemm 48 96 114 42298
gemm 48 48 114 22562
gemm 48 48 114 22523
gemm 18 114 114 29725
gemm 18 114 114 38193
gemm 48 96 114 42084
gemm 48 96 114 42209
gemm 48 48 114 22564
gemm 48 48 114 22513
gemm 18 114 114 29864
gemm 48 96 114 42110
gemm 48 48 114 22383
gemm 18 114 114 37531
gemm 48 96 114 45946
gemm 48 48 114 23206
gemm 18 114 114 33101
gemm 48 96 114 45298
gemm 48 48 114 23019
gemm 18 114 114 29919
gemm 48 96 114 82182
gemm 48 48 114 23330
gemm 18 114 114 31144
gemm 48 96 114 42444
gemm 48 48 114 22692
gemm 18 114 114 30053
gemm 48 96 114 42227
gemm 48 48 114 22345
gemm 18 114 114 30254
gemm 48 96 114 42229
gemm 18 114 114 29752
gemm 48 48 114 28519
gemm 48 96 114 42164
gemm 48 48 114 22458
gemm 18 114 114 34400
gemm 48 96 114 47041
gemm 18 114 114 38044
gemm 48 48 114 22825
gemm 48 96 114 42560
gemm 48 48 114 22572
gemm 18 114 114 33674
gemm 48 96 114 79918
gemm 18 114 114 31033
gemm 48 48 114 23032
gemm 48 96 114 42579
gemm 48 48 114 26204
gemm 18 114 114 31188
gemm 48 96 114 42324
gemm 18 114 114 29920
gemm 48 48 114 22645
gemm 48 96 114 91352
gemm 48 48 114 24157
gemm 18 114 114 30998
gemm 48 96 114 42403
gemm 18 114 114 30261
gemm 48 48 114 22610
gemm 48 96 114 42386
gemm 48 48 114 22368
gemm 18 114 114 30046
gemm 18 114 114 29785
gemm 48 96 114 42245
gemm 48 48 114 22434
gemm 48 96 114 42253
gemm 48 48 114 62930
gemm 18 114 114 30626
gemm 48 96 114 42277
gemm 18 114 114 30099
gemm 48 48 114 22519
gemm 48 96 114 42271
gemm 48 48 114 22511
gemm 18 114 114 29859
gemm 48 96 114 42214
gemm 18 114 114 29825
gemm 48 48 114 22601
gemm 48 96 114 42248
gemm 48 48 114 22566
gemm 18 114 114 34431
gemm 18 114 114 33709
gemm 48 96 114 46139
gemm 48 48 114 22552
gemm 48 96 114 45915
gemm 48 48 114 22584
gemm 18 114 114 33350
gemm 18 114 114 30587
gemm 48 96 114 46527
gemm 48 48 114 24144
gemm 48 96 114 80550
gemm 48 48 114 28797
gemm 18 114 114 30245
gemm 18 114 114 35016
gemm 48 96 114 49891
gemm 48 96 114 50024
gemm 48 48 114 26241
gemm 48 48 114 22799
gemm 18 114 114 30183
gemm 18 114 114 30346
gemm 48 96 114 46427
gemm 48 48 114 22570
gemm 48 96 114 43957
gemm 48 48 114 24271
gemm 18 114 114 34172
gemm 18 114 114 33633
gemm 48 96 114 46141
gemm 48 48 114 22533
gemm 48 96 114 43255
gemm 48 48 114 93180
gemm 18 114 114 38192
gemm 48 96 114 43045
gemm 48 48 114 22743
gemm 18 114 114 30979
gemm 48 96 114 46734
gemm 48 48 114 23677
gemm 18 114 114 34110
gemm 48 96 114 42350
gemm 48 48 114 26136
gemm 18 114 114 40692
gemm 48 96 114 45655
gemm 48 48 114 25991
gemm 18 114 114 30013
gemm 48 96 114 46632
gemm 48 48 114 22688
gemm 18 114 114 30491
gemm 48 96 114 45941
gemm 48 48 114 26219
gemm 18 114 114 29968
gemm 48 96 114 84763
gemm 48 48 114 22983
gemm 18 114 114 31294
gemm 48 96 114 46553
gemm 18 114 114 30744
gemm 48 96 114 42461
gemm 48 48 114 22443
gemm 18 114 114 30784
gemm 48 96 114 46542
gemm 48 48 114 23293
gemm 18 114 114 30100
gemm 48 96 114 42150
gemm 48 48 114 26121
gemm 18 114 114 34424
gemm 48 96 114 46879
gemm 48 48 114 22591
gemm 18 114 114 30420
gemm 48 96 114 46342
gemm 48 48 114 26592
gemm 18 114 114 30091
gemm 48 96 114 49766
gemm 48 48 114 22495
gemm 18 114 114 34771
gemm 48 96 114 47318
gemm 48 48 114 22617
gemm 18 114 114 34063
gemm 48 96 114 42760
gemm 48 48 114 22394
gemm 18 114 114 34259
gemm 48 96 114 49140
gemm 48 48 114 22894
gemm 18 114 114 34464
gemm 48 96 114 46135
gemm 48 48 114 59481
gemm 18 114 114 30376
gemm 48 96 114 42369
gemm 48 48 114 22426
gemm 18 114 114 33603
gemm 48 96 114 42543
gemm 48 48 114 22547
gemm 18 114 114 33664
gemm 48 96 114 46063
gemm 48 48 114 22468
gemm 18 114 114 34816
gemm 48 96 114 43596
gemm 48 48 114 22659
gemm 18 114 114 29984
gemm 48 96 114 91950
gemm 48 48 114 4363272
gemm 48 48 114 29466
gemm 18 114 114 31486
gemm 18 114 114 30447
gemm 48 96 114 42641
gemm 48 96 114 42416
gemm 48 48 114 22548
gemm 48 48 114 22544
gemm 18 114 114 34285
gemm 48 96 114 49287
gemm 48 48 114 23713
gemm 18 114 114 48646
gemm 48 96 114 58430
gemm 48 48 114 28909
gemm 18 114 114 34914
gemm 48 96 114 42126
gemm 48 48 114 30468
gemm 18 114 114 30538
gemm 48 96 114 42201
gemm 48 48 114 22363
gemm 18 114 114 30503
gemm 48 96 114 41857
gemm 48 48 114 26661
gemm 18 114 114 34017
gemm 48 96 114 42646
gemm 48 48 114 22448
gemm 18 114 114 30271
gemm 18 114 114 30674
gemm 48 96 114 43977
gemm 48 48 114 37584
gemm 48 96 114 220902
gemm 48 48 114 25271
gemm 18 114 114 79597
gemm 18 114 114 32164
gemm 48 96 114 45132
gemm 48 48 114 28353
gemm 48 96 114 58185
gemm 48 48 114 28603
gemm 18 114 114 30026
gemm 18 114 114 34902
gemm 48 96 114 46596
gemm 48 48 114 22443
gemm 48 96 114 42439
gemm 48 48 114 28016
gemm 18 114 114 74134
gemm 18 114 114 35295
gemm 48 96 114 47608
gemm 48 48 114 22763
gemm 48 96 114 42777
gemm 48 48 114 24001
gemm 18 114 114 30280
gemm 18 114 114 34337
gemm 48 96 114 46537
gemm 48 48 114 22470
gemm 48 96 114 42809
gemm 48 48 114 32245
gemm 18 114 114 34173
gemm 18 114 114 30481
gemm 48 96 114 43219
gemm 48 48 114 26486
gemm 48 96 114 46302
gemm 48 48 114 24585
gemm 18 114 114 30084
gemm 18 114 114 32574
gemm 48 96 114 45268
gemm 48 48 114 68318
gemm 48 96 114 83760
gemm 48 48 114 22893
gemm 18 114 114 30528
gemm 18 114 114 30468
gemm 48 96 114 42365
gemm 48 96 114 46107
gemm 48 48 114 26509
gemm 48 48 114 22956
gemm 18 114 114 32298
gemm 18 114 114 39420
gemm 48 96 114 45980
gemm 48 96 114 42778
gemm 48 48 114 22700
gemm 48 48 114 22485
gemm 18 114 114 33572
gemm 18 114 114 34089
gemm 48 96 114 42733
gemm 48 96 114 46214
gemm 48 48 114 26893
gemm 48 48 114 22694
gemm 18 114 114 30692
gemm 18 114 114 31042
gemm 48 96 114 46732
gemm 48 96 114 46751
gemm 48 48 114 27007
gemm 48 48 114 27345
gemm 18 114 114 34018
gemm 18 114 114 39863
gemm 48 96 114 42512
gemm 48 96 114 42620
gemm 48 48 114 22421
gemm 48 48 114 22682
gemm 18 114 114 30690
gemm 18 114 114 30373
gemm 48 96 114 42022
gemm 48 96 114 42335
gemm 48 48 114 31931
gemm 48 48 114 22556
gemm 18 114 114 30167
gemm 18 114 114 30742
gemm 48 96 114 42158
gemm 48 96 114 76447
gemm 48 48 114 63180
gemm 48 48 114 27142
gemm 18 114 114 30350
gemm 18 114 114 30427
gemm 48 96 114 42381
gemm 48 96 114 42264
gemm 48 48 114 22617
gemm 48 48 114 22523
gemm 18 114 114 30717
gemm 48 96 114 42570
gemm 18 114 114 31587
gemm 48 48 114 22702
gemm 48 96 114 46322
gemm 48 48 114 24158
gemm 18 114 114 30367
gemm 48 96 114 42373
gemm 18 114 114 30567
gemm 48 48 114 22547
gemm 48 96 114 46530
gemm 48 48 114 26089
gemm 18 114 114 30511
gemm 48 96 114 42599
gemm 18 114 114 30635
gemm 48 48 114 22601
gemm 48 96 114 42471
gemm 48 48 114 27055
gemm 18 114 114 29892
gemm 48 96 114 42331
gemm 18 114 114 30167
gemm 48 48 114 22462
gemm 48 96 114 57533
gemm 48 48 114 32957
gemm 18 114 114 35293
gemm 48 96 114 42672
gemm 48 48 114 22609
gemm 18 114 114 30694
gemm 48 96 114 42299
gemm 48 48 114 22487
gemm 18 114 114 30031
gemm 48 96 114 42161
gemm 48 48 114 65902
gemm 18 114 114 35962
gemm 48 96 114 48443
gemm 48 48 114 46073
gemm 18 114 114 33794
gemm 48 96 114 42994
gemm 48 48 114 25941
gemm 18 114 114 41149
gemm 48 96 114 42711
gemm 48 48 114 24379
gemm 18 114 114 35288
gemm 48 96 114 43389
gemm 48 48 114 26430
gemm 18 114 114 31391
gemm 48 96 114 42615
gemm 18 114 114 30339
gemm 48 48 114 22700
gemm 48 96 114 42427
gemm 48 48 114 22376
gemm 18 114 114 63838
gemm 18 114 114 30833
gemm 48 96 114 44793
gemm 48 48 114 22719
gemm 48 96 114 42772
gemm 48 48 114 24235
gemm 18 114 114 29671
gemm 48 96 114 42036
gemm 48 48 114 27657
gemm 18 114 114 33013
gemm 18 114 114 34694
gemm 48 96 114 46178
gemm 48 48 114 23361
gemm 48 96 114 45556
gemm 48 48 114 22811
gemm 18 114 114 29657
gemm 18 114 114 30077
gemm 48 96 114 42230
gemm 48 48 114 22549
gemm 48 96 114 42568
gemm 48 48 114 59922
gemm 18 114 114 30566
gemm 18 114 114 30265
gemm 48 96 114 42626
gemm 48 96 114 42172
gemm 48 48 114 22596
gemm 48 48 114 24578
gemm 18 114 114 34285
gemm 18 114 114 35022
gemm 48 96 114 42961
gemm 48 96 114 42633
gemm 48 48 114 22722
gemm 48 48 114 22577
gemm 18 114 114 33768
gemm 18 114 114 33909
gemm 48 96 114 45874
gemm 48 96 114 46639
gemm 48 48 114 23371
gemm 48 48 114 22983
gemm 18 114 114 30162
gemm 18 114 114 30460
gemm 48 96 114 42296
gemm 48 96 114 42422
gemm 48 48 114 22599
gemm 48 48 114 22543
gemm 18 114 114 29909
gemm 18 114 114 29970
gemm 48 96 114 47741
gemm 48 96 114 47726
gemm 48 48 114 23024
gemm 48 48 114 26916
gemm 18 114 114 30210
gemm 18 114 114 30558
gemm 48 96 114 42394
gemm 48 96 114 42361
gemm 48 48 114 26080
gemm 48 48 114 25737
gemm 18 114 114 34168
gemm 18 114 114 30969
gemm 48 96 114 46548
gemm 48 96 114 47418
gemm 48 48 114 22590
gemm 48 48 114 54989
gemm 18 114 114 30982
gemm 18 114 114 30734
gemm 48 96 114 42425
gemm 48 96 114 42257
gemm 48 48 114 22503
gemm 48 48 114 23039
gemm 18 114 114 29730
gemm 18 114 114 34442
gemm 48 96 114 47636
gemm 48 96 114 49582
gemm 48 48 114 22716
gemm 48 48 114 22752
gemm 18 114 114 29812
gemm 18 114 114 29885
gemm 48 96 114 47232
gemm 48 96 114 47367
gemm 48 48 114 22663
gemm 48 48 114 25135
gemm 18 114 114 29919
gemm 48 96 114 79313
gemm 18 114 114 31155
gemm 48 48 114 22990
gemm 48 96 114 42637
gemm 48 48 114 28518
gemm 18 114 114 30061
gemm 48 96 114 42230
gemm 18 114 114 29950
gemm 48 48 114 22520
gemm 48 96 114 42488
gemm 48 48 114 76473
gemm 18 114 114 30510
gemm 48 96 114 46585
gemm 48 48 114 26678
gemm 18 114 114 34902
gemm 48 96 114 42574
gemm 48 48 114 22568
gemm 18 114 114 29743
gemm 48 96 114 42161
gemm 18 114 114 29910
gemm 48 48 114 22472
gemm 48 96 114 42283
gemm 48 48 114 61954
gemm 18 114 114 30374
gemm 48 96 114 45836
gemm 48 48 114 26847
gemm 18 114 114 30851
gemm 48 96 114 42365
gemm 48 48 114 26462
gemm 18 114 114 30047
gemm 48 96 114 49929
gemm 48 48 114 22974
gemm 18 114 114 37375
gemm 48 96 114 42436
gemm 48 48 114 27830
gemm 18 114 114 34807
gemm 48 96 114 46331
gemm 18 114 114 30485
gemm 48 48 114 22628
gemm 48 96 114 42425
gemm 48 48 114 22534
gemm 18 114 114 68045
gemm 48 96 114 44970
gemm 48 48 114 27005
gemm 18 114 114 31302
gemm 48 96 114 42670
gemm 48 48 114 22556
gemm 18 114 114 30361
gemm 48 96 114 42176
gemm 48 48 114 22560
gemm 18 114 114 30316
gemm 48 96 114 42248
gemm 48 48 114 22331
gemm 18 114 114 29681
gemm 48 96 114 47370
gemm 48 48 114 26586
gemm 18 114 114 35035
gemm 48 96 114 42560
gemm 48 48 114 22605
gemm 18 114 114 29581
gemm 48 96 114 47333
gemm 48 48 114 22557
gemm 18 114 114 30561
gemm 48 96 114 42372
gemm 48 48 114 26150
gemm 18 114 114 30677
gemm 48 96 114 42396
gemm 48 48 114 22609
gemm 18 114 114 30784
gemm 48 96 114 42324
gemm 48 48 114 22435
gemm 18 114 114 29662
gemm 48 96 114 42140
gemm 48 48 114 22542
gemm 18 114 114 29991
gemm 48 96 114 42188
gemm 48 48 114 34521
gemm 18 114 114 29973
gemm 48 96 114 42115
gemm 48 48 114 22338
gemm 18 114 114 30138
gemm 48 96 114 47716
gemm 48 48 114 33252
gemm 18 114 114 32264
gemm 48 96 114 42931
gemm 48 48 114 23282
gemm 18 114 114 71884
gemm 48 96 114 44100
gemm 48 48 114 22581
gemm 18 114 114 32289
gemm 48 96 114 50941
gemm 48 48 114 22954
gemm 18 114 114 32285
gemm 48 96 114 47156
gemm 48 48 114 60009
gemm 18 114 114 33978
gemm 18 114 114 33944
gemm 48 96 114 49305
gemm 48 96 114 54632
gemm 48 48 114 27650
gemm 48 48 114 23728
gemm 18 114 114 30052
gemm 18 114 114 30415
gemm 48 96 114 42273
gemm 48 96 114 50145
gemm 48 48 114 22461
gemm 48 48 114 22575
gemm 18 114 114 29644
gemm 18 114 114 29958
gemm 48 96 114 47289
gemm 48 96 114 50695
gemm 48 48 114 26570
gemm 48 48 114 22841
gemm 18 114 114 30289
gemm 18 114 114 65453
gemm 48 96 114 77987
gemm 48 96 114 44477
gemm 48 48 114 22862
gemm 48 48 114 25508
gemm 18 114 114 29864
gemm 18 114 114 30134
gemm 48 96 114 42229
gemm 48 48 114 22327
gemm 48 96 114 42174
gemm 48 48 114 29431
gemm 18 114 114 34446
gemm 18 114 114 30741
gemm 48 96 114 42328
gemm 48 48 114 22481
gemm 48 96 114 42473
gemm 48 48 114 24138
gemm 18 114 114 29732
gemm 18 114 114 29504
gemm 48 96 114 42271
gemm 48 48 114 22364
gemm 48 96 114 42273
gemm 48 48 114 57954
gemm 18 114 114 31054
gemm 48 96 114 46527
gemm 18 114 114 31157
gemm 48 48 114 22721
gemm 48 96 114 43439
gemm 48 48 114 22684
gemm 18 114 114 30223
gemm 48 96 114 42234
gemm 18 114 114 30328
gemm 48 48 114 22547
gemm 48 96 114 42252
gemm 48 48 114 24264
gemm 18 114 114 29671
gemm 48 96 114 42241
gemm 18 114 114 29716
gemm 48 48 114 22459
gemm 48 96 114 42212
gemm 48 48 114 22298
gemm 18 114 114 72617
gemm 48 96 114 48139
gemm 18 114 114 31535
gemm 48 48 114 24515
gemm 48 96 114 47671
gemm 48 48 114 27641
gemm 18 114 114 29994
gemm 48 96 114 42196
gemm 18 114 114 29867
gemm 48 48 114 22506
gemm 48 96 114 109256
gemm 48 48 114 29240
gemm 18 114 114 31060
gemm 48 96 114 42361
gemm 48 48 114 22676
gemm 18 114 114 30531
gemm 48 96 114 42208
gemm 48 48 114 22302
gemm 18 114 114 29781
gemm 48 96 114 42179
gemm 48 48 114 22398
gemm 18 114 114 29839
gemm 48 96 114 75879
gemm 48 48 114 22723
gemm 18 114 114 35100
gemm 48 96 114 42688
gemm 48 48 114 22470
gemm 18 114 114 30837
gemm 48 96 114 42350
gemm 48 48 114 25982
gemm 18 114 114 33646
gemm 48 96 114 42475
gemm 48 48 114 22591
gemm 18 114 114 36511
gemm 48 96 114 42375
gemm 48 48 114 22491
gemm 18 114 114 29619
gemm 48 96 114 46351
gemm 48 48 114 26030
gemm 18 114 114 34115
gemm 48 96 114 42351
gemm 48 48 114 33111
gemm 18 114 114 30043
gemm 48 96 114 76999
gemm 48 48 114 22876
gemm 18 114 114 30843
gemm 48 96 114 42343
gemm 48 48 114 30553
gemm 18 114 114 29814
gemm 48 96 114 42179
gemm 48 48 114 22534
gemm 18 114 114 30554
gemm 48 96 114 42196
gemm 48 48 114 22390
gemm 18 114 114 29704
gemm 48 96 114 42069
gemm 48 48 114 22361
gemm 18 114 114 30100
gemm 48 96 114 42031
gemm 48 48 114 22375
gemm 18 114 114 31425
gemm 48 96 114 42443
gemm 48 48 114 22402
gemm 18 114 114 31127
gemm 48 96 114 42418
gemm 48 48 114 22276
gemm 18 114 114 31247
gemm 48 96 114 79543
gemm 48 48 114 22768
gemm 18 114 114 32851
gemm 48 96 114 42839
gemm 48 48 114 22499
gemm 18 114 114 31347
gemm 48 96 114 44760
gemm 48 48 114 23747
gemm 18 114 114 51977
gemm 48 96 114 81004
gemm 18 114 114 34245
gemm 48 48 114 36465
gemm 48 96 114 42568
gemm 48 48 114 22433
gemm 18 114 114 34520
gemm 18 114 114 36942
gemm 48 96 114 42618
gemm 48 48 114 22435
gemm 48 96 114 69390
gemm 48 48 114 36267
gemm 18 114 114 31745
gemm 48 96 114 42825
gemm 48 48 114 22689
gemm 18 114 114 54748
gemm 48 96 114 72872
gemm 48 48 114 33356
gemm 18 114 114 30155
gemm 48 96 114 44680
gemm 48 48 114 64864
gemm 18 114 114 37445
gemm 48 96 114 42845
gemm 18 114 114 30467
gemm 48 48 114 22641
gemm 48 96 114 44728
gemm 48 48 114 25008
gemm 18 114 114 30705
gemm 48 96 114 72913
gemm 48 48 114 22809
gemm 18 114 114 30570
gemm 48 96 114 43857
gemm 48 48 114 22509
gemm 18 114 114 33795
gemm 18 114 114 34327
gemm 48 96 114 44953
gemm 48 48 114 23541
gemm 48 96 114 45242
gemm 48 48 114 24663
gemm 18 114 114 35236
gemm 18 114 114 30810
gemm 48 96 114 42904
gemm 48 48 114 23138
gemm 48 96 114 46900
gemm 48 48 114 24720
gemm 18 114 114 30232
gemm 18 114 114 30142
gemm 48 96 114 42666
gemm 48 48 114 22372
gemm 48 96 114 42215
gemm 48 48 114 24652
gemm 18 114 114 30291
gemm 48 96 114 50271
gemm 18 114 114 40108
gemm 48 48 114 22808
gemm 48 96 114 50894
gemm 48 48 114 29024
gemm 18 114 114 30001
gemm 48 96 114 42115
gemm 48 48 114 22509
gemm 18 114 114 29995
gemm 48 96 114 48406
gemm 48 48 114 22435
gemm 18 114 114 29579
gemm 48 96 114 42141
gemm 48 48 114 22394
gemm 18 114 114 30096
gemm 48 96 114 71453
gemm 48 48 114 22620
gemm 18 114 114 31576
gemm 48 96 114 42829
gemm 48 48 114 22386
gemm 18 114 114 59377
gemm 48 96 114 42787
gemm 48 48 114 22601
gemm 18 114 114 30193
gemm 48 96 114 42201
gemm 48 48 114 22576
gemm 18 114 114 30601
gemm 48 96 114 42210
gemm 48 48 114 27211
gemm 18 114 114 29790
gemm 48 96 114 47820
gemm 48 48 114 30367
gemm 18 114 114 30375
gemm 48 96 114 42428
gemm 18 114 114 29864
gemm 48 48 114 22601
gemm 48 96 114 47151
gemm 48 48 114 22751
gemm 18 114 114 33867
gemm 48 96 114 42394
gemm 18 114 114 29897
gemm 48 48 114 22530
gemm 48 96 114 42228
gemm 48 48 114 61856
gemm 18 114 114 34918
gemm 18 114 114 30321
gemm 48 96 114 43082
gemm 48 48 114 26727
gemm 48 96 114 46695
gemm 48 48 114 23431
gemm 18 114 114 34935
gemm 18 114 114 38804
gemm 48 96 114 48628
gemm 48 96 114 43140
gemm 48 48 114 22821
gemm 48 48 114 22706
gemm 18 114 114 29906
gemm 18 114 114 29904
gemm 48 96 114 42616
gemm 48 96 114 42421
gemm 48 48 114 22696
gemm 48 48 114 22610
gemm 18 114 114 30223
gemm 18 114 114 30351
gemm 48 96 114 42553
gemm 48 96 114 42471
gemm 48 48 114 22632
gemm 48 48 114 22603
gemm 18 114 114 29725
gemm 18 114 114 29792
gemm 48 96 114 42290
gemm 48 96 114 42248
gemm 48 48 114 22496
gemm 48 48 114 22572
gemm 18 114 114 30786
gemm 18 114 114 30144
gemm 48 96 114 42639
gemm 48 96 114 42046
gemm 48 48 114 22350
gemm 48 48 114 22446
gemm 18 114 114 29754
gemm 18 114 114 29961
gemm 48 96 114 42266
gemm 48 96 114 42149
gemm 48 48 114 22471
gemm 48 48 114 22609
gemm 18 114 114 31154
gemm 18 114 114 30831
gemm 48 96 114 46553
gemm 48 96 114 50262
gemm 48 48 114 26677
gemm 48 48 114 23016
gemm 18 114 114 34387
gemm 18 114 114 35334
gemm 48 96 114 43247
gemm 48 96 114 42962
gemm 48 48 114 22630
gemm 48 48 114 22720
gemm 18 114 114 35037
gemm 18 114 114 35202
gemm 48 96 114 47445
gemm 48 48 114 22702
gemm 48 96 114 47420
gemm 48 48 114 28553
gemm 18 114 114 37917
gemm 18 114 114 68880
gemm 48 96 114 86234
gemm 48 48 114 23061
gemm 48 96 114 44686
gemm 48 48 114 26529
gemm 18 114 114 34633
gemm 18 114 114 37385
gemm 48 96 114 42834
gemm 48 48 114 26380
gemm 48 96 114 67007
gemm 48 48 114 35477
gemm 18 114 114 30106
gemm 48 96 114 46413
gemm 48 48 114 23167
gemm 18 114 114 34783
gemm 48 96 114 42905
gemm 48 48 114 27227
gemm 18 114 114 30302
gemm 48 96 114 47030
gemm 48 48 114 27788
gemm 18 114 114 34661
gemm 48 96 114 42921
gemm 48 48 114 63567
gemm 18 114 114 34370
gemm 48 96 114 46822
gemm 48 48 114 22839
gemm 18 114 114 74782
gemm 18 114 114 272204
gemm 48 96 114 47518
gemm 48 48 114 22833
gemm 48 96 114 51248
gemm 48 48 114 23202
gemm 18 114 114 30374
gemm 18 114 114 30553
gemm 48 96 114 46258
gemm 48 48 114 22645
gemm 48 96 114 50110
gemm 48 48 114 24270
gemm 18 114 114 68485
gemm 18 114 114 33317
gemm 48 96 114 44767
gemm 48 48 114 22619
gemm 48 96 114 43303
gemm 48 48 114 22531
gemm 18 114 114 35724
gemm 18 114 114 52578
gemm 48 96 114 49470
gemm 48 48 114 28683
gemm 48 96 114 55682
gemm 48 48 114 27564
gemm 18 114 114 30060
gemm 48 96 114 79088
gemm 18 114 114 69861
gemm 48 48 114 23158
gemm 48 96 114 43041
gemm 48 48 114 24053
gemm 18 114 114 29814
gemm 48 96 114 42236
gemm 18 114 114 29864
gemm 48 48 114 22515
gemm 48 96 114 42113
gemm 48 48 114 24272
gemm 18 114 114 34232
gemm 48 96 114 42734
gemm 18 114 114 30539
gemm 48 48 114 22578
gemm 48 96 114 45531
gemm 48 48 114 22611
gemm 18 114 114 30091
gemm 48 96 114 42285
gemm 18 114 114 29777
gemm 48 48 114 22479
gemm 48 96 114 42301
gemm 48 48 114 27150
gemm 18 114 114 66365
gemm 48 96 114 43945
gemm 18 114 114 30762
gemm 48 48 114 22604
gemm 48 96 114 42302
gemm 48 48 114 22595
gemm 18 114 114 29656
gemm 48 96 114 42242
gemm 18 114 114 29793
gemm 48 48 114 22538
gemm 48 96 114 96225
gemm 48 48 114 26729
gemm 18 114 114 31265
gemm 48 96 114 42485
gemm 48 48 114 22621
gemm 18 114 114 30264
gemm 48 96 114 42206
gemm 48 48 114 22376
gemm 18 114 114 29739
gemm 48 96 114 42099
gemm 48 48 114 22473
gemm 18 114 114 29699
gemm 48 96 114 47424
gemm 48 48 114 61748
gemm 18 114 114 32942
gemm 48 96 114 42901
gemm 48 48 114 22505
gemm 18 114 114 32672
gemm 48 96 114 42996
gemm 48 48 114 22485
gemm 18 114 114 31268
gemm 48 96 114 42396
gemm 48 48 114 22343
gemm 18 114 114 36718
gemm 48 96 114 42383
gemm 48 48 114 22689
gemm 18 114 114 29901
gemm 48 96 114 42257
gemm 48 48 114 22371
gemm 18 114 114 29693
gemm 48 96 114 42129
gemm 48 48 114 22395
gemm 18 114 114 29681
gemm 48 96 114 47888
gemm 48 48 114 22619
gemm 18 114 114 64070
gemm 48 96 114 46580
gemm 48 48 114 22890
gemm 18 114 114 30859
gemm 48 96 114 42363
gemm 48 48 114 22503
gemm 18 114 114 29839
gemm 48 96 114 42045
gemm 48 48 114 22502
gemm 18 114 114 29726
gemm 48 96 114 42133
gemm 48 48 114 22405
gemm 18 114 114 29872
gemm 18 114 114 29552
gemm 48 96 114 42636
gemm 48 48 114 22567
gemm 48 96 114 42317
gemm 48 48 114 22487
gemm 18 114 114 29634
gemm 18 114 114 29609
gemm 48 96 114 42128
gemm 48 48 114 22378
gemm 48 96 114 42264
gemm 48 48 114 22471
gemm 18 114 114 30735
gemm 18 114 114 30573
gemm 48 96 114 42928
gemm 48 96 114 42578
gemm 48 48 114 22615
gemm 48 48 114 24060
gemm 18 114 114 29980
gemm 18 114 114 29875
gemm 48 96 114 42231
gemm 48 96 114 42249
gemm 48 48 114 22519
gemm 48 48 114 22558
gemm 18 114 114 29581
gemm 18 114 114 29716
gemm 48 96 114 42159
gemm 48 48 114 22339
gemm 48 96 114 42173
gemm 48 48 114 23996
gemm 18 114 114 38395
gemm 18 114 114 30541
gemm 48 96 114 42784
gemm 48 48 114 25081
gemm 48 96 114 45050
gemm 48 48 114 55537
gemm 18 114 114 30408
gemm 18 114 114 30767
gemm 48 96 114 42336
gemm 48 48 114 28972
gemm 48 96 114 48815
gemm 48 48 114 22617
gemm 18 114 114 31252
gemm 18 114 114 30688
gemm 48 96 114 42735
gemm 48 96 114 49240
gemm 48 48 114 29891
gemm 48 48 114 22980
gemm 18 114 114 30101
gemm 18 114 114 29938
gemm 48 96 114 47095
gemm 48 96 114 47111
gemm 48 48 114 22738
gemm 48 48 114 26803
gemm 18 114 114 30693
gemm 18 114 114 31181
gemm 48 96 114 42446
gemm 48 96 114 42639
gemm 48 48 114 22571
gemm 48 48 114 26593
gemm 18 114 114 33508
gemm 18 114 114 34314
gemm 48 96 114 42710
gemm 48 96 114 42566
gemm 48 48 114 22533
gemm 48 48 114 22631
gemm 18 114 114 29609
gemm 18 114 114 29912
gemm 48 96 114 46942
gemm 48 48 114 22992
gemm 48 96 114 46622
gemm 48 48 114 28856
gemm 18 114 114 30092
gemm 18 114 114 29938
gemm 48 96 114 42187
gemm 48 48 114 22360
gemm 48 96 114 42268
gemm 48 48 114 55000
gemm 18 114 114 30079
gemm 48 96 114 42280
gemm 48 48 114 22516
gemm 18 114 114 33679
gemm 18 114 114 33529
gemm 48 96 114 45078
gemm 48 96 114 50576
gemm 48 48 114 28026
gemm 48 48 114 23121
gemm 18 114 114 30123
gemm 18 114 114 30594
gemm 48 96 114 45951
gemm 48 96 114 48923
gemm 48 48 114 26526
gemm 48 48 114 30208
gemm 18 114 114 29907
gemm 48 96 114 42099
gemm 18 114 114 39148
gemm 48 48 114 26064
gemm 48 96 114 50720
gemm 48 48 114 24778
gemm 18 114 114 30156
gemm 48 96 114 79354
gemm 18 114 114 66560
gemm 48 48 114 23991
gemm 48 96 114 42702
gemm 48 48 114 22627
gemm 18 114 114 29735
gemm 48 96 114 42226
gemm 18 114 114 33804
gemm 48 48 114 22512
gemm 48 96 114 55203
gemm 48 48 114 22649
gemm 18 114 114 29606
gemm 48 96 114 42058
gemm 48 48 114 22472
gemm 18 114 114 34326
gemm 48 96 114 42114
gemm 48 48 114 32806
gemm 18 114 114 30917
gemm 48 96 114 43025
gemm 48 48 114 22411
gemm 18 114 114 30065
gemm 48 96 114 42154
gemm 48 48 114 22553
gemm 18 114 114 29680
gemm 48 96 114 80680
gemm 48 48 114 23815
gemm 18 114 114 32982
gemm 48 96 114 42645
gemm 48 48 114 22369
gemm 18 114 114 29987
gemm 48 96 114 42263
gemm 48 48 114 22433
gemm 18 114 114 29607
gemm 48 96 114 42013
gemm 48 48 114 67794
gemm 18 114 114 30874
gemm 48 96 114 42574
gemm 48 48 114 22631
gemm 18 114 114 30063
gemm 48 96 114 42057
gemm 48 48 114 22776
gemm 18 114 114 35257
gemm 48 96 114 42867
gemm 48 48 114 26892
gemm 18 114 114 30349
gemm 48 96 114 49796
gemm 48 48 114 22692
gemm 18 114 114 72319
gemm 48 96 114 48728
gemm 48 48 114 22868
gemm 18 114 114 34575
gemm 48 96 114 42502
gemm 48 48 114 22556
gemm 18 114 114 30097
gemm 48 96 114 42193
gemm 48 48 114 22330
gemm 18 114 114 29603
gemm 48 96 114 48657
gemm 48 48 114 22470
gemm 18 114 114 29702
gemm 48 96 114 47209
gemm 48 48 114 26449
gemm 18 114 114 32818
gemm 48 96 114 42624
gemm 48 48 114 22485
gemm 18 114 114 31020
gemm 48 96 114 47161
gemm 48 48 114 22496
gemm 18 114 114 38969
gemm 48 96 114 74495
gemm 48 48 114 22833
gemm 18 114 114 32618
gemm 48 96 114 44752
gemm 48 48 114 22876
gemm 18 114 114 32935
gemm 48 96 114 42531
gemm 48 48 114 22404
gemm 18 114 114 30774
gemm 48 96 114 47403
gemm 48 48 114 22563
gemm 18 114 114 38577
gemm 48 96 114 42545
gemm 48 48 114 22410
gemm 18 114 114 32146
gemm 48 96 114 43626
gemm 48 48 114 25535
gemm 18 114 114 32540
gemm 48 96 114 42536
gemm 48 48 114 22393
gemm 18 114 114 30883
gemm 48 96 114 42917
gemm 48 48 114 22375
gemm 18 114 114 31349
gemm 48 96 114 43095
gemm 18 114 114 30107
gemm 48 48 114 22667
gemm 48 96 114 42431
gemm 48 48 114 22474
gemm 18 114 114 29661
gemm 48 96 114 42181
gemm 18 114 114 29778
gemm 48 48 114 22538
gemm 48 96 114 42355
gemm 48 48 114 22373
gemm 18 114 114 29694
gemm 48 96 114 42108
gemm 18 114 114 29737
gemm 48 48 114 22552
gemm 48 96 114 42297
gemm 48 48 114 24275
gemm 18 114 114 29535
gemm 48 96 114 42162
gemm 18 114 114 29584
gemm 48 48 114 22600
gemm 48 96 114 42291
gemm 48 48 114 22360
gemm 18 114 114 30222
gemm 48 96 114 42382
gemm 18 114 114 30463
gemm 48 48 114 22604
gemm 48 96 114 42476
gemm 48 48 114 22453
gemm 18 114 114 29544
gemm 48 96 114 43686
gemm 18 114 114 29840
gemm 48 48 114 31939
gemm 48 96 114 86055
gemm 48 48 114 26410
gemm 18 114 114 29849
gemm 18 114 114 30906
gemm 48 96 114 42251
gemm 48 48 114 22467
gemm 48 96 114 42343
gemm 48 48 114 22493
gemm 18 114 114 29611
gemm 48 96 114 42401
gemm 18 114 114 41913
gemm 48 48 114 22573
gemm 48 96 114 83760
gemm 48 48 114 23551
gemm 18 114 114 30482
gemm 48 96 114 46294
gemm 48 48 114 25922
gemm 18 114 114 48874
gemm 48 96 114 71962
gemm 48 48 114 37394
gemm 18 114 114 32271
gemm 48 96 114 42618
gemm 48 48 114 22493
gemm 18 114 114 35799
gemm 18 114 114 38874
gemm 48 96 114 51458
gemm 48 48 114 28322
gemm 48 96 114 51038
gemm 48 48 114 23507
gemm 18 114 114 67075
gemm 48 96 114 46594
gemm 18 114 114 35902
gemm 48 48 114 22879
gemm 48 96 114 42925
gemm 48 48 114 24230
gemm 18 114 114 29607
gemm 48 96 114 42140
gemm 18 114 114 29876
gemm 48 48 114 22538
gemm 48 96 114 42281
gemm 48 48 114 22336
gemm 18 114 114 30050
gemm 48 96 114 42338
gemm 48 48 114 22495
gemm 18 114 114 31453
gemm 48 96 114 42438
gemm 48 48 114 22476
gemm 18 114 114 30040
gemm 48 96 114 42142
gemm 48 48 114 22513
gemm 18 114 114 43392
gemm 48 96 114 42720
gemm 48 48 114 22502
gemm 18 114 114 31401
gemm 48 96 114 42462
gemm 48 48 114 22569
gemm 18 114 114 30515
gemm 48 96 114 42258
gemm 48 48 114 22460
gemm 18 114 114 31150
gemm 48 96 114 42890
gemm 48 48 114 22436
gemm 18 114 114 30108
gemm 48 96 114 42161
gemm 48 48 114 29469
gemm 18 114 114 29728
gemm 48 96 114 42144
gemm 48 48 114 22531
gemm 18 114 114 29495
gemm 48 96 114 52572
gemm 48 48 114 22532
gemm 18 114 114 29757
gemm 48 96 114 42203
gemm 48 48 114 22371
gemm 18 114 114 29352
gemm 48 96 114 49684
gemm 48 48 114 60069
gemm 18 114 114 68025
gemm 48 96 114 47647
gemm 48 48 114 22943
gemm 18 114 114 30248
gemm 18 114 114 29749
gemm 48 96 114 42114
gemm 48 96 114 123785
gemm 48 48 114 22683
gemm 48 48 114 24931
gemm 18 114 114 29937
gemm 18 114 114 30391
gemm 48 96 114 42236
gemm 48 48 114 22461
gemm 48 96 114 42546
gemm 48 48 114 23890
gemm 18 114 114 29551
gemm 18 114 114 29624
gemm 48 96 114 42375
gemm 48 48 114 22396
gemm 48 96 114 42292
gemm 48 48 114 22419
gemm 18 114 114 30173
gemm 18 114 114 30297
gemm 48 96 114 42572
gemm 48 48 114 22589
gemm 48 96 114 42436
gemm 48 48 114 22552
gemm 18 114 114 29634
gemm 18 114 114 29552
gemm 48 96 114 42223
gemm 48 48 114 22420
gemm 48 96 114 42382
gemm 48 48 114 63997
gemm 18 114 114 30026
gemm 18 114 114 30977
gemm 48 96 114 42366
gemm 48 48 114 22424
gemm 48 96 114 42490
gemm 48 48 114 24427
gemm 18 114 114 29770
gemm 18 114 114 29599
gemm 48 96 114 42343
gemm 48 48 114 22414
gemm 48 96 114 42498
gemm 48 48 114 22514
gemm 18 114 114 30308
gemm 18 114 114 30044
gemm 48 96 114 42485
gemm 48 48 114 22443
gemm 48 96 114 42409
gemm 48 48 114 22634
gemm 18 114 114 33826
gemm 18 114 114 30798
gemm 48 96 114 42502
gemm 48 48 114 22442
gemm 48 96 114 42306
gemm 48 48 114 22477
gemm 18 114 114 30208
gemm 18 114 114 30579
gemm 48 96 114 42350
gemm 48 48 114 24713
gemm 48 96 114 45002
gemm 48 48 114 22754
gemm 18 114 114 30224
gemm 18 114 114 30015
gemm 48 96 114 80798
gemm 48 96 114 42747
gemm 48 48 114 22544
gemm 48 48 114 67121
gemm 18 114 114 29825
gemm 18 114 114 29807
gemm 48 96 114 42280
gemm 48 48 114 22378
gemm 48 96 114 42416
gemm 48 48 114 24420
gemm 18 114 114 29778
gemm 18 114 114 29450
gemm 48 96 114 49333
gemm 48 48 114 22378
gemm 48 96 114 42331
gemm 48 48 114 22462
gemm 18 114 114 29657
gemm 18 114 114 29753
gemm 48 96 114 45448
gemm 48 96 114 46195
gemm 48 48 114 22809
gemm 48 48 114 22867
gemm 18 114 114 30731
gemm 18 114 114 30674
gemm 48 96 114 42455
gemm 48 96 114 42491
gemm 48 48 114 26224
gemm 48 48 114 22608
gemm 18 114 114 29789
gemm 18 114 114 30594
gemm 48 96 114 42335
gemm 48 96 114 42371
gemm 48 48 114 22619
gemm 48 48 114 22669
gemm 18 114 114 29968
gemm 18 114 114 30500
gemm 48 96 114 42393
gemm 48 48 114 29665
gemm 48 96 114 48727
gemm 48 48 114 24235
gemm 18 114 114 29622
gemm 18 114 114 29806
gemm 48 96 114 42251
gemm 48 48 114 22395
gemm 48 96 114 42723
gemm 48 48 114 24057
gemm 18 114 114 31932
gemm 48 96 114 42673
gemm 48 48 114 22585
gemm 18 114 114 43065
gemm 18 114 114 40284
gemm 48 96 114 89076
gemm 48 96 114 86754
gemm 48 48 114 25842
gemm 48 48 114 24336
gemm 18 114 114 30085
gemm 18 114 114 33055
gemm 48 96 114 44562
gemm 48 48 114 22398
gemm 48 96 114 43079
gemm 48 48 114 22496
gemm 18 114 114 30037
gemm 48 96 114 48848
gemm 18 114 114 34355
gemm 48 48 114 22781
gemm 48 96 114 42797
gemm 48 48 114 22530
gemm 18 114 114 29907
gemm 48 96 114 42495
gemm 48 48 114 22357
gemm 18 114 114 30452
gemm 48 96 114 42324
gemm 48 48 114 22394
gemm 18 114 114 67885
gemm 48 96 114 42652
gemm 48 48 114 27337
gemm 18 114 114 33549
gemm 48 96 114 44670
gemm 48 48 114 22739
gemm 18 114 114 30571
gemm 48 96 114 42169
gemm 48 48 114 22606
gemm 18 114 114 30369
gemm 48 96 114 87230
gemm 48 48 114 28502
gemm 18 114 114 31224
gemm 48 96 114 42589
gemm 48 48 114 22420
gemm 18 114 114 30389
gemm 18 114 114 29582
gemm 48 96 114 42430
gemm 48 48 114 22474
gemm 48 96 114 42605
gemm 48 48 114 24114
gemm 18 114 114 30391
gemm 18 114 114 30299
gemm 48 96 114 42503
gemm 48 48 114 22418
gemm 48 96 114 42296
gemm 48 48 114 22527
gemm 18 114 114 29587
gemm 18 114 114 29507
gemm 48 96 114 42169
gemm 48 48 114 22367
gemm 48 96 114 42231
gemm 48 48 114 22483
gemm 18 114 114 29699
gemm 18 114 114 29700
gemm 48 96 114 42283
gemm 48 48 114 22355
gemm 48 96 114 42267
gemm 48 48 114 22463
gemm 18 114 114 29654
gemm 18 114 114 29858
gemm 48 96 114 42431
gemm 48 48 114 22294
gemm 48 96 114 42349
gemm 48 48 114 22490
gemm 18 114 114 30770
gemm 18 114 114 30848
gemm 48 96 114 42797
gemm 48 48 114 22606
gemm 48 96 114 42491
gemm 48 48 114 22645
gemm 18 114 114 30867
gemm 18 114 114 30319
gemm 48 96 114 42386
gemm 48 96 114 42254
gemm 48 48 114 27854
gemm 48 48 114 22543
gemm 18 114 114 30759
gemm 18 114 114 29990
gemm 48 96 114 45698
gemm 48 96 114 46030
gemm 48 48 114 22702
gemm 48 48 114 22641
gemm 18 114 114 33573
gemm 18 114 114 33712
gemm 48 96 114 43245
gemm 48 96 114 42439
gemm 48 48 114 22520
gemm 48 48 114 22566
gemm 18 114 114 30834
gemm 48 96 114 42591
gemm 48 48 114 22501
gemm 18 114 114 48626
gemm 48 96 114 48207
gemm 48 48 114 22789
gemm 18 114 114 29485
gemm 48 96 114 41994
gemm 48 48 114 22394
gemm 18 114 114 29743
gemm 48 96 114 49867
gemm 48 48 114 22365
gemm 18 114 114 31216
gemm 48 96 114 42579
gemm 48 48 114 22492
gemm 18 114 114 30681
gemm 48 96 114 42724
gemm 48 48 114 22435
gemm 18 114 114 30861
gemm 48 96 114 42465
gemm 48 48 114 22295
gemm 18 114 114 30933
gemm 48 96 114 42511
gemm 48 48 114 54738
gemm 18 114 114 32814
gemm 48 96 114 43073
gemm 48 48 114 22509
gemm 18 114 114 31370
gemm 48 96 114 42478
gemm 48 48 114 22391
gemm 18 114 114 36139
gemm 48 96 114 42970
gemm 48 48 114 22500
gemm 18 114 114 39701
gemm 48 96 114 44530
gemm 48 48 114 22637
gemm 18 114 114 31598
gemm 48 96 114 42774
gemm 48 48 114 22817
gemm 18 114 114 29776
gemm 48 96 114 42249
gemm 48 48 114 22304
gemm 18 114 114 29627
gemm 48 96 114 42106
gemm 18 114 114 63942
gemm 48 96 114 42963
gemm 48 48 114 60313
gemm 48 48 114 22758
gemm 18 114 114 30249
gemm 18 114 114 29704
gemm 48 96 114 42356
gemm 48 96 114 42182
gemm 48 48 114 22566
gemm 48 48 114 22510
gemm 18 114 114 29647
gemm 18 114 114 30704
gemm 48 96 114 44806
gemm 48 48 114 29893
gemm 48 96 114 42184
gemm 48 48 114 26306
gemm 18 114 114 47178
gemm 18 114 114 30555
gemm 48 96 114 111197
gemm 48 96 114 78751
gemm 48 48 114 49014
gemm 48 48 114 25165
gemm 18 114 114 29796
gemm 18 114 114 51289
gemm 48 96 114 47513
gemm 48 48 114 26123
gemm 48 96 114 71742
gemm 48 48 114 44249
gemm 18 114 114 32042
gemm 48 96 114 42739
gemm 48 48 114 22408
gemm 18 114 114 35413
gemm 18 114 114 34792
gemm 48 96 114 48196
gemm 48 48 114 23890
gemm 48 96 114 51883
gemm 48 48 114 25664
gemm 18 114 114 29786
gemm 48 96 114 47722
gemm 18 114 114 40887
gemm 48 48 114 22605
gemm 48 96 114 49313
gemm 48 48 114 24650
gemm 18 114 114 29739
gemm 48 96 114 42137
gemm 48 48 114 22386
gemm 18 114 114 29918
gemm 48 96 114 42199
gemm 48 48 114 22362
gemm 18 114 114 30233
gemm 48 96 114 42178
gemm 48 48 114 58812
gemm 18 114 114 35929
gemm 48 96 114 43360
gemm 48 48 114 22898
gemm 18 114 114 34347
gemm 48 96 114 51729
gemm 48 48 114 22783
gemm 18 114 114 43474
gemm 48 96 114 43021
gemm 48 48 114 22598
gemm 18 114 114 35713
gemm 48 96 114 43693
gemm 48 48 114 23005
gemm 18 114 114 33898
gemm 48 96 114 42556
gemm 48 48 114 22439
gemm 18 114 114 30259
gemm 48 96 114 46199
gemm 48 48 114 22506
gemm 18 114 114 30228
gemm 48 96 114 42105
gemm 48 48 114 22370
gemm 18 114 114 65409
gemm 48 96 114 46180
gemm 48 48 114 23331
gemm 18 114 114 30169
gemm 48 96 114 42287
gemm 48 48 114 22456
gemm 18 114 114 29898
gemm 48 96 114 42335
gemm 48 48 114 22369
gemm 18 114 114 29603
gemm 48 96 114 42083
gemm 48 48 114 22548
gemm 18 114 114 29749
gemm 48 96 114 42115
gemm 48 48 114 22383
gemm 18 114 114 29570
gemm 48 96 114 42034
gemm 48 48 114 22465
gemm 18 114 114 31456
gemm 48 96 114 42654
gemm 18 114 114 29807
gemm 48 48 114 22569
gemm 48 96 114 75843
gemm 48 48 114 23371
gemm 18 114 114 34859
gemm 18 114 114 30624
gemm 48 96 114 47829
gemm 48 48 114 22617
gemm 48 96 114 42325
gemm 48 48 114 22490
gemm 18 114 114 77331
gemm 18 114 114 35600
gemm 48 96 114 53952
gemm 48 96 114 43077
gemm 48 48 114 23059
gemm 48 48 114 22702
gemm 18 114 114 29855
gemm 18 114 114 29638
gemm 48 96 114 42277
gemm 48 96 114 42138
gemm 48 48 114 22532
gemm 48 48 114 22557
gemm 18 114 114 29763
gemm 18 114 114 78833
gemm 48 96 114 80791
gemm 48 48 114 23120
gemm 48 96 114 43434
gemm 48 48 114 31869
gemm 18 114 114 33950
gemm 18 114 114 34035
gemm 48 96 114 46691
gemm 48 48 114 22813
gemm 48 96 114 42377
gemm 48 48 114 24158
gemm 18 114 114 30363
gemm 18 114 114 29951
gemm 48 96 114 45267
gemm 48 96 114 49000
gemm 48 48 114 26499
gemm 48 48 114 28611
gemm 18 114 114 30276
gemm 18 114 114 30163
gemm 48 96 114 53356
gemm 48 48 114 22461
gemm 48 96 114 61228
gemm 48 48 114 24943
gemm 18 114 114 30932
gemm 18 114 114 30592
gemm 48 96 114 42662
gemm 48 48 114 22481
gemm 48 96 114 46409
gemm 48 48 114 26507
gemm 18 114 114 30204
gemm 48 96 114 45926
gemm 18 114 114 33913
gemm 48 48 114 23256
gemm 48 96 114 42930
gemm 48 48 114 22522
gemm 18 114 114 29475
gemm 18 114 114 29583
gemm 48 96 114 42146
gemm 48 48 114 22508
gemm 48 96 114 42294
gemm 48 48 114 22387
gemm 18 114 114 29516
gemm 18 114 114 29435
gemm 48 96 114 42157
gemm 48 48 114 22379
gemm 48 96 114 42249
gemm 48 48 114 22494
gemm 18 114 114 31083
gemm 48 96 114 42492
gemm 18 114 114 30399
gemm 48 48 114 22605
gemm 48 96 114 42508
gemm 48 48 114 22598
gemm 18 114 114 29563
gemm 18 114 114 29493
gemm 48 96 114 42257
gemm 48 48 114 22666
gemm 48 96 114 42417
gemm 48 48 114 22479
gemm 18 114 114 29808
gemm 18 114 114 29480
gemm 48 96 114 42228
gemm 48 48 114 22356
gemm 48 96 114 42310
gemm 48 48 114 22499
gemm 18 114 114 30615
gemm 18 114 114 29526
gemm 48 96 114 42412
gemm 48 96 114 42178
gemm 48 48 114 22547
gemm 48 48 114 22487
gemm 18 114 114 30760
gemm 48 96 114 42496
gemm 48 48 114 22492
gemm 18 114 114 71486
gemm 48 96 114 42930
gemm 48 48 114 22514
gemm 18 114 114 29663
gemm 48 96 114 42032
gemm 48 48 114 22319
gemm 18 114 114 31127
gemm 48 96 114 76590
gemm 48 48 114 24209
gemm 18 114 114 46939
gemm 18 114 114 37901
gemm 48 96 114 45587
gemm 48 96 114 71391
gemm 48 48 114 23530
gemm 48 48 114 38474
gemm 18 114 114 29784
gemm 48 96 114 42102
gemm 48 48 114 28064
gemm 18 114 114 32468
gemm 48 96 114 47236
gemm 48 48 114 22526
gemm 18 114 114 32432
gemm 48 96 114 46359
gemm 48 48 114 22518
gemm 18 114 114 31698
gemm 48 96 114 42983
gemm 18 114 114 30389
gemm 48 48 114 22766
gemm 48 96 114 42306
gemm 48 48 114 22502
gemm 18 114 114 29735
gemm 18 114 114 73023
gemm 48 96 114 87114
gemm 48 48 114 22840
gemm 48 96 114 43231
gemm 48 48 114 22780
gemm 18 114 114 29761
gemm 18 114 114 35692
gemm 48 96 114 48088
gemm 48 48 114 22470
gemm 48 96 114 42406
gemm 48 48 114 24119
gemm 18 114 114 30122
gemm 18 114 114 35459
gemm 48 96 114 86119
gemm 48 48 114 24261
gemm 48 96 114 81365
gemm 48 48 114 24231
gemm 18 114 114 30347
gemm 18 114 114 30635
gemm 48 96 114 42375
gemm 48 48 114 22633
gemm 48 96 114 42323
gemm 48 48 114 24791
gemm 18 114 114 29432
gemm 18 114 114 29445
gemm 48 96 114 42192
gemm 48 48 114 22295
gemm 48 96 114 42208
gemm 48 48 114 24128
gemm 18 114 114 29706
gemm 18 114 114 29616
gemm 48 96 114 59636
gemm 48 96 114 42252
gemm 48 48 114 28747
gemm 48 48 114 22499
gemm 18 114 114 64160
gemm 18 114 114 68492
gemm 48 96 114 47394
gemm 48 96 114 53219
gemm 48 48 114 27948
gemm 48 48 114 22932
gemm 18 114 114 30354
gemm 18 114 114 30399
gemm 48 96 114 42343
gemm 48 96 114 42119
gemm 48 48 114 22508
gemm 48 48 114 24201
gemm 18 114 114 29705
gemm 18 114 114 29573
gemm 48 96 114 42243
gemm 48 96 114 42109
gemm 48 48 114 22555
gemm 48 48 114 22509
gemm 18 114 114 30517
gemm 18 114 114 30518
gemm 48 96 114 42376
gemm 48 96 114 42231
gemm 48 48 114 22500
gemm 48 48 114 25775
gemm 18 114 114 34857
gemm 18 114 114 31395
gemm 48 96 114 42911
gemm 48 96 114 42642
gemm 48 48 114 22783
gemm 48 48 114 22573
gemm 18 114 114 29668
gemm 18 114 114 29557
gemm 48 96 114 42220
gemm 48 96 114 42216
gemm 48 48 114 22521
gemm 48 48 114 22417
gemm 18 114 114 29689
gemm 18 114 114 29554
gemm 48 96 114 42245
gemm 48 96 114 42151
gemm 48 48 114 22642
gemm 48 48 114 22404
gemm 18 114 114 31054
gemm 18 114 114 34254
gemm 48 96 114 46393
gemm 48 96 114 43254
gemm 48 48 114 22597
gemm 48 48 114 22572
gemm 18 114 114 30991
gemm 18 114 114 30816
gemm 48 96 114 46144
gemm 48 96 114 46371
gemm 48 48 114 25994
gemm 48 48 114 26108
gemm 18 114 114 34056
gemm 18 114 114 30301
gemm 48 96 114 42662
gemm 48 48 114 64055
gemm 48 96 114 83583
gemm 48 48 114 26059
gemm 18 114 114 29635
gemm 48 96 114 42213
gemm 18 114 114 30152
gemm 48 48 114 22466
gemm 48 96 114 43164
gemm 48 48 114 28299
gemm 18 114 114 29731
gemm 48 96 114 77213
gemm 48 48 114 22765
gemm 18 114 114 30474
gemm 48 96 114 44389
gemm 48 48 114 22599
gemm 18 114 114 29564
gemm 48 96 114 42011
gemm 48 48 114 22450
gemm 18 114 114 29587
gemm 48 96 114 42172
gemm 48 48 114 22412
gemm 18 114 114 29354
gemm 48 96 114 41985
gemm 48 48 114 22511
gemm 18 114 114 29957
gemm 48 96 114 42207
gemm 48 48 114 22377
gemm 18 114 114 29446
gemm 48 96 114 42048
gemm 48 48 114 22470
gemm 18 114 114 29716
gemm 48 96 114 42216
gemm 48 48 114 22401
gemm 18 114 114 29424
gemm 48 96 114 76450
gemm 48 48 114 25331
gemm 18 114 114 30640
gemm 48 96 114 42462
gemm 48 48 114 22533
gemm 18 114 114 29577
gemm 48 96 114 42106
gemm 48 48 114 22512
gemm 18 114 114 29564
gemm 48 96 114 42286
gemm 48 48 114 22436
gemm 18 114 114 29398
gemm 48 96 114 42077
gemm 48 48 114 22474
gemm 18 114 114 31807
gemm 48 96 114 42185
gemm 48 48 114 22544
gemm 18 114 114 36999
gemm 48 96 114 43254
gemm 48 48 114 22503
gemm 18 114 114 33574
gemm 18 114 114 34651
gemm 48 96 114 46930
gemm 48 48 114 23225
gemm 48 96 114 44387
gemm 48 48 114 22598
gemm 18 114 114 35365
gemm 18 114 114 30805
gemm 48 96 114 42557
gemm 48 48 114 22486
gemm 48 96 114 103430
gemm 48 48 114 22831
gemm 18 114 114 29684
gemm 48 96 114 42170
gemm 48 48 114 22420
gemm 18 114 114 29750
gemm 48 96 114 82066
gemm 48 48 114 22864
gemm 18 114 114 29664
gemm 48 96 114 44324
gemm 48 48 114 22466
gemm 18 114 114 30125
gemm 48 96 114 75183
gemm 48 48 114 22764
gemm 18 114 114 30581
gemm 48 96 114 42335
gemm 48 48 114 22573
gemm 18 114 114 29471
gemm 48 96 114 42315
gemm 48 48 114 22442
gemm 18 114 114 29858
gemm 48 96 114 42465
gemm 48 48 114 22656
gemm 18 114 114 31097
gemm 18 114 114 30477
gemm 48 96 114 44642
gemm 48 96 114 45062
gemm 48 48 114 22910
gemm 48 48 114 22555
gemm 18 114 114 29594
gemm 18 114 114 29786
gemm 48 96 114 53374
gemm 48 96 114 50834
gemm 48 48 114 27429
gemm 48 48 114 29790
gemm 18 114 114 35275
gemm 18 114 114 35878
gemm 48 96 114 46757
gemm 48 96 114 46562
gemm 48 48 114 24227
gemm 48 48 114 28891
gemm 18 114 114 30294
gemm 18 114 114 30178
gemm 48 96 114 42256
gemm 48 96 114 42378
gemm 48 48 114 25621
gemm 48 48 114 25993
gemm 18 114 114 35298
gemm 18 114 114 31657
gemm 48 96 114 42762
gemm 48 48 114 25404
gemm 48 96 114 45382
gemm 48 48 114 26059
gemm 18 114 114 29492
gemm 48 96 114 42346
gemm 18 114 114 29656
gemm 48 48 114 22584
gemm 48 96 114 42397
gemm 48 48 114 22396
gemm 18 114 114 29353
gemm 48 96 114 42243
gemm 18 114 114 29549
gemm 48 48 114 22510
gemm 48 96 114 42335
gemm 48 48 114 22350
gemm 18 114 114 30739
gemm 48 96 114 42218
gemm 18 114 114 30116
gemm 48 48 114 28990
gemm 48 96 114 42129
gemm 48 48 114 67082
gemm 18 114 114 30677
gemm 48 96 114 42361
gemm 18 114 114 30288
gemm 48 48 114 22606
gemm 48 96 114 42348
gemm 48 48 114 22512
gemm 18 114 114 29299
gemm 18 114 114 29607
gemm 48 96 114 42213
gemm 48 48 114 22383
gemm 48 96 114 42450
gemm 48 48 114 32523
gemm 18 114 114 34202
gemm 18 114 114 29988
gemm 48 96 114 42372
gemm 48 48 114 22400
gemm 48 96 114 42371
gemm 48 48 114 22481
gemm 18 114 114 35863
gemm 18 114 114 29488
gemm 48 96 114 42087
gemm 48 48 114 24606
gemm 48 96 114 85156
gemm 48 48 114 23088
gemm 18 114 114 29503
gemm 48 96 114 42198
gemm 18 114 114 30125
gemm 48 48 114 22408
gemm 48 96 114 48308
gemm 48 48 114 22769
gemm 18 114 114 31048
gemm 48 96 114 42558
gemm 48 48 114 22505
gemm 18 114 114 30645
gemm 48 96 114 42376
gemm 48 48 114 22430
gemm 18 114 114 34722
gemm 18 114 114 30521
gemm 48 96 114 42676
gemm 48 96 114 42390
gemm 48 48 114 22666
gemm 48 48 114 22564
gemm 18 114 114 34472
gemm 18 114 114 34794
gemm 48 96 114 43242
gemm 48 96 114 42702
gemm 48 48 114 22624
gemm 48 48 114 22642
gemm 18 114 114 30207
gemm 18 114 114 29985
gemm 48 96 114 42273
gemm 48 96 114 42211
gemm 48 48 114 22404
gemm 48 48 114 22514
gemm 18 114 114 30199
gemm 18 114 114 33265
gemm 48 96 114 48671
gemm 48 96 114 46436
gemm 48 48 114 23010
gemm 48 48 114 22639
gemm 18 114 114 38335
gemm 18 114 114 42941
gemm 48 96 114 47791
gemm 48 96 114 54644
gemm 48 48 114 61109
gemm 48 48 114 59095
gemm 18 114 114 29851
gemm 18 114 114 30375
gemm 48 96 114 42342
gemm 48 96 114 42412
gemm 48 48 114 22575
gemm 48 48 114 22491
gemm 18 114 114 29701
gemm 18 114 114 29731
gemm 48 96 114 42335
gemm 48 96 114 42312
gemm 48 48 114 22524
gemm 48 48 114 22564
gemm 18 114 114 29682
gemm 18 114 114 29551
gemm 48 96 114 42250
gemm 48 96 114 42325
gemm 48 48 114 22557
gemm 48 48 114 22509
gemm 18 114 114 29448
gemm 48 96 114 42100
gemm 48 48 114 22346
gemm 18 114 114 35000
gemm 18 114 114 34761
gemm 48 96 114 46470
gemm 48 48 114 29031
gemm 48 96 114 48264
gemm 48 48 114 30861
gemm 18 114 114 34805
gemm 48 96 114 42483
gemm 18 114 114 30505
gemm 48 48 114 22470
gemm 48 96 114 42701
gemm 48 48 114 25857
gemm 18 114 114 31068
gemm 48 96 114 42433
gemm 18 114 114 30176
gemm 48 48 114 22532
gemm 48 96 114 42392
gemm 48 48 114 22578
gemm 18 114 114 29459
gemm 48 96 114 41953
gemm 18 114 114 29649
gemm 48 48 114 22610
gemm 48 96 114 42107
gemm 48 48 114 24327
gemm 18 114 114 30983
gemm 48 96 114 42302
gemm 18 114 114 30015
gemm 48 48 114 22467
gemm 48 96 114 42232
gemm 48 48 114 22472
gemm 18 114 114 30069
gemm 48 96 114 41980
gemm 18 114 114 30295
gemm 48 48 114 22447
gemm 48 96 114 52178
gemm 48 48 114 22523
gemm 18 114 114 29971
gemm 48 96 114 42183
gemm 18 114 114 29976
gemm 48 48 114 22421
gemm 48 96 114 42263
gemm 48 48 114 22388
gemm 18 114 114 29437
gemm 48 96 114 41882
gemm 18 114 114 29534
gemm 48 48 114 22344
gemm 48 96 114 42296
gemm 48 48 114 22437
gemm 18 114 114 30534
gemm 48 96 114 46439
gemm 18 114 114 30929
gemm 48 48 114 22483
gemm 48 96 114 45860
gemm 48 48 114 22454
gemm 18 114 114 29860
gemm 48 96 114 41967
gemm 18 114 114 30177
gemm 48 48 114 22693
gemm 48 96 114 48912
gemm 48 48 114 22660
gemm 18 114 114 30129
gemm 48 96 114 42180
gemm 48 48 114 22370
gemm 18 114 114 30041
gemm 48 96 114 43999
gemm 48 48 114 22853
gemm 18 114 114 29618
gemm 48 96 114 41867
gemm 48 48 114 37499
gemm 18 114 114 33788
gemm 48 96 114 42196
gemm 48 48 114 22326
gemm 18 114 114 30069
gemm 48 96 114 42193
gemm 48 48 114 22421
gemm 18 114 114 29532
gemm 48 96 114 42029
gemm 48 48 114 22354
gemm 18 114 114 29535
gemm 48 96 114 48427
gemm 48 48 114 22595
gemm 18 114 114 70223
gemm 48 96 114 44418
gemm 48 48 114 22557
gemm 18 114 114 32898
gemm 48 96 114 47906
gemm 48 48 114 22775
gemm 18 114 114 31634
gemm 48 96 114 42649
gemm 48 48 114 22813
gemm 18 114 114 30146
gemm 48 96 114 44940
gemm 18 114 114 29654
gemm 48 48 114 22658
gemm 48 96 114 42121
gemm 48 48 114 22312
gemm 18 114 114 29541
gemm 48 96 114 42354
gemm 18 114 114 29444
gemm 48 48 114 22646
gemm 48 96 114 46997
gemm 48 48 114 22872
gemm 18 114 114 30181
gemm 18 114 114 90200
gemm 48 96 114 42561
gemm 48 48 114 22509
gemm 48 96 114 62997
gemm 48 48 114 30154
gemm 18 114 114 29852
gemm 18 114 114 30047
gemm 48 96 114 45726
gemm 48 48 114 35036
gemm 48 96 114 49644
gemm 48 48 114 29243
gemm 18 114 114 30832
gemm 18 114 114 30418
gemm 48 96 114 42482
gemm 48 48 114 22447
gemm 48 96 114 42327
gemm 48 48 114 24495
gemm 18 114 114 34114
gemm 18 114 114 29922
gemm 48 96 114 51772
gemm 48 48 114 57769
gemm 48 96 114 88615
gemm 48 48 114 25698
gemm 18 114 114 34542
gemm 18 114 114 36281
gemm 48 96 114 48892
gemm 48 48 114 22548
gemm 48 96 114 43088
gemm 48 48 114 22451
gemm 18 114 114 33577
gemm 18 114 114 32119
gemm 48 96 114 44312
gemm 48 48 114 22592
gemm 48 96 114 46527
gemm 48 48 114 22845
gemm 18 114 114 30367
gemm 18 114 114 30107
gemm 48 96 114 42296
gemm 48 48 114 22384
gemm 48 96 114 42135
gemm 48 48 114 24063
gemm 18 114 114 33952
gemm 18 114 114 67271
gemm 48 96 114 73424
gemm 48 48 114 26752
gemm 48 96 114 47052
gemm 48 48 114 25869
gemm 18 114 114 30161
gemm 48 96 114 42214
gemm 18 114 114 34728
gemm 48 48 114 26269
gemm 48 96 114 46768
gemm 48 48 114 22601
gemm 18 114 114 34142
gemm 48 96 114 42384
gemm 48 48 114 22456
gemm 18 114 114 30268
gemm 48 96 114 44359
gemm 48 48 114 22543
gemm 18 114 114 31196
gemm 48 96 114 42403
gemm 18 114 114 30396
gemm 48 48 114 22600
gemm 48 96 114 42371
gemm 48 48 114 22410
gemm 18 114 114 35531
gemm 18 114 114 35648
gemm 48 96 114 48054
gemm 48 96 114 47036
gemm 48 48 114 24105
gemm 48 48 114 32646
gemm 18 114 114 30218
gemm 18 114 114 29666
gemm 48 96 114 42215
gemm 48 48 114 65419
gemm 48 96 114 84660
gemm 48 48 114 25692
gemm 18 114 114 33771
gemm 18 114 114 30658
gemm 48 96 114 46518
gemm 48 48 114 22485
gemm 48 96 114 42591
gemm 48 48 114 27767
gemm 18 114 114 33857
gemm 48 96 114 46103
gemm 48 48 114 22732
gemm 18 114 114 31308
gemm 48 96 114 42682
gemm 48 48 114 40893
gemm 18 114 114 34778
gemm 48 96 114 46496
gemm 48 48 114 22742
gemm 18 114 114 40584
gemm 48 96 114 45698
gemm 48 48 114 26134
gemm 18 114 114 72992
gemm 48 96 114 50375
gemm 48 48 114 48069
gemm 18 114 114 30902
gemm 48 96 114 45024
gemm 48 48 114 22669
gemm 18 114 114 30204
gemm 48 96 114 42595
gemm 48 48 114 22967
gemm 18 114 114 29920
gemm 48 96 114 43094
gemm 48 48 114 22564
gemm 18 114 114 29610
gemm 48 96 114 42301
gemm 48 48 114 22609
gemm 18 114 114 30028
gemm 48 96 114 42417
gemm 48 48 114 22525
gemm 18 114 114 29763
gemm 48 96 114 42098
gemm 48 48 114 22360
gemm 18 114 114 37126
gemm 48 96 114 49850
gemm 48 48 114 22788
gemm 18 114 114 30813
gemm 48 96 114 42304
gemm 48 48 114 22780
gemm 18 114 114 30103
gemm 48 96 114 42229
gemm 48 48 114 22454
gemm 18 114 114 29956
gemm 48 96 114 46830
gemm 48 48 114 22795
gemm 18 114 114 34263
gemm 48 96 114 90964
gemm 48 48 114 23105
gemm 18 114 114 30944
gemm 48 96 114 49425
gemm 48 48 114 22888
gemm 18 114 114 34051
gemm 48 96 114 42458
gemm 48 48 114 22422
gemm 18 114 114 31510
gemm 18 114 114 30517
gemm 48 96 114 62186
gemm 48 96 114 77498
gemm 48 48 114 60301
gemm 48 48 114 23062
gemm 18 114 114 29569
gemm 18 114 114 30224
gemm 48 96 114 42392
gemm 48 96 114 42426
gemm 48 48 114 22459
gemm 48 48 114 22589
gemm 18 114 114 31256
gemm 18 114 114 33615
gemm 48 96 114 42583
gemm 48 96 114 43014
gemm 48 48 114 29507
gemm 48 48 114 25718
gemm 18 114 114 30331
gemm 18 114 114 31733
gemm 48 96 114 42502
gemm 48 48 114 22461
gemm 48 96 114 42485
gemm 48 48 114 57078
gemm 18 114 114 30419
gemm 18 114 114 31316
gemm 48 96 114 44423
gemm 48 48 114 22610
gemm 48 96 114 42793
gemm 48 48 114 22445
gemm 18 114 114 29510
gemm 18 114 114 29576
gemm 48 96 114 42221
gemm 48 96 114 42308
gemm 48 48 114 23002
gemm 48 48 114 22812
gemm 18 114 114 30114
gemm 18 114 114 30574
gemm 48 96 114 43104
gemm 48 96 114 42205
gemm 48 48 114 22559
gemm 48 48 114 22487
gemm 18 114 114 30600
gemm 18 114 114 30628
gemm 48 96 114 47250
gemm 48 96 114 46872
gemm 48 48 114 23226
gemm 48 48 114 60854
gemm 18 114 114 34149
gemm 18 114 114 33998
gemm 48 96 114 46619
gemm 48 96 114 45912
gemm 48 48 114 23103
gemm 48 48 114 22693
gemm 18 114 114 30416
gemm 18 114 114 29811
gemm 48 96 114 42266
gemm 48 96 114 42095
gemm 48 48 114 22557
gemm 48 48 114 22526
gemm 18 114 114 30411
gemm 18 114 114 30484
gemm 48 96 114 42257
gemm 48 96 114 42201
gemm 48 48 114 26484
gemm 48 48 114 26530
gemm 18 114 114 30139
gemm 18 114 114 30766
gemm 48 96 114 84465
gemm 48 96 114 79880
gemm 48 48 114 23407
gemm 48 48 114 23067
gemm 18 114 114 30123
gemm 18 114 114 34050
gemm 48 96 114 47324
gemm 48 96 114 46789
gemm 48 48 114 22714
gemm 48 48 114 22666
gemm 18 114 114 30525
gemm 18 114 114 30830
gemm 48 96 114 45158
gemm 48 48 114 22768
gemm 48 96 114 42874
gemm 48 48 114 25639
gemm 18 114 114 29548
gemm 48 96 114 46180
gemm 18 114 114 34933
gemm 48 48 114 23148
gemm 48 96 114 79614
gemm 48 48 114 22980
gemm 18 114 114 29581
gemm 48 96 114 42216
gemm 18 114 114 29626
gemm 48 48 114 22554
gemm 48 96 114 46964
gemm 48 48 114 23234
gemm 18 114 114 43135
gemm 48 96 114 50039
gemm 48 48 114 25120
gemm 18 114 114 36596
gemm 48 96 114 54504
gemm 48 48 114 24030
gemm 18 114 114 30190
gemm 48 96 114 42140
gemm 48 48 114 22554
gemm 18 114 114 29867
gemm 48 96 114 42168
gemm 48 48 114 22287
gemm 18 114 114 29627
gemm 48 96 114 42021
gemm 48 48 114 22549
gemm 18 114 114 29569
gemm 48 96 114 42057
gemm 48 48 114 22325
gemm 18 114 114 29455
gemm 48 96 114 42062
gemm 48 48 114 22531
gemm 18 114 114 29427
gemm 48 96 114 49940
gemm 48 48 114 22356
gemm 18 114 114 32299
gemm 48 96 114 43293
gemm 48 48 114 22810
gemm 18 114 114 29757
gemm 48 96 114 44426
gemm 48 48 114 22519
gemm 18 114 114 29507
gemm 48 96 114 42260
gemm 48 48 114 22616
gemm 18 114 114 29578
gemm 48 96 114 42116
gemm 48 48 114 22443
gemm 18 114 114 29684
gemm 48 96 114 42057
gemm 48 48 114 22453
gemm 18 114 114 106467
gemm 48 96 114 47056
gemm 18 114 114 29750
gemm 48 48 114 23306
gemm 48 96 114 42235
gemm 48 48 114 22545
gemm 18 114 114 29341
gemm 48 96 114 71525
gemm 48 48 114 26032
gemm 18 114 114 31061
gemm 48 96 114 69408
gemm 48 48 114 23677
gemm 18 114 114 30222
gemm 48 96 114 42221
gemm 48 48 114 22419
gemm 18 114 114 29899
gemm 48 96 114 42172
gemm 48 48 114 22424
gemm 18 114 114 30691
gemm 48 96 114 42665
gemm 48 48 114 22550
gemm 18 114 114 29780
gemm 48 96 114 44290
gemm 48 48 114 22994
gemm 18 114 114 34570
gemm 18 114 114 38956
gemm 48 96 114 61363
gemm 48 96 114 43733
gemm 48 48 114 65881
gemm 48 48 114 81963
gemm 18 114 114 30172
gemm 48 96 114 42317
gemm 18 114 114 45244
gemm 48 48 114 53243
gemm 48 96 114 73074
gemm 48 48 114 76162
gemm 18 114 114 31590
gemm 48 96 114 42633
gemm 48 48 114 22536
gemm 18 114 114 31602
gemm 48 96 114 43005
gemm 48 48 114 22411
gemm 18 114 114 31070
gemm 48 96 114 42321
gemm 48 48 114 22338
gemm 18 114 114 30970
gemm 48 96 114 42411
gemm 48 48 114 22392
gemm 18 114 114 36934
gemm 48 96 114 42605
gemm 48 48 114 22665
gemm 18 114 114 30795
gemm 48 96 114 42266
gemm 48 48 114 22345
gemm 18 114 114 31110
gemm 48 96 114 42492
gemm 48 48 114 22385
gemm 18 114 114 30783
gemm 48 96 114 42448
gemm 48 48 114 22472
gemm 18 114 114 30767
gemm 48 96 114 42457
gemm 48 48 114 22380
gemm 18 114 114 38996
gemm 48 96 114 43165
gemm 48 48 114 22620
gemm 18 114 114 29533
gemm 48 96 114 41995
gemm 48 48 114 35418
gemm 18 114 114 29660
gemm 48 96 114 42154
gemm 48 48 114 56128
gemm 18 114 114 30644
gemm 18 114 114 30109
gemm 48 96 114 45956
gemm 48 96 114 42314
gemm 48 48 114 22917
gemm 48 48 114 22632
gemm 18 114 114 29584
gemm 18 114 114 29769
gemm 48 96 114 42338
gemm 48 96 114 42644
gemm 48 48 114 22519
gemm 48 48 114 22694
gemm 18 114 114 29582
gemm 18 114 114 29827
gemm 48 96 114 42344
gemm 48 96 114 42348
gemm 48 48 114 22561
gemm 48 48 114 28135
gemm 18 114 114 30471
gemm 18 114 114 29992
gemm 48 96 114 48668
gemm 48 96 114 42224
gemm 48 48 114 22558
gemm 48 48 114 22528
gemm 18 114 114 31082
gemm 48 96 114 42717
gemm 18 114 114 30633
gemm 48 48 114 22580
gemm 48 96 114 43475
gemm 48 48 114 24472
gemm 18 114 114 29565
gemm 48 96 114 42312
gemm 18 114 114 29705
gemm 48 48 114 22526
gemm 48 96 114 42491
gemm 48 48 114 22365
gemm 18 114 114 29456
gemm 48 96 114 42101
gemm 18 114 114 29464
gemm 48 48 114 22515
gemm 48 96 114 42182
gemm 48 48 114 22396
gemm 18 114 114 29474
gemm 48 96 114 49459
gemm 18 114 114 29563
gemm 48 48 114 22501
gemm 48 96 114 81304
gemm 48 48 114 25916
gemm 18 114 114 29756
gemm 48 96 114 42195
gemm 18 114 114 29760
gemm 48 48 114 22585
gemm 48 96 114 42337
gemm 48 48 114 22406
gemm 18 114 114 30325
gemm 48 96 114 84249
gemm 48 48 114 22631
gemm 18 114 114 35078
gemm 48 96 114 46857
gemm 18 114 114 36490
gemm 48 48 114 24102
gemm 48 96 114 50070
gemm 48 48 114 23643
gemm 18 114 114 30404
gemm 18 114 114 29879
gemm 48 96 114 42640
gemm 48 96 114 41903
gemm 48 48 114 22524
gemm 48 48 114 22363
gemm 18 114 114 29620
gemm 18 114 114 29766
gemm 48 96 114 60037
gemm 48 48 114 56945
gemm 48 96 114 41891
gemm 48 48 114 35796
gemm 18 114 114 31956
gemm 48 96 114 42670
gemm 18 114 114 30179
gemm 48 48 114 22540
gemm 48 96 114 42711
gemm 48 48 114 30165
gemm 18 114 114 31115
gemm 48 96 114 42702
gemm 18 114 114 31823
gemm 48 48 114 22593
gemm 48 96 114 48033
gemm 48 48 114 23249
gemm 18 114 114 33709
gemm 48 96 114 42457
gemm 48 48 114 22427
gemm 18 114 114 36706
gemm 48 96 114 42006
gemm 48 48 114 22212
gemm 18 114 114 67349
gemm 48 96 114 44152
gemm 48 48 114 22537
gemm 18 114 114 29826
gemm 48 96 114 42010
gemm 48 48 114 22250
gemm 18 114 114 29560
gemm 48 96 114 56132
gemm 18 114 114 32651
gemm 48 48 114 34220
gemm 48 96 114 41962
gemm 48 48 114 22400
gemm 18 114 114 29125
gemm 48 96 114 47225
gemm 48 48 114 26192
gemm 18 114 114 50436
gemm 48 96 114 68954
gemm 48 48 114 37573
gemm 18 114 114 30639
gemm 48 96 114 49459
gemm 48 48 114 22284
gemm 18 114 114 51615
gemm 18 114 114 32056
gemm 48 96 114 42523
gemm 48 96 114 59956
gemm 48 48 114 25893
gemm 48 48 114 27805
gemm 18 114 114 30565
gemm 18 114 114 30425
gemm 48 96 114 42131
gemm 48 96 114 42373
gemm 48 48 114 22585
gemm 48 48 114 22576
gemm 18 114 114 30247
gemm 18 114 114 33406
gemm 48 96 114 48321
gemm 48 96 114 46114
gemm 48 48 114 22533
gemm 48 48 114 22564
gemm 18 114 114 35977
gemm 18 114 114 29603
gemm 48 96 114 41878
gemm 48 96 114 42188
gemm 48 48 114 25876
gemm 48 48 114 28090
gemm 18 114 114 30732
gemm 18 114 114 30766
gemm 48 96 114 42388
gemm 48 96 114 42359
gemm 48 48 114 22446
gemm 48 48 114 22579
gemm 18 114 114 29493
gemm 18 114 114 42652
gemm 48 96 114 41832
gemm 48 48 114 25280
gemm 48 96 114 64882
gemm 48 48 114 32032
gemm 18 114 114 29411
gemm 48 96 114 41639
gemm 48 48 114 22231
gemm 18 114 114 29984
gemm 48 96 114 48169
gemm 48 48 114 26143
gemm 18 114 114 40263
gemm 48 96 114 49822
gemm 48 48 114 26640
gemm 18 114 114 66889
gemm 48 96 114 51501
gemm 48 48 114 22739
gemm 18 114 114 33056
gemm 48 96 114 46391
gemm 48 48 114 22499
gemm 18 114 114 32007
gemm 48 96 114 42480
gemm 48 48 114 22374
gemm 18 114 114 30760
gemm 48 96 114 89351
gemm 48 48 114 22557
gemm 18 114 114 33161
gemm 48 96 114 62606
gemm 48 48 114 30483
gemm 18 114 114 29856
gemm 48 96 114 43925
gemm 48 48 114 22769
gemm 18 114 114 31104
gemm 18 114 114 67028
gemm 48 96 114 81920
gemm 48 48 114 23666
gemm 48 96 114 46872
gemm 48 48 114 22504
gemm 18 114 114 29912
gemm 18 114 114 29469
gemm 48 96 114 42126
gemm 48 96 114 45620
gemm 48 48 114 22493
gemm 48 48 114 33978
gemm 18 114 114 29519
gemm 48 96 114 44619
gemm 18 114 114 29842
gemm 48 48 114 22490
gemm 48 96 114 42133
gemm 48 48 114 32867
gemm 18 114 114 34521
gemm 48 96 114 42641
gemm 48 48 114 22648
gemm 18 114 114 31190
gemm 48 96 114 80841
gemm 48 48 114 22658
gemm 18 114 114 30052
gemm 48 96 114 42224
gemm 48 48 114 22569
gemm 18 114 114 29731
gemm 48 96 114 50236
gemm 48 48 114 22791
gemm 18 114 114 33790
gemm 48 96 114 42165
gemm 48 48 114 22386
gemm 18 114 114 30328
gemm 48 96 114 45435
gemm 48 48 114 26463
gemm 18 114 114 36682
gemm 48 96 114 42414
gemm 48 48 114 22441
gemm 18 114 114 30181
gemm 48 96 114 48030
gemm 48 48 114 26404
gemm 18 114 114 30333
gemm 48 96 114 42230
gemm 48 48 114 22443
gemm 18 114 114 68566
gemm 48 96 114 44242
gemm 48 48 114 22601
gemm 18 114 114 33923
gemm 18 114 114 55311
gemm 48 96 114 48616
gemm 48 48 114 27678
gemm 48 96 114 65516
gemm 48 48 114 37501
gemm 18 114 114 35902
gemm 48 96 114 42253
gemm 48 48 114 24743
gemm 18 114 114 49890
gemm 48 96 114 69431
gemm 18 114 114 29902
gemm 48 48 114 35938
gemm 48 96 114 45365
gemm 48 48 114 22596
gemm 18 114 114 29465
gemm 48 96 114 42295
gemm 48 48 114 22353
gemm 18 114 114 32790
gemm 48 96 114 43111
gemm 48 48 114 22856
gemm 18 114 114 29650
gemm 48 96 114 41929
gemm 48 48 114 22330
gemm 18 114 114 31199
gemm 48 96 114 49934
gemm 48 48 114 22364
gemm 18 114 114 31279
gemm 48 96 114 71798
gemm 48 48 114 22716
gemm 18 114 114 32133
gemm 48 96 114 42667
gemm 48 48 114 22565
gemm 18 114 114 30980
gemm 48 96 114 42625
gemm 48 48 114 22435
gemm 18 114 114 29628
gemm 48 96 114 48270
gemm 48 48 114 22437
gemm 18 114 114 29552
gemm 48 96 114 42116
gemm 48 48 114 22344
gemm 18 114 114 29448
gemm 48 96 114 42067
gemm 48 48 114 22352
gemm 18 114 114 29568
gemm 48 96 114 42105
gemm 48 48 114 22380
gemm 18 114 114 29448
gemm 48 96 114 42132
gemm 48 48 114 28450
gemm 18 114 114 39437
gemm 48 96 114 42413
gemm 48 48 114 55388
gemm 18 114 114 31661
gemm 48 96 114 42803
gemm 48 48 114 22868
gemm 18 114 114 31022
gemm 48 96 114 42538
gemm 48 48 114 22456
gemm 18 114 114 30937
gemm 48 96 114 42631
gemm 48 48 114 22457
gemm 18 114 114 79789
gemm 48 96 114 45605
gemm 48 48 114 22693
gemm 18 114 114 32673
gemm 48 96 114 42870
gemm 48 48 114 22433
gemm 18 114 114 31240
gemm 48 96 114 42457
gemm 48 48 114 22428
gemm 18 114 114 30890
gemm 48 96 114 49761
gemm 48 48 114 22511
gemm 18 114 114 31876
gemm 48 96 114 75143
gemm 48 48 114 22833
gemm 18 114 114 32455
gemm 48 96 114 42649
gemm 48 48 114 22472
gemm 18 114 114 30940
gemm 48 96 114 42482
gemm 48 48 114 22528
gemm 18 114 114 31213
gemm 48 96 114 42529
gemm 48 48 114 22486
gemm 18 114 114 31032
gemm 48 96 114 42742
gemm 48 48 114 22316
gemm 18 114 114 30884
gemm 48 96 114 42527
gemm 48 48 114 22453
gemm 18 114 114 30700
gemm 48 96 114 42547
gemm 48 48 114 22418
gemm 18 114 114 30823
gemm 48 96 114 42560
gemm 48 48 114 30101
gemm 18 114 114 37692
gemm 48 96 114 42827
gemm 48 48 114 49885
gemm 18 114 114 32103
gemm 48 96 114 42917
gemm 48 48 114 22433
gemm 18 114 114 30991
gemm 48 96 114 42704
gemm 48 48 114 22617
gemm 18 114 114 31351
gemm 48 96 114 42510
gemm 48 48 114 22920
gemm 18 114 114 34555
gemm 48 96 114 42768
gemm 48 48 114 22409
gemm 18 114 114 30865
gemm 48 96 114 42620
gemm 48 48 114 22456
gemm 18 114 114 30764
gemm 48 96 114 42415
gemm 48 48 114 22436
gemm 18 114 114 30820
gemm 48 96 114 42502
gemm 48 48 114 22396
gemm 18 114 114 30601
gemm 48 96 114 49358
gemm 48 48 114 22346
gemm 18 114 114 57242
gemm 48 96 114 42766
gemm 48 48 114 22468
gemm 18 114 114 31290
gemm 48 96 114 65970
gemm 48 48 114 22639
gemm 18 114 114 29658
gemm 48 96 114 43764
gemm 48 48 114 22480
gemm 18 114 114 29647
gemm 48 96 114 42403
gemm 18 114 114 29626
gemm 48 48 114 22833
gemm 48 96 114 42174
gemm 48 48 114 22460
gemm 18 114 114 30179
gemm 18 114 114 29719
gemm 48 96 114 42620
gemm 48 48 114 22476
gemm 48 96 114 42181
gemm 48 48 114 22437
gemm 18 114 114 36865
gemm 18 114 114 30373
gemm 48 96 114 42461
gemm 48 96 114 72953
gemm 48 48 114 27292
gemm 48 48 114 23037
gemm 18 114 114 30004
gemm 18 114 114 29766
gemm 48 96 114 42235
gemm 48 48 114 22381
gemm 48 96 114 42389
gemm 48 48 114 24374
gemm 18 114 114 30262
gemm 18 114 114 30030
gemm 48 96 114 46690
gemm 48 48 114 28326
gemm 48 96 114 54699
gemm 48 48 114 25193
gemm 18 114 114 31263
gemm 48 96 114 42639
gemm 48 48 114 22952
gemm 18 114 114 30636
gemm 18 114 114 31536
gemm 48 96 114 42018
gemm 48 96 114 42591
gemm 48 48 114 22580
gemm 48 48 114 22397
gemm 18 114 114 29524
gemm 18 114 114 29819
gemm 48 96 114 42336
gemm 48 96 114 41966
gemm 48 48 114 22544
gemm 48 48 114 24283
gemm 18 114 114 30686
gemm 18 114 114 34429
gemm 48 96 114 46650
gemm 48 96 114 42479
gemm 48 48 114 22535
gemm 48 48 114 28465
gemm 18 114 114 31421
gemm 18 114 114 30607
gemm 48 96 114 42583
gemm 48 96 114 42265
gemm 48 48 114 22589
gemm 48 48 114 29080
gemm 18 114 114 29665
gemm 18 114 114 30761
gemm 48 96 114 44181
gemm 48 48 114 22621
gemm 48 96 114 42502
gemm 48 48 114 22389
gemm 18 114 114 30323
gemm 18 114 114 34615
gemm 48 96 114 47377
gemm 48 48 114 22640
gemm 48 96 114 43143
gemm 48 48 114 22443
gemm 18 114 114 30269
gemm 18 114 114 35963
gemm 48 96 114 46099
gemm 48 48 114 30780
gemm 48 96 114 49469
gemm 48 48 114 24793
gemm 18 114 114 30149
gemm 18 114 114 29807
gemm 48 96 114 42428
gemm 48 48 114 26998
gemm 48 96 114 46520
gemm 48 48 114 25097
gemm 18 114 114 33793
gemm 18 114 114 37809
gemm 48 96 114 46819
gemm 48 48 114 22562
gemm 48 96 114 42457
gemm 48 48 114 22272
gemm 18 114 114 29406
gemm 18 114 114 29442
gemm 48 96 114 42187
gemm 48 48 114 22354
gemm 48 96 114 41852
gemm 48 48 114 30170
gemm 18 114 114 33354
gemm 18 114 114 36022
gemm 48 96 114 46302
gemm 48 48 114 28164
gemm 48 96 114 42921
gemm 48 48 114 22394
gemm 18 114 114 29959
gemm 18 114 114 30033
gemm 48 96 114 46216
gemm 48 48 114 22727
gemm 48 96 114 46751
gemm 48 48 114 26248
gemm 18 114 114 30504
gemm 18 114 114 30255
gemm 48 96 114 42614
gemm 48 48 114 22530
gemm 48 96 114 42079
gemm 48 48 114 23995
gemm 18 114 114 33676
gemm 18 114 114 29912
gemm 48 96 114 42556
gemm 48 48 114 22386
gemm 48 96 114 42020
gemm 48 48 114 22345
gemm 18 114 114 29388
gemm 18 114 114 29278
gemm 48 96 114 42233
gemm 48 48 114 28967
gemm 48 96 114 41916
gemm 48 48 114 23820
gemm 18 114 114 31229
gemm 18 114 114 30608
gemm 48 96 114 42388
gemm 48 48 114 22535
gemm 48 96 114 42209
gemm 48 48 114 22777
gemm 18 114 114 29703
gemm 18 114 114 37309
gemm 48 96 114 47219
gemm 48 48 114 25803
gemm 48 96 114 46088
gemm 48 48 114 24148
gemm 18 114 114 29379
gemm 18 114 114 29379
gemm 48 96 114 42137
gemm 48 48 114 22467
gemm 48 96 114 42106
gemm 48 48 114 22491
gemm 18 114 114 30279
gemm 18 114 114 33534
gemm 48 96 114 46244
gemm 48 48 114 28627
gemm 48 96 114 58786
gemm 48 48 114 73989
gemm 18 114 114 29935
gemm 48 96 114 42500
gemm 48 48 114 22424
gemm 18 114 114 30070
gemm 48 96 114 42142
gemm 48 48 114 22279
gemm 18 114 114 29531
gemm 48 96 114 42132
gemm 48 48 114 71504
gemm 18 114 114 36490
gemm 48 96 114 47401
gemm 48 48 114 22588
gemm 18 114 114 31843
gemm 48 96 114 43048
gemm 48 48 114 22432
gemm 18 114 114 29417
gemm 48 96 114 41770
gemm 48 48 114 31169
gemm 18 114 114 40274
gemm 48 96 114 42869
gemm 48 48 114 53982
gemm 18 114 114 32534
gemm 48 96 114 42489
gemm 48 48 114 22309
gemm 18 114 114 30640
gemm 48 96 114 42896
gemm 48 48 114 22796
gemm 18 114 114 36188
gemm 48 96 114 42056
gemm 48 48 114 22255
gemm 18 114 114 42007
gemm 48 96 114 62639
gemm 48 48 114 30285
gemm 18 114 114 29446
gemm 48 96 114 43803
gemm 48 48 114 22538
gemm 18 114 114 31713
gemm 18 114 114 34658
gemm 48 96 114 48934
gemm 48 48 114 22874
gemm 48 96 114 42757
gemm 48 48 114 22338
gemm 18 114 114 31089
gemm 18 114 114 30434
gemm 48 96 114 42450
gemm 48 96 114 42462
gemm 48 48 114 22750
gemm 48 48 114 24372
gemm 18 114 114 34163
gemm 18 114 114 33996
gemm 48 96 114 43352
gemm 48 96 114 42274
gemm 48 48 114 22586
gemm 48 48 114 22426
gemm 18 114 114 31141
gemm 48 96 114 42416
gemm 18 114 114 32366
gemm 48 48 114 22573
gemm 48 96 114 67924
gemm 48 48 114 35858
gemm 18 114 114 29469
gemm 48 96 114 42032
gemm 48 48 114 22336
gemm 18 114 114 51213
gemm 18 114 114 30035
gemm 48 96 114 42174
gemm 48 96 114 72075
gemm 48 48 114 22533
gemm 48 48 114 34828
gemm 18 114 114 29757
gemm 18 114 114 31399
gemm 48 96 114 46850
gemm 48 48 114 24309
gemm 48 96 114 46098
gemm 48 48 114 23033
gemm 18 114 114 29450
gemm 18 114 114 29556
gemm 48 96 114 42116
gemm 48 48 114 22458
gemm 48 96 114 56599
gemm 48 48 114 33367
gemm 18 114 114 58524
gemm 48 96 114 42553
gemm 18 114 114 30396
gemm 48 48 114 22641
gemm 48 96 114 42376
gemm 48 48 114 22534
gemm 18 114 114 29401
gemm 48 96 114 42115
gemm 18 114 114 29604
gemm 48 48 114 22532
gemm 48 96 114 42240
gemm 48 48 114 25568
gemm 18 114 114 29326
gemm 48 96 114 42082
gemm 18 114 114 29390
gemm 48 48 114 22440
gemm 48 96 114 42158
gemm 48 48 114 22264
gemm 18 114 114 29361
gemm 48 96 114 44686
gemm 18 114 114 30301
gemm 48 48 114 22566
gemm 48 96 114 42275
gemm 48 48 114 26880
gemm 18 114 114 30416
gemm 48 96 114 74348
gemm 18 114 114 30257
gemm 48 48 114 22775
gemm 48 96 114 42489
gemm 48 48 114 22597
gemm 18 114 114 29467
gemm 48 96 114 42194
gemm 18 114 114 29653
gemm 48 48 114 22483
gemm 48 96 114 42290
gemm 48 48 114 22436
gemm 18 114 114 34608
gemm 48 96 114 47469
gemm 18 114 114 30268
gemm 48 48 114 22754
gemm 48 96 114 42394
gemm 48 48 114 22439
gemm 18 114 114 29249
gemm 48 96 114 42173
gemm 18 114 114 29556
gemm 48 48 114 22463
gemm 48 96 114 42109
gemm 48 48 114 22387
gemm 18 114 114 36360
gemm 48 96 114 42278
gemm 18 114 114 68953
gemm 48 96 114 44038
gemm 48 48 114 56736
gemm 48 48 114 22800
gemm 18 114 114 30000
gemm 18 114 114 29621
gemm 48 96 114 42482
gemm 48 96 114 42264
gemm 48 48 114 22821
gemm 48 48 114 22613
gemm 18 114 114 31528
gemm 18 114 114 30879
gemm 48 96 114 42608
gemm 48 96 114 42669
gemm 48 48 114 22794
gemm 48 48 114 22634
gemm 18 114 114 29636
gemm 18 114 114 29667
gemm 48 96 114 42297
gemm 48 96 114 42224
gemm 48 48 114 27972
gemm 48 48 114 23858
gemm 18 114 114 30052
gemm 18 114 114 30219
gemm 48 96 114 42626
gemm 48 96 114 42361
gemm 48 48 114 22653
gemm 48 48 114 22536
gemm 18 114 114 30380
gemm 18 114 114 30320
gemm 48 96 114 46783
gemm 48 96 114 46365
gemm 48 48 114 26806
gemm 48 48 114 26851
gemm 18 114 114 33295
gemm 18 114 114 33644
gemm 48 96 114 42642
gemm 48 96 114 45541
gemm 48 48 114 25759
gemm 48 48 114 22969
gemm 18 114 114 30006
gemm 18 114 114 29767
gemm 48 96 114 42246
gemm 48 96 114 48885
gemm 48 48 114 22385
gemm 48 48 114 26013
gemm 18 114 114 31364
gemm 18 114 114 30892
gemm 48 96 114 42528
gemm 48 96 114 42502
gemm 48 48 114 22653
gemm 48 48 114 22608
gemm 18 114 114 29545
gemm 18 114 114 29637
gemm 48 96 114 42253
gemm 48 96 114 42297
gemm 48 48 114 22736
gemm 48 48 114 22536
gemm 18 114 114 29505
gemm 18 114 114 29608
gemm 48 96 114 42467
gemm 48 96 114 42089
gemm 48 48 114 22763
gemm 48 48 114 22628
gemm 18 114 114 29604
gemm 18 114 114 29754
gemm 48 96 114 42210
gemm 48 96 114 42177
gemm 48 48 114 22622
gemm 48 48 114 22513
gemm 18 114 114 30468
gemm 18 114 114 30188
gemm 48 96 114 42781
gemm 48 96 114 42367
gemm 48 48 114 22769
gemm 48 48 114 22639
gemm 18 114 114 29921
gemm 18 114 114 29699
gemm 48 96 114 42367
gemm 48 96 114 42240
gemm 48 48 114 22728
gemm 48 48 114 22525
gemm 18 114 114 29626
gemm 18 114 114 29736
gemm 48 96 114 42354
gemm 48 96 114 42108
gemm 48 48 114 22649
gemm 48 48 114 22497
gemm 18 114 114 36848
gemm 48 96 114 52174
gemm 48 48 114 40239
gemm 18 114 114 35103
gemm 18 114 114 35467
gemm 48 96 114 43265
gemm 48 96 114 42652
gemm 48 48 114 22681
gemm 48 48 114 22633
gemm 18 114 114 29986
gemm 18 114 114 42568
gemm 48 96 114 46138
gemm 48 48 114 22394
gemm 48 96 114 70236
gemm 48 48 114 31815
gemm 18 114 114 29446
gemm 48 96 114 42165
gemm 48 48 114 22368
gemm 18 114 114 45436
gemm 18 114 114 29449
gemm 48 96 114 66254
gemm 48 96 114 42267
gemm 48 48 114 36236
gemm 48 48 114 29075
gemm 18 114 114 30304
gemm 48 96 114 42512
gemm 18 114 114 45285
gemm 48 48 114 22704
gemm 48 96 114 44514
gemm 48 48 114 22449
gemm 18 114 114 29430
gemm 48 96 114 42233
gemm 18 114 114 29449
gemm 48 48 114 22653
gemm 48 96 114 42007
gemm 48 48 114 24671
gemm 18 114 114 29523
gemm 48 96 114 42229
gemm 18 114 114 29341
gemm 48 48 114 22534
gemm 48 96 114 41935
gemm 48 48 114 22240
gemm 18 114 114 29700
gemm 18 114 114 29469
gemm 48 96 114 47091
gemm 48 48 114 23265
gemm 48 96 114 75048
gemm 48 48 114 25326
gemm 18 114 114 29898
gemm 48 96 114 42283
gemm 18 114 114 37551
gemm 48 48 114 22555
gemm 48 96 114 42104
gemm 48 48 114 22325
gemm 18 114 114 29379
gemm 48 96 114 82900
gemm 18 114 114 81565
gemm 48 48 114 23122
gemm 48 96 114 43568
gemm 48 48 114 22527
gemm 18 114 114 29604
gemm 48 96 114 42260
gemm 18 114 114 29486
gemm 48 48 114 22615
gemm 48 96 114 41992
gemm 48 48 114 22230
gemm 18 114 114 42346
gemm 48 96 114 42606
gemm 18 114 114 29342
gemm 48 48 114 22524
gemm 48 96 114 73347
gemm 48 48 114 22476
gemm 18 114 114 29770
gemm 48 96 114 42404
gemm 18 114 114 29465
gemm 48 48 114 22716
gemm 48 96 114 41883
gemm 48 48 114 22278
gemm 18 114 114 29433
gemm 48 96 114 42214
gemm 18 114 114 32174
gemm 48 48 114 22537
gemm 48 96 114 48751
gemm 48 48 114 31983
gemm 18 114 114 30680
gemm 48 96 114 42246
gemm 48 48 114 22409
gemm 18 114 114 49814
gemm 48 96 114 70368
gemm 18 114 114 37344
gemm 48 48 114 46820
gemm 48 96 114 46695
gemm 48 48 114 24395
gemm 18 114 114 35361
gemm 18 114 114 30816
gemm 48 96 114 42688
gemm 48 96 114 46230
gemm 48 48 114 27002
gemm 48 48 114 22869
gemm 18 114 114 34347
gemm 48 96 114 42698
gemm 18 114 114 45236
gemm 48 48 114 22614
gemm 48 96 114 72564
gemm 48 48 114 34775
gemm 18 114 114 30898
gemm 48 96 114 46621
gemm 48 48 114 23159
gemm 18 114 114 48236
gemm 48 96 114 77514
gemm 48 48 114 77170
gemm 18 114 114 34636
gemm 48 96 114 44934
gemm 48 48 114 22612
gemm 18 114 114 53310
gemm 18 114 114 33671
gemm 48 96 114 51309
gemm 48 96 114 74281
gemm 48 48 114 22966
gemm 48 48 114 34446
gemm 18 114 114 34113
gemm 48 96 114 42256
gemm 48 48 114 23356
gemm 18 114 114 51745
gemm 48 96 114 72436
gemm 48 48 114 37076
gemm 18 114 114 30894
gemm 48 96 114 41936
gemm 48 48 114 22262
gemm 18 114 114 29413
gemm 48 96 114 49377
gemm 48 48 114 65803
gemm 18 114 114 42783
gemm 18 114 114 30444
gemm 48 96 114 41782
gemm 48 96 114 75096
gemm 48 48 114 22465
gemm 48 48 114 35111
gemm 18 114 114 29126
gemm 48 96 114 52107
gemm 48 48 114 65980
gemm 18 114 114 33146
gemm 48 96 114 44000
gemm 48 48 114 22781
gemm 18 114 114 29626
gemm 48 96 114 46962
gemm 48 48 114 26418
gemm 18 114 114 30448
gemm 48 96 114 45816
gemm 48 48 114 22535
gemm 18 114 114 30631
gemm 48 96 114 41720
gemm 48 48 114 22237
gemm 18 114 114 29547
gemm 48 96 114 42052
gemm 48 48 114 22409
gemm 18 114 114 29232
gemm 48 96 114 41770
gemm 48 48 114 22193
gemm 18 114 114 29666
gemm 48 96 114 42114
gemm 48 48 114 22449
gemm 18 114 114 42228
gemm 48 96 114 52572
gemm 48 48 114 28385
gemm 18 114 114 30825
gemm 48 96 114 45366
gemm 48 48 114 22509
gemm 18 114 114 30448
gemm 48 96 114 48507
gemm 48 48 114 23423
gemm 18 114 114 34955
gemm 48 96 114 43770
gemm 48 48 114 24581
gemm 18 114 114 33878
gemm 48 96 114 47034
gemm 48 48 114 22937
gemm 18 114 114 29943
gemm 48 96 114 50753
gemm 48 48 114 22771
gemm 18 114 114 30312
gemm 48 96 114 42183
gemm 48 48 114 68540
gemm 18 114 114 30637
gemm 48 96 114 42327
gemm 48 48 114 22556
gemm 18 114 114 35500
gemm 48 96 114 42151
gemm 48 48 114 22375
gemm 18 114 114 29428
gemm 48 96 114 42080
gemm 48 48 114 22613
gemm 18 114 114 31715
gemm 48 96 114 48455
gemm 48 48 114 22489
gemm 18 114 114 29481
gemm 48 96 114 42060
gemm 48 48 114 22400
gemm 18 114 114 29479
gemm 48 96 114 41965
gemm 48 48 114 22313
gemm 18 114 114 29467
gemm 48 96 114 54765
gemm 48 48 114 27934
gemm 18 114 114 29592
gemm 48 96 114 42128
gemm 48 48 114 60957
gemm 18 114 114 31622
gemm 48 96 114 47290
gemm 48 48 114 22928
gemm 18 114 114 33357
gemm 48 96 114 42724
gemm 48 48 114 22472
gemm 18 114 114 31009
gemm 48 96 114 42881
gemm 48 48 114 22474
gemm 18 114 114 37524
gemm 48 96 114 43110
gemm 48 48 114 22427
gemm 18 114 114 35600
gemm 48 96 114 46246
gemm 48 48 114 22627
gemm 18 114 114 31646
gemm 48 96 114 42554
gemm 48 48 114 22321
gemm 18 114 114 31011
gemm 48 96 114 42517
gemm 48 48 114 22460
gemm 18 114 114 31056
gemm 48 96 114 42594
gemm 48 48 114 62260
gemm 18 114 114 31545
gemm 48 96 114 48103
gemm 48 48 114 22701
gemm 18 114 114 33381
gemm 18 114 114 31054
gemm 48 96 114 45071
gemm 48 48 114 22601
gemm 48 96 114 43188
gemm 48 48 114 22462
gemm 18 114 114 34741
gemm 18 114 114 29722
gemm 48 96 114 42257
gemm 48 96 114 42290
gemm 48 48 114 26116
gemm 48 48 114 25965
gemm 18 114 114 29502
gemm 18 114 114 29681
gemm 48 96 114 42210
gemm 48 96 114 42276
gemm 48 48 114 22485
gemm 48 48 114 22528
gemm 18 114 114 67122
gemm 18 114 114 30239
gemm 48 96 114 47194
gemm 48 96 114 42373
gemm 48 48 114 22761
gemm 48 48 114 22810
gemm 18 114 114 29492
gemm 18 114 114 29652
gemm 48 96 114 42323
gemm 48 96 114 42222
gemm 48 48 114 22524
gemm 48 48 114 22491
gemm 18 114 114 30022
gemm 48 96 114 48194
gemm 18 114 114 30077
gemm 48 48 114 22956
gemm 48 96 114 45851
gemm 48 48 114 23634
gemm 18 114 114 30220
gemm 48 96 114 42206
gemm 48 48 114 22266
gemm 18 114 114 36682
gemm 48 96 114 44253
gemm 48 48 114 22591
gemm 18 114 114 30130
gemm 48 96 114 42540
gemm 18 114 114 29843
gemm 48 48 114 22728
gemm 48 96 114 46782
gemm 48 48 114 25653
gemm 18 114 114 30352
gemm 48 96 114 45827
gemm 18 114 114 34212
gemm 48 48 114 25531
gemm 48 96 114 53280
gemm 48 48 114 33116
gemm 18 114 114 33658
gemm 48 96 114 42407
gemm 48 48 114 22394
gemm 18 114 114 47047
gemm 48 96 114 71641
gemm 18 114 114 30454
gemm 48 48 114 42085
gemm 48 96 114 42248
gemm 48 48 114 29872
gemm 18 114 114 30460
gemm 18 114 114 35136
gemm 48 96 114 43334
gemm 48 96 114 46003
gemm 48 48 114 22752
gemm 48 48 114 23448
gemm 18 114 114 29686
gemm 18 114 114 29635
gemm 48 96 114 44599
gemm 48 96 114 41968
gemm 48 48 114 22620
gemm 48 48 114 22492
gemm 18 114 114 29510
gemm 18 114 114 29561
gemm 48 96 114 42330
gemm 48 96 114 42042
gemm 48 48 114 22560
gemm 48 48 114 22538
gemm 18 114 114 29410
gemm 18 114 114 36141
gemm 48 96 114 42195
gemm 48 96 114 42036
gemm 48 48 114 29001
gemm 48 48 114 26328
gemm 18 114 114 30152
gemm 18 114 114 30340
gemm 48 96 114 44973
gemm 48 96 114 44903
gemm 48 48 114 22531
gemm 48 48 114 22657
gemm 18 114 114 29487
gemm 18 114 114 29544
gemm 48 96 114 42118
gemm 48 96 114 44298
gemm 48 48 114 22647
gemm 48 48 114 22613
gemm 18 114 114 29583
gemm 18 114 114 29595
gemm 48 96 114 42385
gemm 48 96 114 42451
gemm 48 48 114 22488
gemm 48 48 114 22557
gemm 18 114 114 31378
gemm 18 114 114 40651
gemm 48 96 114 51994
gemm 48 48 114 32081
gemm 48 96 114 71714
gemm 48 48 114 36491
gemm 18 114 114 30768
gemm 48 96 114 43873
gemm 48 48 114 22810
gemm 18 114 114 47257
gemm 48 96 114 69250
gemm 48 48 114 35402
gemm 18 114 114 29974
gemm 48 96 114 42231
gemm 48 48 114 22321
gemm 18 114 114 34011
gemm 48 96 114 42748
gemm 48 48 114 22549
gemm 18 114 114 42142
gemm 48 96 114 66742
gemm 48 48 114 34607
gemm 18 114 114 37260
gemm 48 96 114 47170
gemm 48 48 114 22644
gemm 18 114 114 30893
gemm 48 96 114 45721
gemm 48 48 114 22622
gemm 18 114 114 30599
gemm 48 96 114 42337
gemm 48 48 114 22393
gemm 18 114 114 29295
gemm 48 96 114 46245
gemm 48 48 114 22593
gemm 18 114 114 30022
gemm 48 96 114 42321
gemm 48 48 114 22355
gemm 18 114 114 29167
gemm 48 96 114 41733
gemm 48 48 114 22313
gemm 18 114 114 29677
gemm 48 96 114 42511
gemm 48 48 114 22508
gemm 18 114 114 30166
gemm 48 96 114 41977
gemm 48 48 114 22381
gemm 18 114 114 37803
gemm 48 96 114 45550
gemm 48 48 114 22473
gemm 18 114 114 31361
gemm 48 96 114 42085
gemm 48 48 114 22599
gemm 18 114 114 30404
gemm 48 96 114 50588
gemm 48 48 114 22902
gemm 18 114 114 30353
gemm 48 96 114 45893
gemm 48 48 114 22808
gemm 18 114 114 33674
gemm 48 96 114 85555
gemm 48 48 114 22787
gemm 18 114 114 30493
gemm 48 96 114 42046
gemm 48 48 114 22251
gemm 18 114 114 46353
gemm 48 96 114 63277
gemm 48 48 114 33705
gemm 18 114 114 29617
gemm 48 96 114 43645
gemm 48 48 114 22584
gemm 18 114 114 29826
gemm 48 96 114 42249
gemm 18 114 114 46739
gemm 48 48 114 22563
gemm 48 96 114 55489
gemm 48 48 114 36312
gemm 18 114 114 29277
gemm 48 96 114 41838
gemm 48 48 114 22234
gemm 18 114 114 30053
gemm 48 96 114 42367
gemm 48 48 114 22596
gemm 18 114 114 29297
gemm 48 96 114 41964
gemm 48 48 114 22359
gemm 18 114 114 29403
gemm 48 96 114 42179
gemm 48 48 114 22569
gemm 18 114 114 54282
gemm 48 96 114 51914
gemm 18 114 114 30199
gemm 48 48 114 23042
gemm 48 96 114 66459
gemm 48 48 114 22810
gemm 18 114 114 29539
gemm 48 96 114 42140
gemm 18 114 114 29709
gemm 48 48 114 22589
gemm 48 96 114 42273
gemm 48 48 114 22342
gemm 18 114 114 29290
gemm 48 96 114 44660
gemm 18 114 114 36412
gemm 48 48 114 22386
gemm 48 96 114 63070
gemm 48 48 114 33185
gemm 18 114 114 29311
gemm 48 96 114 42117
gemm 48 48 114 22204
gemm 18 114 114 47467
gemm 18 114 114 29265
gemm 48 96 114 41657
gemm 48 96 114 72898
gemm 48 48 114 22235
gemm 48 48 114 36423
gemm 18 114 114 31806
gemm 48 96 114 42095
gemm 48 48 114 22561
gemm 18 114 114 48349
gemm 48 96 114 76192
gemm 48 48 114 37663
gemm 18 114 114 30088
gemm 48 96 114 68628
gemm 48 48 114 22894
gemm 18 114 114 30552
gemm 18 114 114 29453
gemm 48 96 114 42424
gemm 48 96 114 41929
gemm 48 48 114 22543
gemm 48 48 114 22368
gemm 18 114 114 29691
gemm 48 96 114 49583
gemm 18 114 114 44316
gemm 48 48 114 22615
gemm 48 96 114 52497
gemm 48 48 114 22567
gemm 18 114 114 30167
gemm 48 96 114 42379
gemm 48 48 114 22490
gemm 18 114 114 43262
gemm 48 96 114 63424
gemm 18 114 114 29603
gemm 48 48 114 30499
gemm 48 96 114 42215
gemm 48 48 114 22436
gemm 18 114 114 29958
gemm 18 114 114 29983
gemm 48 96 114 58409
gemm 48 96 114 42547
gemm 48 48 114 33175
gemm 48 48 114 22575
gemm 18 114 114 36314
gemm 18 114 114 30887
gemm 48 96 114 42706
gemm 48 96 114 48771
gemm 48 48 114 22513
gemm 48 48 114 26178
gemm 18 114 114 30014
gemm 18 114 114 30101
gemm 48 96 114 42297
gemm 48 96 114 42383
gemm 48 48 114 22515
gemm 48 48 114 22624
gemm 18 114 114 29410
gemm 18 114 114 43679
gemm 48 96 114 42238
gemm 48 48 114 22372
gemm 48 96 114 66918
gemm 48 48 114 22601
gemm 18 114 114 36674
gemm 48 96 114 44956
gemm 18 114 114 37062
gemm 48 48 114 22749
gemm 48 96 114 45481
gemm 48 48 114 24265
gemm 18 114 114 29633
gemm 48 96 114 42251
gemm 48 48 114 22478
gemm 18 114 114 77555
gemm 48 96 114 60864
gemm 48 48 114 22759
gemm 18 114 114 44197
gemm 48 96 114 61014
gemm 48 48 114 36954
gemm 18 114 114 43494
gemm 48 96 114 106780
gemm 48 48 114 23214
gemm 18 114 114 36767
gemm 48 96 114 43127
gemm 48 48 114 22455
gemm 18 114 114 33143
gemm 48 96 114 46974
gemm 48 48 114 22457
gemm 18 114 114 34986
gemm 48 96 114 47513
gemm 48 48 114 28545
gemm 18 114 114 37516
gemm 48 96 114 78828
gemm 48 48 114 26260
gemm 18 114 114 32697
gemm 48 96 114 42701
gemm 48 48 114 22326
gemm 18 114 114 33725
gemm 48 96 114 46431
gemm 48 48 114 22604
gemm 18 114 114 34113
gemm 48 96 114 45955
gemm 48 48 114 22295
gemm 18 114 114 30105
gemm 48 96 114 42159
gemm 48 48 114 22317
gemm 18 114 114 29416
gemm 48 96 114 41892
gemm 48 48 114 22176
gemm 18 114 114 29356
gemm 48 96 114 42003
gemm 48 48 114 22308
gemm 18 114 114 29366
gemm 48 96 114 53897
gemm 48 48 114 28313
gemm 18 114 114 37531
gemm 48 96 114 73964
gemm 48 48 114 22853
gemm 18 114 114 31113
gemm 48 96 114 42383
gemm 48 48 114 22316
gemm 18 114 114 35534
gemm 48 96 114 42457
gemm 48 48 114 22459
gemm 18 114 114 29990
gemm 48 96 114 47103
gemm 48 48 114 22420
gemm 18 114 114 32486
gemm 48 96 114 67348
gemm 18 114 114 30256
gemm 48 48 114 38124
gemm 48 96 114 42362
gemm 48 48 114 22287
gemm 18 114 114 30736
gemm 18 114 114 29904
gemm 48 96 114 54043
gemm 48 96 114 42135
gemm 48 48 114 22202
gemm 48 48 114 33692
gemm 18 114 114 30500
gemm 48 96 114 42224
gemm 48 48 114 22531
gemm 18 114 114 47385
gemm 48 96 114 62164
gemm 48 48 114 22451
gemm 18 114 114 29282
gemm 48 96 114 47057
gemm 48 48 114 22369
gemm 18 114 114 40830
gemm 18 114 114 29312
gemm 48 96 114 42478
gemm 48 48 114 22329
gemm 48 96 114 41925
gemm 48 48 114 22306
gemm 18 114 114 29586
gemm 48 96 114 46593
gemm 18 114 114 47585
gemm 48 48 114 22799
gemm 48 96 114 71127
gemm 48 48 114 26894
gemm 18 114 114 61749
gemm 48 96 114 42193
gemm 48 48 114 22458
gemm 18 114 114 30051
gemm 48 96 114 47166
gemm 48 48 114 22738
gemm 18 114 114 30102
gemm 48 96 114 41821
gemm 48 48 114 22276
gemm 18 114 114 41801
gemm 48 96 114 89749
gemm 18 114 114 29805
gemm 48 48 114 29689
gemm 48 96 114 42367
gemm 48 48 114 22393
gemm 18 114 114 36025
gemm 18 114 114 34161
gemm 48 96 114 100763
gemm 48 96 114 51398
gemm 48 48 114 34064
gemm 48 48 114 24389
gemm 18 114 114 29535
gemm 48 96 114 41899
gemm 18 114 114 41256
gemm 48 48 114 22421
gemm 48 96 114 55341
gemm 48 48 114 31882
gemm 18 114 114 29512
gemm 48 96 114 41883
gemm 48 48 114 22219
gemm 18 114 114 42530
gemm 48 96 114 61919
gemm 18 114 114 29557
gemm 48 48 114 32790
gemm 48 96 114 42020
gemm 48 48 114 23915
gemm 18 114 114 66473
gemm 18 114 114 47533
gemm 48 96 114 61533
gemm 48 48 114 29008
gemm 48 96 114 63325
gemm 48 48 114 34633
gemm 18 114 114 43869
gemm 48 96 114 56364
gemm 48 48 114 22728
gemm 18 114 114 44010
gemm 48 96 114 62909
gemm 48 48 114 39005
gemm 18 114 114 32820
gemm 48 96 114 46910
gemm 48 48 114 22383
gemm 18 114 114 41110
gemm 18 114 114 29212
gemm 48 96 114 59047
gemm 48 96 114 41885
gemm 48 48 114 39811
gemm 48 48 114 28724
gemm 18 114 114 30467
gemm 48 96 114 42168
gemm 48 48 114 22386
gemm 18 114 114 57026
gemm 48 96 114 81321
gemm 18 114 114 29734
gemm 48 48 114 42867
gemm 48 96 114 42170
gemm 48 48 114 24717
gemm 18 114 114 29408
gemm 48 96 114 42023
gemm 48 48 114 22270
gemm 18 114 114 66250
gemm 48 96 114 77550
gemm 48 48 114 40066
gemm 18 114 114 37888
gemm 18 114 114 39626
gemm 48 96 114 43224
gemm 48 48 114 22468
gemm 48 96 114 56212
gemm 48 48 114 24534
gemm 18 114 114 31292
gemm 48 96 114 42252
gemm 18 114 114 30132
gemm 48 48 114 22550
gemm 48 96 114 46023
gemm 48 48 114 26271
gemm 18 114 114 29957
gemm 48 96 114 45534
gemm 18 114 114 44135
gemm 48 48 114 26699
gemm 48 96 114 47366
gemm 48 48 114 22451
gemm 18 114 114 36786
gemm 48 96 114 75018
gemm 18 114 114 61501
gemm 48 48 114 23233
gemm 48 96 114 46733
gemm 48 48 114 22756
gemm 18 114 114 30440
gemm 48 96 114 42185
gemm 18 114 114 30062
gemm 48 48 114 22510
gemm 48 96 114 42294
gemm 48 48 114 22381
gemm 18 114 114 29387
gemm 48 96 114 42012
gemm 48 48 114 32920
gemm 18 114 114 29964
gemm 48 96 114 42350
gemm 48 48 114 22443
gemm 18 114 114 29840
gemm 18 114 114 29460
gemm 48 96 114 42471
gemm 48 96 114 42090
gemm 48 48 114 22466
gemm 48 48 114 22446
gemm 18 114 114 60525
gemm 18 114 114 30030
gemm 48 96 114 42975
gemm 48 48 114 22571
gemm 48 96 114 42646
gemm 48 48 114 29753
gemm 18 114 114 30712
gemm 48 96 114 42075
gemm 18 114 114 29576
gemm 48 48 114 22572
gemm 48 96 114 42671
gemm 48 48 114 22468
gemm 18 114 114 29965
gemm 18 114 114 30053
gemm 48 96 114 42892
gemm 48 96 114 42531
gemm 48 48 114 22635
gemm 48 48 114 34365
gemm 18 114 114 30320
gemm 48 96 114 49464
gemm 48 48 114 22515
gemm 18 114 114 38172
gemm 48 96 114 77774
gemm 48 48 114 22883
gemm 18 114 114 30074
gemm 48 96 114 42259
gemm 48 48 114 22464
gemm 18 114 114 29714
gemm 48 96 114 41958
gemm 48 48 114 27090
gemm 18 114 114 30129
gemm 48 96 114 42193
gemm 48 48 114 22364
gemm 18 114 114 35034
gemm 48 96 114 43376
gemm 48 48 114 22421
gemm 18 114 114 33528
gemm 48 96 114 46274
gemm 48 48 114 22699
gemm 18 114 114 30259
gemm 48 96 114 45984
gemm 48 48 114 22459
gemm 18 114 114 29946
gemm 48 96 114 42079
gemm 48 48 114 29166
gemm 18 114 114 29789
gemm 48 96 114 45583
gemm 48 48 114 54248
gemm 18 114 114 30591
gemm 48 96 114 42486
gemm 48 48 114 22475
gemm 18 114 114 29589
gemm 48 96 114 42065
gemm 48 48 114 22412
gemm 18 114 114 34789
gemm 48 96 114 42453
gemm 48 48 114 22482
gemm 18 114 114 33028
gemm 48 96 114 63482
gemm 48 48 114 24787
gemm 18 114 114 30981
gemm 48 96 114 43034
gemm 48 48 114 47684
gemm 18 114 114 31112
gemm 48 96 114 46261
gemm 48 48 114 22696
gemm 18 114 114 30423
gemm 48 96 114 48783
gemm 48 48 114 22590
gemm 18 114 114 29396
gemm 48 96 114 72198
gemm 48 48 114 26852
gemm 18 114 114 33641
gemm 48 96 114 43526
gemm 48 48 114 22536
gemm 18 114 114 39659
gemm 18 114 114 29573
gemm 48 96 114 53551
gemm 48 96 114 42202
gemm 48 48 114 22624
gemm 48 48 114 22492
gemm 18 114 114 29673
gemm 18 114 114 29705
gemm 48 96 114 42173
gemm 48 96 114 42462
gemm 48 48 114 22479
gemm 48 48 114 22705
gemm 18 114 114 29558
gemm 18 114 114 29898
gemm 48 96 114 42245
gemm 48 96 114 42248
gemm 48 48 114 22504
gemm 48 48 114 22451
gemm 18 114 114 30384
gemm 18 114 114 42934
gemm 48 96 114 46342
gemm 48 48 114 23016
gemm 48 96 114 71854
gemm 48 48 114 34031
gemm 18 114 114 29465
gemm 48 96 114 86704
gemm 48 48 114 22723
gemm 18 114 114 30493
gemm 48 96 114 42368
gemm 48 48 114 22380
gemm 18 114 114 29577
gemm 48 96 114 42216
gemm 48 48 114 22306
gemm 18 114 114 30083
gemm 18 114 114 29284
gemm 48 96 114 42831
gemm 48 48 114 22454
gemm 48 96 114 48541
gemm 48 48 114 50356
gemm 18 114 114 30106
gemm 48 96 114 42258
gemm 48 48 114 22595
gemm 18 114 114 41713
gemm 48 96 114 42512
gemm 48 48 114 28627
gemm 18 114 114 30228
gemm 48 96 114 42071
gemm 48 48 114 22369
gemm 18 114 114 29324
gemm 48 96 114 41943
gemm 48 48 114 22306
gemm 18 114 114 31183
gemm 18 114 114 35003
gemm 48 96 114 46516
gemm 48 48 114 22599
gemm 48 96 114 43033
gemm 48 48 114 22544
gemm 18 114 114 29826
gemm 18 114 114 61562
gemm 48 96 114 73450
gemm 48 48 114 22752
gemm 48 96 114 42762
gemm 48 48 114 22556
gemm 18 114 114 29591
gemm 18 114 114 29477
gemm 48 96 114 51518
gemm 48 96 114 42075
gemm 48 48 114 33521
gemm 48 48 114 22497
gemm 18 114 114 30489
gemm 18 114 114 30306
gemm 48 96 114 42614
gemm 48 96 114 42490
gemm 48 48 114 22689
gemm 48 48 114 22652
gemm 18 114 114 30279
gemm 18 114 114 30716
gemm 48 96 114 47959
gemm 48 96 114 48066
gemm 48 48 114 22788
gemm 48 48 114 22582
gemm 18 114 114 61351
gemm 18 114 114 62826
gemm 48 96 114 42881
gemm 48 96 114 43301
gemm 48 48 114 22711
gemm 48 48 114 22764
gemm 18 114 114 34578
gemm 18 114 114 34353
gemm 48 96 114 46952
gemm 48 96 114 46745
gemm 48 48 114 22680
gemm 48 48 114 22598
gemm 18 114 114 34178
gemm 18 114 114 34807
gemm 48 96 114 42438
gemm 48 96 114 42283
gemm 48 48 114 22521
gemm 48 48 114 22402
gemm 18 114 114 30092
gemm 18 114 114 30225
gemm 48 96 114 42296
gemm 48 96 114 42084
gemm 48 48 114 26531
gemm 48 48 114 26748
gemm 18 114 114 61773
gemm 18 114 114 63361
gemm 48 96 114 47071
gemm 48 96 114 44408
gemm 48 48 114 23050
gemm 48 48 114 22721
gemm 18 114 114 30379
gemm 48 96 114 42349
gemm 18 114 114 40984
gemm 48 48 114 22757
gemm 48 96 114 59067
gemm 48 48 114 29819
gemm 18 114 114 30028
gemm 48 96 114 42117
gemm 48 48 114 25873
gemm 18 114 114 41466
gemm 48 96 114 59645
gemm 48 48 114 22806
gemm 18 114 114 33958
gemm 48 96 114 44518
gemm 48 48 114 22702
gemm 18 114 114 34320
gemm 48 96 114 45775
gemm 48 48 114 56968
gemm 18 114 114 35092
gemm 48 96 114 46270
gemm 48 48 114 22732
gemm 18 114 114 29901
gemm 48 96 114 41897
gemm 48 48 114 22606
gemm 18 114 114 29589
gemm 48 96 114 42213
gemm 48 48 114 22432
gemm 18 114 114 29957
gemm 48 96 114 46299
gemm 48 48 114 26141
gemm 18 114 114 33989
gemm 48 96 114 46436
gemm 48 48 114 22650
gemm 18 114 114 29647
gemm 48 96 114 45844
gemm 48 48 114 26295
gemm 18 114 114 35063
gemm 48 96 114 49149
gemm 48 48 114 25880
gemm 18 114 114 29662
gemm 48 96 114 41888
gemm 48 48 114 53579
gemm 18 114 114 34687
gemm 48 96 114 52098
gemm 48 48 114 23119
gemm 18 114 114 30144
gemm 48 96 114 46238
gemm 48 48 114 26714
gemm 18 114 114 30487
gemm 48 96 114 42143
gemm 48 48 114 25629
gemm 18 114 114 77006
gemm 48 96 114 46688
gemm 48 48 114 26530
gemm 18 114 114 34788
gemm 48 96 114 46362
gemm 48 48 114 22768
gemm 18 114 114 33826
gemm 48 96 114 46236
gemm 48 48 114 22525
gemm 18 114 114 43043
gemm 48 96 114 71040
gemm 18 114 114 65724
gemm 48 48 114 72999
gemm 48 96 114 48392
gemm 48 48 114 23017
gemm 18 114 114 47724
gemm 18 114 114 30023
gemm 48 96 114 45899
gemm 48 96 114 71094
gemm 48 48 114 22491
gemm 48 48 114 36861
gemm 18 114 114 33394
gemm 48 96 114 42069
gemm 48 48 114 22420
gemm 18 114 114 48522
gemm 48 96 114 60332
gemm 18 114 114 36022
gemm 48 48 114 38963
gemm 48 96 114 42606
gemm 48 48 114 22431
gemm 18 114 114 29482
gemm 48 96 114 80042
gemm 18 114 114 88506
gemm 48 48 114 22942
gemm 48 96 114 68649
gemm 48 48 114 38172
gemm 18 114 114 45672
gemm 48 96 114 42929
gemm 48 48 114 27672
gemm 18 114 114 51417
gemm 18 114 114 30084
gemm 48 96 114 68442
gemm 48 96 114 42385
gemm 48 48 114 37598
gemm 48 48 114 22537
gemm 18 114 114 30114
gemm 48 96 114 46079
gemm 48 48 114 22685
gemm 18 114 114 46079
gemm 18 114 114 68505
gemm 48 96 114 47279
gemm 48 96 114 86238
gemm 48 48 114 26287
gemm 48 48 114 37363
gemm 18 114 114 29595
gemm 48 96 114 42042
gemm 48 48 114 22374
gemm 18 114 114 30789
gemm 18 114 114 36478
gemm 48 96 114 46981
gemm 48 48 114 22564
gemm 48 96 114 42318
gemm 48 48 114 22374
gemm 18 114 114 31515
gemm 48 96 114 42720
gemm 48 48 114 22370
gemm 18 114 114 35000
gemm 18 114 114 35479
gemm 48 96 114 46767
gemm 48 48 114 22576
gemm 48 96 114 42716
gemm 48 48 114 26343
gemm 18 114 114 33923
gemm 48 96 114 45896
gemm 48 48 114 22472
gemm 18 114 114 31113
gemm 48 96 114 43790
gemm 48 48 114 25932
gemm 18 114 114 33405
gemm 18 114 114 34136
gemm 48 96 114 45997
gemm 48 48 114 22532
gemm 48 96 114 43316
gemm 48 48 114 27432
gemm 18 114 114 36507
gemm 48 96 114 43764
gemm 48 48 114 22563
gemm 18 114 114 30271
gemm 48 96 114 42090
gemm 48 48 114 22382
gemm 18 114 114 30311
gemm 48 96 114 42251
gemm 48 48 114 22460
gemm 18 114 114 37230
gemm 48 96 114 43174
gemm 48 48 114 22332
gemm 18 114 114 31746
gemm 48 96 114 42611
gemm 48 48 114 22366
gemm 18 114 114 29917
gemm 48 96 114 42114
gemm 48 48 114 23123
gemm 18 114 114 34027
gemm 48 96 114 73328
gemm 48 48 114 22770
gemm 18 114 114 32773
gemm 48 96 114 42909
gemm 48 48 114 22311
gemm 18 114 114 30439
gemm 48 96 114 47171
gemm 48 48 114 22591
gemm 18 114 114 33593
gemm 48 96 114 45786
gemm 48 48 114 22510
gemm 18 114 114 33510
gemm 48 96 114 42412
gemm 48 48 114 22681
gemm 18 114 114 40911
gemm 48 96 114 71903
gemm 18 114 114 62309
gemm 48 48 114 24641
gemm 48 96 114 44427
gemm 48 48 114 23935
gemm 18 114 114 33750
gemm 48 96 114 49839
gemm 48 48 114 27690
gemm 18 114 114 30055
gemm 48 96 114 47422
gemm 48 48 114 22539
gemm 18 114 114 34463
gemm 18 114 114 29981
gemm 48 96 114 42974
gemm 48 48 114 27272
gemm 48 96 114 61877
gemm 48 48 114 26100
gemm 18 114 114 34870
gemm 48 96 114 42769
gemm 48 48 114 22510
gemm 18 114 114 30748
gemm 48 96 114 92544
gemm 48 48 114 26232
gemm 18 114 114 34271
gemm 48 96 114 46998
gemm 48 48 114 22469
gemm 18 114 114 30831
gemm 48 96 114 47474
gemm 48 48 114 22631
gemm 18 114 114 62293
gemm 48 96 114 43124
gemm 48 48 114 26925
gemm 18 114 114 30007
gemm 48 96 114 46138
gemm 48 48 114 28630
gemm 18 114 114 30006
gemm 48 96 114 46191
gemm 48 48 114 27271
gemm 18 114 114 34322
gemm 18 114 114 31001
gemm 48 96 114 52772
gemm 48 96 114 43469
gemm 48 48 114 22774
gemm 48 48 114 22406
gemm 18 114 114 45497
gemm 48 96 114 65806
gemm 48 48 114 33843
gemm 18 114 114 44073
gemm 18 114 114 31266
gemm 48 96 114 48456
gemm 48 96 114 47027
gemm 48 48 114 23223
gemm 48 48 114 22705
gemm 18 114 114 34731
gemm 48 96 114 48005
gemm 48 48 114 22601
gemm 18 114 114 35010
gemm 48 96 114 42314
gemm 48 48 114 22534
gemm 18 114 114 34777
gemm 18 114 114 30209
gemm 48 96 114 46628
gemm 48 96 114 45854
gemm 48 48 114 22802
gemm 48 48 114 29793
gemm 18 114 114 33637
gemm 48 96 114 46614
gemm 48 48 114 22520
gemm 18 114 114 30178
gemm 48 96 114 42147
gemm 48 48 114 53071
gemm 18 114 114 34942
gemm 18 114 114 34682
gemm 48 96 114 42799
gemm 48 96 114 42388
gemm 48 48 114 22541
gemm 48 48 114 22574
gemm 18 114 114 112277
gemm 48 96 114 48602
gemm 48 48 114 22986
gemm 18 114 114 33849
gemm 48 96 114 45981
gemm 48 48 114 28323
gemm 18 114 114 30728
gemm 48 96 114 42632
gemm 18 114 114 30984
gemm 48 48 114 22633
gemm 48 96 114 42490
gemm 48 48 114 28131
gemm 18 114 114 31370
gemm 48 96 114 49169
gemm 48 48 114 26132
gemm 18 114 114 29821
gemm 48 96 114 46167
gemm 48 48 114 26639
gemm 18 114 114 38696
gemm 18 114 114 31055
gemm 48 96 114 42465
gemm 48 96 114 47696
gemm 48 48 114 22505
gemm 48 48 114 54408
gemm 18 114 114 34528
gemm 48 96 114 45883
gemm 48 48 114 22573
gemm 18 114 114 34214
gemm 48 96 114 46621
gemm 48 48 114 26285
gemm 18 114 114 32808
gemm 48 96 114 43332
gemm 48 48 114 26030
gemm 18 114 114 35475
gemm 48 96 114 42817
gemm 48 48 114 22364
gemm 18 114 114 61816
gemm 48 96 114 42981
gemm 48 48 114 22523
gemm 18 114 114 30191
gemm 48 96 114 42319
gemm 18 114 114 30823
gemm 48 48 114 22597
gemm 48 96 114 46019
gemm 48 48 114 24575
gemm 18 114 114 30945
gemm 48 96 114 47836
gemm 48 48 114 22553
gemm 18 114 114 29958
gemm 48 96 114 50139
gemm 48 48 114 27334
gemm 18 114 114 34332
gemm 18 114 114 30850
gemm 48 96 114 42726
gemm 48 48 114 22492
gemm 48 96 114 42419
gemm 48 48 114 27848
gemm 18 114 114 29970
gemm 48 96 114 93497
gemm 48 48 114 23036
gemm 18 114 114 30511
gemm 48 96 114 46534
gemm 48 48 114 22843
gemm 18 114 114 57764
gemm 18 114 114 60619
gemm 48 96 114 43099
gemm 48 96 114 42928
gemm 48 48 114 26717
gemm 48 48 114 26425
gemm 18 114 114 30209
gemm 48 96 114 45720
gemm 48 48 114 22646
gemm 18 114 114 34061
gemm 48 96 114 60125
gemm 48 48 114 22901
gemm 18 114 114 30929
gemm 48 96 114 57972
gemm 48 48 114 38601
gemm 18 114 114 29988
gemm 48 96 114 68132
gemm 48 48 114 28838
gemm 18 114 114 50137
gemm 48 96 114 43429
gemm 48 48 114 33656
gemm 18 114 114 34155
gemm 48 96 114 74440
gemm 48 48 114 22794
gemm 18 114 114 34175
gemm 48 96 114 42694
gemm 48 48 114 25896
gemm 18 114 114 31364
gemm 48 96 114 46159
gemm 48 48 114 25670
gemm 18 114 114 45785
gemm 48 96 114 63448
gemm 48 48 114 29262
gemm 18 114 114 36109
gemm 48 96 114 42652
gemm 48 48 114 23403
gemm 18 114 114 39628
gemm 48 96 114 42528
gemm 48 48 114 22501
gemm 18 114 114 31413
gemm 48 96 114 46183
gemm 48 48 114 22588
gemm 18 114 114 30415
gemm 48 96 114 48127
gemm 48 48 114 22507
gemm 18 114 114 30889
gemm 48 96 114 42323
gemm 48 48 114 25599
gemm 18 114 114 34110
gemm 48 96 114 46370
gemm 48 48 114 52671
gemm 18 114 114 35026
gemm 48 96 114 42521
gemm 48 48 114 22499
gemm 18 114 114 30712
gemm 48 96 114 74090
gemm 48 48 114 22920
gemm 18 114 114 30801
gemm 48 96 114 45838
gemm 48 48 114 22717
gemm 18 114 114 30809
gemm 48 96 114 46072
gemm 48 48 114 22984
gemm 18 114 114 35149
gemm 48 96 114 42541
gemm 48 48 114 22414
gemm 18 114 114 57079
gemm 48 96 114 46618
gemm 48 48 114 22650
gemm 18 114 114 34135
gemm 48 96 114 46222
gemm 48 48 114 22994
gemm 18 114 114 30479
gemm 48 96 114 42372
gemm 48 48 114 28046
gemm 18 114 114 35114
gemm 48 96 114 46332
gemm 48 48 114 22608
gemm 18 114 114 36252
gemm 48 96 114 42435
gemm 48 48 114 26819
gemm 18 114 114 30509
gemm 48 96 114 46966
gemm 48 48 114 22848
gemm 18 114 114 30972
gemm 48 96 114 69665
gemm 48 48 114 23083
gemm 18 114 114 30938
gemm 48 96 114 46727
gemm 48 48 114 22553
gemm 18 114 114 30594
gemm 48 96 114 46233
gemm 48 48 114 22514
gemm 18 114 114 31205
gemm 48 96 114 42225
gemm 48 48 114 22385
gemm 18 114 114 30462
gemm 48 96 114 46227
gemm 48 48 114 22581
gemm 18 114 114 31052
gemm 48 96 114 42219
gemm 48 48 114 22423
gemm 18 114 114 43067
gemm 48 96 114 43025
gemm 48 48 114 27492
gemm 18 114 114 31582
gemm 48 96 114 42279
gemm 48 48 114 27115
gemm 18 114 114 30291
gemm 48 96 114 47202
gemm 48 48 114 25881
gemm 18 114 114 30916
gemm 48 96 114 42566
gemm 48 48 114 25802
gemm 18 114 114 44821
gemm 48 96 114 88005
gemm 48 48 114 40988
gemm 18 114 114 30720
gemm 48 96 114 46347
gemm 48 48 114 22602
gemm 18 114 114 30396
gemm 48 96 114 72347
gemm 48 48 114 22610
gemm 18 114 114 32821
gemm 48 96 114 43289
gemm 48 48 114 22431
gemm 18 114 114 34333
gemm 48 96 114 47397
gemm 48 48 114 22832
gemm 18 114 114 36652
gemm 48 96 114 44895
gemm 48 48 114 22590
gemm 18 114 114 30756
gemm 48 96 114 42657
gemm 48 48 114 55229
gemm 18 114 114 31928
gemm 48 96 114 46916
gemm 48 48 114 22652
gemm 18 114 114 40199
gemm 48 96 114 42896
gemm 48 48 114 52051
gemm 18 114 114 31037
gemm 48 96 114 43991
gemm 48 48 114 22504
gemm 18 114 114 66556
gemm 48 96 114 48328
gemm 48 48 114 23215
gemm 18 114 114 31135
gemm 48 96 114 42378
gemm 48 48 114 22276
gemm 18 114 114 35010
gemm 48 96 114 42701
gemm 48 48 114 22599
gemm 18 114 114 35059
gemm 48 96 114 42902
gemm 48 48 114 26212
gemm 18 114 114 30741
gemm 48 96 114 42291
gemm 48 48 114 22578
gemm 18 114 114 34629
gemm 48 96 114 43536
gemm 48 48 114 26496
gemm 18 114 114 30846
gemm 48 96 114 42383
gemm 48 48 114 26823
gemm 18 114 114 31044
gemm 48 96 114 52229
gemm 48 48 114 50577
gemm 18 114 114 30644
gemm 48 96 114 46280
gemm 48 48 114 22639
gemm 18 114 114 31449
gemm 48 96 114 72989
gemm 48 48 114 22857
gemm 18 114 114 30250
gemm 18 114 114 35114
gemm 48 96 114 42494
gemm 48 96 114 50818
gemm 48 48 114 22671
gemm 48 48 114 23029
gemm 18 114 114 31174
gemm 48 96 114 42282
gemm 48 48 114 26110
gemm 18 114 114 33681
gemm 48 96 114 43382
gemm 48 48 114 22417
gemm 18 114 114 30319
gemm 48 96 114 52345
gemm 48 48 114 23137
gemm 18 114 114 30950
gemm 48 96 114 42349
gemm 48 48 114 22434
gemm 18 114 114 35379
gemm 48 96 114 46191
gemm 48 48 114 22604
gemm 18 114 114 35308
gemm 48 96 114 43447
gemm 48 48 114 22497
gemm 18 114 114 30537
gemm 48 96 114 42289
gemm 48 48 114 22510
gemm 18 114 114 30322
gemm 48 96 114 42111
gemm 48 48 114 22399
gemm 18 114 114 47012
gemm 48 96 114 53180
gemm 48 48 114 23084
gemm 18 114 114 31513
gemm 48 96 114 42636
gemm 48 48 114 22490
gemm 18 114 114 47053
gemm 48 96 114 70302
gemm 48 48 114 33479
gemm 18 114 114 37322
gemm 48 96 114 52306
gemm 48 48 114 39136
gemm 18 114 114 30329
gemm 48 96 114 46877
gemm 48 48 114 22661
gemm 18 114 114 33012
gemm 48 96 114 42817
gemm 48 48 114 22402
gemm 18 114 114 30001
gemm 48 96 114 42202
gemm 48 48 114 26757
gemm 18 114 114 31370
gemm 48 96 114 46599
gemm 48 48 114 22561
gemm 18 114 114 30691
gemm 48 96 114 46257
gemm 48 48 114 23165
gemm 18 114 114 30907
gemm 48 96 114 42386
gemm 48 48 114 22392
gemm 18 114 114 30651
gemm 48 96 114 45805
gemm 48 48 114 22567
gemm 18 114 114 34984
gemm 48 96 114 42671
gemm 48 48 114 22453
gemm 18 114 114 30513
gemm 48 96 114 42542
gemm 48 48 114 22605
gemm 18 114 114 30739
gemm 48 96 114 42245
gemm 48 48 114 22438
gemm 18 114 114 40790
gemm 48 96 114 72228
gemm 48 48 114 22942
gemm 18 114 114 31590
gemm 48 96 114 47292
gemm 48 48 114 22584
gemm 18 114 114 38082
gemm 48 96 114 43994
gemm 48 48 114 22408
gemm 18 114 114 30258
gemm 48 96 114 48539
gemm 48 48 114 22469
gemm 18 114 114 29786
gemm 48 96 114 47010
gemm 48 48 114 22577
gemm 18 114 114 60043
gemm 48 96 114 42651
gemm 48 48 114 23867
gemm 18 114 114 30192
gemm 48 96 114 46387
gemm 48 48 114 26353
gemm 18 114 114 62574
gemm 48 96 114 46883
gemm 48 48 114 22694
gemm 18 114 114 34230
gemm 48 96 114 42697
gemm 48 48 114 22554
gemm 18 114 114 30446
gemm 48 96 114 42178
gemm 48 48 114 32400
gemm 18 114 114 30437
gemm 48 96 114 86809
gemm 48 48 114 22831
gemm 18 114 114 31057
gemm 48 96 114 46293
gemm 48 48 114 22619
gemm 18 114 114 30834
gemm 48 96 114 42375
gemm 48 48 114 22506
gemm 18 114 114 31114
gemm 48 96 114 43776
gemm 48 48 114 25911
gemm 18 114 114 30527
gemm 48 96 114 46085
gemm 48 48 114 22903
gemm 18 114 114 34025
gemm 48 96 114 43236
gemm 48 48 114 27041
gemm 18 114 114 30416
gemm 48 96 114 42349
gemm 48 48 114 22412
gemm 18 114 114 32905
gemm 48 96 114 42874
gemm 48 48 114 25761
gemm 18 114 114 30223
gemm 48 96 114 42277
gemm 48 48 114 22567
gemm 18 114 114 32370
gemm 48 96 114 42710
gemm 48 48 114 60843
gemm 18 114 114 29876
gemm 48 96 114 42355
gemm 48 48 114 22380
gemm 18 114 114 31174
gemm 48 96 114 46366
gemm 48 48 114 23366
gemm 18 114 114 30724
gemm 48 96 114 46281
gemm 48 48 114 22609
gemm 18 114 114 32410
gemm 48 96 114 52222
gemm 48 48 114 25506
gemm 18 114 114 52450
gemm 18 114 114 30645
gemm 48 96 114 68232
gemm 48 48 114 29971
gemm 48 96 114 42508
gemm 48 48 114 31501
gemm 18 114 114 34953
gemm 18 114 114 30847
gemm 48 96 114 42407
gemm 48 96 114 42534
gemm 48 48 114 22643
gemm 48 48 114 22625
gemm 18 114 114 30937
gemm 48 96 114 42228
gemm 48 48 114 22414
gemm 18 114 114 32869
gemm 48 96 114 46720
gemm 48 48 114 22717
gemm 18 114 114 31176
gemm 48 96 114 47043
gemm 48 48 114 25982
gemm 18 114 114 34215
gemm 48 96 114 50186
gemm 48 48 114 22645
gemm 18 114 114 34691
gemm 48 96 114 43080
gemm 48 48 114 22430
gemm 18 114 114 44667
gemm 48 96 114 69746
gemm 48 48 114 44287
gemm 18 114 114 31328
gemm 48 96 114 42469
gemm 48 48 114 26070
gemm 18 114 114 33884
gemm 48 96 114 46250
gemm 48 48 114 22613
gemm 18 114 114 30979
gemm 48 96 114 46188
gemm 48 48 114 66293
gemm 18 114 114 35122
gemm 48 96 114 43464
gemm 48 48 114 31935
gemm 18 114 114 34600
gemm 48 96 114 42450
gemm 48 48 114 22465
gemm 18 114 114 36340
gemm 48 96 114 42176
gemm 48 48 114 50703
gemm 18 114 114 30840
gemm 48 96 114 45327
gemm 48 48 114 22669
gemm 18 114 114 30256
gemm 48 96 114 48319
gemm 48 48 114 22286
gemm 18 114 114 31045
gemm 48 96 114 45969
gemm 48 48 114 26557
gemm 18 114 114 33830
gemm 48 96 114 42571
gemm 48 48 114 25847
gemm 18 114 114 34978
gemm 48 96 114 47697
gemm 48 48 114 22551
gemm 18 114 114 34565
gemm 48 96 114 46519
gemm 48 48 114 22472
gemm 18 114 114 31057
gemm 48 96 114 45838
gemm 48 48 114 22635
gemm 18 114 114 30486
gemm 48 96 114 43118
gemm 48 48 114 22420
gemm 18 114 114 30708
gemm 48 96 114 46002
gemm 48 48 114 25686
gemm 18 114 114 30554
gemm 48 96 114 45890
gemm 48 48 114 22406
gemm 18 114 114 34699
gemm 48 96 114 42830
gemm 48 48 114 22395
gemm 18 114 114 30664
gemm 48 96 114 42213
gemm 48 48 114 22491
gemm 18 114 114 31015
gemm 48 96 114 47278
gemm 48 48 114 26510
gemm 18 114 114 34992
gemm 48 96 114 42974
gemm 48 48 114 22667
gemm 18 114 114 35013
gemm 48 96 114 48420
gemm 48 48 114 54527
gemm 18 114 114 30492
gemm 48 96 114 42478
gemm 48 48 114 22491
gemm 18 114 114 30922
gemm 48 96 114 42686
gemm 48 48 114 22394
gemm 18 114 114 35257
gemm 48 96 114 46008
gemm 48 48 114 22563
gemm 18 114 114 35277
gemm 48 96 114 42390
gemm 48 48 114 22515
gemm 18 114 114 30886
gemm 48 96 114 42309
gemm 48 48 114 22489
gemm 18 114 114 31230
gemm 48 96 114 42257
gemm 48 48 114 22445
gemm 18 114 114 30716
gemm 48 96 114 48320
gemm 48 48 114 26740
gemm 18 114 114 34442
gemm 48 96 114 47873
gemm 48 48 114 22681
gemm 18 114 114 30721
gemm 48 96 114 45688
gemm 48 48 114 22549
gemm 18 114 114 30308
gemm 48 96 114 47011
gemm 48 48 114 22496
gemm 18 114 114 30492
gemm 48 96 114 42331
gemm 48 48 114 22353
gemm 18 114 114 30845
gemm 48 96 114 46597
gemm 48 48 114 22562
gemm 18 114 114 30641
gemm 48 96 114 45812
gemm 48 48 114 22746
gemm 18 114 114 35449
gemm 48 96 114 42741
gemm 48 48 114 26098
gemm 18 114 114 49370
gemm 48 96 114 84285
gemm 48 48 114 57869
gemm 18 114 114 30953
gemm 48 96 114 46133
gemm 48 48 114 22484
gemm 18 114 114 31127
gemm 48 96 114 74800
gemm 48 48 114 23003
gemm 18 114 114 30895
gemm 48 96 114 46551
gemm 48 48 114 22900
gemm 18 114 114 35313
gemm 48 96 114 46027
gemm 48 48 114 22531
gemm 18 114 114 31065
gemm 48 96 114 42439
gemm 48 48 114 22516
gemm 18 114 114 34506
gemm 48 96 114 42690
gemm 48 48 114 22541
gemm 18 114 114 34716
gemm 48 96 114 47275
gemm 48 48 114 26022
gemm 18 114 114 31025
gemm 48 96 114 71561
gemm 48 48 114 23120
gemm 18 114 114 30874
gemm 48 96 114 46510
gemm 48 48 114 26120
gemm 18 114 114 36703
gemm 48 96 114 43545
gemm 48 48 114 54258
gemm 18 114 114 30767
gemm 48 96 114 42291
gemm 48 48 114 26837
gemm 18 114 114 63098
gemm 48 96 114 43874
gemm 48 48 114 26144
gemm 18 114 114 34143
gemm 48 96 114 43072
gemm 48 48 114 26008
gemm 18 114 114 30139
gemm 48 96 114 49475
gemm 48 48 114 23439
gemm 18 114 114 30823
gemm 48 96 114 45894
gemm 48 48 114 22515
gemm 18 114 114 36366
gemm 48 96 114 70613
gemm 48 48 114 22945
gemm 18 114 114 33119
gemm 48 96 114 42788
gemm 48 48 114 22439
gemm 18 114 114 30794
gemm 48 96 114 53826
gemm 48 48 114 58328
gemm 18 114 114 32946
gemm 48 96 114 42998
gemm 48 48 114 22429
gemm 18 114 114 30704
gemm 48 96 114 42273
gemm 48 48 114 25980
gemm 18 114 114 30398
gemm 48 96 114 72816
gemm 48 48 114 27145
gemm 18 114 114 30791
gemm 48 96 114 45949
gemm 48 48 114 22635
gemm 18 114 114 34290
gemm 48 96 114 74870
gemm 48 48 114 23023
gemm 18 114 114 30512
gemm 48 96 114 42338
gemm 48 48 114 63746
gemm 18 114 114 34918
gemm 48 96 114 42566
gemm 48 48 114 22512
gemm 18 114 114 54779
gemm 48 96 114 70984
gemm 48 48 114 48379
gemm 18 114 114 32307
gemm 48 96 114 43470
gemm 48 48 114 22562
gemm 18 114 114 35301
gemm 48 96 114 43589
gemm 48 48 114 22591
gemm 18 114 114 31510
gemm 48 96 114 61351
gemm 48 48 114 22800
gemm 18 114 114 35435
gemm 48 96 114 42833
gemm 48 48 114 22594
gemm 18 114 114 30998
gemm 48 96 114 82548
gemm 48 48 114 26590
gemm 18 114 114 31957
gemm 48 96 114 43440
gemm 48 48 114 23559
gemm 18 114 114 34779
gemm 48 96 114 74950
gemm 48 48 114 26295
gemm 18 114 114 31767
gemm 48 96 114 42741
gemm 48 48 114 22486
gemm 18 114 114 30966
gemm 48 96 114 47277
gemm 48 48 114 22890
gemm 18 114 114 30930
gemm 48 96 114 42417
gemm 48 48 114 22543
gemm 18 114 114 32608
gemm 48 96 114 42935
gemm 48 48 114 22397
gemm 18 114 114 31458
gemm 48 96 114 42446
gemm 48 48 114 22443
gemm 18 114 114 30901
gemm 48 96 114 42214
gemm 48 48 114 22394
gemm 18 114 114 34720
gemm 48 96 114 42695
gemm 48 48 114 22475
gemm 18 114 114 30662
gemm 48 96 114 42372
gemm 48 48 114 22371
gemm 18 114 114 68396
gemm 48 96 114 43740
gemm 48 48 114 22739
gemm 18 114 114 29953
gemm 48 96 114 49966
gemm 48 48 114 22388
gemm 18 114 114 30226
gemm 48 96 114 42359
gemm 48 48 114 22419
gemm 18 114 114 31226
gemm 48 96 114 42298
gemm 48 48 114 22350
gemm 18 114 114 45606
gemm 48 96 114 53865
gemm 48 48 114 29393
gemm 18 114 114 31046
gemm 48 96 114 42240
gemm 48 48 114 22355
gemm 18 114 114 30227
gemm 48 96 114 42180
gemm 48 48 114 22401
gemm 18 114 114 29685
gemm 48 96 114 42268
gemm 48 48 114 22451
gemm 18 114 114 43906
gemm 48 96 114 43230
gemm 48 48 114 22741
gemm 18 114 114 32292
gemm 48 96 114 43098
gemm 48 48 114 23936
gemm 18 114 114 36735
gemm 48 96 114 42273
gemm 48 48 114 51785
gemm 18 114 114 30130
gemm 48 96 114 42206
gemm 48 48 114 22324
gemm 18 114 114 30069
gemm 48 96 114 46943
gemm 48 48 114 23147
gemm 18 114 114 30812
gemm 48 96 114 70653
gemm 48 48 114 22761
gemm 18 114 114 30073
gemm 48 96 114 42223
gemm 48 48 114 22367
gemm 18 114 114 37912
gemm 48 96 114 43130
gemm 48 48 114 22419
gemm 18 114 114 62191
gemm 48 96 114 43463
gemm 48 48 114 22673
gemm 18 114 114 31011
gemm 48 96 114 42271
gemm 48 48 114 22564
gemm 18 114 114 30191
gemm 48 96 114 42173
gemm 48 48 114 22327
gemm 18 114 114 30206
gemm 48 96 114 97298
gemm 48 48 114 23050
gemm 18 114 114 34505
gemm 48 96 114 42303
gemm 48 48 114 22335
gemm 18 114 114 30029
gemm 48 96 114 42223
gemm 48 48 114 22468
gemm 18 114 114 31828
gemm 48 96 114 46092
gemm 48 48 114 22879
gemm 18 114 114 30412
gemm 48 96 114 42288
gemm 48 48 114 22420
gemm 18 114 114 29883
gemm 48 96 114 42434
gemm 48 48 114 22426
gemm 18 114 114 29991
gemm 48 96 114 42864
gemm 48 48 114 22727
gemm 18 114 114 30038
gemm 48 96 114 42443
gemm 48 48 114 24238
gemm 18 114 114 30569
gemm 48 96 114 42392
gemm 48 48 114 63868
gemm 18 114 114 32498
gemm 48 96 114 43898
gemm 48 48 114 22412
gemm 18 114 114 30203
gemm 48 96 114 47917
gemm 48 48 114 23034
gemm 18 114 114 31284
gemm 48 96 114 42196
gemm 48 48 114 27426
gemm 18 114 114 36805
gemm 48 96 114 42376
gemm 48 48 114 22457
gemm 18 114 114 30558
gemm 48 96 114 42246
gemm 48 48 114 22449
gemm 18 114 114 31928
gemm 48 96 114 42763
gemm 48 48 114 22366
gemm 18 114 114 30302
gemm 48 96 114 70707
gemm 48 48 114 22750
gemm 18 114 114 35228
gemm 48 96 114 53362
gemm 48 48 114 40129
gemm 18 114 114 30997
gemm 48 96 114 43001
gemm 48 48 114 26269
gemm 18 114 114 30636
gemm 48 96 114 43764
gemm 48 48 114 69816
gemm 18 114 114 30902
gemm 48 96 114 46389
gemm 48 48 114 27031
gemm 18 114 114 30567
gemm 48 96 114 46095
gemm 48 48 114 23069
gemm 18 114 114 31324
gemm 48 96 114 42420
gemm 48 48 114 22434
gemm 18 114 114 62220
gemm 48 96 114 42841
gemm 48 48 114 22579
gemm 18 114 114 34577
gemm 48 96 114 42940
gemm 48 48 114 22450
gemm 18 114 114 35369
gemm 48 96 114 65338
gemm 48 48 114 22533
gemm 18 114 114 30172
gemm 48 96 114 42359
gemm 48 48 114 22411
gemm 18 114 114 30764
gemm 48 96 114 42241
gemm 48 48 114 22349
gemm 18 114 114 56557
gemm 48 96 114 43298
gemm 48 48 114 22605
gemm 18 114 114 29813
gemm 48 96 114 42163
gemm 48 48 114 22386
gemm 18 114 114 40509
gemm 48 96 114 43115
gemm 48 48 114 22564
gemm 18 114 114 30157
gemm 48 96 114 42318
gemm 48 48 114 56213
gemm 18 114 114 34600
gemm 48 96 114 42540
gemm 48 48 114 22605
gemm 18 114 114 30868
gemm 48 96 114 42409
gemm 48 48 114 49707
gemm 18 114 114 34648
gemm 48 96 114 42649
gemm 48 48 114 22685
gemm 18 114 114 31087
gemm 48 96 114 42405
gemm 48 48 114 22491
gemm 18 114 114 32922
gemm 48 96 114 43489
gemm 48 48 114 22582
gemm 18 114 114 30389
gemm 48 96 114 42856
gemm 48 48 114 22783
gemm 18 114 114 32008
gemm 48 96 114 42759
gemm 48 48 114 22527
gemm 18 114 114 31038
gemm 48 96 114 48023
gemm 48 48 114 22701
gemm 18 114 114 30345
gemm 48 96 114 42489
gemm 48 48 114 22437
gemm 18 114 114 35116
gemm 48 96 114 46769
gemm 48 48 114 51592
gemm 18 114 114 30676
gemm 48 96 114 42185
gemm 48 48 114 22582
gemm 18 114 114 74237
gemm 48 96 114 59159
gemm 48 48 114 26875
gemm 18 114 114 30143
gemm 18 114 114 30790
gemm 48 96 114 42545
gemm 48 96 114 42424
gemm 48 48 114 29597
gemm 48 48 114 22665
gemm 18 114 114 30158
gemm 48 96 114 42441
gemm 18 114 114 30221
gemm 48 48 114 61701
gemm 48 96 114 82603
gemm 48 48 114 25124
gemm 18 114 114 34635
gemm 48 96 114 42528
gemm 48 48 114 26915
gemm 18 114 114 31436
gemm 48 96 114 44258
gemm 48 48 114 22556
gemm 18 114 114 30837
gemm 48 96 114 82403
gemm 48 48 114 23283
gemm 18 114 114 33623
gemm 48 96 114 42981
gemm 48 48 114 26646
gemm 18 114 114 30730
gemm 48 96 114 43483
gemm 48 48 114 28809
gemm 18 114 114 34586
gemm 48 96 114 42857
gemm 48 48 114 22688
gemm 18 114 114 30853
gemm 48 96 114 42566
gemm 48 48 114 22557
gemm 18 114 114 30777
gemm 48 96 114 42291
gemm 48 48 114 22557
gemm 18 114 114 71552
gemm 48 96 114 44092
gemm 48 48 114 26804
gemm 18 114 114 34883
gemm 48 96 114 46563
gemm 48 48 114 22732
gemm 18 114 114 30478
gemm 48 96 114 42185
gemm 48 48 114 22389
gemm 18 114 114 39798
gemm 48 96 114 66358
gemm 48 48 114 23105
gemm 18 114 114 30268
gemm 48 96 114 42202
gemm 48 48 114 22363
gemm 18 114 114 30321
gemm 48 96 114 42279
gemm 48 48 114 22500
gemm 18 114 114 34648
gemm 48 96 114 46451
gemm 48 48 114 26617
gemm 18 114 114 42778
gemm 48 96 114 47139
gemm 48 48 114 22971
gemm 18 114 114 30698
gemm 48 96 114 42444
gemm 48 48 114 26900
gemm 18 114 114 35254
gemm 48 96 114 43286
gemm 48 48 114 22447
gemm 18 114 114 37084
gemm 48 96 114 46883
gemm 48 48 114 22721
gemm 18 114 114 30957
gemm 48 96 114 45785
gemm 48 48 114 22944
gemm 18 114 114 30986
gemm 48 96 114 47227
gemm 48 48 114 27234
gemm 18 114 114 34407
gemm 48 96 114 43655
gemm 48 48 114 22489
gemm 18 114 114 30902
gemm 48 96 114 45968
gemm 48 48 114 22601
gemm 18 114 114 35420
gemm 48 96 114 47025
gemm 48 48 114 22622
gemm 18 114 114 31663
gemm 48 96 114 42479
gemm 48 48 114 22657
gemm 18 114 114 30923
gemm 48 96 114 46731
gemm 48 48 114 26351
gemm 18 114 114 30605
gemm 48 96 114 46736
gemm 48 48 114 26495
gemm 18 114 114 43200
gemm 48 96 114 43240
gemm 48 48 114 22719
gemm 18 114 114 57905
gemm 48 96 114 43290
gemm 48 48 114 22590
gemm 18 114 114 35138
gemm 48 96 114 42864
gemm 48 48 114 22439
gemm 18 114 114 31735
gemm 48 96 114 42888
gemm 48 48 114 22654
gemm 18 114 114 34771
gemm 48 96 114 106286
gemm 48 48 114 23809
gemm 18 114 114 30935
gemm 48 96 114 42525
gemm 48 48 114 26565
gemm 18 114 114 35102
gemm 48 96 114 42629
gemm 48 48 114 22584
gemm 18 114 114 30837
gemm 48 96 114 42569
gemm 48 48 114 22624
gemm 18 114 114 34647
gemm 48 96 114 45898
gemm 48 48 114 45696
gemm 18 114 114 30705
gemm 48 96 114 46342
gemm 48 48 114 22566
gemm 18 114 114 32901
gemm 48 96 114 47035
gemm 48 48 114 22593
gemm 18 114 114 38964
gemm 48 96 114 42844
gemm 48 48 114 26254
gemm 18 114 114 32936
gemm 48 96 114 43200
gemm 48 48 114 31726
gemm 18 114 114 31593
gemm 48 96 114 46827
gemm 48 48 114 22711
gemm 18 114 114 35511
gemm 48 96 114 71229
gemm 48 48 114 26482
gemm 18 114 114 34592
gemm 48 96 114 42417
gemm 48 48 114 22526
gemm 18 114 114 35277
gemm 48 96 114 70017
gemm 48 48 114 22716
gemm 18 114 114 34311
gemm 48 96 114 42618
gemm 48 48 114 22524
gemm 18 114 114 30931
gemm 48 96 114 69612
gemm 48 48 114 22835
gemm 18 114 114 30777
gemm 48 96 114 42266
gemm 48 48 114 26879
gemm 18 114 114 31368
gemm 48 96 114 70895
gemm 48 48 114 22606
gemm 18 114 114 30590
gemm 48 96 114 46356
gemm 48 48 114 22514
gemm 18 114 114 63658
gemm 48 96 114 42708
gemm 48 48 114 22541
gemm 18 114 114 35383
gemm 48 96 114 42452
gemm 48 48 114 22518
gemm 18 114 114 60662
gemm 48 96 114 43276
gemm 48 48 114 37736
gemm 18 114 114 30446
gemm 48 96 114 46034
gemm 48 48 114 22556
gemm 18 114 114 57967
gemm 48 96 114 42841
gemm 48 48 114 22546
gemm 18 114 114 30603
gemm 48 96 114 42297
gemm 48 48 114 22473
gemm 18 114 114 63381
gemm 48 96 114 48328
gemm 48 48 114 22825
gemm 18 114 114 32691
gemm 48 96 114 48012
gemm 48 48 114 22694
gemm 18 114 114 31178
gemm 48 96 114 46804
gemm 48 48 114 22685
gemm 18 114 114 32263
gemm 48 96 114 42719
gemm 48 48 114 22459
gemm 18 114 114 29902
gemm 48 96 114 42217
gemm 48 48 114 22398
gemm 18 114 114 57133
gemm 48 96 114 43071
gemm 48 48 114 25964
gemm 18 114 114 30039
gemm 48 96 114 42169
gemm 48 48 114 22365
gemm 18 114 114 29866
gemm 48 96 114 42150
gemm 48 48 114 22385
gemm 18 114 114 29980
gemm 48 96 114 67130
gemm 48 48 114 22956
gemm 18 114 114 30070
gemm 48 96 114 42175
gemm 48 48 114 22384
gemm 18 114 114 29839
gemm 48 96 114 42207
gemm 48 48 114 22406
gemm 18 114 114 29899
gemm 48 96 114 49075
gemm 48 48 114 27296
gemm 18 114 114 30186
gemm 48 96 114 42313
gemm 48 48 114 22349
gemm 18 114 114 30817
gemm 48 96 114 42488
gemm 48 48 114 22541
gemm 18 114 114 37939
gemm 48 96 114 42282
gemm 48 48 114 22496
gemm 18 114 114 30132
gemm 48 96 114 47015
gemm 48 48 114 22586
gemm 18 114 114 30734
gemm 48 96 114 42321
gemm 48 48 114 22386
gemm 18 114 114 30082
gemm 48 96 114 85584
gemm 48 48 114 23753
gemm 18 114 114 29862
gemm 48 96 114 42325
gemm 48 48 114 22659
gemm 18 114 114 29914
gemm 48 96 114 42159
gemm 48 48 114 22585
gemm 18 114 114 36296
gemm 48 96 114 42895
gemm 48 48 114 22512
gemm 18 114 114 30160
gemm 48 96 114 42350
gemm 48 48 114 22383
gemm 18 114 114 31948
gemm 48 96 114 42387
gemm 48 48 114 22511
gemm 18 114 114 30187
gemm 48 96 114 42163
gemm 48 48 114 28730
gemm 18 114 114 30146
gemm 48 96 114 48277
gemm 48 48 114 32485
gemm 18 114 114 71277
gemm 48 96 114 42848
gemm 48 48 114 22581
gemm 18 114 114 30235
gemm 48 96 114 48534
gemm 48 48 114 22429
gemm 18 114 114 30288
gemm 48 96 114 42227
gemm 48 48 114 22424
gemm 18 114 114 29929
gemm 48 96 114 42208
gemm 48 48 114 22386
gemm 18 114 114 29819
gemm 48 96 114 42226
gemm 48 48 114 22609
gemm 18 114 114 30967
gemm 48 96 114 42302
gemm 48 48 114 22450
gemm 18 114 114 229709
gemm 48 96 114 114736
gemm 48 48 114 55010
gemm 18 114 114 30803
gemm 48 96 114 42442
gemm 18 114 114 29948
gemm 48 48 114 22499
gemm 48 96 114 45426
gemm 48 48 114 22333
gemm 18 114 114 30160
gemm 48 96 114 46737
gemm 48 48 114 22519
gemm 18 114 114 31083
gemm 48 96 114 42406
gemm 48 48 114 22687
gemm 18 114 114 31649
gemm 48 96 114 42185
gemm 48 48 114 22347
gemm 18 114 114 30097
gemm 48 96 114 41895
gemm 48 48 114 27164
gemm 18 114 114 30991
gemm 48 96 114 42132
gemm 48 48 114 22337
gemm 18 114 114 36320
gemm 48 96 114 41856
gemm 48 48 114 48361
gemm 18 114 114 29881
gemm 48 96 114 42354
gemm 48 48 114 22368
gemm 18 114 114 29979
gemm 48 96 114 41956
gemm 48 48 114 22309
gemm 18 114 114 30243
gemm 48 96 114 67779
gemm 48 48 114 22753
gemm 18 114 114 30092
gemm 48 96 114 48421
gemm 48 48 114 23091
gemm 18 114 114 30704
gemm 48 96 114 42524
gemm 48 48 114 22520
gemm 18 114 114 29724
gemm 48 96 114 41838
gemm 48 48 114 28718
gemm 18 114 114 32014
gemm 48 96 114 42584
gemm 48 48 114 22426
gemm 18 114 114 30579
gemm 48 96 114 42376
gemm 48 48 114 22414
gemm 18 114 114 59862
gemm 48 96 114 43303
gemm 48 48 114 22665
gemm 18 114 114 30199
gemm 48 96 114 42140
gemm 48 48 114 22418
gemm 18 114 114 29932
gemm 48 96 114 42412
gemm 48 48 114 22547
gemm 18 114 114 39159
gemm 48 96 114 42887
gemm 48 48 114 53896
gemm 18 114 114 32709
gemm 48 96 114 46072
gemm 48 48 114 24861
gemm 18 114 114 36451
gemm 48 96 114 42955
gemm 48 48 114 22600
gemm 18 114 114 30451
gemm 48 96 114 42217
gemm 48 48 114 22453
gemm 18 114 114 30102
gemm 48 96 114 47962
gemm 48 48 114 23147
gemm 18 114 114 31942
gemm 48 96 114 96547
gemm 48 48 114 23804
gemm 18 114 114 31556
gemm 48 96 114 48220
gemm 48 48 114 215856
gemm 18 114 114 31770
gemm 48 96 114 60884
gemm 48 48 114 22659
gemm 18 114 114 30335
gemm 48 96 114 49033
gemm 48 48 114 22848
gemm 18 114 114 31066
gemm 48 96 114 49798
gemm 48 48 114 22498
gemm 18 114 114 30673
gemm 48 96 114 46939
gemm 48 48 114 26773
gemm 18 114 114 30383
gemm 48 96 114 42427
gemm 48 48 114 22720
gemm 18 114 114 31031
gemm 48 96 114 56723
gemm 48 48 114 23153
gemm 18 114 114 31706
gemm 48 96 114 45919
gemm 48 48 114 22917
gemm 18 114 114 32296
gemm 48 96 114 42975
gemm 48 48 114 22760
gemm 18 114 114 30232
gemm 48 96 114 42392
gemm 48 48 114 27151
gemm 18 114 114 44771
gemm 48 96 114 116208
gemm 48 48 114 23757
gemm 18 114 114 31798
gemm 48 96 114 62951
gemm 48 48 114 28582
gemm 18 114 114 30419
gemm 48 96 114 42481
gemm 48 48 114 22601
gemm 18 114 114 31847
gemm 48 96 114 43637
gemm 48 48 114 22508
gemm 18 114 114 36483
gemm 48 96 114 42226
gemm 48 48 114 50801
gemm 18 114 114 30247
gemm 48 96 114 42253
gemm 48 48 114 22399
gemm 18 114 114 30347
gemm 48 96 114 42206
gemm 48 48 114 26854
gemm 18 114 114 57378
gemm 48 96 114 42445
gemm 48 48 114 22692
gemm 18 114 114 30274
gemm 48 96 114 42187
gemm 48 48 114 22388
gemm 18 114 114 30150
gemm 48 96 114 42290
gemm 48 48 114 22422
gemm 18 114 114 35604
gemm 48 96 114 42383
gemm 48 48 114 49799
gemm 18 114 114 36280
gemm 48 96 114 43990
gemm 48 48 114 22533
gemm 18 114 114 37037
gemm 48 96 114 42293
gemm 48 48 114 49996
gemm 18 114 114 29921
gemm 48 96 114 42268
gemm 48 48 114 22488
gemm 18 114 114 35292
gemm 48 96 114 47031
gemm 48 48 114 22859
gemm 18 114 114 31628
gemm 48 96 114 50769
gemm 48 48 114 26062
gemm 18 114 114 30334
gemm 48 96 114 42103
gemm 48 48 114 27918
gemm 18 114 114 30949
gemm 48 96 114 42129
gemm 48 48 114 48058
gemm 18 114 114 30601
gemm 48 96 114 42200
gemm 48 48 114 22455
gemm 18 114 114 37640
gemm 48 96 114 46095
gemm 48 48 114 22586
gemm 18 114 114 35226
gemm 48 96 114 42472
gemm 48 48 114 22504
gemm 18 114 114 30793
gemm 48 96 114 61696
gemm 48 48 114 23043
gemm 18 114 114 30218
gemm 48 96 114 42178
gemm 48 48 114 22446
gemm 18 114 114 29916
gemm 48 96 114 42189
gemm 48 48 114 22428
gemm 18 114 114 30493
gemm 48 96 114 43789
gemm 48 48 114 22787
gemm 18 114 114 30245
gemm 48 96 114 42310
gemm 48 48 114 22548
gemm 18 114 114 31676
gemm 48 96 114 43122
gemm 48 48 114 22596
gemm 18 114 114 30162
gemm 48 96 114 42187
gemm 48 48 114 22450
gemm 18 114 114 30300
gemm 48 96 114 42273
gemm 48 48 114 22469
gemm 18 114 114 30053
gemm 48 96 114 42153
gemm 48 48 114 22361
gemm 18 114 114 36299
gemm 48 96 114 46963
gemm 48 48 114 49092
gemm 18 114 114 29941
gemm 48 96 114 42295
gemm 48 48 114 22370
gemm 18 114 114 30257
gemm 48 96 114 42227
gemm 48 48 114 22373
gemm 18 114 114 29995
gemm 48 96 114 67575
gemm 48 48 114 22614
gemm 18 114 114 29927
gemm 48 96 114 42408
gemm 48 48 114 22406
gemm 18 114 114 30022
gemm 48 96 114 42338
gemm 48 48 114 22479
gemm 18 114 114 36137
gemm 48 96 114 42327
gemm 48 48 114 22423
gemm 18 114 114 29784
gemm 48 96 114 42207
gemm 48 48 114 22382
gemm 18 114 114 30177
gemm 48 96 114 42160
gemm 48 48 114 22561
gemm 18 114 114 39174
gemm 48 96 114 42271
gemm 48 48 114 22419
gemm 18 114 114 131975
gemm 48 96 114 82320
gemm 48 48 114 28150
gemm 18 114 114 35344
gemm 48 96 114 42679
gemm 48 48 114 50365
gemm 18 114 114 46766
gemm 48 96 114 45947
gemm 48 48 114 24486
gemm 18 114 114 31749
gemm 48 96 114 42298
gemm 48 48 114 32370
gemm 18 114 114 54151
gemm 48 96 114 63401
gemm 48 48 114 23706
gemm 18 114 114 30618
gemm 48 96 114 42795
gemm 18 114 114 31092
gemm 48 48 114 22654
gemm 48 96 114 42848
gemm 48 48 114 23768
gemm 18 114 114 29752
gemm 48 96 114 42171
gemm 48 48 114 22483
gemm 18 114 114 30527
gemm 48 96 114 44546
gemm 48 48 114 22490
gemm 18 114 114 30935
gemm 48 96 114 46489
gemm 48 48 114 22569
gemm 18 114 114 30901
gemm 48 96 114 42345
gemm 48 48 114 22484
gemm 18 114 114 30920
gemm 48 96 114 70751
gemm 48 48 114 22552
gemm 18 114 114 31067
gemm 48 96 114 46939
gemm 48 48 114 22591
gemm 18 114 114 31058
gemm 48 96 114 42345
gemm 48 48 114 28247
gemm 18 114 114 30614
gemm 48 96 114 42581
gemm 48 48 114 22400
gemm 18 114 114 29816
gemm 48 96 114 42244
gemm 48 48 114 22448
gemm 18 114 114 30134
gemm 48 96 114 42236
gemm 48 48 114 22440
gemm 18 114 114 29989
gemm 48 96 114 42174
gemm 48 48 114 22386
gemm 18 114 114 42873
gemm 48 96 114 66251
gemm 48 48 114 32958
gemm 18 114 114 30131
gemm 48 96 114 42289
gemm 48 48 114 22575
gemm 18 114 114 30944
gemm 48 96 114 42435
gemm 18 114 114 31035
gemm 48 48 114 22661
gemm 48 96 114 46227
gemm 48 48 114 22933
gemm 18 114 114 30095
gemm 48 96 114 42362
gemm 48 48 114 22436
gemm 18 114 114 30158
gemm 48 96 114 44359
gemm 48 48 114 25127
gemm 18 114 114 31268
gemm 48 96 114 42439
gemm 48 48 114 22497
gemm 18 114 114 32026
gemm 48 96 114 42893
gemm 48 48 114 22509
gemm 18 114 114 30030
gemm 48 96 114 42100
gemm 48 48 114 22340
gemm 18 114 114 30035
gemm 48 96 114 42466
gemm 48 48 114 22394
gemm 18 114 114 31521
gemm 48 96 114 42507
gemm 48 48 114 22404
gemm 18 114 114 30650
gemm 48 96 114 71423
gemm 48 48 114 22917
gemm 18 114 114 31102
gemm 48 96 114 42098
gemm 48 48 114 22365
gemm 18 114 114 30599
gemm 48 96 114 43358
gemm 48 48 114 22499
gemm 18 114 114 31153
gemm 48 96 114 42413
gemm 48 48 114 66246
gemm 18 114 114 32212
gemm 48 96 114 42782
gemm 48 48 114 22514
gemm 18 114 114 38412
gemm 48 96 114 46039
gemm 48 48 114 22490
gemm 18 114 114 34238
gemm 48 96 114 42633
gemm 48 48 114 22495
gemm 18 114 114 31124
gemm 48 96 114 42438
gemm 48 48 114 50514
gemm 18 114 114 30762
gemm 48 96 114 43682
gemm 48 48 114 22531
gemm 18 114 114 30417
gemm 48 96 114 42170
gemm 48 48 114 22343
gemm 18 114 114 35099
gemm 48 96 114 42190
gemm 48 48 114 22406
gemm 18 114 114 31034
gemm 48 96 114 42096
gemm 48 48 114 22465
gemm 18 114 114 30143
gemm 48 96 114 43061
gemm 48 48 114 28031
gemm 18 114 114 29889
gemm 48 96 114 67406
gemm 48 48 114 22724
gemm 18 114 114 34081
gemm 48 96 114 43935
gemm 48 48 114 27368
gemm 18 114 114 30277
gemm 48 96 114 42168
gemm 48 48 114 22641
gemm 18 114 114 32651
gemm 48 96 114 43461
gemm 48 48 114 22436
gemm 18 114 114 30265
gemm 48 96 114 42740
gemm 48 48 114 22400
gemm 18 114 114 64519
gemm 48 96 114 48090
gemm 48 48 114 23060
gemm 18 114 114 30294
gemm 48 96 114 42197
gemm 48 48 114 22618
gemm 18 114 114 37635
gemm 48 96 114 47205
gemm 48 48 114 22557
gemm 18 114 114 30505
gemm 48 96 114 47141
gemm 48 48 114 23465
gemm 18 114 114 31525
gemm 48 96 114 42193
gemm 48 48 114 22362
gemm 18 114 114 37096
gemm 48 96 114 46469
gemm 48 48 114 22702
gemm 18 114 114 43320
gemm 48 96 114 90209
gemm 48 48 114 23196
gemm 18 114 114 34780
gemm 48 96 114 74270
gemm 48 48 114 23037
gemm 18 114 114 31197
gemm 48 96 114 42278
gemm 48 48 114 23332
gemm 18 114 114 30369
gemm 48 96 114 49357
gemm 48 48 114 22512
gemm 18 114 114 30980
gemm 48 96 114 46317
gemm 48 48 114 26536
gemm 18 114 114 34199
gemm 48 96 114 42386
gemm 48 48 114 26183
gemm 18 114 114 31430
gemm 48 96 114 46458
gemm 48 48 114 22558
gemm 18 114 114 30610
gemm 48 96 114 46069
gemm 48 48 114 22770
gemm 18 114 114 30866
gemm 48 96 114 46181
gemm 48 48 114 23028
gemm 18 114 114 30732
gemm 48 96 114 93811
gemm 48 48 114 23016
gemm 18 114 114 35135
gemm 48 96 114 42326
gemm 48 48 114 25854
gemm 18 114 114 35333
gemm 48 96 114 42857
gemm 48 48 114 26711
gemm 18 114 114 30830
gemm 48 96 114 46519
gemm 48 48 114 26214
gemm 18 114 114 34642
gemm 48 96 114 46150
gemm 48 48 114 22561
gemm 18 114 114 30901
gemm 48 96 114 46506
gemm 48 48 114 22553
gemm 18 114 114 30945
gemm 48 96 114 45661
gemm 48 48 114 22651
gemm 18 114 114 35613
gemm 48 96 114 49037
gemm 48 48 114 26418
gemm 18 114 114 30597
gemm 48 96 114 42398
gemm 48 48 114 22406
gemm 18 114 114 35217
gemm 48 96 114 43198
gemm 48 48 114 22512
gemm 18 114 114 30749
gemm 48 96 114 45888
gemm 48 48 114 26296
gemm 18 114 114 31179
gemm 48 96 114 42383
gemm 48 48 114 26207
gemm 18 114 114 32564
gemm 48 96 114 73841
gemm 48 48 114 22988
gemm 18 114 114 31524
gemm 48 96 114 45747
gemm 48 48 114 22532
gemm 18 114 114 30357
gemm 48 96 114 42213
gemm 48 48 114 27147
gemm 18 114 114 34610
gemm 48 96 114 42679
gemm 48 48 114 22458
gemm 18 114 114 30448
gemm 48 96 114 46879
gemm 48 48 114 22816
gemm 18 114 114 30820
gemm 48 96 114 42209
gemm 48 48 114 22503
gemm 18 114 114 40097
gemm 48 96 114 46049
gemm 48 48 114 26314
gemm 18 114 114 35179
gemm 48 96 114 42504
gemm 48 48 114 22476
gemm 18 114 114 30434
gemm 48 96 114 43365
gemm 48 48 114 26512
gemm 18 114 114 30496
gemm 48 96 114 46838
gemm 48 48 114 22722
gemm 18 114 114 36045
gemm 48 96 114 43518
gemm 48 48 114 22649
gemm 18 114 114 32398
gemm 48 96 114 43664
gemm 48 48 114 22609
gemm 18 114 114 36784
gemm 48 96 114 43548
gemm 48 48 114 26739
gemm 18 114 114 35131
gemm 48 96 114 42676
gemm 48 48 114 26178
gemm 18 114 114 32449
gemm 48 96 114 47276
gemm 48 48 114 22592
gemm 18 114 114 31090
gemm 48 96 114 42370
gemm 48 48 114 22667
gemm 18 114 114 30586
gemm 48 96 114 46936
gemm 48 48 114 26519
gemm 18 114 114 30689
gemm 48 96 114 48253
gemm 48 48 114 22858
gemm 18 114 114 35111
gemm 48 96 114 42339
gemm 48 48 114 22510
gemm 18 114 114 34883
gemm 48 96 114 43264
gemm 48 48 114 27631
gemm 18 114 114 31122
gemm 48 96 114 44951
gemm 48 48 114 38095
gemm 18 114 114 31264
gemm 48 96 114 46699
gemm 48 48 114 22668
gemm 18 114 114 30509
gemm 48 96 114 42235
gemm 48 48 114 22414
gemm 18 114 114 75739
gemm 48 96 114 47099
gemm 48 48 114 22806
gemm 18 114 114 34667
gemm 48 96 114 42833
gemm 48 48 114 22529
gemm 18 114 114 33068
gemm 48 96 114 42820
gemm 48 48 114 28378
gemm 18 114 114 31029
gemm 48 96 114 42287
gemm 48 48 114 29362
gemm 18 114 114 30790
gemm 48 96 114 46777
gemm 48 48 114 22580
gemm 18 114 114 30536
gemm 48 96 114 46135
gemm 48 48 114 22484
gemm 18 114 114 35391
gemm 48 96 114 42834
gemm 48 48 114 27111
gemm 18 114 114 34783
gemm 48 96 114 46783
gemm 48 48 114 22520
gemm 18 114 114 34665
gemm 48 96 114 43075
gemm 48 48 114 26590
gemm 18 114 114 112633
gemm 48 96 114 43917
gemm 48 48 114 22869
gemm 18 114 114 36874
gemm 48 96 114 42759
gemm 48 48 114 22483
gemm 18 114 114 30692
gemm 48 96 114 46962
gemm 18 114 114 31008
gemm 48 48 114 26919
gemm 48 96 114 42575
gemm 48 48 114 24123
gemm 18 114 114 34116
gemm 48 96 114 42953
gemm 48 48 114 22493
gemm 18 114 114 35697
gemm 48 96 114 42520
gemm 48 48 114 22427
gemm 18 114 114 30694
gemm 48 96 114 48681
gemm 48 48 114 22644
gemm 18 114 114 31002
gemm 48 96 114 43590
gemm 48 48 114 22453
gemm 18 114 114 35378
gemm 48 96 114 45603
gemm 48 48 114 42890
gemm 18 114 114 35093
gemm 48 96 114 42465
gemm 48 48 114 28633
gemm 18 114 114 34529
gemm 48 96 114 46306
gemm 48 48 114 38157
gemm 18 114 114 31126
gemm 48 96 114 47362
gemm 48 48 114 22514
gemm 18 114 114 30313
gemm 48 96 114 42268
gemm 48 48 114 22399
gemm 18 114 114 30525
gemm 48 96 114 42309
gemm 48 48 114 26918
gemm 18 114 114 30202
gemm 48 96 114 48904
gemm 48 48 114 22578
gemm 18 114 114 31024
gemm 48 96 114 46603
gemm 48 48 114 22659
gemm 18 114 114 32469
gemm 48 96 114 42791
gemm 48 48 114 22449
gemm 18 114 114 48501
gemm 48 96 114 58106
gemm 48 48 114 38908
gemm 18 114 114 31111
gemm 48 96 114 42260
gemm 48 48 114 26046
gemm 18 114 114 30506
gemm 48 96 114 49474
gemm 48 48 114 22837
gemm 18 114 114 34548
gemm 48 96 114 46236
gemm 48 48 114 22761
gemm 18 114 114 30605
gemm 48 96 114 46606
gemm 48 48 114 22806
gemm 18 114 114 30931
gemm 48 96 114 42312
gemm 48 48 114 22390
gemm 18 114 114 30554
gemm 48 96 114 45950
gemm 48 48 114 22694
gemm 18 114 114 30983
gemm 48 96 114 46967
gemm 48 48 114 23030
gemm 18 114 114 34090
gemm 48 96 114 43017
gemm 48 48 114 26010
gemm 18 114 114 31503
gemm 48 96 114 50432
gemm 48 48 114 27268
gemm 18 114 114 30676
gemm 48 96 114 46304
gemm 48 48 114 26629
gemm 18 114 114 31169
gemm 48 96 114 102824
gemm 48 48 114 22934
gemm 18 114 114 34795
gemm 48 96 114 49205
gemm 48 48 114 22571
gemm 18 114 114 30832
gemm 48 96 114 42166
gemm 48 48 114 27686
gemm 18 114 114 58616
gemm 48 96 114 42898
gemm 48 48 114 22577
gemm 18 114 114 30882
gemm 48 96 114 43839
gemm 48 48 114 22601
gemm 18 114 114 30618
gemm 48 96 114 46267
gemm 48 48 114 22819
gemm 18 114 114 31101
gemm 48 96 114 42278
gemm 48 48 114 22407
gemm 18 114 114 35159
gemm 48 96 114 42573
gemm 48 48 114 22608
gemm 18 114 114 30817
gemm 48 96 114 89711
gemm 48 48 114 22809
gemm 18 114 114 30602
gemm 48 96 114 50580
gemm 48 48 114 22713
gemm 18 114 114 31310
gemm 48 96 114 46002
gemm 48 48 114 22547
gemm 18 114 114 61517
gemm 48 96 114 43200
gemm 48 48 114 22607
gemm 18 114 114 30516
gemm 48 96 114 46634
gemm 48 48 114 25516
gemm 18 114 114 31700
gemm 48 96 114 43291
gemm 48 48 114 22577
gemm 18 114 114 34750
gemm 48 96 114 43232
gemm 48 48 114 26729
gemm 18 114 114 30966
gemm 48 96 114 46651
gemm 48 48 114 23000
gemm 18 114 114 35219
gemm 48 96 114 46890
gemm 48 48 114 23021
gemm 18 114 114 30507
gemm 48 96 114 42414
gemm 48 48 114 26444
gemm 18 114 114 31060
gemm 48 96 114 42491
gemm 48 48 114 22526
gemm 18 114 114 30326
gemm 48 96 114 46337
gemm 48 48 114 26139
gemm 18 114 114 35168
gemm 48 96 114 42831
gemm 48 48 114 28183
gemm 18 114 114 30515
gemm 48 96 114 42497
gemm 48 48 114 26720
gemm 18 114 114 30907
gemm 48 96 114 46242
gemm 48 48 114 22505
gemm 18 114 114 34176
gemm 48 96 114 48077
gemm 48 48 114 23957
gemm 18 114 114 31438
gemm 48 96 114 46052
gemm 48 48 114 27065
gemm 18 114 114 30195
gemm 48 96 114 46135
gemm 48 48 114 26622
gemm 18 114 114 35066
gemm 48 96 114 42969
gemm 48 48 114 26891
gemm 18 114 114 31690
gemm 48 96 114 47581
gemm 48 48 114 22873
gemm 18 114 114 31045
gemm 48 96 114 47778
gemm 48 48 114 22670
gemm 18 114 114 35963
gemm 48 96 114 48794
gemm 48 48 114 22723
gemm 18 114 114 35330
gemm 48 96 114 42532
gemm 48 48 114 22538
gemm 18 114 114 32137
gemm 48 96 114 80086
gemm 48 48 114 23490
gemm 18 114 114 34198
gemm 48 96 114 43155
gemm 48 48 114 25950
gemm 18 114 114 36733
gemm 48 96 114 74957
gemm 48 48 114 23061
gemm 18 114 114 30904
gemm 48 96 114 46926
gemm 48 48 114 22557
gemm 18 114 114 31640
gemm 48 96 114 44300
gemm 48 48 114 22524
gemm 18 114 114 31056
gemm 48 96 114 42839
gemm 48 48 114 22416
gemm 18 114 114 30548
gemm 48 96 114 42591
gemm 48 48 114 22401
gemm 18 114 114 30110
gemm 48 96 114 42118
gemm 48 48 114 22369
gemm 18 114 114 30631
gemm 48 96 114 85342
gemm 48 48 114 22972
gemm 18 114 114 30138
gemm 48 96 114 50783
gemm 48 48 114 22954
gemm 18 114 114 33291
gemm 48 96 114 47078
gemm 48 48 114 27227
gemm 18 114 114 35190
gemm 48 96 114 43570
gemm 48 48 114 22416
gemm 18 114 114 30871
gemm 48 96 114 42535
gemm 48 48 114 26699
gemm 18 114 114 30522
gemm 48 96 114 42595
gemm 48 48 114 22415
gemm 18 114 114 30707
gemm 48 96 114 42259
gemm 48 48 114 29496
gemm 18 114 114 30546
gemm 48 96 114 42813
gemm 48 48 114 22531
gemm 18 114 114 29787
gemm 48 96 114 54987
gemm 48 48 114 32059
gemm 18 114 114 31328
gemm 48 96 114 42396
gemm 48 48 114 22647
gemm 18 114 114 45289
gemm 48 96 114 122423
gemm 48 48 114 36302
gemm 18 114 114 30235
gemm 48 96 114 42528
gemm 48 48 114 22414
gemm 18 114 114 30460
gemm 48 96 114 42301
gemm 48 48 114 22584
gemm 18 114 114 33204
gemm 48 96 114 47318
gemm 48 48 114 22641
gemm 18 114 114 30511
gemm 48 96 114 42180
gemm 48 48 114 22412
gemm 18 114 114 33186
gemm 48 96 114 47506
gemm 48 48 114 26335
gemm 18 114 114 36243
gemm 48 96 114 71429
gemm 48 48 114 26932
gemm 18 114 114 31500
gemm 48 96 114 42384
gemm 48 48 114 22474
gemm 18 114 114 30071
gemm 48 96 114 42237
gemm 48 48 114 22340
gemm 18 114 114 29977
gemm 48 96 114 69058
gemm 48 48 114 22631
gemm 18 114 114 30346
gemm 48 96 114 46488
gemm 48 48 114 22537
gemm 18 114 114 31132
gemm 48 96 114 47303
gemm 48 48 114 22736
gemm 18 114 114 30655
gemm 48 96 114 42291
gemm 48 48 114 25985
gemm 18 114 114 31657
gemm 48 96 114 47774
gemm 48 48 114 22575
gemm 18 114 114 30764
gemm 48 96 114 42261
gemm 48 48 114 22466
gemm 18 114 114 30546
gemm 48 96 114 69181
gemm 48 48 114 22725
gemm 18 114 114 31071
gemm 48 96 114 42429
gemm 48 48 114 22532
gemm 18 114 114 30168
gemm 48 96 114 42425
gemm 48 48 114 22437
gemm 18 114 114 35095
gemm 48 96 114 76790
gemm 48 48 114 23024
gemm 18 114 114 30758
gemm 48 96 114 47000
gemm 48 48 114 22990
gemm 18 114 114 32730
gemm 48 96 114 47621
gemm 48 48 114 22589
gemm 18 114 114 31299
gemm 48 96 114 42250
gemm 48 48 114 22562
gemm 18 114 114 32347
gemm 48 96 114 48351
gemm 48 48 114 27832
gemm 18 114 114 31430
gemm 48 96 114 42543
gemm 48 48 114 22450
gemm 18 114 114 31032
gemm 48 96 114 42261
gemm 48 48 114 29925
gemm 18 114 114 31103
gemm 48 96 114 42431
gemm 48 48 114 22591
gemm 18 114 114 37708
gemm 48 96 114 44121
gemm 48 48 114 22580
gemm 18 114 114 31159
gemm 48 96 114 42350
gemm 48 48 114 26380
gemm 18 114 114 30208
gemm 48 96 114 46887
gemm 48 48 114 22612
gemm 18 114 114 30922
gemm 48 96 114 47531
gemm 48 48 114 22668
gemm 18 114 114 30360
gemm 48 96 114 42328
gemm 48 48 114 28290
gemm 18 114 114 66471
gemm 48 96 114 44070
gemm 48 48 114 22663
gemm 18 114 114 47722
gemm 48 96 114 76680
gemm 48 48 114 72526
gemm 18 114 114 37490
gemm 48 96 114 44298
gemm 48 48 114 25870
gemm 18 114 114 37925
gemm 48 96 114 72348
gemm 48 48 114 22999
gemm 18 114 114 33062
gemm 48 96 114 46558
gemm 48 48 114 22797
gemm 18 114 114 30340
gemm 48 96 114 42386
gemm 48 48 114 22490
gemm 18 114 114 32899
gemm 48 96 114 68909
gemm 48 48 114 22865
gemm 18 114 114 36679
gemm 48 96 114 42661
gemm 48 48 114 22572
gemm 18 114 114 30630
gemm 48 96 114 42134
gemm 48 48 114 28957
gemm 18 114 114 30501
gemm 48 96 114 42214
gemm 48 48 114 22382
gemm 18 114 114 30019
gemm 48 96 114 42164
gemm 48 48 114 22426
gemm 18 114 114 31018
gemm 48 96 114 53176
gemm 48 48 114 60005
gemm 18 114 114 30570
gemm 48 96 114 42220
gemm 48 48 114 22383
gemm 18 114 114 30235
gemm 48 96 114 49151
gemm 48 48 114 53158
gemm 18 114 114 29878
gemm 48 96 114 42375
gemm 48 48 114 22644
gemm 18 114 114 30310
gemm 48 96 114 42371
gemm 48 48 114 22707
gemm 18 114 114 30450
gemm 48 96 114 71878
gemm 48 48 114 22874
gemm 18 114 114 30651
gemm 48 96 114 42360
gemm 48 48 114 22424
gemm 18 114 114 29678
gemm 48 96 114 42597
gemm 48 48 114 22394
gemm 18 114 114 43837
gemm 48 96 114 100939
gemm 48 48 114 36372
gemm 18 114 114 29868
gemm 48 96 114 42468
gemm 48 48 114 22549
gemm 18 114 114 30064
gemm 48 96 114 42206
gemm 48 48 114 22441
gemm 18 114 114 31230
gemm 48 96 114 48164
gemm 48 48 114 52379
gemm 18 114 114 30827
gemm 18 114 114 29946
gemm 48 96 114 49006
gemm 48 96 114 47535
gemm 48 48 114 22795
gemm 48 48 114 22797
gemm 18 114 114 35101
gemm 18 114 114 34825
gemm 48 96 114 91087
gemm 48 48 114 23360
gemm 48 96 114 82664
gemm 48 48 114 24436
gemm 18 114 114 36576
gemm 48 96 114 42788
gemm 48 48 114 22476
gemm 18 114 114 30870
gemm 48 96 114 46275
gemm 48 48 114 26055
gemm 18 114 114 30568
gemm 48 96 114 45978
gemm 48 48 114 22755
gemm 18 114 114 31059
gemm 48 96 114 42291
gemm 48 48 114 22488
gemm 18 114 114 30659
gemm 48 96 114 49424
gemm 18 114 114 35146
gemm 48 48 114 22807
gemm 48 96 114 42799
gemm 48 48 114 24260
gemm 18 114 114 30486
gemm 48 96 114 46244
gemm 48 48 114 70329
gemm 18 114 114 33103
gemm 48 96 114 43186
gemm 48 48 114 22493
gemm 18 114 114 30254
gemm 48 96 114 42254
gemm 48 48 114 22398
gemm 18 114 114 32173
gemm 48 96 114 47809
gemm 48 48 114 26217
gemm 18 114 114 30335
gemm 48 96 114 48271
gemm 48 48 114 48958
gemm 18 114 114 36308
gemm 48 96 114 47783
gemm 48 48 114 25724
gemm 18 114 114 30720
gemm 48 96 114 49666
gemm 48 48 114 60861
gemm 18 114 114 33402
gemm 48 96 114 46830
gemm 48 48 114 23081
gemm 18 114 114 30554
gemm 48 96 114 42370
gemm 48 48 114 26325
gemm 18 114 114 34290
gemm 48 96 114 43165
gemm 48 48 114 22620
gemm 18 114 114 30283
gemm 48 96 114 42480
gemm 48 48 114 22387
gemm 18 114 114 37672
gemm 48 96 114 42600
gemm 48 48 114 22809
gemm 18 114 114 30607
gemm 48 96 114 46901
gemm 48 48 114 22629
gemm 18 114 114 30222
gemm 48 96 114 42417
gemm 48 48 114 22480
gemm 18 114 114 29935
gemm 48 96 114 49005
gemm 48 48 114 23804
gemm 18 114 114 30009
gemm 48 96 114 42243
gemm 48 48 114 22551
gemm 18 114 114 30032
gemm 48 96 114 42127
gemm 48 48 114 22390
gemm 18 114 114 30205
gemm 48 96 114 42499
gemm 48 48 114 28285
gemm 18 114 114 30171
gemm 48 96 114 42210
gemm 48 48 114 22454
gemm 18 114 114 30144
gemm 48 96 114 42333
gemm 48 48 114 22580
gemm 18 114 114 30132
gemm 48 96 114 42197
gemm 48 48 114 22339
gemm 18 114 114 31755
gemm 48 96 114 66802
gemm 48 48 114 23117
gemm 18 114 114 30803
gemm 48 96 114 42302
gemm 48 48 114 22461
gemm 18 114 114 33352
gemm 48 96 114 42941
gemm 48 48 114 51421
gemm 18 114 114 30184
gemm 48 96 114 42463
gemm 48 48 114 28766
gemm 18 114 114 31250
gemm 48 96 114 42554
gemm 48 48 114 22512
gemm 18 114 114 30861
gemm 48 96 114 42310
gemm 48 48 114 22757
gemm 18 114 114 31486
gemm 48 96 114 42659
gemm 48 48 114 22429
gemm 18 114 114 30931
gemm 48 96 114 50758
gemm 48 48 114 25002
gemm 18 114 114 30626
gemm 48 96 114 42229
gemm 48 48 114 22540
gemm 18 114 114 30288
gemm 48 96 114 51103
gemm 48 48 114 28340
gemm 18 114 114 35208
gemm 48 96 114 43291
gemm 48 48 114 28630
gemm 18 114 114 32790
gemm 48 96 114 43637
gemm 48 48 114 22560
gemm 18 114 114 31301
gemm 48 96 114 48272
gemm 48 48 114 25826
gemm 18 114 114 36009
gemm 48 96 114 50938
gemm 48 48 114 22821
gemm 18 114 114 30902
gemm 48 96 114 42230
gemm 48 48 114 22552
gemm 18 114 114 40160
gemm 48 96 114 76006
gemm 48 48 114 26589
gemm 18 114 114 47165
gemm 48 96 114 42443
gemm 48 48 114 22498
gemm 18 114 114 36083
gemm 48 96 114 51185
gemm 48 48 114 23377
gemm 18 114 114 30586
gemm 48 96 114 42270
gemm 48 48 114 22339
gemm 18 114 114 35946
gemm 48 96 114 77934
gemm 48 48 114 23324
gemm 18 114 114 35024
gemm 48 96 114 46402
gemm 48 48 114 25895
gemm 18 114 114 55844
gemm 48 96 114 44022
gemm 48 48 114 22563
gemm 18 114 114 31267
gemm 48 96 114 43677
gemm 48 48 114 22490
gemm 18 114 114 37339
gemm 48 96 114 42641
gemm 48 48 114 52754
gemm 18 114 114 31189
gemm 48 96 114 47446
gemm 48 48 114 22598
gemm 18 114 114 30510
gemm 48 96 114 42336
gemm 48 48 114 29615
gemm 18 114 114 31137
gemm 48 96 114 42370
gemm 48 48 114 22492
gemm 18 114 114 30693
gemm 48 96 114 51210
gemm 48 48 114 22509
gemm 18 114 114 32666
gemm 48 96 114 69559
gemm 48 48 114 22688
gemm 18 114 114 30463
gemm 48 96 114 47128
gemm 48 48 114 22750
gemm 18 114 114 31031
gemm 48 96 114 42341
gemm 48 48 114 22497
gemm 18 114 114 35183
gemm 48 96 114 43097
gemm 48 48 114 22590
gemm 18 114 114 34513
gemm 48 96 114 46585
gemm 48 48 114 22814
gemm 18 114 114 31186
gemm 48 96 114 43915
gemm 48 48 114 22678
gemm 18 114 114 35212
gemm 48 96 114 47302
gemm 48 48 114 22578
gemm 18 114 114 30602
gemm 48 96 114 47905
gemm 48 48 114 22789
gemm 18 114 114 35861
gemm 48 96 114 47013
gemm 48 48 114 22736
gemm 18 114 114 35258
gemm 48 96 114 42782
gemm 48 48 114 22632
gemm 18 114 114 32769
gemm 48 96 114 43089
gemm 48 48 114 22378
gemm 18 114 114 30099
gemm 48 96 114 42454
gemm 48 48 114 22464
gemm 18 114 114 32286
gemm 48 96 114 47805
gemm 48 48 114 22471
gemm 18 114 114 30524
gemm 48 96 114 46949
gemm 48 48 114 26926
gemm 18 114 114 30839
gemm 48 96 114 67386
gemm 48 48 114 22621
gemm 18 114 114 30853
gemm 48 96 114 42598
gemm 48 48 114 22375
gemm 18 114 114 30300
gemm 48 96 114 42356
gemm 48 48 114 22877
gemm 18 114 114 31080
gemm 48 96 114 43022
gemm 48 48 114 22578
gemm 18 114 114 34898
gemm 48 96 114 44575
gemm 48 48 114 22450
gemm 18 114 114 30541
gemm 48 96 114 42370
gemm 48 48 114 22386
gemm 18 114 114 30161
gemm 48 96 114 67094
gemm 48 48 114 22589
gemm 18 114 114 30165
gemm 48 96 114 42127
gemm 48 48 114 22379
gemm 18 114 114 29940
gemm 48 96 114 56537
gemm 48 48 114 29135
gemm 18 114 114 46384
gemm 48 96 114 57764
gemm 48 48 114 38105
gemm 18 114 114 30244
gemm 18 114 114 30252
gemm 48 96 114 44886
gemm 48 96 114 72372
gemm 48 48 114 49418
gemm 48 48 114 22985
gemm 18 114 114 29978
gemm 18 114 114 30247
gemm 48 96 114 42479
gemm 48 96 114 42421
gemm 48 48 114 22665
gemm 48 48 114 22596
gemm 18 114 114 29827
gemm 48 96 114 42355
gemm 48 48 114 22538
gemm 18 114 114 30226
gemm 48 96 114 44345
gemm 48 48 114 22444
gemm 18 114 114 31398
gemm 48 96 114 42801
gemm 48 48 114 26552
gemm 18 114 114 30631
gemm 48 96 114 42124
gemm 48 48 114 22558
gemm 18 114 114 29819
gemm 48 96 114 47366
gemm 48 48 114 22736
gemm 18 114 114 30272
gemm 48 96 114 42141
gemm 48 48 114 22678
gemm 18 114 114 32393
gemm 48 96 114 43373
gemm 48 48 114 22713
gemm 18 114 114 30774
gemm 48 96 114 45665
gemm 48 48 114 51370
gemm 18 114 114 31479
gemm 48 96 114 42353
gemm 48 48 114 22426
gemm 18 114 114 30489
gemm 48 96 114 47549
gemm 48 48 114 22580
gemm 18 114 114 31082
gemm 18 114 114 71730
gemm 48 96 114 89417
gemm 48 96 114 46582
gemm 48 48 114 22760
gemm 48 48 114 22793
gemm 18 114 114 31570
gemm 48 96 114 47095
gemm 48 48 114 22882
gemm 18 114 114 32451
gemm 48 96 114 42622
gemm 48 48 114 22454
gemm 18 114 114 29865
gemm 48 96 114 42266
gemm 48 48 114 22492
gemm 18 114 114 30619
gemm 48 96 114 42370
gemm 48 48 114 22466
gemm 18 114 114 31190
gemm 48 96 114 47418
gemm 48 48 114 22569
gemm 18 114 114 35961
gemm 48 96 114 46652
gemm 48 48 114 22503
gemm 18 114 114 30796
gemm 48 96 114 43961
gemm 48 48 114 35247
gemm 18 114 114 30700
gemm 48 96 114 46245
gemm 48 48 114 22596
gemm 18 114 114 48213
gemm 48 96 114 42569
gemm 48 48 114 58279
gemm 18 114 114 30475
gemm 48 96 114 42354
gemm 18 114 114 30913
gemm 48 48 114 22557
gemm 48 96 114 42513
gemm 48 48 114 24371
gemm 18 114 114 30779
gemm 48 96 114 48473
gemm 48 48 114 22615
gemm 18 114 114 33097
gemm 48 96 114 42890
gemm 48 48 114 22406
gemm 18 114 114 41290
gemm 48 96 114 50960
gemm 48 48 114 22561
gemm 18 114 114 30514
gemm 48 96 114 42233
gemm 48 48 114 22345
gemm 18 114 114 30006
gemm 48 96 114 42386
gemm 48 48 114 22392
gemm 18 114 114 36217
gemm 48 96 114 42518
gemm 48 48 114 22461
gemm 18 114 114 29944
gemm 48 96 114 42327
gemm 48 48 114 22381
gemm 18 114 114 30149
gemm 48 96 114 42339
gemm 48 48 114 22405
gemm 18 114 114 36127
gemm 48 96 114 42218
gemm 48 48 114 22613
gemm 18 114 114 30268
gemm 48 96 114 47799
gemm 48 48 114 22760
gemm 18 114 114 33184
gemm 48 96 114 48867
gemm 48 48 114 26289
gemm 18 114 114 31426
gemm 48 96 114 42391
gemm 48 48 114 22768
gemm 18 114 114 30325
gemm 48 96 114 42171
gemm 48 48 114 22412
gemm 18 114 114 29832
gemm 48 96 114 48820
gemm 48 48 114 22433
gemm 18 114 114 30138
gemm 48 96 114 42093
gemm 48 48 114 22360
gemm 18 114 114 29879
gemm 48 96 114 42153
gemm 48 48 114 22422
gemm 18 114 114 36426
gemm 48 96 114 42557
gemm 48 48 114 22629
gemm 18 114 114 34646
gemm 48 96 114 46530
gemm 48 48 114 26994
gemm 18 114 114 30598
gemm 48 96 114 43112
gemm 48 48 114 29280
gemm 18 114 114 32707
gemm 48 96 114 69025
gemm 48 48 114 22695
gemm 18 114 114 30066
gemm 48 96 114 42413
gemm 48 48 114 22523
gemm 18 114 114 31508
gemm 48 96 114 42908
gemm 48 48 114 22360
gemm 18 114 114 30129
gemm 48 96 114 67911
gemm 48 48 114 23126
gemm 18 114 114 30444
gemm 48 96 114 42170
gemm 48 48 114 22481
gemm 18 114 114 30045
gemm 48 96 114 42245
gemm 48 48 114 22372
gemm 18 114 114 36021
gemm 48 96 114 42218
gemm 48 48 114 22479
gemm 18 114 114 30429
gemm 48 96 114 47561
gemm 48 48 114 22615
gemm 18 114 114 30809
gemm 48 96 114 42141
gemm 48 48 114 22443
gemm 18 114 114 29986
gemm 48 96 114 42275
gemm 48 48 114 22365
gemm 18 114 114 30584
gemm 48 96 114 42504
gemm 48 48 114 22448
gemm 18 114 114 30291
gemm 48 96 114 43178
gemm 48 48 114 22457
gemm 18 114 114 36392
gemm 48 96 114 42417
gemm 48 48 114 22417
gemm 18 114 114 30096
gemm 48 96 114 42599
gemm 48 48 114 22342
gemm 18 114 114 29932
gemm 48 96 114 42460
gemm 48 48 114 22327
gemm 18 114 114 30782
gemm 48 96 114 42647
gemm 48 48 114 22371
gemm 18 114 114 31297
gemm 48 96 114 42501
gemm 48 48 114 22467
gemm 18 114 114 30106
gemm 48 96 114 42361
gemm 48 48 114 22472
gemm 18 114 114 29833
gemm 48 96 114 48026
gemm 48 48 114 26519
gemm 18 114 114 30987
gemm 48 96 114 42189
gemm 48 48 114 22423
gemm 18 114 114 29936
gemm 48 96 114 42157
gemm 48 48 114 78352
gemm 18 114 114 30392
gemm 48 96 114 42176
gemm 48 48 114 22491
gemm 18 114 114 31475
gemm 48 96 114 42416
gemm 48 48 114 37106
gemm 18 114 114 48237
gemm 48 96 114 54507
gemm 48 48 114 23312
gemm 18 114 114 30893
gemm 48 96 114 42713
gemm 48 48 114 22868
gemm 18 114 114 31620
gemm 48 96 114 53100
gemm 48 48 114 22607
gemm 18 114 114 40930
gemm 48 96 114 50095
gemm 48 48 114 28195
gemm 18 114 114 73617
gemm 48 96 114 48179
gemm 48 48 114 27192
gemm 18 114 114 32332
gemm 48 96 114 51685
gemm 48 48 114 23462
gemm 18 114 114 30253
gemm 48 96 114 42345
gemm 48 48 114 22451
gemm 18 114 114 30271
gemm 48 96 114 41963
gemm 48 48 114 22259
gemm 18 114 114 29991
gemm 48 96 114 42733
gemm 48 48 114 22418
gemm 18 114 114 31154
gemm 48 96 114 42897
gemm 48 48 114 22658
gemm 18 114 114 29995
gemm 48 96 114 42277
gemm 48 48 114 22345
gemm 18 114 114 30059
gemm 48 96 114 48554
gemm 48 48 114 27012
gemm 18 114 114 36389
gemm 48 96 114 42964
gemm 48 48 114 22527
gemm 18 114 114 30340
gemm 48 96 114 42438
gemm 48 48 114 22349
gemm 18 114 114 30223
gemm 48 96 114 42407
gemm 48 48 114 22433
gemm 18 114 114 30685
gemm 48 96 114 42227
gemm 48 48 114 22459
gemm 18 114 114 30524
gemm 48 96 114 42504
gemm 48 48 114 64301
gemm 18 114 114 36868
gemm 48 96 114 42621
gemm 48 48 114 22444
gemm 18 114 114 30273
gemm 48 96 114 42290
gemm 48 48 114 22515
gemm 18 114 114 35092
gemm 48 96 114 42872
gemm 48 48 114 22437
gemm 18 114 114 31853
gemm 48 96 114 42399
gemm 48 48 114 22556
gemm 18 114 114 31086
gemm 48 96 114 44968
gemm 48 48 114 22366
gemm 18 114 114 30041
gemm 48 96 114 71087
gemm 48 48 114 22583
gemm 18 114 114 31064
gemm 48 96 114 42648
gemm 48 48 114 22296
gemm 18 114 114 29927
gemm 48 96 114 42335
gemm 48 48 114 22580
gemm 18 114 114 31363
gemm 48 96 114 42929
gemm 48 48 114 35029
gemm 18 114 114 31275
gemm 48 96 114 42325
gemm 48 48 114 22468
gemm 18 114 114 30432
gemm 48 96 114 42287
gemm 48 48 114 22370
gemm 18 114 114 31430
gemm 48 96 114 46258
gemm 48 48 114 22804
gemm 18 114 114 31810
gemm 48 96 114 43790
gemm 48 48 114 26174
gemm 18 114 114 39484
gemm 48 96 114 43466
gemm 48 48 114 22318
gemm 18 114 114 29307
gemm 48 96 114 55172
gemm 48 48 114 22256
gemm 18 114 114 36331
gemm 48 96 114 45917
gemm 48 48 114 22490
gemm 18 114 114 29574
gemm 48 96 114 78637
gemm 48 48 114 26556
gemm 18 114 114 31159
gemm 48 96 114 45989
gemm 48 48 114 25792
gemm 18 114 114 31695
gemm 48 96 114 42957
gemm 48 48 114 22509
gemm 18 114 114 30702
gemm 48 96 114 47090
gemm 48 48 114 22973
gemm 18 114 114 31359
gemm 48 96 114 42538
gemm 48 48 114 22633
gemm 18 114 114 31057
gemm 48 96 114 42267
gemm 48 48 114 22713
gemm 18 114 114 30591
gemm 48 96 114 46864
gemm 48 48 114 22832
gemm 18 114 114 37677
gemm 48 96 114 48140
gemm 48 48 114 23664
gemm 18 114 114 29698
gemm 48 96 114 88666
gemm 48 48 114 23133
gemm 18 114 114 29712
gemm 48 96 114 42319
gemm 48 48 114 22352
gemm 18 114 114 30804
gemm 48 96 114 51023
gemm 48 48 114 22488
gemm 18 114 114 61385
gemm 48 96 114 45309
gemm 48 48 114 22857
gemm 18 114 114 29914
gemm 48 96 114 42186
gemm 48 48 114 22498
gemm 18 114 114 31616
gemm 48 96 114 42998
gemm 48 48 114 22879
gemm 18 114 114 30723
gemm 48 96 114 42798
gemm 48 48 114 22632
gemm 18 114 114 29501
gemm 48 96 114 42177
gemm 48 48 114 36384
gemm 18 114 114 31904
gemm 18 114 114 32122
gemm 48 96 114 42680
gemm 48 48 114 22684
gemm 48 96 114 43034
gemm 48 48 114 22534
gemm 18 114 114 43205
gemm 48 96 114 61484
gemm 48 48 114 22921
gemm 18 114 114 36584
gemm 18 114 114 29781
gemm 48 96 114 51999
gemm 48 96 114 43050
gemm 48 48 114 23279
gemm 48 48 114 23151
gemm 18 114 114 34751
gemm 48 96 114 82645
gemm 48 48 114 22903
gemm 18 114 114 30071
gemm 48 96 114 42499
gemm 48 48 114 22291
gemm 18 114 114 30090
gemm 18 114 114 35917
gemm 48 96 114 46080
gemm 48 48 114 22389
gemm 48 96 114 43218
gemm 48 48 114 24195
gemm 18 114 114 34512
gemm 48 96 114 44446
gemm 48 48 114 22532
gemm 18 114 114 91076
gemm 48 96 114 44065
gemm 48 48 114 22741
gemm 18 114 114 31120
gemm 48 96 114 42236
gemm 48 48 114 22426
gemm 18 114 114 31211
gemm 48 96 114 46695
gemm 48 48 114 22943
gemm 18 114 114 34373
gemm 48 96 114 42456
gemm 48 48 114 22661
gemm 18 114 114 30764
gemm 48 96 114 42164
gemm 48 48 114 22409
gemm 18 114 114 30896
gemm 48 96 114 42497
gemm 48 48 114 22527
gemm 18 114 114 30976
gemm 48 96 114 42349
gemm 48 48 114 22416
gemm 18 114 114 34518
gemm 48 96 114 46499
gemm 48 48 114 51167
gemm 18 114 114 71359
gemm 48 96 114 43486
gemm 48 48 114 27940
gemm 18 114 114 30420
gemm 48 96 114 42006
gemm 48 48 114 22290
gemm 18 114 114 35191
gemm 48 96 114 42855
gemm 48 48 114 22392
gemm 18 114 114 30189
gemm 48 96 114 46809
gemm 48 48 114 22683
gemm 18 114 114 62626
gemm 48 96 114 42921
gemm 48 48 114 22530
gemm 18 114 114 30810
gemm 48 96 114 45769
gemm 48 48 114 22709
gemm 18 114 114 58228
gemm 48 96 114 42885
gemm 48 48 114 22455
gemm 18 114 114 34744
gemm 48 96 114 42218
gemm 48 48 114 29242
gemm 18 114 114 30819
gemm 48 96 114 45960
gemm 48 48 114 22706
gemm 18 114 114 30659
gemm 48 96 114 45997
gemm 48 48 114 32665
gemm 18 114 114 40456
gemm 48 96 114 49486
gemm 48 48 114 22789
gemm 18 114 114 30434
gemm 48 96 114 42211
gemm 48 48 114 22517
gemm 18 114 114 30511
gemm 48 96 114 42304
gemm 48 48 114 22404
gemm 18 114 114 30750
gemm 48 96 114 42179
gemm 48 48 114 22569
gemm 18 114 114 35251
gemm 48 96 114 43061
gemm 48 48 114 22518
gemm 18 114 114 35757
gemm 48 96 114 42610
gemm 48 48 114 26101
gemm 18 114 114 35093
gemm 48 96 114 42736
gemm 48 48 114 22477
gemm 18 114 114 30549
gemm 48 96 114 42230
gemm 48 48 114 26691
gemm 18 114 114 30761
gemm 48 96 114 42407
gemm 48 48 114 22461
gemm 18 114 114 29959
gemm 48 96 114 42043
gemm 48 48 114 22303
gemm 18 114 114 31025
gemm 48 96 114 42359
gemm 48 48 114 22660
gemm 18 114 114 31027
gemm 48 96 114 45377
gemm 48 48 114 22598
gemm 18 114 114 29976
gemm 48 96 114 42622
gemm 48 48 114 22287
gemm 18 114 114 30377
gemm 48 96 114 42374
gemm 48 48 114 22604
gemm 18 114 114 30189
gemm 48 96 114 42593
gemm 48 48 114 22422
gemm 18 114 114 38300
gemm 48 96 114 42959
gemm 48 48 114 22691
gemm 18 114 114 32316
gemm 48 96 114 43124
gemm 48 48 114 22414
gemm 18 114 114 30500
gemm 48 96 114 42220
gemm 48 48 114 48967
gemm 18 114 114 31954
gemm 48 96 114 42804
gemm 48 48 114 22421
gemm 18 114 114 30789
gemm 48 96 114 42673
gemm 48 48 114 22590
gemm 18 114 114 30178
gemm 48 96 114 42540
gemm 48 48 114 28553
gemm 18 114 114 30294
gemm 48 96 114 42721
gemm 48 48 114 22482
gemm 18 114 114 30432
gemm 48 96 114 42383
gemm 48 48 114 22386
gemm 18 114 114 30691
gemm 48 96 114 49361
gemm 18 114 114 30710
gemm 48 48 114 22692
gemm 48 96 114 42458
gemm 48 48 114 23940
gemm 18 114 114 30271
gemm 48 96 114 73451
gemm 48 48 114 23045
gemm 18 114 114 31989
gemm 48 96 114 43060
gemm 48 48 114 22451
gemm 18 114 114 30683
gemm 48 96 114 42297
gemm 48 48 114 22563
gemm 18 114 114 32686
gemm 48 96 114 50097
gemm 48 48 114 22417
gemm 18 114 114 30429
gemm 48 96 114 42138
gemm 48 48 114 22423
gemm 18 114 114 36196
gemm 48 96 114 43798
gemm 48 48 114 22601
gemm 18 114 114 30639
gemm 48 96 114 74668
gemm 48 48 114 22966
gemm 18 114 114 30283
gemm 48 96 114 42336
gemm 48 48 114 22347
gemm 18 114 114 30088
gemm 48 96 114 42196
gemm 48 48 114 22484
gemm 18 114 114 29827
gemm 48 96 114 48711
gemm 48 48 114 22487
gemm 18 114 114 30094
gemm 48 96 114 42314
gemm 48 48 114 22360
gemm 18 114 114 29839
gemm 48 96 114 42478
gemm 48 48 114 22395
gemm 18 114 114 30786
gemm 48 96 114 42360
gemm 48 48 114 22599
gemm 18 114 114 30755
gemm 48 96 114 42459
gemm 48 48 114 22648
gemm 18 114 114 30147
gemm 48 96 114 42352
gemm 48 48 114 22857
gemm 18 114 114 30245
gemm 48 96 114 42302
gemm 48 48 114 22429
gemm 18 114 114 30901
gemm 48 96 114 83902
gemm 48 48 114 23066
gemm 18 114 114 30098
gemm 48 96 114 54015
gemm 48 48 114 23056
gemm 18 114 114 30582
gemm 48 96 114 46716
gemm 48 48 114 22541
gemm 18 114 114 31511
gemm 48 96 114 46896
gemm 48 48 114 27418
gemm 18 114 114 44162
gemm 48 96 114 42883
gemm 48 48 114 22780
gemm 18 114 114 32262
gemm 48 96 114 43295
gemm 48 48 114 22493
gemm 18 114 114 31668
gemm 48 96 114 51960
gemm 48 48 114 23060
gemm 18 114 114 62068
gemm 48 96 114 43122
gemm 48 48 114 22494
gemm 18 114 114 31187
gemm 48 96 114 42523
gemm 48 48 114 22542
gemm 18 114 114 30986
gemm 48 96 114 42707
gemm 48 48 114 22460
gemm 18 114 114 32039
gemm 48 96 114 42694
gemm 48 48 114 26220
gemm 18 114 114 31048
gemm 48 96 114 42277
gemm 48 48 114 22452
gemm 18 114 114 31194
gemm 48 96 114 42255
gemm 48 48 114 22410
gemm 18 114 114 30473
gemm 48 96 114 42174
gemm 48 48 114 22382
gemm 18 114 114 63077
gemm 48 96 114 44176
gemm 48 48 114 22723
gemm 18 114 114 30745
gemm 48 96 114 43255
gemm 48 48 114 22410
gemm 18 114 114 31442
gemm 48 96 114 56932
gemm 48 48 114 23002
gemm 18 114 114 31175
gemm 48 96 114 42260
gemm 48 48 114 22372
gemm 18 114 114 30394
gemm 48 96 114 42131
gemm 48 48 114 22352
gemm 18 114 114 29768
gemm 48 96 114 42235
gemm 48 48 114 22434
gemm 18 114 114 30455
gemm 48 96 114 42706
gemm 48 48 114 22480
gemm 18 114 114 29849
gemm 48 96 114 83714
gemm 48 48 114 22742
gemm 18 114 114 49036
gemm 48 96 114 65287
gemm 48 48 114 37849
gemm 18 114 114 30074
gemm 48 96 114 42304
gemm 48 48 114 22377
gemm 18 114 114 29975
gemm 48 96 114 48955
gemm 48 48 114 22439
gemm 18 114 114 31880
gemm 48 96 114 48438
gemm 48 48 114 22473
gemm 18 114 114 36350
gemm 48 96 114 42261
gemm 48 48 114 22402
gemm 18 114 114 29975
gemm 48 96 114 42195
gemm 48 48 114 22388
gemm 18 114 114 56344
gemm 48 96 114 42580
gemm 48 48 114 22582
gemm 18 114 114 29968
gemm 48 96 114 42240
gemm 48 48 114 22396
gemm 18 114 114 30880
gemm 48 96 114 42212
gemm 48 48 114 22395
gemm 18 114 114 35498
gemm 48 96 114 47817
gemm 48 48 114 22553
gemm 18 114 114 73748
gemm 48 96 114 47252
gemm 48 48 114 22987
gemm 18 114 114 31074
gemm 48 96 114 43873
gemm 48 48 114 22475
gemm 18 114 114 30369
gemm 48 96 114 42184
gemm 48 48 114 22575
gemm 18 114 114 34159
gemm 48 96 114 42638
gemm 48 48 114 22515
gemm 18 114 114 35274
gemm 48 96 114 43114
gemm 48 48 114 22609
gemm 18 114 114 30514
gemm 48 96 114 42258
gemm 48 48 114 22399
gemm 18 114 114 31151
gemm 48 96 114 46468
gemm 48 48 114 22689
gemm 18 114 114 31465
gemm 48 96 114 42440
gemm 48 48 114 22514
gemm 18 114 114 30131
gemm 48 96 114 42163
gemm 48 48 114 22395
gemm 18 114 114 29833
gemm 48 96 114 42282
gemm 48 48 114 22411
gemm 18 114 114 32001
gemm 48 96 114 42534
gemm 48 48 114 30297
gemm 18 114 114 43418
gemm 48 96 114 45857
gemm 48 48 114 31351
gemm 18 114 114 40520
gemm 48 96 114 50074
gemm 48 48 114 22917
gemm 18 114 114 30915
gemm 48 96 114 42282
gemm 48 48 114 22507
gemm 18 114 114 30481
gemm 48 96 114 42202
gemm 48 48 114 22684
gemm 18 114 114 29954
gemm 48 96 114 68608
gemm 48 48 114 22708
gemm 18 114 114 29951
gemm 48 96 114 47530
gemm 48 48 114 27047
gemm 18 114 114 30833
gemm 48 96 114 50214
gemm 48 48 114 22594
gemm 18 114 114 95726
gemm 48 96 114 44476
gemm 48 48 114 26087
gemm 18 114 114 30825
gemm 48 96 114 42229
gemm 48 48 114 22503
gemm 18 114 114 30330
gemm 48 96 114 42271
gemm 48 48 114 22428
gemm 18 114 114 30763
gemm 48 96 114 50391
gemm 48 48 114 22711
gemm 18 114 114 30014
gemm 48 96 114 85120
gemm 48 48 114 22662
gemm 18 114 114 34723
gemm 48 96 114 43006
gemm 48 48 114 26563
gemm 18 114 114 30356
gemm 48 96 114 41987
gemm 48 48 114 22305
gemm 18 114 114 32581
gemm 48 96 114 42985
gemm 48 48 114 22392
gemm 18 114 114 30861
gemm 48 96 114 42130
gemm 48 48 114 53107
gemm 18 114 114 32712
gemm 48 96 114 42864
gemm 48 48 114 22411
gemm 18 114 114 29844
gemm 48 96 114 41906
gemm 48 48 114 22402
gemm 18 114 114 29981
gemm 48 96 114 48311
gemm 48 48 114 22354
gemm 18 114 114 45522
gemm 48 96 114 72205
gemm 48 48 114 22591
gemm 18 114 114 30066
gemm 18 114 114 30417
gemm 48 96 114 42070
gemm 48 96 114 42364
gemm 48 48 114 22435
gemm 48 48 114 22588
gemm 18 114 114 30114
gemm 18 114 114 29917
gemm 48 96 114 42396
gemm 48 48 114 22540
gemm 48 96 114 48296
gemm 48 48 114 24404
gemm 18 114 114 30908
gemm 48 96 114 42241
gemm 48 48 114 22549
gemm 18 114 114 30137
gemm 48 96 114 44456
gemm 48 48 114 22312
gemm 18 114 114 31662
gemm 48 96 114 42655
gemm 48 48 114 22530
gemm 18 114 114 32895
gemm 48 96 114 43140
gemm 48 48 114 22296
gemm 18 114 114 42570
gemm 48 96 114 46110
gemm 48 48 114 22638
gemm 18 114 114 58376
gemm 48 96 114 42432
gemm 48 48 114 22631
gemm 18 114 114 30162
gemm 48 96 114 42313
gemm 48 48 114 22437
gemm 18 114 114 30650
gemm 48 96 114 41940
gemm 48 48 114 22278
gemm 18 114 114 30723
gemm 48 96 114 42491
gemm 48 48 114 22397
gemm 18 114 114 29949
gemm 48 96 114 42070
gemm 48 48 114 22260
gemm 18 114 114 30889
gemm 48 96 114 42210
gemm 48 48 114 22425
gemm 18 114 114 31302
gemm 48 96 114 42215
gemm 48 48 114 22395
gemm 18 114 114 30270
gemm 48 96 114 42178
gemm 48 48 114 22389
gemm 18 114 114 29649
gemm 48 96 114 42135
gemm 48 48 114 22243
gemm 18 114 114 31268
gemm 48 96 114 78109
gemm 48 48 114 22896
gemm 18 114 114 34394
gemm 48 96 114 47749
gemm 48 48 114 26974
gemm 18 114 114 30853
gemm 48 96 114 49580
gemm 48 48 114 22571
gemm 18 114 114 35113
gemm 48 96 114 51331
gemm 48 48 114 22723
gemm 18 114 114 82396
gemm 48 96 114 43060
gemm 48 48 114 22470
gemm 18 114 114 30507
gemm 48 96 114 43071
gemm 48 48 114 22507
gemm 18 114 114 30463
gemm 48 96 114 42322
gemm 48 48 114 28717
gemm 18 114 114 37178
gemm 48 96 114 42223
gemm 48 48 114 22408
gemm 18 114 114 35079
gemm 48 96 114 48221
gemm 48 48 114 26068
gemm 18 114 114 34580
gemm 48 96 114 42561
gemm 48 48 114 40114
gemm 18 114 114 30577
gemm 48 96 114 42138
gemm 48 48 114 22660
gemm 18 114 114 34677
gemm 48 96 114 42478
gemm 48 48 114 22464
gemm 18 114 114 30594
gemm 48 96 114 42195
gemm 48 48 114 22364
gemm 18 114 114 30065
gemm 48 96 114 47267
gemm 48 48 114 22596
gemm 18 114 114 30615
gemm 48 96 114 67838
gemm 48 48 114 26718
gemm 18 114 114 36156
gemm 48 96 114 46559
gemm 48 48 114 22668
gemm 18 114 114 30925
gemm 48 96 114 70148
gemm 48 48 114 22724
gemm 18 114 114 32073
gemm 48 96 114 42995
gemm 48 48 114 22467
gemm 18 114 114 29990
gemm 48 96 114 42148
gemm 48 48 114 22416
gemm 18 114 114 30626
gemm 48 96 114 46425
gemm 48 48 114 31826
gemm 18 114 114 31406
gemm 48 96 114 63084
gemm 48 48 114 29116
gemm 18 114 114 30701
gemm 48 96 114 74286
gemm 18 114 114 31334
gemm 48 48 114 26848
gemm 48 96 114 45309
gemm 48 48 114 22671
gemm 18 114 114 30938
gemm 48 96 114 46229
gemm 48 48 114 28630
gemm 18 114 114 30602
gemm 48 96 114 42107
gemm 48 48 114 24765
gemm 18 114 114 29993
gemm 48 96 114 42249
gemm 48 48 114 22415
gemm 18 114 114 30430
gemm 48 96 114 42446
gemm 48 48 114 22493
gemm 18 114 114 30140
gemm 48 96 114 42243
gemm 48 48 114 22461
gemm 18 114 114 34871
gemm 48 96 114 43398
gemm 48 48 114 22542
gemm 18 114 114 35104
gemm 48 96 114 46839
gemm 48 48 114 22538
gemm 18 114 114 51594
gemm 48 96 114 74216
gemm 48 48 114 28529
gemm 18 114 114 30522
gemm 48 96 114 42202
gemm 48 48 114 22365
gemm 18 114 114 97185
gemm 48 96 114 71567
gemm 48 48 114 37372
gemm 18 114 114 33920
gemm 48 96 114 47814
gemm 48 48 114 28111
gemm 18 114 114 48436
gemm 48 96 114 81207
gemm 18 114 114 32394
gemm 48 48 114 38264
gemm 48 96 114 43132
gemm 48 48 114 22446
gemm 18 114 114 30117
gemm 48 96 114 42278
gemm 48 48 114 22434
gemm 18 114 114 50463
gemm 48 96 114 69517
gemm 48 48 114 33951
gemm 18 114 114 29817
gemm 48 96 114 42317
gemm 48 48 114 22400
gemm 18 114 114 49350
gemm 48 96 114 71909
gemm 48 48 114 35709
gemm 18 114 114 33183
gemm 48 96 114 43357
gemm 48 48 114 27261
gemm 18 114 114 34014
gemm 48 96 114 42606
gemm 48 48 114 22368
gemm 18 114 114 33135
gemm 48 96 114 88146
gemm 48 48 114 26348
gemm 18 114 114 29981
gemm 48 96 114 75698
gemm 48 48 114 22972
gemm 18 114 114 52947
gemm 48 96 114 51971
gemm 48 48 114 27262
gemm 18 114 114 30241
gemm 48 96 114 48252
gemm 48 48 114 22330
gemm 18 114 114 30433
gemm 48 96 114 42139
gemm 48 48 114 22491
gemm 18 114 114 30483
gemm 48 96 114 42239
gemm 48 48 114 22394
gemm 18 114 114 36957
gemm 48 96 114 42460
gemm 48 48 114 22581
gemm 18 114 114 29799
gemm 48 96 114 41977
gemm 48 48 114 22209
gemm 18 114 114 30105
gemm 48 96 114 42291
gemm 48 48 114 22478
gemm 18 114 114 29776
gemm 48 96 114 41923
gemm 48 48 114 29127
gemm 18 114 114 29880
gemm 48 96 114 54256
gemm 48 48 114 32278
gemm 18 114 114 29953
gemm 48 96 114 41970
gemm 48 48 114 63615
gemm 18 114 114 30084
gemm 48 96 114 42345
gemm 48 48 114 28628
gemm 18 114 114 30920
gemm 48 96 114 42075
gemm 48 48 114 22404
gemm 18 114 114 30873
gemm 48 96 114 46330
gemm 48 48 114 22489
gemm 18 114 114 46761
gemm 48 96 114 48038
gemm 48 48 114 39292
gemm 18 114 114 30970
gemm 48 96 114 42468
gemm 48 48 114 22388
gemm 18 114 114 32742
gemm 48 96 114 46430
gemm 48 48 114 26150
gemm 18 114 114 43094
gemm 48 96 114 53642
gemm 48 48 114 22668
gemm 18 114 114 42448
gemm 48 96 114 43076
gemm 48 48 114 22403
gemm 18 114 114 30524
gemm 48 96 114 46483
gemm 48 48 114 26507
gemm 18 114 114 30523
gemm 48 96 114 48135
gemm 48 48 114 22428
gemm 18 114 114 35334
gemm 48 96 114 43189
gemm 48 48 114 24723
gemm 18 114 114 30584
gemm 48 96 114 41992
gemm 48 48 114 22378
gemm 18 114 114 39298
gemm 48 96 114 42843
gemm 48 48 114 22584
gemm 18 114 114 30362
gemm 48 96 114 42095
gemm 48 48 114 22279
gemm 18 114 114 30613
gemm 48 96 114 45576
gemm 48 48 114 25718
gemm 18 114 114 34695
gemm 48 96 114 42334
gemm 48 48 114 22850
gemm 18 114 114 34711
gemm 48 96 114 46014
gemm 48 48 114 22619
gemm 18 114 114 34997
gemm 48 96 114 48036
gemm 48 48 114 22627
gemm 18 114 114 31353
gemm 48 96 114 45775
gemm 48 48 114 22612
gemm 18 114 114 34983
gemm 48 96 114 46784
gemm 48 48 114 22394
gemm 18 114 114 31162
gemm 48 96 114 49019
gemm 48 48 114 22925
gemm 18 114 114 57862
gemm 48 96 114 42945
gemm 48 48 114 26992
gemm 18 114 114 30786
gemm 48 96 114 42612
gemm 48 48 114 22461
gemm 18 114 114 34488
gemm 48 96 114 48728
gemm 48 48 114 22419
gemm 18 114 114 30797
gemm 48 96 114 42206
gemm 48 48 114 22414
gemm 18 114 114 35933
gemm 48 96 114 42370
gemm 48 48 114 26332
gemm 18 114 114 30974
gemm 48 96 114 46530
gemm 48 48 114 22834
gemm 18 114 114 30165
gemm 48 96 114 46570
gemm 48 48 114 67679
gemm 18 114 114 36447
gemm 48 96 114 46380
gemm 48 48 114 22955
gemm 18 114 114 30646
gemm 48 96 114 46416
gemm 48 48 114 26291
gemm 18 114 114 50027
gemm 48 96 114 50282
gemm 48 48 114 22838
gemm 18 114 114 30374
gemm 48 96 114 46603
gemm 48 48 114 25843
gemm 18 114 114 35513
gemm 48 96 114 46755
gemm 48 48 114 22502
gemm 18 114 114 30874
gemm 48 96 114 42325
gemm 48 48 114 22489
gemm 18 114 114 30357
gemm 48 96 114 42211
gemm 48 48 114 22366
gemm 18 114 114 29891
gemm 48 96 114 51405
gemm 48 48 114 22608
gemm 18 114 114 31064
gemm 48 96 114 48804
gemm 48 48 114 22595
gemm 18 114 114 78917
gemm 48 96 114 44151
gemm 48 48 114 22579
gemm 18 114 114 30618
gemm 48 96 114 42271
gemm 48 48 114 48958
gemm 18 114 114 29909
gemm 48 96 114 41892
gemm 48 48 114 22331
gemm 18 114 114 34884
gemm 48 96 114 43835
gemm 48 48 114 22551
gemm 18 114 114 36139
gemm 48 96 114 71340
gemm 48 48 114 23319
gemm 18 114 114 35110
gemm 48 96 114 47184
gemm 48 48 114 22609
gemm 18 114 114 34923
gemm 48 96 114 42789
gemm 48 48 114 23219
gemm 18 114 114 35029
gemm 48 96 114 42728
gemm 48 48 114 22416
gemm 18 114 114 32873
gemm 48 96 114 47695
gemm 48 48 114 22600
gemm 18 114 114 31253
gemm 48 96 114 46141
gemm 48 48 114 22620
gemm 18 114 114 34738
gemm 48 96 114 42552
gemm 48 48 114 26105
gemm 18 114 114 30751
gemm 48 96 114 42356
gemm 48 48 114 25836
gemm 18 114 114 31892
gemm 48 96 114 46326
gemm 48 48 114 22582
gemm 18 114 114 30872
gemm 48 96 114 46298
gemm 48 48 114 22543
gemm 18 114 114 30697
gemm 48 96 114 46555
gemm 48 48 114 22499
gemm 18 114 114 74162
gemm 48 96 114 44249
gemm 48 48 114 22568
gemm 18 114 114 64151
gemm 48 96 114 44153
gemm 48 48 114 30937
gemm 18 114 114 31199
gemm 48 96 114 47126
gemm 48 48 114 26207
gemm 18 114 114 34895
gemm 48 96 114 47411
gemm 48 48 114 26446
gemm 18 114 114 34026
gemm 48 96 114 46352
gemm 48 48 114 51468
gemm 18 114 114 34323
gemm 48 96 114 42654
gemm 48 48 114 22506
gemm 18 114 114 38767
gemm 48 96 114 46525
gemm 48 48 114 26883
gemm 18 114 114 30677
gemm 48 96 114 94832
gemm 48 48 114 23007
gemm 18 114 114 30954
gemm 48 96 114 74977
gemm 48 48 114 23039
gemm 18 114 114 30862
gemm 48 96 114 42309
gemm 48 48 114 23258
gemm 18 114 114 30971
gemm 48 96 114 74744
gemm 48 48 114 22777
gemm 18 114 114 30789
gemm 48 96 114 42295
gemm 48 48 114 22524
gemm 18 114 114 48669
gemm 48 96 114 48219
gemm 48 48 114 22733
gemm 18 114 114 30627
gemm 48 96 114 45943
gemm 48 48 114 26212
gemm 18 114 114 31076
gemm 48 96 114 47951
gemm 48 48 114 23049
gemm 18 114 114 30625
gemm 48 96 114 42300
gemm 48 48 114 22602
gemm 18 114 114 66337
gemm 48 96 114 48202
gemm 48 48 114 23010
gemm 18 114 114 30662
gemm 48 96 114 46234
gemm 48 48 114 32183
gemm 18 114 114 35671
gemm 48 96 114 46670
gemm 48 48 114 26622
gemm 18 114 114 31194
gemm 48 96 114 42335
gemm 48 48 114 26643
gemm 18 114 114 30803
gemm 48 96 114 46539
gemm 48 48 114 22818
gemm 18 114 114 30708
gemm 48 96 114 42230
gemm 48 48 114 22415
gemm 18 114 114 31126
gemm 48 96 114 46110
gemm 48 48 114 23353
gemm 18 114 114 30880
gemm 48 96 114 74990
gemm 48 48 114 23254
gemm 18 114 114 31060
gemm 48 96 114 46337
gemm 48 48 114 25895
gemm 18 114 114 31115
gemm 48 96 114 46639
gemm 48 48 114 26150
gemm 18 114 114 30956
gemm 48 96 114 45902
gemm 48 48 114 27668
gemm 18 114 114 34423
gemm 48 96 114 42966
gemm 48 48 114 23404
gemm 18 114 114 33395
gemm 48 96 114 43446
gemm 48 48 114 26794
gemm 18 114 114 38569
gemm 48 96 114 42965
gemm 48 48 114 22512
gemm 18 114 114 31059
gemm 48 96 114 46569
gemm 48 48 114 25268
gemm 18 114 114 34639
gemm 48 96 114 47195
gemm 48 48 114 22708
gemm 18 114 114 35270
gemm 48 96 114 42803
gemm 48 48 114 26221
gemm 18 114 114 34687
gemm 48 96 114 42610
gemm 48 48 114 22456
gemm 18 114 114 30759
gemm 48 96 114 46399
gemm 48 48 114 22586
gemm 18 114 114 30679
gemm 48 96 114 46246
gemm 48 48 114 22640
gemm 18 114 114 32863
gemm 48 96 114 47200
gemm 48 48 114 22551
gemm 18 114 114 30381
gemm 48 96 114 46408
gemm 48 48 114 26817
gemm 18 114 114 40130
gemm 48 96 114 50053
gemm 48 48 114 27080
gemm 18 114 114 31472
gemm 48 96 114 47067
gemm 48 48 114 22676
gemm 18 114 114 30964
gemm 48 96 114 42229
gemm 48 48 114 22316
gemm 18 114 114 30396
gemm 48 96 114 48650
gemm 48 48 114 22541
gemm 18 114 114 30889
gemm 48 96 114 45987
gemm 48 48 114 22652
gemm 18 114 114 30811
gemm 48 96 114 52076
gemm 48 48 114 26115
gemm 18 114 114 30507
gemm 48 96 114 46219
gemm 48 48 114 22554
gemm 18 114 114 30416
gemm 48 96 114 42321
gemm 48 48 114 25805
gemm 18 114 114 30757
gemm 48 96 114 42263
gemm 48 48 114 22350
gemm 18 114 114 30666
gemm 48 96 114 82331
gemm 48 48 114 22950
gemm 18 114 114 31082
gemm 48 96 114 47130
gemm 48 48 114 22588
gemm 18 114 114 32305
gemm 48 96 114 43185
gemm 48 48 114 26666
gemm 18 114 114 37147
gemm 48 96 114 42263
gemm 48 48 114 22509
gemm 18 114 114 30590
gemm 48 96 114 46146
gemm 48 48 114 22793
gemm 18 114 114 30420
gemm 48 96 114 47435
gemm 48 48 114 22571
gemm 18 114 114 30818
gemm 48 96 114 42463
gemm 48 48 114 26722
gemm 18 114 114 30366
gemm 48 96 114 46972
gemm 48 48 114 22731
gemm 18 114 114 30482
gemm 48 96 114 45920
gemm 48 48 114 26495
gemm 18 114 114 31176
gemm 48 96 114 42206
gemm 48 48 114 22424
gemm 18 114 114 35271
gemm 48 96 114 43446
gemm 48 48 114 22571
gemm 18 114 114 38540
gemm 48 96 114 43466
gemm 48 48 114 26658
gemm 18 114 114 30926
gemm 48 96 114 46466
gemm 48 48 114 22745
gemm 18 114 114 44305
gemm 48 96 114 48077
gemm 48 48 114 26283
gemm 18 114 114 36975
gemm 48 96 114 43501
gemm 48 48 114 22900
gemm 18 114 114 30891
gemm 48 96 114 42582
gemm 48 48 114 26086
gemm 18 114 114 32649
gemm 48 96 114 42762
gemm 48 48 114 22375
gemm 18 114 114 35622
gemm 48 96 114 42446
gemm 48 48 114 28315
gemm 18 114 114 32706
gemm 48 96 114 43290
gemm 48 48 114 26781
gemm 18 114 114 31181
gemm 48 96 114 42336
gemm 48 48 114 26248
gemm 18 114 114 58233
gemm 48 96 114 42720
gemm 48 48 114 22667
gemm 18 114 114 30903
gemm 48 96 114 42290
gemm 48 48 114 22439
gemm 18 114 114 30369
gemm 48 96 114 54915
gemm 48 48 114 22742
gemm 18 114 114 31079
gemm 48 96 114 42281
gemm 48 48 114 22552
gemm 18 114 114 50711
gemm 48 96 114 47859
gemm 48 48 114 45314
gemm 18 114 114 47633
gemm 48 96 114 42924
gemm 48 48 114 26562
gemm 18 114 114 31040
gemm 48 96 114 46156
gemm 48 48 114 22609
gemm 18 114 114 31513
gemm 48 96 114 47074
gemm 48 48 114 22731
gemm 18 114 114 36936
gemm 48 96 114 44269
gemm 48 48 114 22518
gemm 18 114 114 31323
gemm 48 96 114 42816
gemm 48 48 114 22448
gemm 18 114 114 34689
gemm 48 96 114 42388
gemm 48 48 114 22639
gemm 18 114 114 37114
gemm 48 96 114 42669
gemm 48 48 114 26999
gemm 18 114 114 33645
gemm 48 96 114 43392
gemm 48 48 114 22764
gemm 18 114 114 31635
gemm 48 96 114 42754
gemm 48 48 114 22718
gemm 18 114 114 32905
gemm 48 96 114 45268
gemm 48 48 114 23579
gemm 18 114 114 35195
gemm 48 96 114 70624
gemm 48 48 114 22993
gemm 18 114 114 32970
gemm 48 96 114 42873
gemm 48 48 114 22546
gemm 18 114 114 30712
gemm 48 96 114 47492
gemm 48 48 114 32977
gemm 18 114 114 31624
gemm 48 96 114 48322
gemm 48 48 114 22742
gemm 18 114 114 30823
gemm 48 96 114 72571
gemm 48 48 114 31416
gemm 18 114 114 35489
gemm 48 96 114 42549
gemm 48 48 114 22465
gemm 18 114 114 31766
gemm 48 96 114 42793
gemm 48 48 114 22529
gemm 18 114 114 31423
gemm 48 96 114 50908
gemm 48 48 114 22691
gemm 18 114 114 30735
gemm 48 96 114 43912
gemm 48 48 114 26627
gemm 18 114 114 30940
gemm 48 96 114 42287
gemm 48 48 114 22514
gemm 18 114 114 30603
gemm 48 96 114 42308
gemm 48 48 114 22415
gemm 18 114 114 34955
gemm 48 96 114 43068
gemm 48 48 114 26598
gemm 18 114 114 31219
gemm 48 96 114 46884
gemm 48 48 114 26981
gemm 18 114 114 30983
gemm 48 96 114 42371
gemm 48 48 114 22435
gemm 18 114 114 35813
gemm 48 96 114 42685
gemm 48 48 114 26277
gemm 18 114 114 31142
gemm 48 96 114 42190
gemm 48 48 114 22398
gemm 18 114 114 34860
gemm 48 96 114 46446
gemm 48 48 114 22673
gemm 18 114 114 31119
gemm 48 96 114 42560
gemm 48 48 114 27084
gemm 18 114 114 33330
gemm 48 96 114 47553
gemm 48 48 114 22593
gemm 18 114 114 32719
gemm 48 96 114 46323
gemm 48 48 114 26087
gemm 18 114 114 34668
gemm 48 96 114 90810
gemm 48 48 114 23255
gemm 18 114 114 35088
gemm 48 96 114 70722
gemm 48 48 114 23053
gemm 18 114 114 35604
gemm 48 96 114 42441
gemm 48 48 114 22481
gemm 18 114 114 30519
gemm 48 96 114 51112
gemm 48 48 114 28973
gemm 18 114 114 33491
gemm 48 96 114 42168
gemm 48 48 114 22390
gemm 18 114 114 36492
gemm 48 96 114 43004
gemm 48 48 114 26579
gemm 18 114 114 34289
gemm 48 96 114 46406
gemm 48 48 114 22567
gemm 18 114 114 35643
gemm 48 96 114 43120
gemm 48 48 114 22531
gemm 18 114 114 58666
gemm 48 96 114 42835
gemm 48 48 114 22603
gemm 18 114 114 32214
gemm 48 96 114 42789
gemm 48 48 114 22659
gemm 18 114 114 34903
gemm 48 96 114 46653
gemm 48 48 114 22810
gemm 18 114 114 31047
gemm 48 96 114 42364
gemm 48 48 114 22375
gemm 18 114 114 36511
gemm 48 96 114 43498
gemm 48 48 114 22439
gemm 18 114 114 30842
gemm 48 96 114 42263
gemm 48 48 114 22442
gemm 18 114 114 30108
gemm 48 96 114 42169
gemm 48 48 114 22425
gemm 18 114 114 29910
gemm 48 96 114 47982
gemm 48 48 114 65467
gemm 18 114 114 30884
gemm 48 96 114 42380
gemm 48 48 114 22371
gemm 18 114 114 35523
gemm 48 96 114 42544
gemm 48 48 114 22423
gemm 18 114 114 30628
gemm 48 96 114 42299
gemm 48 48 114 22563
gemm 18 114 114 29953
gemm 48 96 114 52553
gemm 48 48 114 32239
gemm 18 114 114 30248
gemm 48 96 114 42157
gemm 48 48 114 22612
gemm 18 114 114 30290
gemm 48 96 114 42449
gemm 48 48 114 22412
gemm 18 114 114 30283
gemm 48 96 114 42190
gemm 48 48 114 22513
gemm 18 114 114 30618
gemm 48 96 114 52798
gemm 48 48 114 32203
gemm 18 114 114 34620
gemm 48 96 114 47145
gemm 48 48 114 26564
gemm 18 114 114 31047
gemm 48 96 114 42505
gemm 48 48 114 22377
gemm 18 114 114 30127
gemm 48 96 114 42210
gemm 48 48 114 22407
gemm 18 114 114 30080
gemm 48 96 114 42171
gemm 48 48 114 22584
gemm 18 114 114 30407
gemm 48 96 114 42250
gemm 48 48 114 22509
gemm 18 114 114 29836
gemm 48 96 114 42257
gemm 48 48 114 22355
gemm 18 114 114 30985
gemm 48 96 114 46811
gemm 48 48 114 26742
gemm 18 114 114 31571
gemm 48 96 114 46742
gemm 48 48 114 22720
gemm 18 114 114 30790
gemm 48 96 114 49413
gemm 48 48 114 24602
gemm 18 114 114 30942
gemm 48 96 114 42316
gemm 48 48 114 22481
gemm 18 114 114 35189
gemm 48 96 114 42818
gemm 48 48 114 26675
gemm 18 114 114 31056
gemm 48 96 114 47401
gemm 48 48 114 22914
gemm 18 114 114 31142
gemm 48 96 114 42357
gemm 48 48 114 22514
gemm 18 114 114 34605
gemm 48 96 114 43798
gemm 48 48 114 22585
gemm 18 114 114 30618
gemm 48 96 114 47113
gemm 48 48 114 22787
gemm 18 114 114 36087
gemm 48 96 114 83856
gemm 48 48 114 22796
gemm 18 114 114 30647
gemm 48 96 114 75535
gemm 48 48 114 23414
gemm 18 114 114 31298
gemm 48 96 114 42302
gemm 48 48 114 22449
gemm 18 114 114 30881
gemm 48 96 114 42267
gemm 48 48 114 61184
gemm 18 114 114 34939
gemm 48 96 114 42747
gemm 48 48 114 22467
gemm 18 114 114 30663
gemm 48 96 114 46522
gemm 48 48 114 23035
gemm 18 114 114 31218
gemm 48 96 114 52129
gemm 48 48 114 22651
gemm 18 114 114 30612
gemm 48 96 114 42339
gemm 48 48 114 22546
gemm 18 114 114 30525
gemm 48 96 114 47041
gemm 48 48 114 22434
gemm 18 114 114 30072
gemm 48 96 114 42280
gemm 48 48 114 22440
gemm 18 114 114 30965
gemm 48 96 114 50942
gemm 48 48 114 22634
gemm 18 114 114 33674
gemm 48 96 114 43017
gemm 48 48 114 23840
gemm 18 114 114 32847
gemm 48 96 114 44431
gemm 48 48 114 25829
gemm 18 114 114 30571
gemm 48 96 114 49742
gemm 48 48 114 22846
gemm 18 114 114 31051
gemm 48 96 114 45669
gemm 48 48 114 26673
gemm 18 114 114 35010
gemm 48 96 114 42543
gemm 48 48 114 22658
gemm 18 114 114 31221
gemm 48 96 114 42511
gemm 48 48 114 27604
gemm 18 114 114 34158
gemm 48 96 114 42477
gemm 48 48 114 31655
gemm 18 114 114 30925
gemm 48 96 114 42225
gemm 48 48 114 22523
gemm 18 114 114 30443
gemm 48 96 114 42245
gemm 48 48 114 22528
gemm 18 114 114 62017
gemm 48 96 114 48294
gemm 48 48 114 22630
gemm 18 114 114 30261
gemm 48 96 114 42261
gemm 48 48 114 22476
gemm 18 114 114 29820
gemm 48 96 114 42191
gemm 48 48 114 22358
gemm 18 114 114 30083
gemm 48 96 114 42277
gemm 48 48 114 22427
gemm 18 114 114 30062
gemm 48 96 114 42195
gemm 48 48 114 22404
gemm 18 114 114 30233
gemm 48 96 114 42487
gemm 48 48 114 22395
gemm 18 114 114 29995
gemm 48 96 114 67184
gemm 48 48 114 22690
gemm 18 114 114 30053
gemm 48 96 114 42159
gemm 48 48 114 22467
gemm 18 114 114 31571
gemm 48 96 114 42454
gemm 48 48 114 22632
gemm 18 114 114 30341
gemm 48 96 114 42318
gemm 48 48 114 22458
gemm 18 114 114 32323
gemm 48 96 114 42932
gemm 48 48 114 22398
gemm 18 114 114 29840
gemm 48 96 114 48559
gemm 48 48 114 22810
gemm 18 114 114 32076
gemm 48 96 114 42906
gemm 48 48 114 22473
gemm 18 114 114 30489
gemm 48 96 114 42415
gemm 48 48 114 22618
gemm 18 114 114 30066
gemm 48 96 114 42117
gemm 48 48 114 22431
gemm 18 114 114 30261
gemm 48 96 114 42413
gemm 48 48 114 22572
gemm 18 114 114 31306
gemm 48 96 114 52286
gemm 48 48 114 22715
gemm 18 114 114 30724
gemm 48 96 114 48586
gemm 48 48 114 22607
gemm 18 114 114 33590
gemm 48 96 114 43461
gemm 48 48 114 22511
gemm 18 114 114 30029
gemm 48 96 114 42245
gemm 48 48 114 22451
gemm 18 114 114 30144
gemm 48 96 114 42268
gemm 48 48 114 22548
gemm 18 114 114 34900
gemm 48 96 114 47150
gemm 48 48 114 22767
gemm 18 114 114 30331
gemm 48 96 114 44557
gemm 48 48 114 22517
gemm 18 114 114 39391
gemm 48 96 114 43198
gemm 48 48 114 22747
gemm 18 114 114 33058
gemm 48 96 114 45926
gemm 48 48 114 22625
gemm 18 114 114 30006
gemm 48 96 114 42324
gemm 48 48 114 22469
gemm 18 114 114 57950
gemm 48 96 114 42534
gemm 48 48 114 22443
gemm 18 114 114 35492
gemm 48 96 114 44299
gemm 48 48 114 22459
gemm 18 114 114 29879
gemm 48 96 114 42328
gemm 48 48 114 22429
gemm 18 114 114 54446
gemm 48 96 114 43116
gemm 48 48 114 22733
gemm 18 114 114 29868
gemm 48 96 114 42275
gemm 48 48 114 22394
gemm 18 114 114 29952
gemm 48 96 114 42302
gemm 48 48 114 22339
gemm 18 114 114 35684
gemm 48 96 114 42499
gemm 48 48 114 22384
gemm 18 114 114 29954
gemm 48 96 114 42253
gemm 48 48 114 32177
gemm 18 114 114 30375
gemm 48 96 114 42515
gemm 48 48 114 22461
gemm 18 114 114 36244
gemm 48 96 114 42584
gemm 48 48 114 22566
gemm 18 114 114 30045
gemm 48 96 114 42473
gemm 48 48 114 22451
gemm 18 114 114 30079
gemm 48 96 114 42134
gemm 48 48 114 22426
gemm 18 114 114 30062
gemm 48 96 114 49978
gemm 48 48 114 22456
gemm 18 114 114 30242
gemm 48 96 114 42404
gemm 48 48 114 22837
gemm 18 114 114 30433
gemm 48 96 114 42140
gemm 48 48 114 22488
gemm 18 114 114 30830
gemm 48 96 114 42277
gemm 48 48 114 22598
gemm 18 114 114 34219
gemm 48 96 114 43189
gemm 48 48 114 22437
gemm 18 114 114 30193
gemm 48 96 114 42156
gemm 48 48 114 22527
gemm 18 114 114 56666
gemm 48 96 114 45656
gemm 48 48 114 32781
gemm 18 114 114 30105
gemm 48 96 114 46013
gemm 48 48 114 22540
gemm 18 114 114 30436
gemm 48 96 114 42264
gemm 48 48 114 22427
gemm 18 114 114 30280
gemm 48 96 114 42449
gemm 48 48 114 24045
gemm 18 114 114 30854
gemm 48 96 114 42277
gemm 48 48 114 22372
gemm 18 114 114 30695
gemm 48 96 114 42278
gemm 48 48 114 22446
gemm 18 114 114 30536
gemm 48 96 114 42430
gemm 48 48 114 22421
gemm 18 114 114 29975
gemm 48 96 114 42183
gemm 48 48 114 22462
gemm 18 114 114 30028
gemm 48 96 114 42292
gemm 48 48 114 22403
gemm 18 114 114 31531
gemm 48 96 114 42508
gemm 48 48 114 22575
gemm 18 114 114 30621
gemm 48 96 114 42186
gemm 48 48 114 27612
gemm 18 114 114 30064
gemm 48 96 114 46567
gemm 48 48 114 22479
gemm 18 114 114 29970
gemm 48 96 114 42127
gemm 48 48 114 22460
gemm 18 114 114 29940
gemm 48 96 114 42094
gemm 48 48 114 22372
gemm 18 114 114 30263
gemm 48 96 114 42142
gemm 48 48 114 26631
gemm 18 114 114 54706
gemm 48 96 114 42863
gemm 48 48 114 22549
gemm 18 114 114 29932
gemm 48 96 114 42258
gemm 48 48 114 22420
gemm 18 114 114 29873
gemm 48 96 114 42271
gemm 48 48 114 22378
gemm 18 114 114 30035
gemm 48 96 114 68146
gemm 48 48 114 22653
gemm 18 114 114 30001
gemm 48 96 114 234689
gemm 48 48 114 24653
gemm 18 114 114 45462
gemm 48 96 114 72448
gemm 48 48 114 37683
gemm 18 114 114 30287
gemm 48 96 114 42248
gemm 18 114 114 31213
gemm 48 48 114 22554
gemm 48 96 114 42562
gemm 48 48 114 24081
gemm 18 114 114 30300
gemm 48 96 114 42580
gemm 18 114 114 30909
gemm 48 48 114 29712
gemm 48 96 114 42339
gemm 48 48 114 24100
gemm 18 114 114 35034
gemm 48 96 114 42874
gemm 48 48 114 22516
gemm 18 114 114 37292
gemm 48 96 114 71958
gemm 48 48 114 22708
gemm 18 114 114 34475
gemm 48 96 114 42404
gemm 48 48 114 22499
gemm 18 114 114 31099
gemm 48 96 114 42303
gemm 48 48 114 29918
gemm 18 114 114 33656
gemm 48 96 114 43298
gemm 48 48 114 23377
gemm 18 114 114 33010
gemm 48 96 114 47350
gemm 48 48 114 26920
gemm 18 114 114 30530
gemm 48 96 114 42266
gemm 48 48 114 22632
gemm 18 114 114 32405
gemm 48 96 114 86030
gemm 48 48 114 22663
gemm 18 114 114 29978
gemm 48 96 114 48490
gemm 48 48 114 22426
gemm 18 114 114 30340
gemm 48 96 114 42219
gemm 48 48 114 22456
gemm 18 114 114 29894
gemm 48 96 114 42127
gemm 48 48 114 22480
gemm 18 114 114 29773
gemm 48 96 114 42350
gemm 48 48 114 22476
gemm 18 114 114 55658
gemm 48 96 114 42799
gemm 48 48 114 22482
gemm 18 114 114 30031
gemm 48 96 114 42255
gemm 48 48 114 22424
gemm 18 114 114 29817
gemm 48 96 114 42155
gemm 48 48 114 22370
gemm 18 114 114 29892
gemm 48 96 114 42213
gemm 48 48 114 49681
gemm 18 114 114 29956
gemm 48 96 114 42240
gemm 48 48 114 22414
gemm 18 114 114 29977
gemm 48 96 114 42543
gemm 48 48 114 22415
gemm 18 114 114 30000
gemm 48 96 114 48522
gemm 48 48 114 22466
gemm 18 114 114 30066
gemm 48 96 114 42266
gemm 48 48 114 22445
gemm 18 114 114 30040
gemm 48 96 114 79830
gemm 48 48 114 22778
gemm 18 114 114 29954
gemm 48 96 114 42282
gemm 48 48 114 22404
gemm 18 114 114 29961
gemm 48 96 114 42496
gemm 48 48 114 22459
gemm 18 114 114 29637
gemm 48 96 114 42199
gemm 48 48 114 22384
gemm 18 114 114 29983
gemm 48 96 114 42167
gemm 48 48 114 22449
gemm 18 114 114 60797
gemm 48 96 114 42955
gemm 48 48 114 22472
gemm 18 114 114 30093
gemm 48 96 114 42171
gemm 48 48 114 22494
gemm 18 114 114 30421
gemm 48 96 114 42478
gemm 48 48 114 22573
gemm 18 114 114 30904
gemm 48 96 114 75947
gemm 48 48 114 23026
gemm 18 114 114 30318
gemm 48 96 114 42409
gemm 48 48 114 22548
gemm 18 114 114 29909
gemm 48 96 114 42154
gemm 48 48 114 22398
gemm 18 114 114 29855
gemm 48 96 114 48264
gemm 48 48 114 22460
gemm 18 114 114 30262
gemm 48 96 114 42328
gemm 48 48 114 22451
gemm 18 114 114 68272
gemm 48 96 114 43524
gemm 48 48 114 22489
gemm 18 114 114 30149
gemm 48 96 114 49182
gemm 48 48 114 22431
gemm 18 114 114 29756
gemm 48 96 114 42149
gemm 48 48 114 22383
gemm 18 114 114 30014
gemm 48 96 114 42194
gemm 48 48 114 22475
gemm 18 114 114 29887
gemm 48 96 114 42171
gemm 48 48 114 22365
gemm 18 114 114 30652
gemm 48 96 114 42201
gemm 48 48 114 22444
gemm 18 114 114 29947
gemm 48 96 114 42260
gemm 48 48 114 22397
gemm 18 114 114 35569
gemm 48 96 114 47264
gemm 48 48 114 22522
gemm 18 114 114 31524
gemm 48 96 114 42251
gemm 48 48 114 22448
gemm 18 114 114 30589
gemm 48 96 114 42358
gemm 48 48 114 22445
gemm 18 114 114 29988
gemm 48 96 114 42388
gemm 48 48 114 22426
gemm 18 114 114 29956
gemm 48 96 114 42275
gemm 48 48 114 22474
gemm 18 114 114 29769
gemm 48 96 114 42235
gemm 48 48 114 22354
gemm 18 114 114 30036
gemm 48 96 114 47936
gemm 48 48 114 27134
gemm 18 114 114 30845
gemm 48 96 114 42205
gemm 48 48 114 22384
gemm 18 114 114 33365
gemm 48 96 114 42222
gemm 48 48 114 22459
gemm 18 114 114 29887
gemm 48 96 114 42151
gemm 48 48 114 22439
gemm 18 114 114 55566
gemm 48 96 114 42590
gemm 48 48 114 22543
gemm 18 114 114 29972
gemm 48 96 114 42171
gemm 48 48 114 22349
gemm 18 114 114 30014
gemm 48 96 114 42140
gemm 48 48 114 22388
gemm 18 114 114 30063
gemm 48 96 114 42171
gemm 48 48 114 22539
gemm 18 114 114 31007
gemm 48 96 114 42792
gemm 48 48 114 22584
gemm 18 114 114 30418
gemm 48 96 114 42176
gemm 48 48 114 22421
gemm 18 114 114 30383
gemm 48 96 114 48884
gemm 48 48 114 26699
gemm 18 114 114 34249
gemm 48 96 114 42587
gemm 48 48 114 22440
gemm 18 114 114 30318
gemm 48 96 114 42415
gemm 48 48 114 22479
gemm 18 114 114 29983
gemm 48 96 114 49148
gemm 48 48 114 22593
gemm 18 114 114 34108
gemm 48 96 114 42322
gemm 48 48 114 27091
gemm 18 114 114 30647
gemm 48 96 114 46617
gemm 48 48 114 22734
gemm 18 114 114 41042
gemm 48 96 114 64631
gemm 48 48 114 22945
gemm 18 114 114 29865
gemm 48 96 114 42508
gemm 48 48 114 27545
gemm 18 114 114 30204
gemm 48 96 114 42214
gemm 48 48 114 22354
gemm 18 114 114 30020
gemm 48 96 114 42159
gemm 48 48 114 22358
gemm 18 114 114 29848
gemm 48 96 114 101867
gemm 48 48 114 22779
gemm 18 114 114 30212
gemm 48 96 114 42384
gemm 48 48 114 22394
gemm 18 114 114 29827
gemm 48 96 114 42314
gemm 48 48 114 22406
gemm 18 114 114 30017
gemm 48 96 114 42359
gemm 48 48 114 22458
gemm 18 114 114 29884
gemm 48 96 114 42428
gemm 48 48 114 22533
gemm 18 114 114 29820
gemm 48 96 114 42185
gemm 48 48 114 22446
gemm 18 114 114 30703
gemm 48 96 114 42611
gemm 48 48 114 22445
gemm 18 114 114 30511
gemm 48 96 114 42661
gemm 48 48 114 22333
gemm 18 114 114 30571
gemm 48 96 114 48042
gemm 48 48 114 22648
gemm 18 114 114 35390
gemm 48 96 114 42746
gemm 48 48 114 22457
gemm 18 114 114 30271
gemm 48 96 114 50568
gemm 48 48 114 22841
gemm 18 114 114 61552
gemm 48 96 114 43053
gemm 48 48 114 22533
gemm 18 114 114 30617
gemm 48 96 114 42251
gemm 48 48 114 22444
gemm 18 114 114 34968
gemm 48 96 114 46540
gemm 48 48 114 28889
gemm 18 114 114 34528
gemm 48 96 114 42513
gemm 48 48 114 65632
gemm 18 114 114 31527
gemm 48 96 114 52685
gemm 48 48 114 22685
gemm 18 114 114 30712
gemm 48 96 114 46512
gemm 48 48 114 26355
gemm 18 114 114 30899
gemm 48 96 114 42208
gemm 48 48 114 35679
gemm 18 114 114 34283
gemm 48 96 114 43121
gemm 48 48 114 26145
gemm 18 114 114 35041
gemm 48 96 114 50232
gemm 48 48 114 28308
gemm 18 114 114 34769
gemm 48 96 114 43013
gemm 48 48 114 22608
gemm 18 114 114 31150
gemm 48 96 114 56916
gemm 48 48 114 26133
gemm 18 114 114 31027
gemm 48 96 114 101198
gemm 48 48 114 23489
gemm 18 114 114 31017
gemm 48 96 114 42464
gemm 48 48 114 26843
gemm 18 114 114 32371
gemm 48 96 114 76286
gemm 48 48 114 22845
gemm 18 114 114 30871
gemm 48 96 114 50259
gemm 48 48 114 22796
gemm 18 114 114 30594
gemm 48 96 114 52141
gemm 48 48 114 22542
gemm 18 114 114 34329
gemm 48 96 114 43115
gemm 48 48 114 22440
gemm 18 114 114 30848
gemm 48 96 114 46186
gemm 48 48 114 28367
gemm 18 114 114 35412
gemm 48 96 114 42864
gemm 48 48 114 22520
gemm 18 114 114 30494
gemm 48 96 114 47231
gemm 48 48 114 22727
gemm 18 114 114 35065
gemm 48 96 114 42610
gemm 48 48 114 22436
gemm 18 114 114 30874
gemm 48 96 114 89708
gemm 48 48 114 22951
gemm 18 114 114 36367
gemm 48 96 114 43188
gemm 48 48 114 22549
gemm 18 114 114 30616
gemm 48 96 114 45840
gemm 48 48 114 22696
gemm 18 114 114 35385
gemm 48 96 114 46623
gemm 48 48 114 25815
gemm 18 114 114 32828
gemm 48 96 114 47344
gemm 48 48 114 22833
gemm 18 114 114 30876
gemm 48 96 114 46380
gemm 48 48 114 22694
gemm 18 114 114 30390
gemm 48 96 114 47165
gemm 48 48 114 22671
gemm 18 114 114 30742
gemm 48 96 114 42201
gemm 48 48 114 22513
gemm 18 114 114 35271
gemm 48 96 114 42782
gemm 48 48 114 22695
gemm 18 114 114 34734
gemm 48 96 114 42589
gemm 48 48 114 22470
gemm 18 114 114 31548
gemm 48 96 114 48423
gemm 48 48 114 22812
gemm 18 114 114 31580
gemm 48 96 114 42234
gemm 48 48 114 22511
gemm 18 114 114 30356
gemm 48 96 114 42247
gemm 48 48 114 28907
gemm 18 114 114 34440
gemm 48 96 114 43163
gemm 48 48 114 22490
gemm 18 114 114 30571
gemm 48 96 114 54570
gemm 48 48 114 22651
gemm 18 114 114 31041
gemm 48 96 114 42251
gemm 48 48 114 26538
gemm 18 114 114 34357
gemm 48 96 114 53495
gemm 48 48 114 22878
gemm 18 114 114 34975
gemm 48 96 114 46425
gemm 48 48 114 27267
gemm 18 114 114 60120
gemm 48 96 114 46751
gemm 48 48 114 22992
gemm 18 114 114 34210
gemm 48 96 114 42394
gemm 48 48 114 26839
gemm 18 114 114 30757
gemm 48 96 114 56720
gemm 48 48 114 22964
gemm 18 114 114 30828
gemm 48 96 114 42735
gemm 48 48 114 22416
gemm 18 114 114 30855
gemm 48 96 114 42425
gemm 48 48 114 22760
gemm 18 114 114 31086
gemm 48 96 114 42365
gemm 48 48 114 22419
gemm 18 114 114 30481
gemm 48 96 114 46594
gemm 48 48 114 26335
gemm 18 114 114 30891
gemm 48 96 114 47679
gemm 48 48 114 22645
gemm 18 114 114 73163
gemm 48 96 114 43038
gemm 48 48 114 22660
gemm 18 114 114 30540
gemm 48 96 114 42298
gemm 48 48 114 22452
gemm 18 114 114 35056
gemm 48 96 114 42447
gemm 48 48 114 22497
gemm 18 114 114 30407
gemm 48 96 114 42234
gemm 48 48 114 22762
gemm 18 114 114 30462
gemm 48 96 114 48703
gemm 48 48 114 22744
gemm 18 114 114 31176
gemm 48 96 114 46603
gemm 48 48 114 22701
gemm 18 114 114 30569
gemm 48 96 114 42453
gemm 48 48 114 26563
gemm 18 114 114 30983
gemm 48 96 114 63544
gemm 48 48 114 30471
gemm 18 114 114 35246
gemm 48 96 114 46313
gemm 48 48 114 22893
gemm 18 114 114 71907
gemm 48 96 114 44285
gemm 48 48 114 26202
gemm 18 114 114 40213
gemm 48 96 114 50395
gemm 48 48 114 22816
gemm 18 114 114 30965
gemm 48 96 114 46378
gemm 48 48 114 22506
gemm 18 114 114 30521
gemm 48 96 114 46442
gemm 48 48 114 34025
gemm 18 114 114 30702
gemm 48 96 114 46329
gemm 48 48 114 22854
gemm 18 114 114 30305
gemm 48 96 114 51333
gemm 48 48 114 22498
gemm 18 114 114 31336
gemm 48 96 114 46067
gemm 48 48 114 22654
gemm 18 114 114 30619
gemm 48 96 114 46007
gemm 48 48 114 26042
gemm 18 114 114 31284
gemm 48 96 114 42518
gemm 48 48 114 22399
gemm 18 114 114 31851
gemm 48 96 114 42812
gemm 48 48 114 22755
gemm 18 114 114 34644
gemm 48 96 114 45896
gemm 48 48 114 22569
gemm 18 114 114 34681
gemm 48 96 114 47271
gemm 48 48 114 22571
gemm 18 114 114 31393
gemm 48 96 114 47044
gemm 48 48 114 22547
gemm 18 114 114 34949
gemm 48 96 114 43123
gemm 48 48 114 26443
gemm 18 114 114 35427
gemm 48 96 114 47050
gemm 48 48 114 22613
gemm 18 114 114 34488
gemm 48 96 114 42563
gemm 48 48 114 22526
gemm 18 114 114 30596
gemm 48 96 114 72810
gemm 48 48 114 22745
gemm 18 114 114 32208
gemm 48 96 114 42897
gemm 48 48 114 27642
gemm 18 114 114 35545
gemm 48 96 114 42488
gemm 48 48 114 22628
gemm 18 114 114 33975
gemm 48 96 114 47818
gemm 48 48 114 26670
gemm 18 114 114 38648
gemm 48 96 114 52282
gemm 48 48 114 22575
gemm 18 114 114 34616
gemm 48 96 114 47118
gemm 48 48 114 22625
gemm 18 114 114 30890
gemm 48 96 114 42160
gemm 48 48 114 22409
gemm 18 114 114 30325
gemm 48 96 114 75696
gemm 48 48 114 23675
gemm 18 114 114 34928
gemm 48 96 114 81608
gemm 48 48 114 26591
gemm 18 114 114 33320
gemm 48 96 114 67240
gemm 48 48 114 36820
gemm 18 114 114 31547
gemm 48 96 114 52343
gemm 48 48 114 22561
gemm 18 114 114 30222
gemm 48 96 114 42227
gemm 48 48 114 26590
gemm 18 114 114 42521
gemm 48 96 114 44037
gemm 48 48 114 22630
gemm 18 114 114 30004
gemm 48 96 114 42316
gemm 48 48 114 22448
gemm 18 114 114 34459
gemm 48 96 114 43173
gemm 48 48 114 26481
gemm 18 114 114 34163
gemm 48 96 114 42885
gemm 48 48 114 51630
gemm 18 114 114 35251
gemm 48 96 114 42541
gemm 48 48 114 22526
gemm 18 114 114 30574
gemm 48 96 114 46693
gemm 48 48 114 22512
gemm 18 114 114 30928
gemm 48 96 114 46256
gemm 48 48 114 26463
gemm 18 114 114 30771
gemm 48 96 114 46858
gemm 48 48 114 26371
gemm 18 114 114 35548
gemm 48 96 114 72446
gemm 48 48 114 22766
gemm 18 114 114 30865
gemm 48 96 114 43391
gemm 48 48 114 22457
gemm 18 114 114 31588
gemm 48 96 114 42597
gemm 48 48 114 22530
gemm 18 114 114 30368
gemm 48 96 114 46439
gemm 48 48 114 25968
gemm 18 114 114 60001
gemm 48 96 114 48019
gemm 48 48 114 22709
gemm 18 114 114 36999
gemm 48 96 114 43613
gemm 48 48 114 22522
gemm 18 114 114 35379
gemm 48 96 114 72840
gemm 48 48 114 22812
gemm 18 114 114 30659
gemm 48 96 114 42216
gemm 48 48 114 22532
gemm 18 114 114 43348
gemm 48 96 114 73626
gemm 48 48 114 23674
gemm 18 114 114 32505
gemm 48 96 114 42959
gemm 48 48 114 26645
gemm 18 114 114 30960
gemm 48 96 114 42319
gemm 48 48 114 26220
gemm 18 114 114 34870
gemm 48 96 114 42580
gemm 48 48 114 22535
gemm 18 114 114 49760
gemm 48 96 114 77373
gemm 48 48 114 55385
gemm 18 114 114 30456
gemm 48 96 114 42201
gemm 48 48 114 22334
gemm 18 114 114 30318
gemm 48 96 114 42107
gemm 48 48 114 22515
gemm 18 114 114 32026
gemm 48 96 114 43167
gemm 48 48 114 50567
gemm 18 114 114 34773
gemm 48 96 114 43719
gemm 48 48 114 22491
gemm 18 114 114 30137
gemm 48 96 114 42205
gemm 48 48 114 22408
gemm 18 114 114 29674
gemm 48 96 114 42274
gemm 48 48 114 22318
gemm 18 114 114 34874
gemm 48 96 114 42727
gemm 48 48 114 22498
gemm 18 114 114 30590
gemm 48 96 114 42248
gemm 48 48 114 22489
gemm 18 114 114 31451
gemm 48 96 114 46814
gemm 48 48 114 22663
gemm 18 114 114 35360
gemm 48 96 114 88486
gemm 48 48 114 27699
gemm 18 114 114 61160
gemm 48 96 114 51243
gemm 48 48 114 23827
gemm 18 114 114 32775
gemm 48 96 114 47043
gemm 48 48 114 26355
gemm 18 114 114 35585
gemm 48 96 114 43508
gemm 48 48 114 22611
gemm 18 114 114 35265
gemm 48 96 114 42752
gemm 48 48 114 26462
gemm 18 114 114 35963
gemm 48 96 114 44498
gemm 48 48 114 23033
gemm 18 114 114 41734
gemm 48 96 114 82645
gemm 48 48 114 27877
gemm 18 114 114 34759
gemm 48 96 114 42974
gemm 48 48 114 22582
gemm 18 114 114 30371
gemm 48 96 114 42253
gemm 48 48 114 27291
gemm 18 114 114 30459
gemm 48 96 114 42209
gemm 48 48 114 22481
gemm 18 114 114 32002
gemm 48 96 114 50127
gemm 48 48 114 22783
gemm 18 114 114 31009
gemm 48 96 114 42275
gemm 48 48 114 22481
gemm 18 114 114 34946
gemm 48 96 114 46427
gemm 48 48 114 22965
gemm 18 114 114 37519
gemm 48 96 114 48421
gemm 48 48 114 22846
gemm 18 114 114 30525
gemm 48 96 114 42251
gemm 48 48 114 22409
gemm 18 114 114 35505
gemm 48 96 114 42542
gemm 48 48 114 22600
gemm 18 114 114 30662
gemm 48 96 114 42317
gemm 48 48 114 22408
gemm 18 114 114 31444
gemm 48 96 114 43441
gemm 48 48 114 22688
gemm 18 114 114 30310
gemm 48 96 114 68799
gemm 48 48 114 26943
gemm 18 114 114 30587
gemm 48 96 114 42550
gemm 48 48 114 22401
gemm 18 114 114 30718
gemm 48 96 114 42194
gemm 48 48 114 22454
gemm 18 114 114 30605
gemm 48 96 114 71358
gemm 48 48 114 22957
gemm 18 114 114 30723
gemm 48 96 114 42413
gemm 48 48 114 22524
gemm 18 114 114 30336
gemm 48 96 114 42410
gemm 48 48 114 22480
gemm 18 114 114 30060
gemm 48 96 114 46741
gemm 48 48 114 50863
gemm 18 114 114 30389
gemm 48 96 114 42576
gemm 18 114 114 30662
gemm 48 48 114 22607
gemm 48 96 114 45129
gemm 48 48 114 22791
gemm 18 114 114 35821
gemm 48 96 114 49724
gemm 48 48 114 22540
gemm 18 114 114 34831
gemm 48 96 114 43136
gemm 48 48 114 22696
gemm 18 114 114 31108
gemm 18 114 114 33660
gemm 48 96 114 118907
gemm 48 96 114 114939
gemm 48 48 114 23245
gemm 48 48 114 25281
gemm 18 114 114 35326
gemm 48 96 114 48724
gemm 48 48 114 22549
gemm 18 114 114 29894
gemm 48 96 114 42281
gemm 48 48 114 22398
gemm 18 114 114 31136
gemm 48 96 114 44615
gemm 48 48 114 22411
gemm 18 114 114 35266
gemm 48 96 114 42442
gemm 48 48 114 22515
gemm 18 114 114 58092
gemm 48 96 114 42931
gemm 48 48 114 22499
gemm 18 114 114 30253
gemm 48 96 114 42207
gemm 48 48 114 27501
gemm 18 114 114 30780
gemm 48 96 114 42439
gemm 48 48 114 22372
gemm 18 114 114 58206
gemm 48 96 114 47437
gemm 48 48 114 22737
gemm 18 114 114 30981
gemm 48 96 114 42661
gemm 48 48 114 22501
gemm 18 114 114 31094
gemm 48 96 114 47112
gemm 48 48 114 22873
gemm 18 114 114 72789
gemm 48 96 114 42944
gemm 48 48 114 22572
gemm 18 114 114 44430
gemm 48 96 114 67335
gemm 48 48 114 23442
gemm 18 114 114 38547
gemm 48 96 114 43042
gemm 48 48 114 22441
gemm 18 114 114 34542
gemm 48 96 114 46768
gemm 48 48 114 22578
gemm 18 114 114 55773
gemm 48 96 114 42565
gemm 48 48 114 22465
gemm 18 114 114 30518
gemm 48 96 114 42323
gemm 48 48 114 22567
gemm 18 114 114 31103
gemm 48 96 114 46391
gemm 48 48 114 22804
gemm 18 114 114 59061
gemm 48 96 114 47729
gemm 48 48 114 23048
gemm 18 114 114 31005
gemm 48 96 114 42518
gemm 48 48 114 22543
gemm 18 114 114 34833
gemm 48 96 114 47186
gemm 48 48 114 22544
gemm 18 114 114 31240
gemm 48 96 114 46976
gemm 48 48 114 27025
gemm 18 114 114 35173
gemm 48 96 114 42748
gemm 48 48 114 26674
gemm 18 114 114 30978
gemm 48 96 114 42582
gemm 48 48 114 22529
gemm 18 114 114 36538
gemm 48 96 114 48816
gemm 48 48 114 22789
gemm 18 114 114 78473
gemm 48 96 114 44832
gemm 48 48 114 22951
gemm 18 114 114 30470
gemm 48 96 114 42259
gemm 48 48 114 26800
gemm 18 114 114 64940
gemm 48 96 114 43729
gemm 48 48 114 22666
gemm 18 114 114 30655
gemm 48 96 114 49995
gemm 48 48 114 22870
gemm 18 114 114 68718
gemm 48 96 114 47264
gemm 48 48 114 22663
gemm 18 114 114 34741
gemm 48 96 114 42975
gemm 48 48 114 22634
gemm 18 114 114 52077
gemm 48 96 114 50616
gemm 48 48 114 22747
gemm 18 114 114 34375
gemm 48 96 114 43018
gemm 48 48 114 26062
gemm 18 114 114 31298
gemm 48 96 114 42352
gemm 48 48 114 22701
gemm 18 114 114 30627
gemm 48 96 114 43585
gemm 48 48 114 22534
gemm 18 114 114 34371
gemm 48 96 114 43097
gemm 48 48 114 25955
gemm 18 114 114 30622
gemm 48 96 114 50711
gemm 48 48 114 26877
gemm 18 114 114 31133
gemm 48 96 114 42493
gemm 48 48 114 22519
gemm 18 114 114 30531
gemm 48 96 114 76531
gemm 48 48 114 23183
gemm 18 114 114 31214
gemm 48 96 114 47883
gemm 48 48 114 22611
gemm 18 114 114 30273
gemm 48 96 114 73003
gemm 48 48 114 23196
gemm 18 114 114 34237
gemm 48 96 114 43162
gemm 48 48 114 22397
gemm 18 114 114 30510
gemm 48 96 114 46237
gemm 48 48 114 22795
gemm 18 114 114 34400
gemm 48 96 114 42925
gemm 48 48 114 22527
gemm 18 114 114 30729
gemm 48 96 114 42429
gemm 48 48 114 22792
gemm 18 114 114 101222
gemm 48 96 114 66536
gemm 48 48 114 34448
gemm 18 114 114 35172
gemm 48 96 114 46376
gemm 48 48 114 22570
gemm 18 114 114 31028
gemm 48 96 114 42370
gemm 48 48 114 22535
gemm 18 114 114 30737
gemm 48 96 114 43360
gemm 48 48 114 25461
gemm 18 114 114 35122
gemm 48 96 114 43069
gemm 48 48 114 22520
gemm 18 114 114 31264
gemm 48 96 114 46732
gemm 48 48 114 23155
gemm 18 114 114 31053
gemm 48 96 114 44005
gemm 48 48 114 22447
gemm 18 114 114 34551
gemm 48 96 114 42910
gemm 48 48 114 22451
gemm 18 114 114 31887
gemm 48 96 114 46085
gemm 48 48 114 22949
gemm 18 114 114 30442
gemm 48 96 114 49991
gemm 48 48 114 22795
gemm 18 114 114 34282
gemm 48 96 114 43739
gemm 48 48 114 22484
gemm 18 114 114 30233
gemm 48 96 114 57996
gemm 48 48 114 42519
gemm 18 114 114 39840
gemm 48 96 114 43843
gemm 48 48 114 25934
gemm 18 114 114 37976
gemm 48 96 114 46588
gemm 48 48 114 22593
gemm 18 114 114 34538
gemm 48 96 114 42474
gemm 48 48 114 52730
gemm 18 114 114 34054
gemm 48 96 114 42568
gemm 48 48 114 26552
gemm 18 114 114 30936
gemm 48 96 114 49776
gemm 48 48 114 27292
gemm 18 114 114 74198
gemm 48 96 114 47072
gemm 48 48 114 22782
gemm 18 114 114 32393
gemm 48 96 114 77557
gemm 48 48 114 23075
gemm 18 114 114 30613
gemm 48 96 114 49963
gemm 48 48 114 22596
gemm 18 114 114 31624
gemm 48 96 114 45807
gemm 48 48 114 22898
gemm 18 114 114 34728
gemm 48 96 114 42349
gemm 48 48 114 26535
gemm 18 114 114 39192
gemm 48 96 114 49730
gemm 48 48 114 22696
gemm 18 114 114 30791
gemm 48 96 114 46698
gemm 48 48 114 22590
gemm 18 114 114 38037
gemm 48 96 114 46128
gemm 48 48 114 22580
gemm 18 114 114 31219
gemm 48 96 114 46998
gemm 48 48 114 22672
gemm 18 114 114 31146
gemm 48 96 114 42400
gemm 48 48 114 22369
gemm 18 114 114 38902
gemm 48 96 114 43435
gemm 48 48 114 22523
gemm 18 114 114 36649
gemm 48 96 114 43425
gemm 48 48 114 26150
gemm 18 114 114 63222
gemm 48 96 114 46730
gemm 48 48 114 26271
gemm 18 114 114 31222
gemm 48 96 114 45764
gemm 48 48 114 22503
gemm 18 114 114 34613
gemm 48 96 114 46920
gemm 48 48 114 22595
gemm 18 114 114 30944
gemm 48 96 114 45931
gemm 48 48 114 28659
gemm 18 114 114 39220
gemm 48 96 114 46246
gemm 48 48 114 22782
gemm 18 114 114 30959
gemm 48 96 114 42287
gemm 48 48 114 22522
gemm 18 114 114 35077
gemm 48 96 114 47156
gemm 48 48 114 22593
gemm 18 114 114 34734
gemm 48 96 114 46434
gemm 48 48 114 25930
gemm 18 114 114 31174
gemm 48 96 114 42268
gemm 48 48 114 50971
gemm 18 114 114 30950
gemm 48 96 114 43581
gemm 48 48 114 26106
gemm 18 114 114 35504
gemm 48 96 114 42998
gemm 48 48 114 22490
gemm 18 114 114 30998
gemm 48 96 114 46956
gemm 48 48 114 22603
gemm 18 114 114 31382
gemm 48 96 114 46918
gemm 48 48 114 22595
gemm 18 114 114 34912
gemm 48 96 114 46174
gemm 48 48 114 22598
gemm 18 114 114 31140
gemm 48 96 114 42320
gemm 48 48 114 22436
gemm 18 114 114 30580
gemm 48 96 114 45912
gemm 48 48 114 26042
gemm 18 114 114 31088
gemm 48 96 114 46303
gemm 48 48 114 26235
gemm 18 114 114 34383
gemm 48 96 114 47090
gemm 48 48 114 22527
gemm 18 114 114 35001
gemm 48 96 114 46062
gemm 48 48 114 22547
gemm 18 114 114 55749
gemm 48 96 114 50463
gemm 48 48 114 22905
gemm 18 114 114 31134
gemm 18 114 114 30629
gemm 48 96 114 42568
gemm 48 96 114 46092
gemm 48 48 114 26503
gemm 48 48 114 23011
gemm 18 114 114 34707
gemm 48 96 114 70898
gemm 48 48 114 23138
gemm 18 114 114 31038
gemm 48 96 114 44712
gemm 48 48 114 26469
gemm 18 114 114 31032
gemm 48 96 114 42323
gemm 48 48 114 22599
gemm 18 114 114 33557
gemm 48 96 114 43217
gemm 48 48 114 22691
gemm 18 114 114 30320
gemm 48 96 114 42321
gemm 48 48 114 22456
gemm 18 114 114 30711
gemm 48 96 114 42258
gemm 48 48 114 22382
gemm 18 114 114 31276
gemm 48 96 114 42608
gemm 48 48 114 39532
gemm 18 114 114 34343
gemm 48 96 114 42455
gemm 48 48 114 22574
gemm 18 114 114 35047
gemm 48 96 114 46483
gemm 48 48 114 50104
gemm 18 114 114 34510
gemm 48 96 114 42580
gemm 48 48 114 22436
gemm 18 114 114 38052
gemm 48 96 114 43775
gemm 48 48 114 22496
gemm 18 114 114 35094
gemm 48 96 114 42449
gemm 48 48 114 22505
gemm 18 114 114 31280
gemm 48 96 114 47915
gemm 48 48 114 22596
gemm 18 114 114 63135
gemm 48 96 114 46851
gemm 48 48 114 22742
gemm 18 114 114 30579
gemm 48 96 114 42297
gemm 48 48 114 22406
gemm 18 114 114 30728
gemm 48 96 114 42287
gemm 48 48 114 22483
gemm 18 114 114 30719
gemm 48 96 114 46837
gemm 48 48 114 26442
gemm 18 114 114 31001
gemm 48 96 114 59858
gemm 48 48 114 23578
gemm 18 114 114 31037
gemm 48 96 114 42702
gemm 18 114 114 30669
gemm 48 48 114 22567
gemm 48 96 114 42538
gemm 48 48 114 24157
gemm 18 114 114 30893
gemm 48 96 114 42358
gemm 48 48 114 51222
gemm 18 114 114 36341
gemm 48 96 114 43466
gemm 48 48 114 22765
gemm 18 114 114 30491
gemm 48 96 114 47004
gemm 48 48 114 23322
gemm 18 114 114 37800
gemm 48 96 114 46313
gemm 48 48 114 26193
gemm 18 114 114 31063
gemm 48 96 114 47750
gemm 48 48 114 22506
gemm 18 114 114 48568
gemm 48 96 114 42613
gemm 48 48 114 52809
gemm 18 114 114 30437
gemm 48 96 114 42431
gemm 48 48 114 22404
gemm 18 114 114 40501
gemm 48 96 114 47486
gemm 48 48 114 22604
gemm 18 114 114 35111
gemm 48 96 114 46605
gemm 48 48 114 27095
gemm 18 114 114 34268
gemm 48 96 114 63090
gemm 48 48 114 26374
gemm 18 114 114 38889
gemm 48 96 114 61253
gemm 48 48 114 29538
gemm 18 114 114 34572
gemm 48 96 114 42477
gemm 48 48 114 22519
gemm 18 114 114 36007
gemm 48 96 114 42698
gemm 48 48 114 22481
gemm 18 114 114 34282
gemm 48 96 114 42469
gemm 48 48 114 22525
gemm 18 114 114 31105
gemm 48 96 114 42334
gemm 48 48 114 26112
gemm 18 114 114 32728
gemm 48 96 114 43117
gemm 48 48 114 22474
gemm 18 114 114 31235
gemm 48 96 114 49826
gemm 48 48 114 80543
gemm 18 114 114 37084
gemm 48 96 114 43101
gemm 48 48 114 33022
gemm 18 114 114 75927
gemm 48 96 114 49411
gemm 48 48 114 22713
gemm 18 114 114 34815
gemm 48 96 114 52323
gemm 48 48 114 26925
gemm 18 114 114 34514
gemm 48 96 114 46429
gemm 48 48 114 23271
gemm 18 114 114 43101
gemm 48 96 114 47750
gemm 48 48 114 22451
gemm 18 114 114 30925
gemm 48 96 114 42232
gemm 48 48 114 22431
gemm 18 114 114 30189
gemm 48 96 114 46374
gemm 48 48 114 22739
gemm 18 114 114 31150
gemm 48 96 114 90098
gemm 48 48 114 23825
gemm 18 114 114 116832
gemm 48 96 114 48617
gemm 48 48 114 22934
gemm 18 114 114 36478
gemm 48 96 114 75773
gemm 48 48 114 174448
gemm 18 114 114 30982
gemm 48 96 114 48814
gemm 18 114 114 34092
gemm 48 48 114 26932
gemm 48 96 114 46541
gemm 48 48 114 25077
gemm 18 114 114 30599
gemm 18 114 114 30101
gemm 48 96 114 44767
gemm 48 96 114 42378
gemm 48 48 114 27312
gemm 48 48 114 26463
gemm 18 114 114 63832
gemm 18 114 114 33184
gemm 48 96 114 48874
gemm 48 48 114 22764
gemm 48 96 114 44230
gemm 48 48 114 23381
gemm 18 114 114 35166
gemm 48 96 114 65329
gemm 48 48 114 23993
gemm 18 114 114 33476
gemm 48 96 114 47729
gemm 48 48 114 22692
gemm 18 114 114 30665
gemm 48 96 114 42278
gemm 48 48 114 22446
gemm 18 114 114 32138
gemm 48 96 114 43050
gemm 48 48 114 29823
gemm 18 114 114 30741
gemm 48 96 114 52356
gemm 48 48 114 26289
gemm 18 114 114 66236
gemm 48 96 114 43749
gemm 48 48 114 26918
gemm 18 114 114 34470
gemm 48 96 114 42461
gemm 48 48 114 50483
gemm 18 114 114 35235
gemm 48 96 114 84234
gemm 48 48 114 23366
gemm 18 114 114 30421
gemm 48 96 114 49212
gemm 48 48 114 22981
gemm 18 114 114 33898
gemm 48 96 114 43633
gemm 48 48 114 26763
gemm 18 114 114 30669
gemm 48 96 114 42238
gemm 48 48 114 22545
gemm 18 114 114 57954
gemm 48 96 114 47307
gemm 48 48 114 22961
gemm 18 114 114 30346
gemm 48 96 114 42184
gemm 48 48 114 22435
gemm 18 114 114 29732
gemm 48 96 114 47423
gemm 48 48 114 29711
gemm 18 114 114 34837
gemm 48 96 114 42565
gemm 48 48 114 22569
gemm 18 114 114 30491
gemm 48 96 114 42259
gemm 48 48 114 22523
gemm 18 114 114 30227
gemm 48 96 114 48497
gemm 48 48 114 22453
gemm 18 114 114 30330
gemm 48 96 114 42218
gemm 48 48 114 22376
gemm 18 114 114 29920
gemm 48 96 114 42178
gemm 48 48 114 22460
gemm 18 114 114 30067
gemm 48 96 114 42204
gemm 48 48 114 28255
gemm 18 114 114 30413
gemm 48 96 114 42207
gemm 48 48 114 22424
gemm 18 114 114 31037
gemm 48 96 114 83438
gemm 48 48 114 22801
gemm 18 114 114 30063
gemm 48 96 114 48594
gemm 48 48 114 22483
gemm 18 114 114 31879
gemm 48 96 114 42139
gemm 48 48 114 22374
gemm 18 114 114 30625
gemm 48 96 114 42299
gemm 48 48 114 22476
gemm 18 114 114 35871
gemm 48 96 114 43425
gemm 48 48 114 22528
gemm 18 114 114 30896
gemm 48 96 114 42272
gemm 48 48 114 22548
gemm 18 114 114 35592
gemm 48 96 114 42725
gemm 48 48 114 22464
gemm 18 114 114 30523
gemm 48 96 114 46193
gemm 48 48 114 26620
gemm 18 114 114 30602
gemm 48 96 114 42216
gemm 48 48 114 22394
gemm 18 114 114 30260
gemm 48 96 114 42212
gemm 48 48 114 50365
gemm 18 114 114 29956
gemm 48 96 114 42121
gemm 48 48 114 22382
gemm 18 114 114 30764
gemm 48 96 114 52093
gemm 48 48 114 22863
gemm 18 114 114 30793
gemm 48 96 114 68790
gemm 48 48 114 22711
gemm 18 114 114 34893
gemm 48 96 114 42403
gemm 48 48 114 26210
gemm 18 114 114 30220
gemm 48 96 114 42135
gemm 48 48 114 22655
gemm 18 114 114 33391
gemm 48 96 114 43893
gemm 48 48 114 51774
gemm 18 114 114 30132
gemm 48 96 114 50995
gemm 48 48 114 23044
gemm 18 114 114 34390
gemm 48 96 114 42967
gemm 48 48 114 26298
gemm 18 114 114 35228
gemm 48 96 114 42461
gemm 48 48 114 22496
gemm 18 114 114 33841
gemm 48 96 114 46311
gemm 48 48 114 22712
gemm 18 114 114 31021
gemm 48 96 114 46690
gemm 48 48 114 22424
gemm 18 114 114 30793
gemm 48 96 114 46546
gemm 48 48 114 22645
gemm 18 114 114 31059
gemm 48 96 114 46128
gemm 48 48 114 22586
gemm 18 114 114 33891
gemm 48 96 114 42802
gemm 48 48 114 22437
gemm 18 114 114 35118
gemm 48 96 114 47209
gemm 48 48 114 22744
gemm 18 114 114 30823
gemm 48 96 114 42255
gemm 48 48 114 22481
gemm 18 114 114 58670
gemm 48 96 114 42515
gemm 48 48 114 22542
gemm 18 114 114 30829
gemm 48 96 114 42244
gemm 48 48 114 26678
gemm 18 114 114 30723
gemm 48 96 114 82964
gemm 48 48 114 32590
gemm 18 114 114 32754
gemm 48 96 114 50179
gemm 48 48 114 22617
gemm 18 114 114 34415
gemm 48 96 114 46779
gemm 48 48 114 22625
gemm 18 114 114 32663
gemm 48 96 114 43990
gemm 48 48 114 22664
gemm 18 114 114 30634
gemm 48 96 114 42372
gemm 48 48 114 22612
gemm 18 114 114 30196
gemm 48 96 114 47039
gemm 48 48 114 22643
gemm 18 114 114 31045
gemm 48 96 114 42409
gemm 48 48 114 30226
gemm 18 114 114 34527
gemm 48 96 114 42652
gemm 48 48 114 22510
gemm 18 114 114 30549
gemm 48 96 114 42165
gemm 48 48 114 22975
gemm 18 114 114 29942
gemm 48 96 114 42262
gemm 48 48 114 22384
gemm 18 114 114 54881
gemm 48 96 114 42864
gemm 48 48 114 22623
gemm 18 114 114 30086
gemm 48 96 114 42321
gemm 48 48 114 29115
gemm 18 114 114 29830
gemm 48 96 114 42295
gemm 48 48 114 22402
gemm 18 114 114 31251
gemm 48 96 114 85268
gemm 48 48 114 26614
gemm 18 114 114 31290
gemm 48 96 114 42261
gemm 48 48 114 22408
gemm 18 114 114 30379
gemm 48 96 114 50125
gemm 48 48 114 22636
gemm 18 114 114 37634
gemm 48 96 114 47036
gemm 48 48 114 22562
gemm 18 114 114 34572
gemm 48 96 114 46209
gemm 48 48 114 22844
gemm 18 114 114 31089
gemm 48 96 114 73828
gemm 48 48 114 23156
gemm 18 114 114 32804
gemm 48 96 114 43471
gemm 48 48 114 22404
gemm 18 114 114 34755
gemm 48 96 114 46916
gemm 48 48 114 22721
gemm 18 114 114 50432
gemm 48 96 114 50067
gemm 48 48 114 23251
gemm 18 114 114 33099
gemm 48 96 114 43635
gemm 48 48 114 22565
gemm 18 114 114 35760
gemm 48 96 114 47392
gemm 48 48 114 22649
gemm 18 114 114 39457
gemm 48 96 114 48254
gemm 48 48 114 26425
gemm 18 114 114 31061
gemm 48 96 114 42249
gemm 48 48 114 22460
gemm 18 114 114 33151
gemm 48 96 114 44278
gemm 48 48 114 22402
gemm 18 114 114 30859
gemm 48 96 114 75622
gemm 48 48 114 22844
gemm 18 114 114 30289
gemm 48 96 114 47229
gemm 48 48 114 22570
gemm 18 114 114 30584
gemm 48 96 114 43768
gemm 48 48 114 22444
gemm 18 114 114 38831
gemm 48 96 114 43257
gemm 48 48 114 22644
gemm 18 114 114 31358
gemm 48 96 114 42308
gemm 48 48 114 22467
gemm 18 114 114 35373
gemm 48 96 114 42820
gemm 48 48 114 27297
gemm 18 114 114 30912
gemm 48 96 114 49624
gemm 48 48 114 22574
gemm 18 114 114 58020
gemm 48 96 114 48438
gemm 48 48 114 26993
gemm 18 114 114 31084
gemm 18 114 114 30639
gemm 48 96 114 42371
gemm 48 96 114 42327
gemm 48 48 114 22554
gemm 48 48 114 22606
gemm 18 114 114 34349
gemm 48 96 114 44007
gemm 48 48 114 22555
gemm 18 114 114 34795
gemm 48 96 114 44927
gemm 48 48 114 22637
gemm 18 114 114 30680
gemm 48 96 114 70566
gemm 48 48 114 22718
gemm 18 114 114 31987
gemm 48 96 114 42924
gemm 48 48 114 22443
gemm 18 114 114 31142
gemm 48 96 114 42311
gemm 48 48 114 22633
gemm 18 114 114 34843
gemm 48 96 114 47840
gemm 48 48 114 22794
gemm 18 114 114 31269
gemm 48 96 114 42199
gemm 48 48 114 22436
gemm 18 114 114 30435
gemm 48 96 114 55860
gemm 48 48 114 22551
gemm 18 114 114 30287
gemm 48 96 114 42309
gemm 48 48 114 22547
gemm 18 114 114 30453
gemm 48 96 114 42223
gemm 48 48 114 22591
gemm 18 114 114 56134
gemm 48 96 114 43090
gemm 48 48 114 22524
gemm 18 114 114 30136
gemm 48 96 114 42245
gemm 48 48 114 22342
gemm 18 114 114 30995
gemm 48 96 114 42202
gemm 48 48 114 26388
gemm 18 114 114 35290
gemm 48 96 114 42875
gemm 48 48 114 22506
gemm 18 114 114 76738
gemm 48 96 114 44142
gemm 48 48 114 26337
gemm 18 114 114 31134
gemm 48 96 114 42547
gemm 48 48 114 49799
gemm 18 114 114 34549
gemm 48 96 114 42697
gemm 48 48 114 22491
gemm 18 114 114 36524
gemm 48 96 114 46346
gemm 48 48 114 57641
gemm 18 114 114 30906
gemm 48 96 114 42296
gemm 48 48 114 22392
gemm 18 114 114 30620
gemm 48 96 114 42213
gemm 48 48 114 26285
gemm 18 114 114 31504
gemm 48 96 114 42496
gemm 48 48 114 22511
gemm 18 114 114 30575
gemm 48 96 114 46796
gemm 48 48 114 22845
gemm 18 114 114 42271
gemm 48 96 114 42665
gemm 48 48 114 26225
gemm 18 114 114 30879
gemm 48 96 114 42158
gemm 48 48 114 26920
gemm 18 114 114 31626
gemm 48 96 114 42297
gemm 48 48 114 26471
gemm 18 114 114 30147
gemm 48 96 114 42157
gemm 48 48 114 22444
gemm 18 114 114 29921
gemm 48 96 114 42199
gemm 48 48 114 22417
gemm 18 114 114 30014
gemm 48 96 114 48403
gemm 48 48 114 22411
gemm 18 114 114 30066
gemm 48 96 114 42335
gemm 48 48 114 22406
gemm 18 114 114 34820
gemm 48 96 114 46550
gemm 48 48 114 22585
gemm 18 114 114 31072
gemm 48 96 114 43946
gemm 48 48 114 26379
gemm 18 114 114 30468
gemm 48 96 114 42208
gemm 48 48 114 26689
gemm 18 114 114 31466
gemm 48 96 114 46672
gemm 48 48 114 22884
gemm 18 114 114 30783
gemm 48 96 114 43890
gemm 48 48 114 22651
gemm 18 114 114 32990
gemm 48 96 114 88947
gemm 48 48 114 23460
gemm 18 114 114 30682
gemm 48 96 114 42332
gemm 48 48 114 22503
gemm 18 114 114 31167
gemm 48 96 114 42233
gemm 48 48 114 51420
gemm 18 114 114 183112
gemm 48 96 114 65946
gemm 48 48 114 50982
gemm 18 114 114 30735
gemm 48 96 114 42832
gemm 48 48 114 22543
gemm 18 114 114 41441
gemm 48 96 114 43442
gemm 48 48 114 22534
gemm 18 114 114 30703
gemm 48 96 114 44030
gemm 48 48 114 22624
gemm 18 114 114 30061
gemm 48 96 114 49284
gemm 48 48 114 22458
gemm 18 114 114 30102
gemm 48 96 114 42189
gemm 48 48 114 22405
gemm 18 114 114 35388
gemm 48 96 114 47019
gemm 48 48 114 22602
gemm 18 114 114 31795
gemm 48 96 114 42913
gemm 48 48 114 22747
gemm 18 114 114 30283
gemm 48 96 114 44569
gemm 48 48 114 22502
gemm 18 114 114 30998
gemm 48 96 114 42508
gemm 48 48 114 22363
gemm 18 114 114 32170
gemm 48 96 114 42879
gemm 48 48 114 22392
gemm 18 114 114 31785
gemm 48 96 114 70939
gemm 48 48 114 22764
gemm 18 114 114 30568
gemm 48 96 114 42184
gemm 48 48 114 22400
gemm 18 114 114 57789
gemm 48 96 114 42395
gemm 48 48 114 22520
gemm 18 114 114 31384
gemm 48 96 114 43017
gemm 48 48 114 22410
gemm 18 114 114 31288
gemm 48 96 114 42186
gemm 48 48 114 22356
gemm 18 114 114 35281
gemm 48 96 114 47419
gemm 48 48 114 22501
gemm 18 114 114 31083
gemm 48 96 114 42349
gemm 48 48 114 22394
gemm 18 114 114 30166
gemm 48 96 114 42131
gemm 48 48 114 22478
gemm 18 114 114 29904
gemm 48 96 114 42281
gemm 48 48 114 22378
gemm 18 114 114 30236
gemm 48 96 114 80432
gemm 48 48 114 22762
gemm 18 114 114 37615
gemm 48 96 114 48421
gemm 48 48 114 22683
gemm 18 114 114 35076
gemm 48 96 114 46991
gemm 48 48 114 22552
gemm 18 114 114 30582
gemm 48 96 114 42203
gemm 48 48 114 22372
gemm 18 114 114 30462
gemm 48 96 114 42195
gemm 48 48 114 22393
gemm 18 114 114 30764
gemm 48 96 114 42421
gemm 48 48 114 22463
gemm 18 114 114 30883
gemm 48 96 114 42535
gemm 48 48 114 22446
gemm 18 114 114 34947
gemm 48 96 114 43192
gemm 48 48 114 22462
gemm 18 114 114 30521
gemm 48 96 114 42243
gemm 48 48 114 22449
gemm 18 114 114 30204
gemm 48 96 114 42537
gemm 48 48 114 22426
gemm 18 114 114 29881
gemm 48 96 114 68471
gemm 48 48 114 22992
gemm 18 114 114 29999
gemm 48 96 114 48230
gemm 48 48 114 22414
gemm 18 114 114 29834
gemm 48 96 114 42301
gemm 48 48 114 22403
gemm 18 114 114 30180
gemm 48 96 114 42184
gemm 48 48 114 22426
gemm 18 114 114 30303
gemm 48 96 114 42370
gemm 48 48 114 22444
gemm 18 114 114 31075
gemm 48 96 114 42330
gemm 48 48 114 22406
gemm 18 114 114 30507
gemm 48 96 114 42311
gemm 48 48 114 22398
gemm 18 114 114 31210
gemm 48 96 114 51333
gemm 48 48 114 22860
gemm 18 114 114 57908
gemm 48 96 114 42764
gemm 48 48 114 22605
gemm 18 114 114 38094
gemm 48 96 114 42387
gemm 48 48 114 25859
gemm 18 114 114 30374
gemm 48 96 114 42572
gemm 48 48 114 22440
gemm 18 114 114 31114
gemm 48 96 114 58221
gemm 48 48 114 34566
gemm 18 114 114 30701
gemm 48 96 114 46645
gemm 48 48 114 26407
gemm 18 114 114 30947
gemm 48 96 114 42304
gemm 48 48 114 22380
gemm 18 114 114 57730
gemm 48 96 114 42659
gemm 48 48 114 22612
gemm 18 114 114 29925
gemm 48 96 114 42398
gemm 48 48 114 22401
gemm 18 114 114 34866
gemm 48 96 114 42617
gemm 48 48 114 22458
gemm 18 114 114 31132
gemm 48 96 114 42305
gemm 48 48 114 22390
gemm 18 114 114 30199
gemm 48 96 114 42199
gemm 48 48 114 22431
gemm 18 114 114 30572
gemm 48 96 114 72958
gemm 48 48 114 22725
gemm 18 114 114 35012
gemm 48 96 114 46389
gemm 48 48 114 22422
gemm 18 114 114 31143
gemm 48 96 114 42482
gemm 48 48 114 22411
gemm 18 114 114 50266
gemm 48 96 114 54966
gemm 18 114 114 35692
gemm 48 48 114 31027
gemm 48 96 114 48315
gemm 48 48 114 25311
gemm 18 114 114 30452
gemm 48 96 114 48287
gemm 48 48 114 22548
gemm 18 114 114 31371
gemm 48 96 114 96248
gemm 48 48 114 23405
gemm 18 114 114 34039
gemm 48 96 114 45783
gemm 48 48 114 22593
gemm 18 114 114 33150
gemm 48 96 114 46899
gemm 48 48 114 22675
gemm 18 114 114 29912
gemm 48 96 114 59019
gemm 48 48 114 22574
gemm 18 114 114 30776
gemm 48 96 114 42398
gemm 48 48 114 22411
gemm 18 114 114 30220
gemm 48 96 114 46219
gemm 48 48 114 26518
gemm 18 114 114 35232
gemm 48 96 114 43582
gemm 48 48 114 23617
gemm 18 114 114 41364
gemm 48 96 114 42856
gemm 48 48 114 22525
gemm 18 114 114 31033
gemm 48 96 114 50660
gemm 48 48 114 22594
gemm 18 114 114 30129
gemm 48 96 114 50797
gemm 48 48 114 34450
gemm 18 114 114 30972
gemm 48 96 114 42660
gemm 48 48 114 59472
gemm 18 114 114 29809
gemm 48 96 114 50262
gemm 48 48 114 28686
gemm 18 114 114 40122
gemm 48 96 114 46632
gemm 48 48 114 23091
gemm 18 114 114 30595
gemm 48 96 114 42847
gemm 48 48 114 22484
gemm 18 114 114 30827
gemm 48 96 114 42384
gemm 48 48 114 57741
gemm 18 114 114 30120
gemm 48 96 114 42159
gemm 48 48 114 22460
gemm 18 114 114 35181
gemm 48 96 114 43014
gemm 48 48 114 22512
gemm 18 114 114 30047
gemm 48 96 114 55233
gemm 48 48 114 22711
gemm 18 114 114 30142
gemm 48 96 114 42159
gemm 48 48 114 22426
gemm 18 114 114 29818
gemm 48 96 114 42196
gemm 48 48 114 22541
gemm 18 114 114 30351
gemm 48 96 114 42365
gemm 48 48 114 50066
gemm 18 114 114 29972
gemm 48 96 114 42312
gemm 48 48 114 22395
gemm 18 114 114 31567
gemm 48 96 114 42658
gemm 48 48 114 22461
gemm 18 114 114 30397
gemm 48 96 114 76313
gemm 48 48 114 22927
gemm 18 114 114 30615
gemm 48 96 114 42492
gemm 48 48 114 26844
gemm 18 114 114 33286
gemm 48 96 114 49813
gemm 48 48 114 22474
gemm 18 114 114 30491
gemm 48 96 114 42252
gemm 48 48 114 22426
gemm 18 114 114 32150
gemm 48 96 114 43001
gemm 48 48 114 22529
gemm 18 114 114 30651
gemm 48 96 114 42233
gemm 48 48 114 26053
gemm 18 114 114 30684
gemm 48 96 114 42327
gemm 48 48 114 22438
gemm 18 114 114 30071
gemm 48 96 114 42384
gemm 48 48 114 22502
gemm 18 114 114 29995
gemm 48 96 114 48702
gemm 48 48 114 22481
gemm 18 114 114 29933
gemm 48 96 114 42318
gemm 48 48 114 22421
gemm 18 114 114 30258
gemm 48 96 114 42240
gemm 48 48 114 22452
gemm 18 114 114 29867
gemm 48 96 114 49902
gemm 48 48 114 32190
gemm 18 114 114 30396
gemm 48 96 114 42496
gemm 48 48 114 22438
gemm 18 114 114 30143
gemm 48 96 114 67463
gemm 48 48 114 22669
gemm 18 114 114 30304
gemm 48 96 114 42284
gemm 48 48 114 22443
gemm 18 114 114 30071
gemm 48 96 114 42219
gemm 48 48 114 22411
gemm 18 114 114 36679
gemm 48 96 114 48821
gemm 48 48 114 22581
gemm 18 114 114 29949
gemm 48 96 114 42238
gemm 48 48 114 22414
gemm 18 114 114 30481
gemm 48 96 114 42290
gemm 48 48 114 22474
gemm 18 114 114 35816
gemm 48 96 114 42345
gemm 48 48 114 22454
gemm 18 114 114 31939
gemm 48 96 114 49860
gemm 48 48 114 23110
gemm 18 114 114 34880
gemm 48 96 114 42779
gemm 48 48 114 30713
gemm 18 114 114 31310
gemm 48 96 114 47058
gemm 18 114 114 34929
gemm 48 48 114 22721
gemm 48 96 114 46353
gemm 48 48 114 24728
gemm 18 114 114 35933
gemm 48 96 114 74887
gemm 48 48 114 22861
gemm 18 114 114 31550
gemm 48 96 114 67050
gemm 48 48 114 38695
gemm 18 114 114 33410
gemm 48 96 114 42388
gemm 48 48 114 26153
gemm 18 114 114 35131
gemm 48 96 114 45324
gemm 48 48 114 29629
gemm 18 114 114 35476
gemm 48 96 114 42955
gemm 48 48 114 22704
gemm 18 114 114 35207
gemm 48 96 114 48575
gemm 48 48 114 22653
gemm 18 114 114 30424
gemm 48 96 114 42162
gemm 48 48 114 29434
gemm 18 114 114 35056
gemm 48 96 114 43219
gemm 48 48 114 50371
gemm 18 114 114 29856
gemm 48 96 114 42177
gemm 48 48 114 22406
gemm 18 114 114 36397
gemm 48 96 114 42758
gemm 48 48 114 22526
gemm 18 114 114 30466
gemm 48 96 114 42192
gemm 48 48 114 22442
gemm 18 114 114 40499
gemm 48 96 114 60600
gemm 48 48 114 23182
gemm 18 114 114 33687
gemm 48 96 114 61615
gemm 48 48 114 22858
gemm 18 114 114 75245
gemm 48 96 114 43659
gemm 48 48 114 22686
gemm 18 114 114 34885
gemm 18 114 114 35058
gemm 48 96 114 43455
gemm 48 48 114 25760
gemm 48 96 114 46523
gemm 48 48 114 28549
gemm 18 114 114 31023
gemm 48 96 114 46688
gemm 48 48 114 22611
gemm 18 114 114 37815
gemm 48 96 114 46713
gemm 48 48 114 26771
gemm 18 114 114 34808
gemm 48 96 114 46590
gemm 48 48 114 28954
gemm 18 114 114 30938
gemm 48 96 114 46254
gemm 48 48 114 26618
gemm 18 114 114 30426
gemm 48 96 114 50010
gemm 48 48 114 22552
gemm 18 114 114 61062
gemm 48 96 114 43365
gemm 48 48 114 22530
gemm 18 114 114 29872
gemm 48 96 114 42141
gemm 48 48 114 22420
gemm 18 114 114 30203
gemm 48 96 114 42282
gemm 48 48 114 22425
gemm 18 114 114 59785
gemm 48 96 114 43155
gemm 48 48 114 22631
gemm 18 114 114 34997
gemm 48 96 114 43028
gemm 48 48 114 32808
gemm 18 114 114 30558
gemm 48 96 114 42190
gemm 48 48 114 22392
gemm 18 114 114 57468
gemm 48 96 114 42474
gemm 48 48 114 22441
gemm 18 114 114 30051
gemm 48 96 114 42242
gemm 48 48 114 22420
gemm 18 114 114 29930
gemm 48 96 114 42211
gemm 48 48 114 22403
gemm 18 114 114 30003
gemm 48 96 114 71474
gemm 48 48 114 24310
gemm 18 114 114 42043
gemm 48 96 114 43055
gemm 48 48 114 22508
gemm 18 114 114 34095
gemm 48 96 114 42356
gemm 48 48 114 22481
gemm 18 114 114 30701
gemm 48 96 114 42220
gemm 48 48 114 22420
gemm 18 114 114 29786
gemm 48 96 114 46857
gemm 48 48 114 26866
gemm 18 114 114 30708
gemm 48 96 114 47039
gemm 48 48 114 22720
gemm 18 114 114 30291
gemm 48 96 114 42317
gemm 48 48 114 22459
gemm 18 114 114 31406
gemm 48 96 114 60935
gemm 48 48 114 29572
gemm 18 114 114 43937
gemm 48 96 114 43044
gemm 48 48 114 22530
gemm 18 114 114 38881
gemm 48 96 114 49106
gemm 48 48 114 22603
gemm 18 114 114 36971
gemm 48 96 114 43948
gemm 48 48 114 22623
gemm 18 114 114 45041
gemm 48 96 114 65285
gemm 48 48 114 37809
gemm 18 114 114 31312
gemm 48 96 114 42814
gemm 48 48 114 22433
gemm 18 114 114 30345
gemm 48 96 114 42185
gemm 48 48 114 22427
gemm 18 114 114 32074
gemm 48 96 114 42968
gemm 48 48 114 52088
gemm 18 114 114 31404
gemm 48 96 114 54555
gemm 48 48 114 22552
gemm 18 114 114 34914
gemm 48 96 114 46619
gemm 48 48 114 22611
gemm 18 114 114 31127
gemm 48 96 114 42175
gemm 48 48 114 22329
gemm 18 114 114 30470
gemm 48 96 114 42299
gemm 48 48 114 22435
gemm 18 114 114 66790
gemm 48 96 114 42812
gemm 48 48 114 22509
gemm 18 114 114 30327
gemm 48 96 114 42268
gemm 48 48 114 22365
gemm 18 114 114 29994
gemm 48 96 114 42161
gemm 48 48 114 22426
gemm 18 114 114 34847
gemm 48 96 114 47246
gemm 48 48 114 22582
gemm 18 114 114 31027
gemm 48 96 114 50011
gemm 48 48 114 22760
gemm 18 114 114 32256
gemm 48 96 114 57874
gemm 48 48 114 22815
gemm 18 114 114 30725
gemm 48 96 114 46116
gemm 48 48 114 28961
gemm 18 114 114 30593
gemm 48 96 114 42360
gemm 48 48 114 22473
gemm 18 114 114 30427
gemm 48 96 114 42541
gemm 48 48 114 22426
gemm 18 114 114 29922
gemm 48 96 114 42137
gemm 48 48 114 132932
gemm 18 114 114 31986
gemm 48 96 114 42738
gemm 48 48 114 22392
gemm 18 114 114 30107
gemm 48 96 114 47053
gemm 48 48 114 23122
gemm 18 114 114 31197
gemm 48 96 114 49821
gemm 48 48 114 26884
gemm 18 114 114 58701
gemm 48 96 114 47555
gemm 48 48 114 26996
gemm 18 114 114 38250
gemm 48 96 114 43284
gemm 48 48 114 22496
gemm 18 114 114 40753
gemm 48 96 114 42556
gemm 48 48 114 22654
gemm 18 114 114 58220
gemm 48 96 114 42516
gemm 48 48 114 22530
gemm 18 114 114 29961
gemm 48 96 114 50690
gemm 48 48 114 22700
gemm 18 114 114 35664
gemm 48 96 114 43266
gemm 48 48 114 22758
gemm 18 114 114 30171
gemm 48 96 114 42178
gemm 48 48 114 22410
gemm 18 114 114 30049
gemm 48 96 114 42242
gemm 48 48 114 22416
gemm 18 114 114 30101
gemm 48 96 114 42152
gemm 48 48 114 28704
gemm 18 114 114 30126
gemm 48 96 114 42208
gemm 48 48 114 22411
gemm 18 114 114 30014
gemm 48 96 114 42187
gemm 48 48 114 22420
gemm 18 114 114 30046
gemm 48 96 114 42194
gemm 48 48 114 22450
gemm 18 114 114 30114
gemm 48 96 114 42243
gemm 48 48 114 22494
gemm 18 114 114 38520
gemm 48 96 114 42300
gemm 48 48 114 22433
gemm 18 114 114 30386
gemm 48 96 114 42273
gemm 48 48 114 22368
gemm 18 114 114 31083
gemm 48 96 114 42300
gemm 48 48 114 22463
gemm 18 114 114 30683
gemm 48 96 114 42489
gemm 48 48 114 22484
gemm 18 114 114 36765
gemm 48 96 114 42701
gemm 48 48 114 26322
gemm 18 114 114 30254
gemm 48 96 114 50815
gemm 48 48 114 22632
gemm 18 114 114 34846
gemm 48 96 114 46978
gemm 48 48 114 22588
gemm 18 114 114 30210
gemm 48 96 114 42256
gemm 48 48 114 22398
gemm 18 114 114 34692
gemm 48 96 114 42577
gemm 48 48 114 22513
gemm 18 114 114 30101
gemm 48 96 114 49186
gemm 48 48 114 22479
gemm 18 114 114 30923
gemm 48 96 114 62766
gemm 48 48 114 22643
gemm 18 114 114 30873
gemm 48 96 114 42564
gemm 48 48 114 22831
gemm 18 114 114 32053
gemm 48 96 114 42982
gemm 48 48 114 22447
gemm 18 114 114 34827
gemm 48 96 114 47639
gemm 48 48 114 22680
gemm 18 114 114 31542
gemm 48 96 114 42287
gemm 48 48 114 22454
gemm 18 114 114 34595
gemm 48 96 114 42452
gemm 48 48 114 22510
gemm 18 114 114 52073
gemm 48 96 114 48911
gemm 48 48 114 22760
gemm 18 114 114 30889
gemm 48 96 114 47034
gemm 48 48 114 22561
gemm 18 114 114 35528
gemm 48 96 114 47713
gemm 48 48 114 22633
gemm 18 114 114 39456
gemm 48 96 114 43119
gemm 48 48 114 22544
gemm 18 114 114 31274
gemm 48 96 114 42285
gemm 48 48 114 26322
gemm 18 114 114 30399
gemm 48 96 114 46636
gemm 48 48 114 22721
gemm 18 114 114 77891
gemm 48 96 114 43760
gemm 48 48 114 26435
gemm 18 114 114 57906
gemm 48 96 114 43051
gemm 48 48 114 27000
gemm 18 114 114 30765
gemm 48 96 114 42305
gemm 48 48 114 29221
gemm 18 114 114 29895
gemm 48 96 114 42188
gemm 48 48 114 22349
gemm 18 114 114 29984
gemm 48 96 114 68643
gemm 48 48 114 22697
gemm 18 114 114 29831
gemm 48 96 114 42252
gemm 48 48 114 22381
gemm 18 114 114 34982
gemm 48 96 114 42699
gemm 48 48 114 22529
gemm 18 114 114 30267
gemm 48 96 114 42341
gemm 48 48 114 22486
gemm 18 114 114 30992
gemm 48 96 114 42221
gemm 48 48 114 22455
gemm 18 114 114 30227
gemm 48 96 114 48590
gemm 48 48 114 22416
gemm 18 114 114 30315
gemm 48 96 114 42238
gemm 48 48 114 22399
gemm 18 114 114 29867
gemm 48 96 114 80172
gemm 48 48 114 28576
gemm 18 114 114 31654
gemm 48 96 114 69391
gemm 48 48 114 22824
gemm 18 114 114 34808
gemm 48 96 114 48008
gemm 48 48 114 22586
gemm 18 114 114 38768
gemm 48 96 114 42801
gemm 48 48 114 26735
gemm 18 114 114 30716
gemm 48 96 114 42484
gemm 48 48 114 22701
gemm 18 114 114 30966
gemm 48 96 114 42317
gemm 48 48 114 22429
gemm 18 114 114 35183
gemm 48 96 114 42844
gemm 48 48 114 22725
gemm 18 114 114 30508
gemm 48 96 114 49927
gemm 48 48 114 32541
gemm 18 114 114 49389
gemm 48 96 114 50705
gemm 48 48 114 22868
gemm 18 114 114 30161
gemm 48 96 114 42250
gemm 48 48 114 29415
gemm 18 114 114 37174
gemm 48 96 114 60230
gemm 48 48 114 33882
gemm 18 114 114 34668
gemm 48 96 114 44018
gemm 48 48 114 22496
gemm 18 114 114 34939
gemm 48 96 114 42691
gemm 48 48 114 22512
gemm 18 114 114 31214
gemm 48 96 114 46471
gemm 48 48 114 22693
gemm 18 114 114 30378
gemm 48 96 114 42268
gemm 48 48 114 22448
gemm 18 114 114 30198
gemm 48 96 114 42431
gemm 48 48 114 22598
gemm 18 114 114 29855
gemm 48 96 114 42304
gemm 48 48 114 22414
gemm 18 114 114 30216
gemm 48 96 114 42279
gemm 48 48 114 28434
gemm 18 114 114 30297
gemm 48 96 114 42082
gemm 48 48 114 22446
gemm 18 114 114 30824
gemm 48 96 114 47477
gemm 48 48 114 26149
gemm 18 114 114 30502
gemm 48 96 114 42585
gemm 48 48 114 22445
gemm 18 114 114 35167
gemm 48 96 114 48761
gemm 48 48 114 22612
gemm 18 114 114 30502
gemm 48 96 114 55807
gemm 48 48 114 22626
gemm 18 114 114 35341
gemm 48 96 114 42847
gemm 48 48 114 22489
gemm 18 114 114 30222
gemm 48 96 114 46801
gemm 48 48 114 26758
gemm 18 114 114 30976
gemm 48 96 114 42363
gemm 48 48 114 22446
gemm 18 114 114 45120
gemm 48 96 114 42653
gemm 48 48 114 22507
gemm 18 114 114 31321
gemm 48 96 114 58087
gemm 48 48 114 38062
gemm 18 114 114 30092
gemm 48 96 114 42420
gemm 18 114 114 67378
gemm 48 48 114 59994
gemm 48 96 114 43136
gemm 48 48 114 24326
gemm 18 114 114 30085
gemm 48 96 114 42273
gemm 48 48 114 22542
gemm 18 114 114 30248
gemm 48 96 114 44671
gemm 48 48 114 22506
gemm 18 114 114 35043
gemm 48 96 114 43448
gemm 48 48 114 22591
gemm 18 114 114 62503
gemm 48 96 114 44343
gemm 48 48 114 22706
gemm 18 114 114 30338
gemm 48 96 114 42156
gemm 48 48 114 22379
gemm 18 114 114 39156
gemm 48 96 114 42935
gemm 48 48 114 26908
gemm 18 114 114 42474
gemm 48 96 114 65920
gemm 48 48 114 36878
gemm 18 114 114 30969
gemm 48 96 114 44642
gemm 48 48 114 22617
gemm 18 114 114 30322
gemm 48 96 114 42192
gemm 48 48 114 22403
gemm 18 114 114 32590
gemm 48 96 114 42869
gemm 48 48 114 27289
gemm 18 114 114 30676
gemm 48 96 114 71897
gemm 48 48 114 23549
gemm 18 114 114 33361
gemm 48 96 114 51989
gemm 48 48 114 23068
gemm 18 114 114 34916
gemm 48 96 114 42726
gemm 48 48 114 22459
gemm 18 114 114 33618
gemm 48 96 114 71997
gemm 48 48 114 23065
gemm 18 114 114 46159
gemm 48 96 114 70703
gemm 18 114 114 30681
gemm 48 48 114 34240
gemm 48 96 114 42513
gemm 48 48 114 24519
gemm 18 114 114 30621
gemm 48 96 114 53343
gemm 48 48 114 22502
gemm 18 114 114 36861
gemm 48 96 114 48158
gemm 48 48 114 22631
gemm 18 114 114 30575
gemm 48 96 114 42280
gemm 48 48 114 22461
gemm 18 114 114 39601
gemm 48 96 114 43547
gemm 48 48 114 22501
gemm 18 114 114 37245
gemm 48 96 114 42419
gemm 48 48 114 49844
gemm 18 114 114 30804
gemm 48 96 114 42272
gemm 48 48 114 22396
gemm 18 114 114 30276
gemm 48 96 114 42154
gemm 48 48 114 22494
gemm 18 114 114 30618
gemm 48 96 114 67804
gemm 48 48 114 22612
gemm 18 114 114 29864
gemm 48 96 114 46695
gemm 48 48 114 22587
gemm 18 114 114 30402
gemm 48 96 114 42357
gemm 48 48 114 22414
gemm 18 114 114 29949
gemm 48 96 114 68037
gemm 48 48 114 22755
gemm 18 114 114 30343
gemm 48 96 114 42216
gemm 48 48 114 22538
gemm 18 114 114 29969
gemm 48 96 114 42154
gemm 48 48 114 22385
gemm 18 114 114 42970
gemm 48 96 114 91120
gemm 48 48 114 23156
gemm 18 114 114 30057
gemm 48 96 114 42216
gemm 48 48 114 22401
gemm 18 114 114 30505
gemm 48 96 114 42493
gemm 48 48 114 22446
gemm 18 114 114 29971
gemm 48 96 114 42195
gemm 48 48 114 47845
gemm 18 114 114 30097
gemm 48 96 114 42324
gemm 48 48 114 28037
gemm 18 114 114 30279
gemm 48 96 114 42187
gemm 48 48 114 26978
gemm 18 114 114 30827
gemm 48 96 114 69990
gemm 48 48 114 22756
gemm 18 114 114 30024
gemm 48 96 114 42276
gemm 48 48 114 22404
gemm 18 114 114 30881
gemm 48 96 114 42256
gemm 48 48 114 22399
gemm 18 114 114 35917
gemm 48 96 114 42341
gemm 48 48 114 22491
gemm 18 114 114 30086
gemm 48 96 114 42277
gemm 48 48 114 22418
gemm 18 114 114 29941
gemm 48 96 114 42159
gemm 48 48 114 22421
gemm 18 114 114 33526
gemm 48 96 114 42418
gemm 48 48 114 28090
gemm 18 114 114 29811
gemm 48 96 114 42209
gemm 48 48 114 22336
gemm 18 114 114 71216
gemm 48 96 114 43474
gemm 48 48 114 22529
gemm 18 114 114 30176
gemm 48 96 114 48699
gemm 48 48 114 26599
gemm 18 114 114 30696
gemm 48 96 114 42177
gemm 48 48 114 22430
gemm 18 114 114 34892
gemm 48 96 114 42528
gemm 48 48 114 22432
gemm 18 114 114 30422
gemm 48 96 114 42305
gemm 48 48 114 48619
gemm 18 114 114 29940
gemm 48 96 114 42205
gemm 48 48 114 22415
gemm 18 114 114 30003
gemm 48 96 114 42324
gemm 48 48 114 22545
gemm 18 114 114 30408
gemm 48 96 114 42252
gemm 48 48 114 28661
gemm 18 114 114 31370
gemm 48 96 114 47252
gemm 48 48 114 22872
gemm 18 114 114 30187
gemm 48 96 114 42205
gemm 48 48 114 22546
gemm 18 114 114 30959
gemm 48 96 114 42394
gemm 48 48 114 22429
gemm 18 114 114 30119
gemm 48 96 114 42243
gemm 48 48 114 22453
gemm 18 114 114 35326
gemm 48 96 114 85368
gemm 48 48 114 27380
gemm 18 114 114 30105
gemm 48 96 114 68405
gemm 48 48 114 23076
gemm 18 114 114 33003
gemm 48 96 114 43017
gemm 48 48 114 22441
gemm 18 114 114 34275
gemm 48 96 114 42661
gemm 48 48 114 22454
gemm 18 114 114 31087
gemm 48 96 114 46818
gemm 48 48 114 62540
gemm 18 114 114 30187
gemm 48 96 114 42222
gemm 48 48 114 22372
gemm 18 114 114 34918
gemm 48 96 114 42586
gemm 48 48 114 22514
gemm 18 114 114 30345
gemm 48 96 114 42195
gemm 48 48 114 26917
gemm 18 114 114 31217
gemm 48 96 114 45380
gemm 48 48 114 38264
gemm 18 114 114 35146
gemm 48 96 114 47031
gemm 48 48 114 22555
gemm 18 114 114 30904
gemm 48 96 114 42227
gemm 48 48 114 22419
gemm 18 114 114 30178
gemm 48 96 114 42351
gemm 48 48 114 22630
gemm 18 114 114 31279
gemm 48 96 114 124100
gemm 48 48 114 27395
gemm 18 114 114 30533
gemm 48 96 114 42302
gemm 48 48 114 36048
gemm 18 114 114 32666
gemm 48 96 114 44212
gemm 48 48 114 25771
gemm 18 114 114 30098
gemm 48 96 114 42189
gemm 48 48 114 22374
gemm 18 114 114 35203
gemm 48 96 114 47313
gemm 48 48 114 22374
gemm 18 114 114 30731
gemm 48 96 114 42320
gemm 48 48 114 22512
gemm 18 114 114 30734
gemm 48 96 114 42684
gemm 48 48 114 27186
gemm 18 114 114 30676
gemm 48 96 114 70337
gemm 48 48 114 22956
gemm 18 114 114 31412
gemm 48 96 114 52077
gemm 48 48 114 22910
gemm 18 114 114 30281
gemm 48 96 114 42230
gemm 48 48 114 22395
gemm 18 114 114 35649
gemm 48 96 114 43046
gemm 48 48 114 22479
gemm 18 114 114 30666
gemm 48 96 114 42300
gemm 48 48 114 26475
gemm 18 114 114 30828
gemm 48 96 114 42131
gemm 48 48 114 22254
gemm 18 114 114 29997
gemm 48 96 114 42164
gemm 48 48 114 22389
gemm 18 114 114 29494
gemm 48 96 114 41928
gemm 48 48 114 22250
gemm 18 114 114 29961
gemm 48 96 114 48018
gemm 48 48 114 22506
gemm 18 114 114 29694
gemm 48 96 114 41868
gemm 48 48 114 22356
gemm 18 114 114 30154
gemm 48 96 114 42802
gemm 48 48 114 22391
gemm 18 114 114 29591
gemm 48 96 114 41916
gemm 48 48 114 22216
gemm 18 114 114 30217
gemm 48 96 114 42201
gemm 48 48 114 30794
gemm 18 114 114 30549
gemm 48 96 114 42407
gemm 48 48 114 22496
gemm 18 114 114 29972
gemm 48 96 114 42217
gemm 48 48 114 22349
gemm 18 114 114 30241
gemm 48 96 114 42402
gemm 48 48 114 22455
gemm 18 114 114 30336
gemm 48 96 114 47365
gemm 48 48 114 22621
gemm 18 114 114 34853
gemm 48 96 114 47844
gemm 48 48 114 22863
gemm 18 114 114 30220
gemm 48 96 114 42256
gemm 48 48 114 22402
gemm 18 114 114 29944
gemm 48 96 114 47047
gemm 48 48 114 23255
gemm 18 114 114 30367
gemm 48 96 114 42215
gemm 48 48 114 22472
gemm 18 114 114 30927
gemm 48 96 114 42127
gemm 48 48 114 22408
gemm 18 114 114 29944
gemm 48 96 114 48792
gemm 48 48 114 22484
gemm 18 114 114 30112
gemm 48 96 114 42276
gemm 48 48 114 22431
gemm 18 114 114 30947
gemm 48 96 114 42827
gemm 48 48 114 22531
gemm 18 114 114 31157
gemm 48 96 114 42444
gemm 48 48 114 27398
gemm 18 114 114 30866
gemm 48 96 114 42599
gemm 48 48 114 22548
gemm 18 114 114 46674
gemm 48 96 114 71292
gemm 48 48 114 42710
gemm 18 114 114 30843
gemm 48 96 114 46716
gemm 48 48 114 22581
gemm 18 114 114 31055
gemm 48 96 114 42169
gemm 48 48 114 32485
gemm 18 114 114 30564
gemm 48 96 114 42225
gemm 48 48 114 22485
gemm 18 114 114 30889
gemm 48 96 114 45915
gemm 48 48 114 22534
gemm 18 114 114 30394
gemm 48 96 114 47640
gemm 48 48 114 22732
gemm 18 114 114 31175
gemm 48 96 114 42420
gemm 48 48 114 26419
gemm 18 114 114 55465
gemm 48 96 114 42862
gemm 48 48 114 22659
gemm 18 114 114 34205
gemm 48 96 114 48960
gemm 48 48 114 22607
gemm 18 114 114 34581
gemm 48 96 114 42970
gemm 48 48 114 22749
gemm 18 114 114 42366
gemm 48 96 114 63404
gemm 48 48 114 22927
gemm 18 114 114 30662
gemm 48 96 114 72840
gemm 48 48 114 22657
gemm 18 114 114 33023
gemm 48 96 114 43389
gemm 48 48 114 22427
gemm 18 114 114 35515
gemm 48 96 114 48187
gemm 48 48 114 22807
gemm 18 114 114 34994
gemm 48 96 114 42458
gemm 48 48 114 22423
gemm 18 114 114 31133
gemm 48 96 114 42431
gemm 18 114 114 31258
gemm 48 48 114 22650
gemm 48 96 114 42703
gemm 48 48 114 28038
gemm 18 114 114 30283
gemm 18 114 114 30531
gemm 48 96 114 44838
gemm 48 96 114 42283
gemm 48 48 114 22883
gemm 48 48 114 25552
gemm 18 114 114 30440
gemm 48 96 114 42174
gemm 48 48 114 22359
gemm 18 114 114 42917
gemm 48 96 114 63373
gemm 48 48 114 23108
gemm 18 114 114 30574
gemm 48 96 114 47675
gemm 48 48 114 22752
gemm 18 114 114 30904
gemm 48 96 114 42449
gemm 48 48 114 22528
gemm 18 114 114 29949
gemm 48 96 114 84439
gemm 48 48 114 23196
gemm 18 114 114 30139
gemm 48 96 114 42368
gemm 48 48 114 27381
gemm 18 114 114 30700
gemm 48 96 114 42288
gemm 48 48 114 22398
gemm 18 114 114 30126
gemm 48 96 114 42361
gemm 48 48 114 22382
gemm 18 114 114 29969
gemm 48 96 114 42240
gemm 48 48 114 22425
gemm 18 114 114 36755
gemm 48 96 114 157959
gemm 48 48 114 38677
gemm 18 114 114 30039
gemm 48 96 114 42379
gemm 48 48 114 22459
gemm 18 114 114 59543
gemm 48 96 114 43608
gemm 48 48 114 34332
gemm 18 114 114 31914
gemm 48 96 114 43305
gemm 48 48 114 22376
gemm 18 114 114 30103
gemm 48 96 114 42364
gemm 48 48 114 22391
gemm 18 114 114 31610
gemm 48 96 114 42685
gemm 48 48 114 22469
gemm 18 114 114 29896
gemm 48 96 114 42267
gemm 48 48 114 22457
gemm 18 114 114 74085
gemm 48 96 114 44192
gemm 48 48 114 22530
gemm 18 114 114 49333
gemm 48 96 114 52254
gemm 48 48 114 22740
gemm 18 114 114 30995
gemm 48 96 114 42510
gemm 48 48 114 27276
gemm 18 114 114 54261
gemm 48 96 114 42513
gemm 48 48 114 22499
gemm 18 114 114 31356
gemm 48 96 114 42163
gemm 48 48 114 22346
gemm 18 114 114 30160
gemm 48 96 114 48056
gemm 48 48 114 22572
gemm 18 114 114 29916
gemm 48 96 114 42163
gemm 48 48 114 22537
gemm 18 114 114 30158
gemm 48 96 114 42670
gemm 48 48 114 22405
gemm 18 114 114 29868
gemm 48 96 114 42265
gemm 48 48 114 22396
gemm 18 114 114 30090
gemm 48 96 114 42432
gemm 48 48 114 22466
gemm 18 114 114 29836
gemm 48 96 114 42263
gemm 48 48 114 22330
gemm 18 114 114 30651
gemm 48 96 114 42381
gemm 48 48 114 22457
gemm 18 114 114 31401
gemm 48 96 114 42279
gemm 48 48 114 22411
gemm 18 114 114 30258
gemm 48 96 114 42158
gemm 48 48 114 22354
gemm 18 114 114 29743
gemm 48 96 114 42209
gemm 48 48 114 22366
gemm 18 114 114 30326
gemm 48 96 114 42246
gemm 48 48 114 22531
gemm 18 114 114 29991
gemm 48 96 114 42322
gemm 48 48 114 22381
gemm 18 114 114 44433
gemm 48 96 114 75761
gemm 48 48 114 28348
gemm 18 114 114 32592
gemm 48 96 114 42683
gemm 48 48 114 22684
gemm 18 114 114 30003
gemm 48 96 114 42375
gemm 48 48 114 22413
gemm 18 114 114 30926
gemm 48 96 114 42895
gemm 48 48 114 22399
gemm 18 114 114 29935
gemm 48 96 114 42495
gemm 48 48 114 22411
gemm 18 114 114 31586
gemm 48 96 114 43126
gemm 48 48 114 22393
gemm 18 114 114 30224
gemm 48 96 114 48561
gemm 48 48 114 22411
gemm 18 114 114 31403
gemm 48 96 114 42421
gemm 48 48 114 22455
gemm 18 114 114 30412
gemm 48 96 114 42280
gemm 48 48 114 22447
gemm 18 114 114 31174
gemm 48 96 114 76582
gemm 48 48 114 22737
gemm 18 114 114 30035
gemm 48 96 114 46988
gemm 48 48 114 22553
gemm 18 114 114 43538
gemm 48 96 114 70921
gemm 48 48 114 27474
gemm 18 114 114 30334
gemm 48 96 114 42261
gemm 48 48 114 22514
gemm 18 114 114 30195
gemm 48 96 114 44971
gemm 48 48 114 22397
gemm 18 114 114 30682
gemm 48 96 114 42312
gemm 48 48 114 27026
gemm 18 114 114 31198
gemm 48 96 114 42310
gemm 48 48 114 68087
gemm 18 114 114 32487
gemm 48 96 114 43232
gemm 48 48 114 23327
gemm 18 114 114 30557
gemm 48 96 114 42231
gemm 48 48 114 22332
gemm 18 114 114 32193
gemm 48 96 114 42739
gemm 48 48 114 22402
gemm 18 114 114 31687
gemm 48 96 114 42393
gemm 48 48 114 22576
gemm 18 114 114 30115
gemm 48 96 114 42216
gemm 48 48 114 22401
gemm 18 114 114 34940
gemm 48 96 114 43465
gemm 48 48 114 22515
gemm 18 114 114 31334
gemm 48 96 114 42409
gemm 48 48 114 22695
gemm 18 114 114 31099
gemm 48 96 114 42192
gemm 48 48 114 26327
gemm 18 114 114 30446
gemm 48 96 114 42610
gemm 48 48 114 22333
gemm 18 114 114 31627
gemm 48 96 114 44006
gemm 48 48 114 22469
gemm 18 114 114 38404
gemm 48 96 114 46419
gemm 48 48 114 22640
gemm 18 114 114 37190
gemm 48 96 114 44622
gemm 48 48 114 22821
gemm 18 114 114 30356
gemm 48 96 114 42710
gemm 48 48 114 62960
gemm 18 114 114 30084
gemm 48 96 114 42354
gemm 48 48 114 22604
gemm 18 114 114 29972
gemm 48 96 114 42562
gemm 48 48 114 27221
gemm 18 114 114 30898
gemm 48 96 114 42423
gemm 48 48 114 22681
gemm 18 114 114 30996
gemm 48 96 114 49649
gemm 48 48 114 22581
gemm 18 114 114 31232
gemm 48 96 114 42452
gemm 48 48 114 22484
gemm 18 114 114 30696
gemm 48 96 114 42518
gemm 48 48 114 22436
gemm 18 114 114 29794
gemm 48 96 114 42300
gemm 48 48 114 22323
gemm 18 114 114 30616
gemm 48 96 114 42247
gemm 48 48 114 22455
gemm 18 114 114 32231
gemm 48 96 114 49783
gemm 48 48 114 22853
gemm 18 114 114 34960
gemm 48 96 114 42835
gemm 48 48 114 22522
gemm 18 114 114 74911
gemm 48 96 114 44834
gemm 48 48 114 26230
gemm 18 114 114 30273
gemm 48 96 114 42369
gemm 48 48 114 22412
gemm 18 114 114 66021
gemm 48 96 114 42936
gemm 48 48 114 22439
gemm 18 114 114 29876
gemm 48 96 114 48831
gemm 48 48 114 22485
gemm 18 114 114 30285
gemm 48 96 114 42281
gemm 48 48 114 22369
gemm 18 114 114 29749
gemm 48 96 114 42289
gemm 48 48 114 22429
gemm 18 114 114 30058
gemm 48 96 114 51505
gemm 48 48 114 23227
gemm 18 114 114 30387
gemm 48 96 114 60105
gemm 48 48 114 32468
gemm 18 114 114 72632
gemm 48 96 114 43184
gemm 48 48 114 22492
gemm 18 114 114 30554
gemm 48 96 114 42301
gemm 48 48 114 22498
gemm 18 114 114 30423
gemm 48 96 114 42194
gemm 48 48 114 22351
gemm 18 114 114 30023
gemm 48 96 114 42261
gemm 48 48 114 22410
gemm 18 114 114 29811
gemm 48 96 114 42298
gemm 48 48 114 22404
gemm 18 114 114 30516
gemm 48 96 114 42269
gemm 48 48 114 22373
gemm 18 114 114 32011
gemm 48 96 114 47235
gemm 48 48 114 22563
gemm 18 114 114 30226
gemm 48 96 114 46017
gemm 48 48 114 67151
gemm 18 114 114 38864
gemm 48 96 114 43355
gemm 48 48 114 22619
gemm 18 114 114 58026
gemm 48 96 114 47088
gemm 48 48 114 22967
gemm 18 114 114 32917
gemm 48 96 114 63877
gemm 48 48 114 26615
gemm 18 114 114 31041
gemm 48 96 114 76816
gemm 48 48 114 25540
gemm 18 114 114 51375
gemm 48 96 114 68394
gemm 48 48 114 35292
gemm 18 114 114 35398
gemm 48 96 114 47273
gemm 48 48 114 22631
gemm 18 114 114 39050
gemm 48 96 114 43158
gemm 48 48 114 22376
gemm 18 114 114 31241
gemm 48 96 114 43752
gemm 48 48 114 22514
gemm 18 114 114 30488
gemm 48 96 114 42471
gemm 48 48 114 22561
gemm 18 114 114 31184
gemm 48 96 114 46153
gemm 48 48 114 26167
gemm 18 114 114 39626
gemm 48 96 114 43231
gemm 48 48 114 22635
gemm 18 114 114 43195
gemm 48 96 114 42688
gemm 48 48 114 22797
gemm 18 114 114 30451
gemm 48 96 114 42377
gemm 48 48 114 22541
gemm 18 114 114 31458
gemm 48 96 114 81785
gemm 48 48 114 22910
gemm 18 114 114 30255
gemm 48 96 114 50251
gemm 48 48 114 22945
gemm 18 114 114 30438
gemm 48 96 114 47950
gemm 48 48 114 22791
gemm 18 114 114 30396
gemm 48 96 114 50027
gemm 48 48 114 22821
gemm 18 114 114 30961
gemm 48 96 114 42356
gemm 48 48 114 22504
gemm 18 114 114 30572
gemm 48 96 114 46172
gemm 48 48 114 22809
gemm 18 114 114 34907
gemm 48 96 114 46929
gemm 48 48 114 22564
gemm 18 114 114 30593
gemm 48 96 114 42403
gemm 48 48 114 26010
gemm 18 114 114 30730
gemm 48 96 114 42224
gemm 48 48 114 22524
gemm 18 114 114 61671
gemm 48 96 114 51482
gemm 48 48 114 34278
gemm 18 114 114 32330
gemm 48 96 114 55262
gemm 48 48 114 25699
gemm 18 114 114 30295
gemm 48 96 114 42265
gemm 48 48 114 22409
gemm 18 114 114 33232
gemm 48 96 114 45637
gemm 48 48 114 23207
gemm 18 114 114 30190
gemm 48 96 114 42342
gemm 48 48 114 22400
gemm 18 114 114 35325
gemm 48 96 114 43108
gemm 48 48 114 22455
gemm 18 114 114 30294
gemm 48 96 114 42235
gemm 48 48 114 22471
gemm 18 114 114 33117
gemm 48 96 114 42999
gemm 48 48 114 27162
gemm 18 114 114 39677
gemm 48 96 114 42815
gemm 48 48 114 22481
gemm 18 114 114 30734
gemm 48 96 114 42481
gemm 48 48 114 22458
gemm 18 114 114 30001
gemm 48 96 114 42299
gemm 48 48 114 22463
gemm 18 114 114 31580
gemm 48 96 114 42935
gemm 48 48 114 22946
gemm 18 114 114 30132
gemm 48 96 114 46777
gemm 48 48 114 22615
gemm 18 114 114 46751
gemm 48 96 114 93150
gemm 48 48 114 34831
gemm 18 114 114 32397
gemm 48 96 114 64608
gemm 48 48 114 32937
gemm 18 114 114 51985
gemm 48 96 114 75288
gemm 48 48 114 42715
gemm 18 114 114 88873
gemm 48 96 114 49395
gemm 48 48 114 23059
gemm 18 114 114 43720
gemm 18 114 114 56349
gemm 48 96 114 42766
gemm 48 96 114 92261
gemm 48 48 114 24462
gemm 48 48 114 25612
gemm 18 114 114 30307
gemm 48 96 114 42206
gemm 48 48 114 22418
gemm 18 114 114 43724
gemm 48 96 114 46739
gemm 48 48 114 22753
gemm 18 114 114 30047
gemm 48 96 114 42172
gemm 48 48 114 22405
gemm 18 114 114 37019
gemm 48 96 114 47816
gemm 48 48 114 22652
gemm 18 114 114 36671
gemm 48 96 114 42173
gemm 48 48 114 49490
gemm 18 114 114 31852
gemm 48 96 114 42886
gemm 48 48 114 22419
gemm 18 114 114 29746
gemm 48 96 114 41984
gemm 48 48 114 22279
gemm 18 114 114 31777
gemm 48 96 114 43328
gemm 48 48 114 22413
gemm 18 114 114 31027
gemm 48 96 114 42007
gemm 48 48 114 26428
gemm 18 114 114 30183
gemm 48 96 114 42166
gemm 48 48 114 37649
gemm 18 114 114 30456
gemm 48 96 114 41868
gemm 48 48 114 22314
gemm 18 114 114 53671
gemm 48 96 114 57093
gemm 48 48 114 22882
gemm 18 114 114 74634
gemm 48 96 114 43226
gemm 48 48 114 22450
gemm 18 114 114 57648
gemm 48 96 114 42444
gemm 48 48 114 26526
gemm 18 114 114 29853
gemm 48 96 114 41969
gemm 48 48 114 22272
gemm 18 114 114 30108
gemm 48 96 114 57217
gemm 48 48 114 33968
gemm 18 114 114 31290
gemm 48 96 114 50888
gemm 48 48 114 22263
gemm 18 114 114 34973
gemm 48 96 114 47329
gemm 48 48 114 25506
gemm 18 114 114 30911
gemm 48 96 114 42254
gemm 48 48 114 22263
gemm 18 114 114 45906
gemm 48 96 114 52653
gemm 48 48 114 32360
gemm 18 114 114 33581
gemm 48 96 114 43303
gemm 48 48 114 22521
gemm 18 114 114 31179
gemm 48 96 114 42519
gemm 48 48 114 22598
gemm 18 114 114 46323
gemm 48 96 114 67923
gemm 48 48 114 23219
gemm 18 114 114 30116
gemm 48 96 114 42358
gemm 48 48 114 22499
gemm 18 114 114 31959
gemm 48 96 114 42943
gemm 48 48 114 22842
gemm 18 114 114 46504
gemm 48 96 114 47245
gemm 48 48 114 22476
gemm 18 114 114 30430
gemm 48 96 114 42307
gemm 48 48 114 22549
gemm 18 114 114 30082
gemm 48 96 114 42223
gemm 48 48 114 22383
gemm 18 114 114 30204
gemm 48 96 114 42161
gemm 48 48 114 22409
gemm 18 114 114 35468
gemm 48 96 114 42990
gemm 48 48 114 22489
gemm 18 114 114 31150
gemm 48 96 114 42282
gemm 48 48 114 22563
gemm 18 114 114 35088
gemm 48 96 114 46204
gemm 48 48 114 22643
gemm 18 114 114 31173
gemm 48 96 114 42320
gemm 48 48 114 27072
gemm 18 114 114 61696
gemm 48 96 114 43646
gemm 48 48 114 22499
gemm 18 114 114 43948
gemm 48 96 114 42648
gemm 48 48 114 22631
gemm 18 114 114 30753
gemm 48 96 114 42121
gemm 48 48 114 22390
gemm 18 114 114 30978
gemm 48 96 114 46506
gemm 48 48 114 22754
gemm 18 114 114 30664
gemm 48 96 114 42224
gemm 48 48 114 22372
gemm 18 114 114 30278
gemm 48 96 114 42187
gemm 48 48 114 22543
gemm 18 114 114 29950
gemm 48 96 114 42407
gemm 48 48 114 22427
gemm 18 114 114 30214
gemm 48 96 114 46909
gemm 48 48 114 22739
gemm 18 114 114 30699
gemm 48 96 114 42812
gemm 48 48 114 22430
gemm 18 114 114 30680
gemm 48 96 114 42298
gemm 48 48 114 22565
gemm 18 114 114 35866
gemm 48 96 114 42572
gemm 48 48 114 22454
gemm 18 114 114 57116
gemm 48 96 114 42591
gemm 48 48 114 22502
gemm 18 114 114 31076
gemm 48 96 114 42319
gemm 48 48 114 22394
gemm 18 114 114 58733
gemm 48 96 114 47573
gemm 48 48 114 23043
gemm 18 114 114 36311
gemm 48 96 114 42964
gemm 48 48 114 26248
gemm 18 114 114 30627
gemm 48 96 114 42374
gemm 48 48 114 22412
gemm 18 114 114 34503
gemm 48 96 114 43259
gemm 48 48 114 22462
gemm 18 114 114 51158
gemm 48 96 114 110191
gemm 48 48 114 42554
gemm 18 114 114 30915
gemm 48 96 114 45928
gemm 48 48 114 23293
gemm 18 114 114 30521
gemm 48 96 114 42311
gemm 48 48 114 22454
gemm 18 114 114 30801
gemm 48 96 114 42260
gemm 48 48 114 22364
gemm 18 114 114 29982
gemm 48 96 114 42156
gemm 48 48 114 22378
gemm 18 114 114 31069
gemm 48 96 114 42302
gemm 48 48 114 22374
gemm 18 114 114 30083
gemm 48 96 114 46872
gemm 48 48 114 26194
gemm 18 114 114 55459
gemm 48 96 114 42443
gemm 48 48 114 22464
gemm 18 114 114 35042
gemm 48 96 114 42487
gemm 48 48 114 24792
gemm 18 114 114 34457
gemm 48 96 114 43323
gemm 48 48 114 27380
gemm 18 114 114 34265
gemm 48 96 114 42732
gemm 48 48 114 22577
gemm 18 114 114 30912
gemm 48 96 114 42417
gemm 48 48 114 22455
gemm 18 114 114 36609
gemm 48 96 114 43959
gemm 48 48 114 22492
gemm 18 114 114 29912
gemm 48 96 114 41989
gemm 48 48 114 22268
gemm 18 114 114 30883
gemm 48 96 114 42736
gemm 48 48 114 22414
gemm 18 114 114 55777
gemm 48 96 114 42106
gemm 48 48 114 22352
gemm 18 114 114 31131
gemm 48 96 114 42818
gemm 48 48 114 22421
gemm 18 114 114 35674
gemm 48 96 114 47374
gemm 48 48 114 22597
gemm 18 114 114 56760
gemm 48 96 114 42804
gemm 48 48 114 22519
gemm 18 114 114 31168
gemm 48 96 114 43712
gemm 48 48 114 22448
gemm 18 114 114 30471
gemm 48 96 114 48142
gemm 48 48 114 22442
gemm 18 114 114 30626
gemm 48 96 114 42202
gemm 48 48 114 22383
gemm 18 114 114 30812
gemm 48 96 114 42402
gemm 48 48 114 22530
gemm 18 114 114 30125
gemm 48 96 114 66596
gemm 48 48 114 22655
gemm 18 114 114 29810
gemm 48 96 114 42142
gemm 48 48 114 22375
gemm 18 114 114 30074
gemm 48 96 114 42224
gemm 48 48 114 22419
gemm 18 114 114 53304
gemm 48 96 114 46657
gemm 48 48 114 22547
gemm 18 114 114 30752
gemm 48 96 114 42296
gemm 48 48 114 22461
gemm 18 114 114 30467
gemm 48 96 114 48349
gemm 48 48 114 22532
gemm 18 114 114 30283
gemm 48 96 114 42167
gemm 48 48 114 22359
gemm 18 114 114 46099
gemm 48 96 114 58032
gemm 48 48 114 22614
gemm 18 114 114 30817
gemm 48 96 114 42254
gemm 48 48 114 22408
gemm 18 114 114 32795
gemm 48 96 114 85528
gemm 48 48 114 23290
gemm 18 114 114 31009
gemm 48 96 114 42178
gemm 48 48 114 22461
gemm 18 114 114 32362
gemm 48 96 114 42888
gemm 48 48 114 27245
gemm 18 114 114 30315
gemm 48 96 114 42308
gemm 48 48 114 22370
gemm 18 114 114 31708
gemm 48 96 114 43005
gemm 48 48 114 52722
gemm 18 114 114 30340
gemm 48 96 114 42207
gemm 48 48 114 22491
gemm 18 114 114 29937
gemm 48 96 114 42199
gemm 48 48 114 22409
gemm 18 114 114 36101
gemm 48 96 114 42299
gemm 48 48 114 48449
gemm 18 114 114 30248
gemm 48 96 114 46868
gemm 48 48 114 22601
gemm 18 114 114 30588
gemm 48 96 114 42198
gemm 48 48 114 22393
gemm 18 114 114 30858
gemm 48 96 114 42294
gemm 48 48 114 22474
gemm 18 114 114 30594
gemm 48 96 114 42191
gemm 48 48 114 22434
gemm 18 114 114 30108
gemm 48 96 114 42256
gemm 48 48 114 22445
gemm 18 114 114 30214
gemm 48 96 114 46139
gemm 48 48 114 32098
gemm 18 114 114 29931
gemm 48 96 114 42206
gemm 48 48 114 22379
gemm 18 114 114 31062
gemm 48 96 114 46825
gemm 48 48 114 22532
gemm 18 114 114 30337
gemm 48 96 114 42276
gemm 48 48 114 22481
gemm 18 114 114 32369
gemm 48 96 114 49588
gemm 48 48 114 22771
gemm 18 114 114 30817
gemm 48 96 114 42307
gemm 48 48 114 22440
gemm 18 114 114 32666
gemm 48 96 114 42904
gemm 48 48 114 22443
gemm 18 114 114 34318
gemm 48 96 114 71675
gemm 48 48 114 22804
gemm 18 114 114 35086
gemm 48 96 114 42388
gemm 48 48 114 22393
gemm 18 114 114 30115
gemm 48 96 114 61598
gemm 48 48 114 31891
gemm 18 114 114 31854
gemm 48 96 114 75270
gemm 48 48 114 23747
gemm 18 114 114 30583
gemm 48 96 114 42268
gemm 48 48 114 22477
gemm 18 114 114 30819
gemm 48 96 114 46971
gemm 48 48 114 26515
gemm 18 114 114 30650
gemm 48 96 114 42299
gemm 48 48 114 26358
gemm 18 114 114 35264
gemm 48 96 114 46593
gemm 48 48 114 22624
gemm 18 114 114 61894
gemm 48 96 114 43005
gemm 48 48 114 22582
gemm 18 114 114 34735
gemm 48 96 114 46569
gemm 48 48 114 22491
gemm 18 114 114 30709
gemm 48 96 114 71475
gemm 48 48 114 22796
gemm 18 114 114 35479
gemm 48 96 114 47309
gemm 48 48 114 22595
gemm 18 114 114 30957
gemm 48 96 114 42385
gemm 48 48 114 22490
gemm 18 114 114 30600
gemm 48 96 114 42308
gemm 48 48 114 22394
gemm 18 114 114 30746
gemm 48 96 114 42272
gemm 48 48 114 22714
gemm 18 114 114 36658
gemm 48 96 114 46225
gemm 48 48 114 26063
gemm 18 114 114 30858
gemm 48 96 114 46218
gemm 48 48 114 26886
gemm 18 114 114 30888
gemm 48 96 114 49678
gemm 48 48 114 22918
gemm 18 114 114 31174
gemm 48 96 114 42491
gemm 48 48 114 25946
gemm 18 114 114 31321
gemm 48 96 114 42353
gemm 48 48 114 22441
gemm 18 114 114 30245
gemm 48 96 114 42262
gemm 48 48 114 22386
gemm 18 114 114 30055
gemm 48 96 114 42227
gemm 48 48 114 113513
gemm 18 114 114 32259
gemm 48 96 114 43519
gemm 48 48 114 22487
gemm 18 114 114 30909
gemm 48 96 114 42249
gemm 48 48 114 22429
gemm 18 114 114 37159
gemm 48 96 114 47354
gemm 48 48 114 22459
gemm 18 114 114 46185
gemm 48 96 114 47072
gemm 48 48 114 22472
gemm 18 114 114 34965
gemm 48 96 114 42585
gemm 48 48 114 22520
gemm 18 114 114 34717
gemm 48 96 114 42851
gemm 48 48 114 22469
gemm 18 114 114 30646
gemm 48 96 114 45828
gemm 48 48 114 64274
gemm 18 114 114 31472
gemm 48 96 114 42329
gemm 48 48 114 22470
gemm 18 114 114 30264
gemm 48 96 114 42219
gemm 48 48 114 22435
gemm 18 114 114 29920
gemm 48 96 114 70213
gemm 48 48 114 22604
gemm 18 114 114 29789
gemm 48 96 114 47093
gemm 48 48 114 26392
gemm 18 114 114 31043
gemm 48 96 114 42227
gemm 48 48 114 22416
gemm 18 114 114 30453
gemm 48 96 114 70770
gemm 48 48 114 22782
gemm 18 114 114 46966
gemm 48 96 114 58456
gemm 48 48 114 37965
gemm 18 114 114 31236
gemm 18 114 114 30816
gemm 48 96 114 44828
gemm 48 48 114 22910
gemm 48 96 114 45435
gemm 48 48 114 24031
gemm 18 114 114 30301
gemm 48 96 114 42219
gemm 48 48 114 22613
gemm 18 114 114 31683
gemm 48 96 114 42790
gemm 48 48 114 22433
gemm 18 114 114 30909
gemm 48 96 114 42390
gemm 48 48 114 22469
gemm 18 114 114 30568
gemm 48 96 114 42223
gemm 48 48 114 22410
gemm 18 114 114 67631
gemm 48 96 114 43115
gemm 48 48 114 22576
gemm 18 114 114 29904
gemm 48 96 114 52778
gemm 48 48 114 155132
gemm 18 114 114 31304
gemm 48 96 114 43372
gemm 48 48 114 22783
gemm 18 114 114 32163
gemm 48 96 114 51101
gemm 48 48 114 23142
gemm 18 114 114 31323
gemm 48 96 114 42812
gemm 48 48 114 22356
gemm 18 114 114 35327
gemm 48 96 114 45004
gemm 48 48 114 22593
gemm 18 114 114 31526
gemm 48 96 114 49516
gemm 48 48 114 51959
gemm 18 114 114 30743
gemm 48 96 114 44108
gemm 48 48 114 23831
gemm 18 114 114 30406
gemm 48 96 114 42197
gemm 48 48 114 22368
gemm 18 114 114 30656
gemm 48 96 114 73873
gemm 48 48 114 23181
gemm 18 114 114 30584
gemm 48 96 114 42554
gemm 48 48 114 22355
gemm 18 114 114 32144
gemm 48 96 114 43004
gemm 48 48 114 22778
gemm 18 114 114 38241
gemm 48 96 114 42734
gemm 48 48 114 52460
gemm 18 114 114 31241
gemm 48 96 114 42496
gemm 48 48 114 22754
gemm 18 114 114 30750
gemm 48 96 114 42545
gemm 48 48 114 22396
gemm 18 114 114 67407
gemm 48 96 114 47951
gemm 48 48 114 23184
gemm 18 114 114 31461
gemm 48 96 114 43476
gemm 48 48 114 22435
gemm 18 114 114 60761
gemm 48 96 114 43702
gemm 48 48 114 22719
gemm 18 114 114 47559
gemm 48 96 114 66734
gemm 48 48 114 23015
gemm 18 114 114 30801
gemm 48 96 114 42268
gemm 48 48 114 22377
gemm 18 114 114 31127
gemm 48 96 114 42217
gemm 48 48 114 22362
gemm 18 114 114 32513
gemm 48 96 114 43284
gemm 48 48 114 22473
gemm 18 114 114 36315
gemm 48 96 114 42294
gemm 48 48 114 48910
gemm 18 114 114 43945
gemm 48 96 114 61263
gemm 48 48 114 36113
gemm 18 114 114 30046
gemm 48 96 114 42169
gemm 48 48 114 22365
gemm 18 114 114 30018
gemm 48 96 114 42178
gemm 48 48 114 29794
gemm 18 114 114 30219
gemm 48 96 114 42166
gemm 48 48 114 22379
gemm 18 114 114 51564
gemm 48 96 114 67076
gemm 48 48 114 28627
gemm 18 114 114 30603
gemm 48 96 114 42171
gemm 48 48 114 22384
gemm 18 114 114 35536
gemm 48 96 114 48332
gemm 48 48 114 22585
gemm 18 114 114 31298
gemm 48 96 114 42845
gemm 48 48 114 27661
gemm 18 114 114 35097
gemm 48 96 114 48375
gemm 48 48 114 22759
gemm 18 114 114 53427
gemm 48 96 114 43714
gemm 48 48 114 67881
gemm 18 114 114 31221
gemm 48 96 114 49019
gemm 48 48 114 27144
gemm 18 114 114 30931
gemm 48 96 114 44912
gemm 48 48 114 22545
gemm 18 114 114 35477
gemm 48 96 114 43102
gemm 18 114 114 31373
gemm 48 48 114 22598
gemm 48 96 114 43022
gemm 48 48 114 24230
gemm 18 114 114 30091
gemm 48 96 114 47043
gemm 48 48 114 22531
gemm 18 114 114 35355
gemm 48 96 114 42850
gemm 48 48 114 22480
gemm 18 114 114 31409
gemm 48 96 114 50235
gemm 48 48 114 22559
gemm 18 114 114 35675
gemm 48 96 114 42586
gemm 48 48 114 22556
gemm 18 114 114 67955
gemm 48 96 114 42817
gemm 48 48 114 22435
gemm 18 114 114 35382
gemm 48 96 114 49140
gemm 48 48 114 22499
gemm 18 114 114 30307
gemm 48 96 114 42255
gemm 48 48 114 22395
gemm 18 114 114 30024
gemm 48 96 114 42238
gemm 48 48 114 22409
gemm 18 114 114 29812
gemm 48 96 114 42402
gemm 48 48 114 22408
gemm 18 114 114 34135
gemm 48 96 114 42528
gemm 48 48 114 22549
gemm 18 114 114 29976
gemm 48 96 114 42280
gemm 48 48 114 22384
gemm 18 114 114 30102
gemm 48 96 114 42215
gemm 48 48 114 29045
gemm 18 114 114 30344
gemm 48 96 114 42524
gemm 48 48 114 22414
gemm 18 114 114 39316
gemm 48 96 114 47456
gemm 48 48 114 22829
gemm 18 114 114 34594
gemm 48 96 114 43179
gemm 48 48 114 22447
gemm 18 114 114 31027
gemm 48 96 114 47154
gemm 48 48 114 22708
gemm 18 114 114 72763
gemm 48 96 114 47463
gemm 48 48 114 22656
gemm 18 114 114 30955
gemm 48 96 114 73781
gemm 48 48 114 27023
gemm 18 114 114 34905
gemm 48 96 114 47728
gemm 48 48 114 22511
gemm 18 114 114 30526
gemm 48 96 114 48817
gemm 48 48 114 29282
gemm 18 114 114 39145
gemm 48 96 114 42909
gemm 48 48 114 22471
gemm 18 114 114 31065
gemm 48 96 114 43581
gemm 48 48 114 22467
gemm 18 114 114 30842
gemm 48 96 114 71449
gemm 48 48 114 24710
gemm 18 114 114 30582
gemm 48 96 114 50737
gemm 48 48 114 22583
gemm 18 114 114 36581
gemm 48 96 114 42509
gemm 48 48 114 50022
gemm 18 114 114 33871
gemm 48 96 114 43181
gemm 48 48 114 22452
gemm 18 114 114 30607
gemm 48 96 114 42323
gemm 48 48 114 22418
gemm 18 114 114 30328
gemm 48 96 114 50548
gemm 48 48 114 22824
gemm 18 114 114 30506
gemm 48 96 114 42196
gemm 48 48 114 22381
gemm 18 114 114 37656
gemm 48 96 114 42505
gemm 48 48 114 22464
gemm 18 114 114 29953
gemm 48 96 114 42348
gemm 48 48 114 22458
gemm 18 114 114 35829
gemm 48 96 114 43445
gemm 48 48 114 22483
gemm 18 114 114 59096
gemm 48 96 114 71325
gemm 48 48 114 22848
gemm 18 114 114 31236
gemm 48 96 114 62470
gemm 48 48 114 37055
gemm 18 114 114 30923
gemm 48 96 114 50072
gemm 48 48 114 22985
gemm 18 114 114 37205
gemm 48 96 114 46654
gemm 48 48 114 51445
gemm 18 114 114 35925
gemm 48 96 114 43660
gemm 48 48 114 22865
gemm 18 114 114 30535
gemm 48 96 114 42580
gemm 48 48 114 27219
gemm 18 114 114 30916
gemm 48 96 114 42794
gemm 48 48 114 22614
gemm 18 114 114 30457
gemm 48 96 114 42184
gemm 48 48 114 22446
gemm 18 114 114 29917
gemm 48 96 114 42220
gemm 48 48 114 22409
gemm 18 114 114 54128
gemm 48 96 114 42583
gemm 48 48 114 22501
gemm 18 114 114 30010
gemm 48 96 114 42075
gemm 48 48 114 27654
gemm 18 114 114 40842
gemm 48 96 114 49083
gemm 48 48 114 22919
gemm 18 114 114 31096
gemm 48 96 114 42423
gemm 48 48 114 26240
gemm 18 114 114 34705
gemm 48 96 114 43829
gemm 48 48 114 22496
gemm 18 114 114 31404
gemm 48 96 114 47911
gemm 48 48 114 53090
gemm 18 114 114 36617
gemm 48 96 114 55477
gemm 48 48 114 22564
gemm 18 114 114 30473
gemm 48 96 114 42309
gemm 48 48 114 22368
gemm 18 114 114 30056
gemm 48 96 114 55521
gemm 48 48 114 22411
gemm 18 114 114 32160
gemm 48 96 114 48284
gemm 48 48 114 22636
gemm 18 114 114 35263
gemm 48 96 114 42557
gemm 48 48 114 22491
gemm 18 114 114 30320
gemm 48 96 114 42248
gemm 48 48 114 50059
gemm 18 114 114 29857
gemm 48 96 114 42222
gemm 48 48 114 22324
gemm 18 114 114 29989
gemm 48 96 114 42354
gemm 48 48 114 22533
gemm 18 114 114 29861
gemm 48 96 114 47999
gemm 48 48 114 22425
gemm 18 114 114 29938
gemm 48 96 114 42440
gemm 48 48 114 22408
gemm 18 114 114 29772
gemm 48 96 114 79733
gemm 48 48 114 22850
gemm 18 114 114 29995
gemm 48 96 114 47295
gemm 48 48 114 22448
gemm 18 114 114 30063
gemm 48 96 114 42310
gemm 48 48 114 22383
gemm 18 114 114 35719
gemm 48 96 114 42604
gemm 48 48 114 22447
gemm 18 114 114 30388
gemm 48 96 114 42094
gemm 48 48 114 22348
gemm 18 114 114 30998
gemm 48 96 114 68057
gemm 48 48 114 23350
gemm 18 114 114 35359
gemm 48 96 114 42524
gemm 48 48 114 22543
gemm 18 114 114 30479
gemm 48 96 114 49297
gemm 48 48 114 22496
gemm 18 114 114 30711
gemm 48 96 114 42326
gemm 48 48 114 22523
gemm 18 114 114 30357
gemm 48 96 114 42343
gemm 48 48 114 29528
gemm 18 114 114 30207
gemm 48 96 114 47427
gemm 48 48 114 22706
gemm 18 114 114 30693
gemm 48 96 114 42639
gemm 48 48 114 26195
gemm 18 114 114 56175
gemm 48 96 114 42637
gemm 48 48 114 22613
gemm 18 114 114 30143
gemm 48 96 114 46652
gemm 48 48 114 22563
gemm 18 114 114 31024
gemm 48 96 114 58830
gemm 48 48 114 34029
gemm 18 114 114 33992
gemm 48 96 114 47122
gemm 48 48 114 22722
gemm 18 114 114 30931
gemm 48 96 114 46274
gemm 48 48 114 26404
gemm 18 114 114 30839
gemm 48 96 114 42369
gemm 48 48 114 22452
gemm 18 114 114 30892
gemm 48 96 114 42469
gemm 48 48 114 22608
gemm 18 114 114 30327
gemm 48 96 114 49677
gemm 48 48 114 22669
gemm 18 114 114 30481
gemm 48 96 114 42322
gemm 48 48 114 22634
gemm 18 114 114 63674
gemm 48 96 114 48909
gemm 48 48 114 23002
gemm 18 114 114 30072
gemm 48 96 114 42208
gemm 48 48 114 22438
gemm 18 114 114 31976
gemm 48 96 114 43114
gemm 48 48 114 22346
gemm 18 114 114 33987
gemm 48 96 114 47758
gemm 48 48 114 22760
gemm 18 114 114 31149
gemm 48 96 114 42240
gemm 48 48 114 22425
gemm 18 114 114 30390
gemm 48 96 114 42220
gemm 48 48 114 48738
gemm 18 114 114 30241
gemm 48 96 114 42300
gemm 48 48 114 22396
gemm 18 114 114 30889
gemm 48 96 114 46245
gemm 48 48 114 27449
gemm 18 114 114 56674
gemm 48 96 114 42407
gemm 48 48 114 22448
gemm 18 114 114 30607
gemm 48 96 114 42724
gemm 48 48 114 22495
gemm 18 114 114 30757
gemm 48 96 114 47127
gemm 48 48 114 22687
gemm 18 114 114 30502
gemm 48 96 114 42242
gemm 48 48 114 27310
gemm 18 114 114 30868
gemm 48 96 114 46359
gemm 48 48 114 22773
gemm 18 114 114 30467
gemm 48 96 114 42185
gemm 48 48 114 22449
gemm 18 114 114 30224
gemm 48 96 114 46830
gemm 48 48 114 22738
gemm 18 114 114 35043
gemm 48 96 114 72627
gemm 48 48 114 29462
gemm 18 114 114 30757
gemm 48 96 114 42277
gemm 48 48 114 22381
gemm 18 114 114 29969
gemm 48 96 114 42156
gemm 48 48 114 22447
gemm 18 114 114 43992
gemm 48 96 114 53439
gemm 48 48 114 50616
gemm 18 114 114 30271
gemm 48 96 114 42220
gemm 48 48 114 22482
gemm 18 114 114 30113
gemm 48 96 114 42334
gemm 48 48 114 22371
gemm 18 114 114 30638
gemm 48 96 114 42388
gemm 48 48 114 27831
gemm 18 114 114 43471
gemm 48 96 114 51826
gemm 48 48 114 22926
gemm 18 114 114 30203
gemm 48 96 114 42316
gemm 48 48 114 41016
gemm 18 114 114 30559
gemm 48 96 114 42260
gemm 48 48 114 22417
gemm 18 114 114 35716
gemm 48 96 114 42475
gemm 48 48 114 27468
gemm 18 114 114 66093
gemm 48 96 114 43072
gemm 48 48 114 22524
gemm 18 114 114 35150
gemm 48 96 114 42661
gemm 48 48 114 22657
gemm 18 114 114 35810
gemm 48 96 114 84359
gemm 48 48 114 22963
gemm 18 114 114 30952
gemm 48 96 114 42227
gemm 48 48 114 22358
gemm 18 114 114 30979
gemm 48 96 114 42643
gemm 48 48 114 22402
gemm 18 114 114 30602
gemm 48 96 114 48747
gemm 48 48 114 26841
gemm 18 114 114 30610
gemm 48 96 114 42220
gemm 48 48 114 22599
gemm 18 114 114 35673
gemm 48 96 114 83270
gemm 48 48 114 23002
gemm 18 114 114 39481
gemm 48 96 114 49797
gemm 48 48 114 23050
gemm 18 114 114 30922
gemm 48 96 114 42306
gemm 48 48 114 22408
gemm 18 114 114 32671
gemm 48 96 114 43175
gemm 48 48 114 22483
gemm 18 114 114 29991
gemm 48 96 114 82151
gemm 48 48 114 26861
gemm 18 114 114 31209
gemm 48 96 114 42952
gemm 48 48 114 22491
gemm 18 114 114 29729
gemm 48 96 114 42266
gemm 48 48 114 22590
gemm 18 114 114 31113
gemm 48 96 114 49547
gemm 48 48 114 22492
gemm 18 114 114 29955
gemm 48 96 114 42229
gemm 48 48 114 22445
gemm 18 114 114 30213
gemm 48 96 114 42032
gemm 48 48 114 22523
gemm 18 114 114 30708
gemm 48 96 114 48539
gemm 48 48 114 22471
gemm 18 114 114 30120
gemm 48 96 114 42101
gemm 48 48 114 22434
gemm 18 114 114 77183
gemm 48 96 114 48659
gemm 48 48 114 22675
gemm 18 114 114 30339
gemm 48 96 114 42286
gemm 48 48 114 22406
gemm 18 114 114 59645
gemm 48 96 114 46404
gemm 48 48 114 22754
gemm 18 114 114 29835
gemm 48 96 114 42180
gemm 48 48 114 22391
gemm 18 114 114 31427
gemm 48 96 114 42260
gemm 48 48 114 22250
gemm 18 114 114 31966
gemm 48 96 114 42656
gemm 48 48 114 22381
gemm 18 114 114 29881
gemm 48 96 114 41834
gemm 48 48 114 22188
gemm 18 114 114 29921
gemm 48 96 114 67255
gemm 48 48 114 22566
gemm 18 114 114 34507
gemm 48 96 114 42100
gemm 48 48 114 22342
gemm 18 114 114 30574
gemm 48 96 114 42265
gemm 48 48 114 22408
gemm 18 114 114 59267
gemm 48 96 114 49824
gemm 48 48 114 22522
gemm 18 114 114 29866
gemm 48 96 114 42225
gemm 48 48 114 22383
gemm 18 114 114 30204
gemm 48 96 114 48132
gemm 48 48 114 22435
gemm 18 114 114 36721
gemm 48 96 114 68385
gemm 48 48 114 22685
gemm 18 114 114 30143
gemm 48 96 114 42190
gemm 48 48 114 22360
gemm 18 114 114 29817
gemm 48 96 114 42256
gemm 48 48 114 22408
gemm 18 114 114 37414
gemm 48 96 114 42328
gemm 48 48 114 22425
gemm 18 114 114 29888
gemm 48 96 114 42239
gemm 48 48 114 22406
gemm 18 114 114 29853
gemm 48 96 114 42141
gemm 48 48 114 22420
gemm 18 114 114 29907
gemm 48 96 114 47437
gemm 48 48 114 22966
gemm 18 114 114 35067
gemm 48 96 114 42712
gemm 48 48 114 22518
gemm 18 114 114 37180
gemm 48 96 114 42339
gemm 48 48 114 48220
gemm 18 114 114 34510
gemm 48 96 114 42970
gemm 48 48 114 22480
gemm 18 114 114 31325
gemm 48 96 114 46201
gemm 48 48 114 22730
gemm 18 114 114 31941
gemm 48 96 114 49875
gemm 48 48 114 22611
gemm 18 114 114 30748
gemm 48 96 114 42276
gemm 48 48 114 31104
gemm 18 114 114 30501
gemm 48 96 114 51535
gemm 48 48 114 26436
gemm 18 114 114 30640
gemm 48 96 114 42204
gemm 48 48 114 22382
gemm 18 114 114 123489
gemm 48 96 114 48201
gemm 48 48 114 22767
gemm 18 114 114 30640
gemm 48 96 114 42176
gemm 48 48 114 22432
gemm 18 114 114 37229
gemm 48 96 114 42945
gemm 48 48 114 22542
gemm 18 114 114 30934
gemm 48 96 114 54774
gemm 48 48 114 22642
gemm 18 114 114 30177
gemm 48 96 114 42107
gemm 48 48 114 22361
gemm 18 114 114 31025
gemm 48 96 114 42282
gemm 48 48 114 22473
gemm 18 114 114 30065
gemm 48 96 114 45763
gemm 48 48 114 38788
gemm 18 114 114 30774
gemm 48 96 114 46270
gemm 48 48 114 26069
gemm 18 114 114 30380
gemm 48 96 114 42310
gemm 48 48 114 22425
gemm 18 114 114 35155
gemm 48 96 114 42836
gemm 48 48 114 26176
gemm 18 114 114 30474
gemm 48 96 114 43859
gemm 48 48 114 22740
gemm 18 114 114 38408
gemm 48 96 114 43125
gemm 48 48 114 22455
gemm 18 114 114 31253
gemm 48 96 114 42365
gemm 48 48 114 22477
gemm 18 114 114 31600
gemm 48 96 114 46551
gemm 48 48 114 22594
gemm 18 114 114 30164
gemm 48 96 114 42249
gemm 48 48 114 22552
gemm 18 114 114 29895
gemm 48 96 114 42434
gemm 48 48 114 22479
gemm 18 114 114 30190
gemm 48 96 114 42188
gemm 48 48 114 22420
gemm 18 114 114 32911
gemm 48 96 114 42255
gemm 48 48 114 22409
gemm 18 114 114 30229
gemm 48 96 114 42154
gemm 48 48 114 22658
gemm 18 114 114 30589
gemm 48 96 114 42267
gemm 48 48 114 22573
gemm 18 114 114 35797
gemm 48 96 114 42518
gemm 48 48 114 22503
gemm 18 114 114 30606
gemm 48 96 114 42173
gemm 48 48 114 29043
gemm 18 114 114 30005
gemm 48 96 114 42278
gemm 48 48 114 22451
gemm 18 114 114 31547
gemm 48 96 114 42259
gemm 48 48 114 70325
gemm 18 114 114 30421
gemm 48 96 114 42156
gemm 48 48 114 49975
gemm 18 114 114 31107
gemm 48 96 114 42191
gemm 48 48 114 22334
gemm 18 114 114 30484
gemm 48 96 114 42276
gemm 48 48 114 22420
gemm 18 114 114 31177
gemm 48 96 114 42367
gemm 48 48 114 22385
gemm 18 114 114 30428
gemm 48 96 114 42211
gemm 48 48 114 22395
gemm 18 114 114 34814
gemm 48 96 114 43130
gemm 48 48 114 26782
gemm 18 114 114 30797
gemm 48 96 114 42279
gemm 48 48 114 30066
gemm 18 114 114 35462
gemm 48 96 114 42580
gemm 48 48 114 33298
gemm 18 114 114 30700
gemm 48 96 114 48169
gemm 48 48 114 22403
gemm 18 114 114 31208
gemm 48 96 114 42357
gemm 48 48 114 22500
gemm 18 114 114 33935
gemm 48 96 114 44017
gemm 48 48 114 22602
gemm 18 114 114 30926
gemm 48 96 114 46057
gemm 48 48 114 26950
gemm 18 114 114 34434
gemm 48 96 114 48502
gemm 48 48 114 22619
gemm 18 114 114 30526
gemm 48 96 114 42160
gemm 48 48 114 22390
gemm 18 114 114 30418
gemm 48 96 114 42278
gemm 48 48 114 22356
gemm 18 114 114 30062
gemm 48 96 114 42048
gemm 48 48 114 28753
gemm 18 114 114 29945
gemm 48 96 114 42220
gemm 48 48 114 22418
gemm 18 114 114 29802
gemm 48 96 114 42133
gemm 48 48 114 140907
gemm 18 114 114 29979
gemm 48 96 114 42269
gemm 48 48 114 22370
gemm 18 114 114 31603
gemm 48 96 114 42295
gemm 48 48 114 22429
gemm 18 114 114 30226
gemm 48 96 114 42318
gemm 48 48 114 22532
gemm 18 114 114 30132
gemm 48 96 114 48122
gemm 48 48 114 22422
gemm 18 114 114 45829
gemm 48 96 114 48830
gemm 48 48 114 23072
gemm 18 114 114 30942
gemm 48 96 114 42162
gemm 48 48 114 26992
gemm 18 114 114 59267
gemm 48 96 114 42606
gemm 48 48 114 22547
gemm 18 114 114 30706
gemm 48 96 114 42134
gemm 48 48 114 22384
gemm 18 114 114 29911
gemm 48 96 114 42233
gemm 48 48 114 22433
gemm 18 114 114 65893
gemm 48 96 114 42856
gemm 48 48 114 22470
gemm 18 114 114 29958
gemm 48 96 114 42207
gemm 48 48 114 22410
gemm 18 114 114 30490
gemm 48 96 114 42290
gemm 48 48 114 22402
gemm 18 114 114 30183
gemm 48 96 114 42271
gemm 48 48 114 22378
gemm 18 114 114 32185
gemm 48 96 114 48111
gemm 48 48 114 23031
gemm 18 114 114 30550
gemm 48 96 114 46055
gemm 48 48 114 22424
gemm 18 114 114 32438
gemm 48 96 114 42774
gemm 48 48 114 22484
gemm 18 114 114 30270
gemm 48 96 114 42352
gemm 48 48 114 22486
gemm 18 114 114 29942
gemm 48 96 114 42187
gemm 48 48 114 22346
gemm 18 114 114 29778
gemm 48 96 114 45595
gemm 48 48 114 31756
gemm 18 114 114 30192
gemm 48 96 114 66189
gemm 48 48 114 22708
gemm 18 114 114 29997
gemm 48 96 114 42150
gemm 48 48 114 22422
gemm 18 114 114 31171
gemm 48 96 114 50845
gemm 48 48 114 22528
gemm 18 114 114 30487
gemm 48 96 114 46797
gemm 48 48 114 22869
gemm 18 114 114 30867
gemm 48 96 114 42290
gemm 48 48 114 22372
gemm 18 114 114 35639
gemm 48 96 114 46792
gemm 48 48 114 26429
gemm 18 114 114 30994
gemm 48 96 114 42216
gemm 48 48 114 22398
gemm 18 114 114 29796
gemm 48 96 114 42169
gemm 48 48 114 22348
gemm 18 114 114 29920
gemm 48 96 114 42212
gemm 48 48 114 22382
gemm 18 114 114 30046
gemm 48 96 114 42385
gemm 48 48 114 22458
gemm 18 114 114 36739
gemm 48 96 114 69179
gemm 48 48 114 22603
gemm 18 114 114 32654
gemm 48 96 114 42980
gemm 48 48 114 22474
gemm 18 114 114 30008
gemm 48 96 114 42091
gemm 48 48 114 22484
gemm 18 114 114 30038
gemm 48 96 114 49321
gemm 48 48 114 22452
gemm 18 114 114 30266
gemm 48 96 114 42170
gemm 48 48 114 22384
gemm 18 114 114 29839
gemm 48 96 114 78787
gemm 48 48 114 22882
gemm 18 114 114 29784
gemm 48 96 114 42198
gemm 48 48 114 28671
gemm 18 114 114 30212
gemm 48 96 114 42173
gemm 48 48 114 22479
gemm 18 114 114 29989
gemm 48 96 114 42235
gemm 48 48 114 22421
gemm 18 114 114 30257
gemm 48 96 114 42143
gemm 48 48 114 22497
gemm 18 114 114 29845
gemm 48 96 114 42316
gemm 48 48 114 25917
gemm 18 114 114 29983
gemm 48 96 114 42155
gemm 48 48 114 22396
gemm 18 114 114 29971
gemm 48 96 114 42202
gemm 48 48 114 22435
gemm 18 114 114 56611
gemm 48 96 114 42818
gemm 48 48 114 22550
gemm 18 114 114 29806
gemm 48 96 114 42126
gemm 48 48 114 22385
gemm 18 114 114 30116
gemm 48 96 114 42182
gemm 48 48 114 22437
gemm 18 114 114 36811
gemm 48 96 114 42275
gemm 48 48 114 47839
gemm 18 114 114 30055
gemm 48 96 114 42215
gemm 48 48 114 22398
gemm 18 114 114 31002
gemm 48 96 114 42457
gemm 48 48 114 22496
gemm 18 114 114 54338
gemm 48 96 114 42843
gemm 48 48 114 22642
gemm 18 114 114 30148
gemm 48 96 114 42450
gemm 48 48 114 22463
gemm 18 114 114 30266
gemm 48 96 114 42173
gemm 48 48 114 22564
gemm 18 114 114 32817
gemm 48 96 114 43037
gemm 48 48 114 22422
gemm 18 114 114 30425
gemm 48 96 114 53031
gemm 48 48 114 22621
gemm 18 114 114 31294
gemm 48 96 114 50370
gemm 48 48 114 23005
gemm 18 114 114 38187
gemm 48 96 114 45810
gemm 48 48 114 22768
gemm 18 114 114 29842
gemm 48 96 114 42177
gemm 48 48 114 27208
gemm 18 114 114 30688
gemm 48 96 114 42454
gemm 48 48 114 22480
gemm 18 114 114 30542
gemm 48 96 114 42176
gemm 48 48 114 22365
gemm 18 114 114 30097
gemm 48 96 114 47922
gemm 48 48 114 22758
gemm 18 114 114 43882
gemm 48 96 114 47354
gemm 48 48 114 22393
gemm 18 114 114 29899
gemm 48 96 114 42257
gemm 48 48 114 22416
gemm 18 114 114 30004
gemm 48 96 114 48109
gemm 48 48 114 22485
gemm 18 114 114 30014
gemm 48 96 114 42270
gemm 48 48 114 22383
gemm 18 114 114 30091
gemm 48 96 114 42182
gemm 48 48 114 22386
gemm 18 114 114 30835
gemm 48 96 114 42290
gemm 48 48 114 22509
gemm 18 114 114 31149
gemm 48 96 114 45525
gemm 48 48 114 26580
gemm 18 114 114 30262
gemm 48 96 114 42217
gemm 48 48 114 60652
gemm 18 114 114 29912
gemm 48 96 114 42230
gemm 48 48 114 22372
gemm 18 114 114 29984
gemm 48 96 114 42261
gemm 48 48 114 22418
gemm 18 114 114 30199
gemm 48 96 114 48018
gemm 48 48 114 22692
gemm 18 114 114 30456
gemm 48 96 114 42213
gemm 48 48 114 22432
gemm 18 114 114 30399
gemm 48 96 114 43883
gemm 48 48 114 27081
gemm 18 114 114 31156
gemm 48 96 114 86944
gemm 48 48 114 22959
gemm 18 114 114 35151
gemm 48 96 114 42925
gemm 48 48 114 22502
gemm 18 114 114 34989
gemm 48 96 114 42852
gemm 48 48 114 22504
gemm 18 114 114 38944
gemm 48 96 114 43450
gemm 48 48 114 56791
gemm 18 114 114 66575
gemm 48 96 114 42781
gemm 48 48 114 22721
gemm 18 114 114 32020
gemm 48 96 114 42811
gemm 48 48 114 22546
gemm 18 114 114 29913
gemm 48 96 114 42238
gemm 48 48 114 22456
gemm 18 114 114 30273
gemm 48 96 114 42194
gemm 48 48 114 22433
gemm 18 114 114 29848
gemm 48 96 114 48341
gemm 48 48 114 30185
gemm 18 114 114 31376
gemm 48 96 114 46792
gemm 48 48 114 22549
gemm 18 114 114 34542
gemm 48 96 114 42592
gemm 48 48 114 22500
gemm 18 114 114 31305
gemm 48 96 114 42330
gemm 48 48 114 22391
gemm 18 114 114 35575
gemm 48 96 114 54826
gemm 48 48 114 22625
gemm 18 114 114 31266
gemm 48 96 114 42418
gemm 48 48 114 22715
gemm 18 114 114 30159
gemm 48 96 114 42219
gemm 48 48 114 22447
gemm 18 114 114 30975
gemm 48 96 114 46912
gemm 18 114 114 30772
gemm 48 48 114 22705
gemm 48 96 114 45249
gemm 48 48 114 22553
gemm 18 114 114 31066
gemm 48 96 114 42217
gemm 48 48 114 22371
gemm 18 114 114 32370
gemm 48 96 114 42824
gemm 48 48 114 22498
gemm 18 114 114 29847
gemm 48 96 114 49706
gemm 48 48 114 22497
gemm 18 114 114 31588
gemm 48 96 114 42967
gemm 48 48 114 22511
gemm 18 114 114 36391
gemm 48 96 114 47930
gemm 48 48 114 22573
gemm 18 114 114 30680
gemm 48 96 114 42357
gemm 48 48 114 29640
gemm 18 114 114 30339
gemm 48 96 114 42173
gemm 48 48 114 22373
gemm 18 114 114 30138
gemm 48 96 114 81220
gemm 48 48 114 23646
gemm 18 114 114 35495
gemm 48 96 114 42634
gemm 48 48 114 22539
gemm 18 114 114 57322
gemm 48 96 114 43102
gemm 48 48 114 22514
gemm 18 114 114 32621
gemm 48 96 114 42997
gemm 48 48 114 22431
gemm 18 114 114 30360
gemm 48 96 114 46862
gemm 48 48 114 27214
gemm 18 114 114 31277
gemm 48 96 114 71152
gemm 48 48 114 22811
gemm 18 114 114 30133
gemm 48 96 114 42206
gemm 48 48 114 22398
gemm 18 114 114 29800
gemm 48 96 114 42192
gemm 48 48 114 22402
gemm 18 114 114 29780
gemm 48 96 114 68058
gemm 48 48 114 22712
gemm 18 114 114 29803
gemm 48 96 114 42666
gemm 48 48 114 22450
gemm 18 114 114 30491
gemm 48 96 114 46876
gemm 48 48 114 22626
gemm 18 114 114 30268
gemm 48 96 114 42256
gemm 48 48 114 48042
gemm 18 114 114 29892
gemm 48 96 114 42165
gemm 48 48 114 22382
gemm 18 114 114 30285
gemm 48 96 114 42191
gemm 48 48 114 22405
gemm 18 114 114 30036
gemm 48 96 114 68081
gemm 48 48 114 22716
gemm 18 114 114 43910
gemm 48 96 114 42590
gemm 48 48 114 22507
gemm 18 114 114 29955
gemm 48 96 114 42248
gemm 48 48 114 22411
gemm 18 114 114 30146
gemm 48 96 114 42215
gemm 48 48 114 28578
gemm 18 114 114 29990
gemm 48 96 114 42127
gemm 48 48 114 22371
gemm 18 114 114 29858
gemm 48 96 114 42124
gemm 48 48 114 22370
gemm 18 114 114 29897
gemm 48 96 114 42179
gemm 48 48 114 22469
gemm 18 114 114 34802
gemm 48 96 114 46739
gemm 48 48 114 22492
gemm 18 114 114 34625
gemm 48 96 114 42797
gemm 48 48 114 22557
gemm 18 114 114 30971
gemm 48 96 114 42211
gemm 48 48 114 22373
gemm 18 114 114 34167
gemm 48 96 114 42673
gemm 48 48 114 22635
gemm 18 114 114 31605
gemm 48 96 114 46539
gemm 48 48 114 26896
gemm 18 114 114 31035
gemm 48 96 114 42467
gemm 48 48 114 22455
gemm 18 114 114 30880
gemm 48 96 114 42222
gemm 48 48 114 22470
gemm 18 114 114 30534
gemm 48 96 114 42094
gemm 48 48 114 22448
gemm 18 114 114 31086
gemm 48 96 114 42495
gemm 48 48 114 22499
gemm 18 114 114 32373
gemm 48 96 114 42944
gemm 48 48 114 60276
gemm 18 114 114 31015
gemm 48 96 114 42362
gemm 48 48 114 22465
gemm 18 114 114 32452
gemm 48 96 114 47436
gemm 48 48 114 22660
gemm 18 114 114 31658
gemm 48 96 114 42613
gemm 48 48 114 22513
gemm 18 114 114 41466
gemm 48 96 114 49810
gemm 48 48 114 22680
gemm 18 114 114 31724
gemm 48 96 114 42819
gemm 48 48 114 22401
gemm 18 114 114 30694
gemm 48 96 114 42396
gemm 48 48 114 26717
gemm 18 114 114 35554
gemm 48 96 114 42853
gemm 48 48 114 22472
gemm 18 114 114 36598
gemm 48 96 114 42390
gemm 48 48 114 22509
gemm 18 114 114 42091
gemm 48 96 114 46746
gemm 48 48 114 22663
gemm 18 114 114 29919
gemm 48 96 114 43626
gemm 48 48 114 22602
gemm 18 114 114 30163
gemm 48 96 114 67588
gemm 48 48 114 22680
gemm 18 114 114 29934
gemm 48 96 114 42275
gemm 48 48 114 27347
gemm 18 114 114 31164
gemm 48 96 114 46137
gemm 48 48 114 22365
gemm 18 114 114 30564
gemm 48 96 114 42258
gemm 48 48 114 22586
gemm 18 114 114 33290
gemm 48 96 114 42424
gemm 48 48 114 28414
gemm 18 114 114 30122
gemm 48 96 114 42311
gemm 48 48 114 22468
gemm 18 114 114 35534
gemm 48 96 114 42561
gemm 48 48 114 22508
gemm 18 114 114 36392
gemm 48 96 114 42397
gemm 48 48 114 22470
gemm 18 114 114 29866
gemm 48 96 114 42247
gemm 48 48 114 22401
gemm 18 114 114 30004
gemm 48 96 114 42247
gemm 48 48 114 22444
gemm 18 114 114 29819
gemm 48 96 114 42136
gemm 48 48 114 22362
gemm 18 114 114 30609
gemm 48 96 114 43545
gemm 48 48 114 22524
gemm 18 114 114 31128
gemm 48 96 114 42475
gemm 48 48 114 22358
gemm 18 114 114 30131
gemm 48 96 114 42127
gemm 48 48 114 22349
gemm 18 114 114 29870
gemm 48 96 114 42184
gemm 48 48 114 22396
gemm 18 114 114 29918
gemm 48 96 114 42198
gemm 48 48 114 22311
gemm 18 114 114 29992
gemm 48 96 114 42263
gemm 48 48 114 22364
gemm 18 114 114 30042
gemm 48 96 114 42153
gemm 48 48 114 22504
gemm 18 114 114 41781
gemm 48 96 114 43788
gemm 48 48 114 22491
gemm 18 114 114 30730
gemm 48 96 114 105714
gemm 48 48 114 27857
gemm 18 114 114 32623
gemm 48 96 114 42904
gemm 48 48 114 25852
gemm 18 114 114 30164
gemm 48 96 114 42568
gemm 48 48 114 24818
gemm 18 114 114 79302
gemm 48 96 114 48420
gemm 48 48 114 23067
gemm 18 114 114 31158
gemm 48 96 114 46577
gemm 18 114 114 30905
gemm 48 48 114 22760
gemm 48 96 114 42497
gemm 48 48 114 23913
gemm 18 114 114 30042
gemm 48 96 114 42244
gemm 48 48 114 22377
gemm 18 114 114 66561
gemm 48 96 114 43492
gemm 48 48 114 22712
gemm 18 114 114 68368
gemm 48 96 114 48693
gemm 48 48 114 22636
gemm 18 114 114 74068
gemm 48 96 114 43969
gemm 48 48 114 22709
gemm 18 114 114 31211
gemm 48 96 114 42226
gemm 48 48 114 22381
gemm 18 114 114 56367
gemm 48 96 114 44123
gemm 48 48 114 22486
gemm 18 114 114 30754
gemm 48 96 114 42257
gemm 48 48 114 22505
gemm 18 114 114 30589
gemm 48 96 114 46520
gemm 48 48 114 22511
gemm 18 114 114 30600
gemm 48 96 114 42197
gemm 48 48 114 22458
gemm 18 114 114 30969
gemm 48 96 114 42317
gemm 48 48 114 22530
gemm 18 114 114 30295
gemm 48 96 114 47524
gemm 48 48 114 25673
gemm 18 114 114 34895
gemm 48 96 114 46666
gemm 48 48 114 22760
gemm 18 114 114 30617
gemm 48 96 114 42276
gemm 48 48 114 22418
gemm 18 114 114 36234
gemm 48 96 114 42367
gemm 48 48 114 22420
gemm 18 114 114 29960
gemm 48 96 114 42341
gemm 48 48 114 22374
gemm 18 114 114 29967
gemm 48 96 114 42199
gemm 48 48 114 27181
gemm 18 114 114 30029
gemm 48 96 114 49011
gemm 48 48 114 22475
gemm 18 114 114 29964
gemm 48 96 114 42389
gemm 48 48 114 22375
gemm 18 114 114 31389
gemm 48 96 114 50507
gemm 48 48 114 22611
gemm 18 114 114 30208
gemm 48 96 114 48093
gemm 48 48 114 22502
gemm 18 114 114 35324
gemm 48 96 114 43727
gemm 48 48 114 22455
gemm 18 114 114 43450
gemm 48 96 114 77390
gemm 48 48 114 23075
gemm 18 114 114 33038
gemm 48 96 114 64826
gemm 48 48 114 71197
gemm 18 114 114 30285
gemm 48 96 114 42207
gemm 48 48 114 22460
gemm 18 114 114 30775
gemm 48 96 114 47532
gemm 48 48 114 22937
gemm 18 114 114 30267
gemm 48 96 114 42180
gemm 48 48 114 22405
gemm 18 114 114 29735
gemm 48 96 114 42162
gemm 48 48 114 29810
gemm 18 114 114 35209
gemm 48 96 114 47567
gemm 48 48 114 22601
gemm 18 114 114 31079
gemm 48 96 114 45625
gemm 48 48 114 22879
gemm 18 114 114 30472
gemm 48 96 114 46776
gemm 48 48 114 22560
gemm 18 114 114 30581
gemm 48 96 114 42239
gemm 48 48 114 22389
gemm 18 114 114 29821
gemm 48 96 114 42212
gemm 48 48 114 29492
gemm 18 114 114 30911
gemm 48 96 114 42258
gemm 48 48 114 22387
gemm 18 114 114 30340
gemm 48 96 114 87947
gemm 48 48 114 22833
gemm 18 114 114 31625
gemm 48 96 114 42362
gemm 48 48 114 22538
gemm 18 114 114 30013
gemm 48 96 114 42188
gemm 48 48 114 22389
gemm 18 114 114 35175
gemm 48 96 114 42430
gemm 48 48 114 25753
gemm 18 114 114 30257
gemm 18 114 114 30346
gemm 48 96 114 42279
gemm 48 48 114 25693
gemm 48 96 114 44574
gemm 48 48 114 27625
gemm 18 114 114 30787
gemm 48 96 114 42417
gemm 18 114 114 31185
gemm 48 48 114 22511
gemm 48 96 114 44593
gemm 48 48 114 22475
gemm 18 114 114 30398
gemm 48 96 114 42306
gemm 48 48 114 22537
gemm 18 114 114 32410
gemm 48 96 114 42818
gemm 48 48 114 22462
gemm 18 114 114 30665
gemm 48 96 114 49607
gemm 48 48 114 25814
gemm 18 114 114 44054
gemm 48 96 114 47431
gemm 18 114 114 30300
gemm 48 48 114 22583
gemm 48 96 114 83378
gemm 48 48 114 25497
gemm 18 114 114 30106
gemm 48 96 114 42248
gemm 48 48 114 30422
gemm 18 114 114 32506
gemm 48 96 114 43182
gemm 48 48 114 22481
gemm 18 114 114 30474
gemm 48 96 114 42272
gemm 48 48 114 26992
gemm 18 114 114 32539
gemm 48 96 114 44140
gemm 48 48 114 22519
gemm 18 114 114 30602
gemm 48 96 114 42441
gemm 48 48 114 26175
gemm 18 114 114 32231
gemm 48 96 114 42988
gemm 48 48 114 22424
gemm 18 114 114 31074
gemm 48 96 114 50559
gemm 48 48 114 22531
gemm 18 114 114 30196
gemm 48 96 114 42190
gemm 48 48 114 22445
gemm 18 114 114 29980
gemm 48 96 114 42132
gemm 48 48 114 27436
gemm 18 114 114 35617
gemm 48 96 114 47247
gemm 48 48 114 22639
gemm 18 114 114 31351
gemm 48 96 114 43588
gemm 48 48 114 22439
gemm 18 114 114 30384
gemm 48 96 114 48697
gemm 48 48 114 22417
gemm 18 114 114 35104
gemm 48 96 114 42466
gemm 48 48 114 22480
gemm 18 114 114 36838
gemm 48 96 114 47895
gemm 48 48 114 22869
gemm 18 114 114 31062
gemm 48 96 114 42333
gemm 48 48 114 22441
gemm 18 114 114 76214
gemm 48 96 114 48014
gemm 48 48 114 22771
gemm 18 114 114 31092
gemm 48 96 114 48683
gemm 48 48 114 22519
gemm 18 114 114 35402
gemm 48 96 114 42798
gemm 48 48 114 22556
gemm 18 114 114 31344
gemm 48 96 114 42211
gemm 48 48 114 22490
gemm 18 114 114 30290
gemm 48 96 114 46169
gemm 48 48 114 22805
gemm 18 114 114 32218
gemm 48 96 114 43211
gemm 48 48 114 26024
gemm 18 114 114 30472
gemm 48 96 114 47814
gemm 48 48 114 22914
gemm 18 114 114 31632
gemm 48 96 114 42898
gemm 48 48 114 22407
gemm 18 114 114 30569
gemm 48 96 114 42515
gemm 48 48 114 27782
gemm 18 114 114 31851
gemm 48 96 114 42206
gemm 48 48 114 22356
gemm 18 114 114 30669
gemm 48 96 114 42354
gemm 48 48 114 22457
gemm 18 114 114 30986
gemm 48 96 114 42191
gemm 48 48 114 26626
gemm 18 114 114 34251
gemm 48 96 114 43211
gemm 48 48 114 50492
gemm 18 114 114 34773
gemm 48 96 114 42697
gemm 48 48 114 26915
gemm 18 114 114 30721
gemm 48 96 114 42235
gemm 48 48 114 22491
gemm 18 114 114 31290
gemm 48 96 114 47556
gemm 48 48 114 22536
gemm 18 114 114 30275
gemm 48 96 114 42244
gemm 48 48 114 22399
gemm 18 114 114 29976
gemm 48 96 114 42496
gemm 48 48 114 22371
gemm 18 114 114 54695
gemm 48 96 114 42680
gemm 48 48 114 22489
gemm 18 114 114 30151
gemm 48 96 114 42247
gemm 48 48 114 22400
gemm 18 114 114 30077
gemm 48 96 114 42410
gemm 48 48 114 22558
gemm 18 114 114 30116
gemm 48 96 114 69215
gemm 48 48 114 22589
gemm 18 114 114 30030
gemm 48 96 114 42321
gemm 48 48 114 22385
gemm 18 114 114 36993
gemm 48 96 114 68540
gemm 48 48 114 33555
gemm 18 114 114 30435
gemm 48 96 114 42230
gemm 48 48 114 22347
gemm 18 114 114 30896
gemm 48 96 114 46999
gemm 48 48 114 22595
gemm 18 114 114 31196
gemm 48 96 114 42475
gemm 48 48 114 22629
gemm 18 114 114 30552
gemm 48 96 114 42555
gemm 48 48 114 91016
gemm 18 114 114 30570
gemm 48 96 114 42320
gemm 48 48 114 22414
gemm 18 114 114 30481
gemm 48 96 114 49989
gemm 48 48 114 22452
gemm 18 114 114 29883
gemm 48 96 114 42278
gemm 48 48 114 60581
gemm 18 114 114 31646
gemm 48 96 114 42354
gemm 48 48 114 22395
gemm 18 114 114 30190
gemm 48 96 114 42223
gemm 48 48 114 22426
gemm 18 114 114 30020
gemm 48 96 114 42225
gemm 48 48 114 22424
gemm 18 114 114 29966
gemm 48 96 114 54713
gemm 48 48 114 32466
gemm 18 114 114 30009
gemm 48 96 114 44943
gemm 48 48 114 22430
gemm 18 114 114 29936
gemm 48 96 114 47760
gemm 48 48 114 22686
gemm 18 114 114 30977
gemm 48 96 114 42243
gemm 48 48 114 22452
gemm 18 114 114 29858
gemm 48 96 114 42384
gemm 48 48 114 22351
gemm 18 114 114 29680
gemm 48 96 114 42158
gemm 48 48 114 22413
gemm 18 114 114 30341
gemm 48 96 114 42541
gemm 48 48 114 22488
gemm 18 114 114 29809
gemm 48 96 114 42194
gemm 48 48 114 22412
gemm 18 114 114 30100
gemm 48 96 114 42305
gemm 48 48 114 22496
gemm 18 114 114 30595
gemm 48 96 114 42379
gemm 48 48 114 22378
gemm 18 114 114 32450
gemm 48 96 114 43698
gemm 48 48 114 22501
gemm 18 114 114 29753
gemm 48 96 114 48575
gemm 48 48 114 22412
gemm 18 114 114 29787
gemm 48 96 114 42249
gemm 48 48 114 22375
gemm 18 114 114 29645
gemm 48 96 114 42171
gemm 48 48 114 22401
gemm 18 114 114 29964
gemm 48 96 114 106918
gemm 48 48 114 22903
gemm 18 114 114 29800
gemm 48 96 114 42310
gemm 48 48 114 22439
gemm 18 114 114 29869
gemm 48 96 114 42241
gemm 48 48 114 22427
gemm 18 114 114 31348
gemm 48 96 114 42326
gemm 48 48 114 22695
gemm 18 114 114 30199
gemm 48 96 114 42359
gemm 48 48 114 22442
gemm 18 114 114 31173
gemm 48 96 114 42284
gemm 48 48 114 22376
gemm 18 114 114 46064
gemm 48 96 114 58166
gemm 48 48 114 38337
gemm 18 114 114 30378
gemm 48 96 114 42570
gemm 48 48 114 22518
gemm 18 114 114 31524
gemm 48 96 114 43125
gemm 48 48 114 22383
gemm 18 114 114 30459
gemm 48 96 114 42273
gemm 48 48 114 26364
gemm 18 114 114 30934
gemm 48 96 114 42272
gemm 48 48 114 22410
gemm 18 114 114 30272
gemm 48 96 114 42317
gemm 48 48 114 27294
gemm 18 114 114 71532
gemm 48 96 114 53029
gemm 48 48 114 22768
gemm 18 114 114 50228
gemm 48 96 114 47230
gemm 48 48 114 22921
gemm 18 114 114 30763
gemm 48 96 114 42357
gemm 48 48 114 22451
gemm 18 114 114 56755
gemm 48 96 114 42579
gemm 48 48 114 22429
gemm 18 114 114 29983
gemm 48 96 114 42253
gemm 48 48 114 22409
gemm 18 114 114 31593
gemm 48 96 114 42345
gemm 48 48 114 27182
gemm 18 114 114 30293
gemm 48 96 114 68085
gemm 48 48 114 22679
gemm 18 114 114 31600
gemm 48 96 114 47394
gemm 48 48 114 22528
gemm 18 114 114 30301
gemm 48 96 114 42236
gemm 48 48 114 22421
gemm 18 114 114 36779
gemm 48 96 114 73887
gemm 48 48 114 23009
gemm 18 114 114 34434
gemm 48 96 114 42824
gemm 48 48 114 22590
gemm 18 114 114 30469
gemm 48 96 114 42130
gemm 48 48 114 26528
gemm 18 114 114 30510
gemm 48 96 114 42446
gemm 48 48 114 22629
gemm 18 114 114 40878
gemm 48 96 114 63882
gemm 48 48 114 35474
gemm 18 114 114 34554
gemm 48 96 114 49438
gemm 48 48 114 46116
gemm 18 114 114 34508
gemm 48 96 114 42502
gemm 48 48 114 25233
gemm 18 114 114 36600
gemm 48 96 114 42434
gemm 48 48 114 22509
gemm 18 114 114 30605
gemm 48 96 114 42146
gemm 48 48 114 26362
gemm 18 114 114 32303
gemm 48 96 114 42814
gemm 48 48 114 23592
gemm 18 114 114 35952
gemm 48 96 114 47036
gemm 48 48 114 32139
gemm 18 114 114 32302
gemm 48 96 114 89539
gemm 48 48 114 23014
gemm 18 114 114 35697
gemm 48 96 114 49841
gemm 48 48 114 22626
gemm 18 114 114 36152
gemm 48 96 114 43369
gemm 48 48 114 22552
gemm 18 114 114 30974
gemm 48 96 114 45960
gemm 48 48 114 22659
gemm 18 114 114 42488
gemm 48 96 114 42924
gemm 48 48 114 22753
gemm 18 114 114 30266
gemm 18 114 114 30645
gemm 48 96 114 42553
gemm 48 96 114 42540
gemm 48 48 114 22510
gemm 48 48 114 22653
gemm 18 114 114 56973
gemm 48 96 114 42379
gemm 48 48 114 22730
gemm 18 114 114 32317
gemm 48 96 114 42817
gemm 48 48 114 22433
gemm 18 114 114 29899
gemm 48 96 114 42295
gemm 48 48 114 22670
gemm 18 114 114 32499
gemm 48 96 114 43098
gemm 48 48 114 22509
gemm 18 114 114 30237
gemm 48 96 114 42261
gemm 48 48 114 22585
gemm 18 114 114 29931
gemm 48 96 114 42183
gemm 48 48 114 22370
gemm 18 114 114 37873
gemm 48 96 114 66903
gemm 48 48 114 22883
gemm 18 114 114 29999
gemm 48 96 114 42246
gemm 48 48 114 22523
gemm 18 114 114 29906
gemm 48 96 114 42260
gemm 48 48 114 22392
gemm 18 114 114 29792
gemm 48 96 114 48946
gemm 48 48 114 22510
gemm 18 114 114 31440
gemm 48 96 114 42297
gemm 48 48 114 22540
gemm 18 114 114 30697
gemm 48 96 114 42281
gemm 48 48 114 22451
gemm 18 114 114 31378
gemm 48 96 114 68720
gemm 48 48 114 22746
gemm 18 114 114 30045
gemm 48 96 114 42265
gemm 48 48 114 22384
gemm 18 114 114 30072
gemm 48 96 114 42278
gemm 48 48 114 22528
gemm 18 114 114 30008
gemm 48 96 114 68670
gemm 48 48 114 22663
gemm 18 114 114 29927
gemm 48 96 114 47442
gemm 48 48 114 22476
gemm 18 114 114 30010
gemm 48 96 114 47247
gemm 48 48 114 22689
gemm 18 114 114 30613
gemm 48 96 114 42180
gemm 48 48 114 22485
gemm 18 114 114 29915
gemm 48 96 114 42355
gemm 48 48 114 22419
gemm 18 114 114 44273
gemm 48 96 114 58575
gemm 48 48 114 33296
gemm 18 114 114 32588
gemm 48 96 114 69325
gemm 48 48 114 22731
gemm 18 114 114 30094
gemm 48 96 114 42121
gemm 48 48 114 25793
gemm 18 114 114 30711
gemm 48 96 114 42255
gemm 48 48 114 22507
gemm 18 114 114 30505
gemm 48 96 114 42284
gemm 48 48 114 22391
gemm 18 114 114 30095
gemm 48 96 114 44926
gemm 48 48 114 22514
gemm 18 114 114 30089
gemm 48 96 114 42144
gemm 48 48 114 22373
gemm 18 114 114 30198
gemm 48 96 114 42410
gemm 48 48 114 27126
gemm 18 114 114 35485
gemm 48 96 114 43243
gemm 48 48 114 22640
gemm 18 114 114 61119
gemm 48 96 114 44049
gemm 48 48 114 22578
gemm 18 114 114 30045
gemm 48 96 114 45056
gemm 48 48 114 22454
gemm 18 114 114 29851
gemm 48 96 114 42220
gemm 48 48 114 22382
gemm 18 114 114 36071
gemm 48 96 114 42762
gemm 48 48 114 22447
gemm 18 114 114 30462
gemm 48 96 114 44493
gemm 48 48 114 31616
gemm 18 114 114 34225
gemm 48 96 114 43559
gemm 48 48 114 22415
gemm 18 114 114 47034
gemm 48 96 114 71967
gemm 48 48 114 34961
gemm 18 114 114 33834
gemm 48 96 114 48968
gemm 48 48 114 26350
gemm 18 114 114 29952
gemm 18 114 114 30023
gemm 48 96 114 42209
gemm 48 48 114 22344
gemm 48 96 114 161014
gemm 48 48 114 23042
gemm 18 114 114 30091
gemm 18 114 114 35227
gemm 48 96 114 47972
gemm 48 48 114 26743
gemm 48 96 114 46444
gemm 48 48 114 24638
gemm 18 114 114 30233
gemm 48 96 114 48754
gemm 48 48 114 22631
gemm 18 114 114 30278
gemm 48 96 114 44887
gemm 48 48 114 22619
gemm 18 114 114 30052
gemm 48 96 114 42150
gemm 48 48 114 22387
gemm 18 114 114 31229
gemm 48 96 114 42838
gemm 48 48 114 22428
gemm 18 114 114 30621
gemm 48 96 114 42371
gemm 48 48 114 22385
gemm 18 114 114 32224
gemm 48 96 114 43009
gemm 48 48 114 22421
gemm 18 114 114 29986
gemm 48 96 114 42330
gemm 48 48 114 27562
gemm 18 114 114 56892
gemm 48 96 114 42501
gemm 48 48 114 22530
gemm 18 114 114 29697
gemm 48 96 114 42144
gemm 48 48 114 22343
gemm 18 114 114 29940
gemm 48 96 114 42136
gemm 48 48 114 22414
gemm 18 114 114 30406
gemm 48 96 114 43006
gemm 48 48 114 22569
gemm 18 114 114 30099
gemm 48 96 114 42151
gemm 48 48 114 22417
gemm 18 114 114 30117
gemm 48 96 114 42381
gemm 48 48 114 25823
gemm 18 114 114 36004
gemm 48 96 114 42318
gemm 48 48 114 25653
gemm 18 114 114 30532
gemm 48 96 114 42187
gemm 48 48 114 22434
gemm 18 114 114 29888
gemm 48 96 114 42372
gemm 48 48 114 22389
gemm 18 114 114 35702
gemm 48 96 114 52778
gemm 48 48 114 26065
gemm 18 114 114 30400
gemm 48 96 114 42248
gemm 48 48 114 27819
gemm 18 114 114 33203
gemm 48 96 114 89207
gemm 48 48 114 22848
gemm 18 114 114 34132
gemm 48 96 114 42935
gemm 48 48 114 26833
gemm 18 114 114 30999
gemm 48 96 114 42321
gemm 48 48 114 26232
gemm 18 114 114 30911
gemm 48 96 114 48307
gemm 48 48 114 26512
gemm 18 114 114 34994
gemm 48 96 114 42959
gemm 48 48 114 22417
gemm 18 114 114 30583
gemm 48 96 114 46255
gemm 48 48 114 22648
gemm 18 114 114 30829
gemm 48 96 114 46555
gemm 48 48 114 26263
gemm 18 114 114 30519
gemm 48 96 114 46334
gemm 48 48 114 26303
gemm 18 114 114 30879
gemm 48 96 114 46789
gemm 48 48 114 26085
gemm 18 114 114 35412
gemm 48 96 114 47209
gemm 48 48 114 22682
gemm 18 114 114 35820
gemm 48 96 114 46955
gemm 48 48 114 22609
gemm 18 114 114 34794
gemm 48 96 114 42798
gemm 48 48 114 22549
gemm 18 114 114 36891
gemm 48 96 114 45981
gemm 48 48 114 50314
gemm 18 114 114 35315
gemm 48 96 114 46832
gemm 48 48 114 22515
gemm 18 114 114 57943
gemm 48 96 114 42646
gemm 48 48 114 22524
gemm 18 114 114 30453
gemm 48 96 114 44876
gemm 48 48 114 22555
gemm 18 114 114 30296
gemm 48 96 114 42160
gemm 48 48 114 22355
gemm 18 114 114 49465
gemm 48 96 114 58326
gemm 48 48 114 22898
gemm 18 114 114 32314
gemm 48 96 114 42695
gemm 48 48 114 22445
gemm 18 114 114 34037
gemm 48 96 114 70516
gemm 48 48 114 22875
gemm 18 114 114 31297
gemm 48 96 114 42575
gemm 48 48 114 22439
gemm 18 114 114 29949
gemm 48 96 114 42239
gemm 48 48 114 22437
gemm 18 114 114 50916
gemm 48 96 114 55284
gemm 48 48 114 23453
gemm 18 114 114 37122
gemm 48 96 114 48109
gemm 48 48 114 22596
gemm 18 114 114 30769
gemm 48 96 114 48226
gemm 48 48 114 22450
gemm 18 114 114 30188
gemm 48 96 114 42225
gemm 48 48 114 22456
gemm 18 114 114 29978
gemm 48 96 114 42205
gemm 48 48 114 22391
gemm 18 114 114 29784
gemm 48 96 114 42187
gemm 48 48 114 22415
gemm 18 114 114 30287
gemm 48 96 114 42179
gemm 48 48 114 22390
gemm 18 114 114 29955
gemm 48 96 114 42292
gemm 48 48 114 22378
gemm 18 114 114 29949
gemm 48 96 114 42182
gemm 48 48 114 22373
gemm 18 114 114 30435
gemm 48 96 114 42214
gemm 48 48 114 22469
gemm 18 114 114 30064
gemm 48 96 114 42192
gemm 48 48 114 27870
gemm 18 114 114 29956
gemm 48 96 114 42213
gemm 48 48 114 22346
gemm 18 114 114 54747
gemm 48 96 114 42413
gemm 48 48 114 22440
gemm 18 114 114 30178
gemm 48 96 114 42573
gemm 48 48 114 24433
gemm 18 114 114 29947
gemm 48 96 114 42145
gemm 48 48 114 22323
gemm 18 114 114 57128
gemm 48 96 114 42866
gemm 48 48 114 22459
gemm 18 114 114 30124
gemm 48 96 114 42258
gemm 48 48 114 22450
gemm 18 114 114 30059
gemm 48 96 114 42199
gemm 48 48 114 22463
gemm 18 114 114 29879
gemm 48 96 114 48221
gemm 48 48 114 22769
gemm 18 114 114 71245
gemm 48 96 114 43988
gemm 48 48 114 22862
gemm 18 114 114 50007
gemm 48 96 114 47522
gemm 48 48 114 22780
gemm 18 114 114 30293
gemm 48 96 114 42152
gemm 48 48 114 22384
gemm 18 114 114 29901
gemm 48 96 114 43497
gemm 48 48 114 22391
gemm 18 114 114 30369
gemm 48 96 114 70149
gemm 48 48 114 23147
gemm 18 114 114 30502
gemm 48 96 114 42290
gemm 48 48 114 22515
gemm 18 114 114 30158
gemm 48 96 114 42151
gemm 48 48 114 22362
gemm 18 114 114 30201
gemm 48 96 114 48867
gemm 48 48 114 22426
gemm 18 114 114 29906
gemm 48 96 114 42243
gemm 48 48 114 22496
gemm 18 114 114 29996
gemm 48 96 114 42110
gemm 48 48 114 22413
gemm 18 114 114 29964
gemm 48 96 114 42243
gemm 48 48 114 81621
gemm 18 114 114 36428
gemm 48 96 114 43247
gemm 48 48 114 22589
gemm 18 114 114 30184
gemm 48 96 114 68538
gemm 48 48 114 22872
gemm 18 114 114 29976
gemm 48 96 114 42137
gemm 48 48 114 22359
gemm 18 114 114 29917
gemm 48 96 114 42200
gemm 48 48 114 22380
gemm 18 114 114 30031
gemm 48 96 114 42195
gemm 48 48 114 28397
gemm 18 114 114 29880
gemm 48 96 114 42202
gemm 48 48 114 22585
gemm 18 114 114 35448
gemm 48 96 114 42374
gemm 48 48 114 22422
gemm 18 114 114 30106
gemm 48 96 114 48576
gemm 48 48 114 27073
gemm 18 114 114 30894
gemm 48 96 114 42329
gemm 48 48 114 22552
gemm 18 114 114 29894
gemm 48 96 114 42460
gemm 48 48 114 22399
gemm 18 114 114 29922
gemm 48 96 114 49617
gemm 48 48 114 22654
gemm 18 114 114 30037
gemm 48 96 114 42293
gemm 48 48 114 22393
gemm 18 114 114 70566
gemm 48 96 114 65069
gemm 48 48 114 23324
gemm 18 114 114 31297
gemm 48 96 114 42571
gemm 48 48 114 22471
gemm 18 114 114 30117
gemm 48 96 114 46975
gemm 48 48 114 22706
gemm 18 114 114 35483
gemm 48 96 114 45268
gemm 48 48 114 22947
gemm 18 114 114 30291
gemm 48 96 114 42393
gemm 48 48 114 31280
gemm 18 114 114 32984
gemm 48 96 114 44195
gemm 48 48 114 27556
gemm 18 114 114 72649
gemm 48 96 114 43211
gemm 48 48 114 22520
gemm 18 114 114 32123
gemm 48 96 114 42940
gemm 48 48 114 29781
gemm 18 114 114 47657
gemm 48 96 114 90269
gemm 48 48 114 39552
gemm 18 114 114 34550
gemm 48 96 114 42418
gemm 48 48 114 22643
gemm 18 114 114 33167
gemm 48 96 114 48561
gemm 48 48 114 22643
gemm 18 114 114 30142
gemm 48 96 114 42076
gemm 48 48 114 22385
gemm 18 114 114 33020
gemm 48 96 114 43304
gemm 48 48 114 22439
gemm 18 114 114 29646
gemm 48 96 114 81952
gemm 48 48 114 24012
gemm 18 114 114 30687
gemm 48 96 114 42422
gemm 48 48 114 22459
gemm 18 114 114 29954
gemm 48 96 114 41963
gemm 48 48 114 22359
gemm 18 114 114 29995
gemm 48 96 114 42274
gemm 48 48 114 22364
gemm 18 114 114 29780
gemm 48 96 114 41871
gemm 48 48 114 22257
gemm 18 114 114 29850
gemm 48 96 114 42153
gemm 48 48 114 22407
gemm 18 114 114 29982
gemm 48 96 114 41891
gemm 48 48 114 31359
gemm 18 114 114 30015
gemm 48 96 114 42144
gemm 48 48 114 26733
gemm 18 114 114 30822
gemm 48 96 114 42564
gemm 48 48 114 22686
gemm 18 114 114 30256
gemm 48 96 114 42162
gemm 48 48 114 22347
gemm 18 114 114 30382
gemm 48 96 114 42203
gemm 48 48 114 22430
gemm 18 114 114 30045
gemm 48 96 114 42265
gemm 48 48 114 22418
gemm 18 114 114 30013
gemm 48 96 114 42399
gemm 48 48 114 22445
gemm 18 114 114 29841
gemm 48 96 114 42183
gemm 48 48 114 22450
gemm 18 114 114 55389
gemm 48 96 114 42782
gemm 48 48 114 22664
gemm 18 114 114 30229
gemm 48 96 114 42218
gemm 48 48 114 22422
gemm 18 114 114 30280
gemm 48 96 114 42197
gemm 48 48 114 22531
gemm 18 114 114 59585
gemm 48 96 114 42744
gemm 48 48 114 22544
gemm 18 114 114 30483
gemm 48 96 114 42276
gemm 48 48 114 22537
gemm 18 114 114 32792
gemm 48 96 114 43108
gemm 48 48 114 22379
gemm 18 114 114 29990
gemm 48 96 114 55041
gemm 48 48 114 31183
gemm 18 114 114 30386
gemm 48 96 114 42193
gemm 48 48 114 22421
gemm 18 114 114 62746
gemm 48 96 114 42688
gemm 48 48 114 22609
gemm 18 114 114 30489
gemm 48 96 114 42170
gemm 48 48 114 22399
gemm 18 114 114 29936
gemm 48 96 114 42078
gemm 48 48 114 22629
gemm 18 114 114 31534
gemm 48 96 114 42305
gemm 48 48 114 22465
gemm 18 114 114 34945
gemm 48 96 114 46475
gemm 48 48 114 22535
gemm 18 114 114 30319
gemm 48 96 114 42235
gemm 48 48 114 22423
gemm 18 114 114 55816
gemm 48 96 114 42237
gemm 48 48 114 27181
gemm 18 114 114 30926
gemm 48 96 114 42493
gemm 48 48 114 22439
gemm 18 114 114 30315
gemm 48 96 114 75381
gemm 48 48 114 22850
gemm 18 114 114 30779
gemm 48 96 114 42303
gemm 48 48 114 22409
gemm 18 114 114 30154
gemm 48 96 114 41941
gemm 48 48 114 28005
gemm 18 114 114 30539
gemm 48 96 114 42236
gemm 48 48 114 22612
gemm 18 114 114 31358
gemm 48 96 114 47400
gemm 48 48 114 22990
gemm 18 114 114 35465
gemm 48 96 114 46757
gemm 48 48 114 22478
gemm 18 114 114 30797
gemm 48 96 114 42284
gemm 48 48 114 22535
gemm 18 114 114 35031
gemm 48 96 114 47969
gemm 48 48 114 26331
gemm 18 114 114 30387
gemm 48 96 114 42511
gemm 48 48 114 22474
gemm 18 114 114 31236
gemm 48 96 114 42368
gemm 48 48 114 22613
gemm 18 114 114 30311
gemm 48 96 114 42233
gemm 48 48 114 22528
gemm 18 114 114 35747
gemm 48 96 114 42756
gemm 48 48 114 22495
gemm 18 114 114 30331
gemm 48 96 114 42128
gemm 48 48 114 22594
gemm 18 114 114 31597
gemm 48 96 114 42679
gemm 48 48 114 22464
gemm 18 114 114 35220
gemm 48 96 114 42608
gemm 48 48 114 22589
gemm 18 114 114 31201
gemm 48 96 114 42306
gemm 48 48 114 22653
gemm 18 114 114 35270
gemm 48 96 114 42586
gemm 48 48 114 31163
gemm 18 114 114 34024
gemm 48 96 114 43468
gemm 48 48 114 25853
gemm 18 114 114 30210
gemm 48 96 114 42186
gemm 48 48 114 22590
gemm 18 114 114 30997
gemm 48 96 114 44965
gemm 48 48 114 22517
gemm 18 114 114 56160
gemm 48 96 114 42762
gemm 48 48 114 22638
gemm 18 114 114 31841
gemm 48 96 114 47804
gemm 48 48 114 23127
gemm 18 114 114 30010
gemm 48 96 114 68555
gemm 48 48 114 22658
gemm 18 114 114 32131
gemm 48 96 114 42880
gemm 48 48 114 22450
gemm 18 114 114 29676
gemm 48 96 114 42191
gemm 48 48 114 22514
gemm 18 114 114 32163
gemm 48 96 114 43118
gemm 48 48 114 28739
gemm 18 114 114 29892
gemm 48 96 114 42371
gemm 48 48 114 22332
gemm 18 114 114 30149
gemm 48 96 114 47242
gemm 48 48 114 22618
gemm 18 114 114 32066
gemm 48 96 114 47406
gemm 48 48 114 22779
gemm 18 114 114 32585
gemm 48 96 114 43030
gemm 48 48 114 22473
gemm 18 114 114 37629
gemm 48 96 114 74829
gemm 48 48 114 23046
gemm 18 114 114 30394
gemm 48 96 114 42183
gemm 48 48 114 62510
gemm 18 114 114 29995
gemm 48 96 114 68097
gemm 48 48 114 22654
gemm 18 114 114 29950
gemm 48 96 114 42273
gemm 48 48 114 22397
gemm 18 114 114 29759
gemm 48 96 114 42225
gemm 48 48 114 22320
gemm 18 114 114 30319
gemm 48 96 114 84529
gemm 48 48 114 27969
gemm 18 114 114 30620
gemm 48 96 114 60148
gemm 48 48 114 30011
gemm 18 114 114 29754
gemm 48 96 114 42189
gemm 48 48 114 22334
gemm 18 114 114 30584
gemm 48 96 114 42371
gemm 48 48 114 22508
gemm 18 114 114 30044
gemm 48 96 114 43986
gemm 48 48 114 22527
gemm 18 114 114 30563
gemm 48 96 114 42144
gemm 48 48 114 22401
gemm 18 114 114 30479
gemm 48 96 114 42327
gemm 48 48 114 22468
gemm 18 114 114 30538
gemm 48 96 114 83421
gemm 48 48 114 22921
gemm 18 114 114 30050
gemm 48 96 114 52633
gemm 48 48 114 22618
gemm 18 114 114 30828
gemm 48 96 114 42345
gemm 48 48 114 22440
gemm 18 114 114 30183
gemm 48 96 114 42170
gemm 48 48 114 22371
gemm 18 114 114 30670
gemm 48 96 114 48402
gemm 48 48 114 22418
gemm 18 114 114 34938
gemm 48 96 114 43451
gemm 48 48 114 22476
gemm 18 114 114 30388
gemm 48 96 114 42140
gemm 48 48 114 22465
gemm 18 114 114 29924
gemm 48 96 114 42207
gemm 48 48 114 49890
gemm 18 114 114 34737
gemm 48 96 114 43192
gemm 48 48 114 22399
gemm 18 114 114 34582
gemm 48 96 114 42557
gemm 48 48 114 22443
gemm 18 114 114 30473
gemm 48 96 114 46951
gemm 48 48 114 22668
gemm 18 114 114 30578
gemm 48 96 114 42306
gemm 48 48 114 22460
gemm 18 114 114 30490
gemm 48 96 114 60744
gemm 48 48 114 22455
gemm 18 114 114 30140
gemm 48 96 114 42217
gemm 48 48 114 22615
gemm 18 114 114 29915
gemm 48 96 114 42223
gemm 48 48 114 22460
gemm 18 114 114 30001
gemm 48 96 114 42250
gemm 48 48 114 22522
gemm 18 114 114 31232
gemm 48 96 114 42271
gemm 48 48 114 22389
gemm 18 114 114 30637
gemm 48 96 114 42291
gemm 48 48 114 22434
gemm 18 114 114 30355
gemm 48 96 114 42367
gemm 48 48 114 22425
gemm 18 114 114 30116
gemm 48 96 114 42236
gemm 48 48 114 22383
gemm 18 114 114 30587
gemm 48 96 114 42150
gemm 48 48 114 22373
gemm 18 114 114 39460
gemm 48 96 114 42908
gemm 48 48 114 22636
gemm 18 114 114 31469
gemm 48 96 114 47878
gemm 48 48 114 22967
gemm 18 114 114 31161
gemm 48 96 114 42268
gemm 48 48 114 22498
gemm 18 114 114 31068
gemm 48 96 114 49147
gemm 48 48 114 22971
gemm 18 114 114 30795
gemm 48 96 114 48105
gemm 48 48 114 22370
gemm 18 114 114 42783
gemm 48 96 114 70420
gemm 48 48 114 35305
gemm 18 114 114 70117
gemm 48 96 114 42626
gemm 48 48 114 22531
gemm 18 114 114 33399
gemm 48 96 114 50604
gemm 48 48 114 22762
gemm 18 114 114 47288
gemm 48 96 114 62931
gemm 48 48 114 27926
gemm 18 114 114 30283
gemm 48 96 114 42333
gemm 48 48 114 22381
gemm 18 114 114 30066
gemm 48 96 114 42190
gemm 48 48 114 27910
gemm 18 114 114 30173
gemm 48 96 114 42265
gemm 48 48 114 22421
gemm 18 114 114 47707
gemm 48 96 114 63160
gemm 48 48 114 22981
gemm 18 114 114 31873
gemm 48 96 114 43539
gemm 48 48 114 31418
gemm 18 114 114 30941
gemm 48 96 114 42106
gemm 48 48 114 22355
gemm 18 114 114 30364
gemm 48 96 114 42123
gemm 48 48 114 22404
gemm 18 114 114 30092
gemm 48 96 114 42160
gemm 48 48 114 22382
gemm 18 114 114 29868
gemm 48 96 114 42173
gemm 48 48 114 24476
gemm 18 114 114 29860
gemm 48 96 114 42193
gemm 48 48 114 22352
gemm 18 114 114 30287
gemm 48 96 114 42084
gemm 48 48 114 22350
gemm 18 114 114 30389
gemm 48 96 114 44795
gemm 48 48 114 22681
gemm 18 114 114 30643
gemm 48 96 114 42240
gemm 48 48 114 22335
gemm 18 114 114 30170
gemm 48 96 114 42298
gemm 48 48 114 22356
gemm 18 114 114 30032
gemm 48 96 114 48851
gemm 48 48 114 48849
gemm 18 114 114 30076
gemm 48 96 114 42218
gemm 48 48 114 30586
gemm 18 114 114 35029
gemm 48 96 114 48864
gemm 48 48 114 22637
gemm 18 114 114 30342
gemm 48 96 114 42425
gemm 48 48 114 22498
gemm 18 114 114 69949
gemm 48 96 114 43099
gemm 48 48 114 22581
gemm 18 114 114 34976
gemm 48 96 114 43103
gemm 48 48 114 22549
gemm 18 114 114 31104
gemm 48 96 114 42457
gemm 48 48 114 22500
gemm 18 114 114 56207
gemm 48 96 114 47733
gemm 48 48 114 22591
gemm 18 114 114 31060
gemm 48 96 114 42298
gemm 48 48 114 22400
gemm 18 114 114 29988
gemm 48 96 114 42258
gemm 48 48 114 22434
gemm 18 114 114 36310
gemm 48 96 114 42456
gemm 48 48 114 23121
gemm 18 114 114 29846
gemm 48 96 114 42224
gemm 48 48 114 22399
gemm 18 114 114 29905
gemm 48 96 114 42078
gemm 48 48 114 27595
gemm 18 114 114 30836
gemm 48 96 114 42624
gemm 48 48 114 22573
gemm 18 114 114 29973
gemm 48 96 114 42243
gemm 48 48 114 22410
gemm 18 114 114 30867
gemm 48 96 114 42461
gemm 48 48 114 22528
gemm 18 114 114 30435
gemm 48 96 114 42141
gemm 48 48 114 22393
gemm 18 114 114 36073
gemm 48 96 114 68499
gemm 48 48 114 22831
gemm 18 114 114 30572
gemm 48 96 114 42196
gemm 48 48 114 22398
gemm 18 114 114 30313
gemm 48 96 114 42332
gemm 48 48 114 22372
gemm 18 114 114 31941
gemm 48 96 114 42438
gemm 48 48 114 22558
gemm 18 114 114 31488
gemm 48 96 114 47965
gemm 48 48 114 22522
gemm 18 114 114 38376
gemm 18 114 114 30489
gemm 48 96 114 68953
gemm 48 96 114 42945
gemm 48 48 114 29466
gemm 48 48 114 28207
gemm 18 114 114 30643
gemm 18 114 114 35695
gemm 48 96 114 78993
gemm 48 48 114 22840
gemm 48 96 114 42782
gemm 48 48 114 24147
gemm 18 114 114 30437
gemm 48 96 114 42264
gemm 48 48 114 22505
gemm 18 114 114 30559
gemm 48 96 114 44777
gemm 48 48 114 22527
gemm 18 114 114 29948
gemm 48 96 114 42266
gemm 48 48 114 22381
gemm 18 114 114 30903
gemm 48 96 114 48046
gemm 48 48 114 70457
gemm 18 114 114 31107
gemm 48 96 114 42647
gemm 48 48 114 22528
gemm 18 114 114 30624
gemm 48 96 114 42221
gemm 48 48 114 22402
gemm 18 114 114 29835
gemm 48 96 114 42173
gemm 48 48 114 22383
gemm 18 114 114 29905
gemm 48 96 114 68921
gemm 48 48 114 24561
gemm 18 114 114 29870
gemm 48 96 114 42201
gemm 48 48 114 22590
gemm 18 114 114 31554
gemm 48 96 114 42726
gemm 48 48 114 22373
gemm 18 114 114 30480
gemm 48 96 114 42499
gemm 48 48 114 22755
gemm 18 114 114 31761
gemm 48 96 114 43072
gemm 48 48 114 27596
gemm 18 114 114 30265
gemm 48 96 114 42228
gemm 48 48 114 22429
gemm 18 114 114 55780
gemm 48 96 114 42699
gemm 48 48 114 22491
gemm 18 114 114 30488
gemm 48 96 114 47757
gemm 48 48 114 22685
gemm 18 114 114 30413
gemm 48 96 114 42195
gemm 48 48 114 22433
gemm 18 114 114 29874
gemm 48 96 114 42234
gemm 48 48 114 22510
gemm 18 114 114 30056
gemm 48 96 114 42197
gemm 48 48 114 22377
gemm 18 114 114 29894
gemm 48 96 114 42181
gemm 48 48 114 22412
gemm 18 114 114 29934
gemm 48 96 114 42320
gemm 48 48 114 22361
gemm 18 114 114 30040
gemm 48 96 114 64296
gemm 48 48 114 33292
gemm 18 114 114 30394
gemm 48 96 114 42348
gemm 48 48 114 22589
gemm 18 114 114 29894
gemm 48 96 114 42410
gemm 48 48 114 22538
gemm 18 114 114 29958
gemm 48 96 114 42279
gemm 48 48 114 22333
gemm 18 114 114 30373
gemm 48 96 114 42265
gemm 48 48 114 22588
gemm 18 114 114 30144
gemm 48 96 114 42209
gemm 48 48 114 26069
gemm 18 114 114 29888
gemm 48 96 114 42186
gemm 48 48 114 22341
gemm 18 114 114 30300
gemm 48 96 114 107293
gemm 48 48 114 26675
gemm 18 114 114 34895
gemm 48 96 114 42605
gemm 48 48 114 22552
gemm 18 114 114 37222
gemm 48 96 114 42259
gemm 48 48 114 22901
gemm 18 114 114 31792
gemm 48 96 114 42918
gemm 48 48 114 22456
gemm 18 114 114 30360
gemm 48 96 114 42283
gemm 48 48 114 22388
gemm 18 114 114 31684
gemm 48 96 114 42729
gemm 48 48 114 29854
gemm 18 114 114 30014
gemm 48 96 114 47340
gemm 48 48 114 22457
gemm 18 114 114 29800
gemm 48 96 114 42228
gemm 48 48 114 22382
gemm 18 114 114 29738
gemm 48 96 114 42440
gemm 48 48 114 22409
gemm 18 114 114 29910
gemm 48 96 114 42286
gemm 48 48 114 22399
gemm 18 114 114 34469
gemm 48 96 114 43998
gemm 48 48 114 22516
gemm 18 114 114 38172
gemm 48 96 114 42533
gemm 48 48 114 22480
gemm 18 114 114 31169
gemm 48 96 114 42208
gemm 48 48 114 22381
gemm 18 114 114 30137
gemm 48 96 114 42225
gemm 48 48 114 22398
gemm 18 114 114 54778
gemm 48 96 114 42318
gemm 48 48 114 22433
gemm 18 114 114 29933
gemm 48 96 114 42256
gemm 48 48 114 22446
gemm 18 114 114 31355
gemm 48 96 114 42356
gemm 48 48 114 22404
gemm 18 114 114 30180
gemm 48 96 114 70638
gemm 48 48 114 22849
gemm 18 114 114 30096
gemm 48 96 114 42271
gemm 48 48 114 22425
gemm 18 114 114 29907
gemm 48 96 114 42209
gemm 48 48 114 22345
gemm 18 114 114 29870
gemm 48 96 114 42178
gemm 48 48 114 28353
gemm 18 114 114 29945
gemm 48 96 114 42231
gemm 48 48 114 22425
gemm 18 114 114 29825
gemm 48 96 114 42221
gemm 48 48 114 59216
gemm 18 114 114 30212
gemm 48 96 114 48214
gemm 48 48 114 22434
gemm 18 114 114 30463
gemm 48 96 114 42238
gemm 48 48 114 22431
gemm 18 114 114 29886
gemm 48 96 114 42199
gemm 48 48 114 22404
gemm 18 114 114 30000
gemm 48 96 114 42255
gemm 48 48 114 22375
gemm 18 114 114 31095
gemm 48 96 114 42312
gemm 48 48 114 22634
gemm 18 114 114 31100
gemm 48 96 114 42384
gemm 48 48 114 22465
gemm 18 114 114 32614
gemm 48 96 114 43122
gemm 48 48 114 48562
gemm 18 114 114 30027
gemm 48 96 114 42177
gemm 48 48 114 22446
gemm 18 114 114 29901
gemm 48 96 114 42219
gemm 48 48 114 22497
gemm 18 114 114 35777
gemm 48 96 114 66939
gemm 48 48 114 22853
gemm 18 114 114 29943
gemm 48 96 114 42173
gemm 48 48 114 22440
gemm 18 114 114 66368
gemm 48 96 114 42752
gemm 48 48 114 22526
gemm 18 114 114 29898
gemm 48 96 114 47920
gemm 48 48 114 22396
gemm 18 114 114 29876
gemm 48 96 114 42343
gemm 48 48 114 22400
gemm 18 114 114 29756
gemm 48 96 114 42174
gemm 48 48 114 22399
gemm 18 114 114 29771
gemm 48 96 114 42323
gemm 48 48 114 22496
gemm 18 114 114 30447
gemm 48 96 114 42341
gemm 48 48 114 22430
gemm 18 114 114 30126
gemm 48 96 114 42289
gemm 48 48 114 22372
gemm 18 114 114 29757
gemm 48 96 114 42126
gemm 48 48 114 22373
gemm 18 114 114 30286
gemm 48 96 114 42278
gemm 48 48 114 22494
gemm 18 114 114 47746
gemm 48 96 114 62170
gemm 48 48 114 22948
gemm 18 114 114 31083
gemm 48 96 114 42349
gemm 48 48 114 28152
gemm 18 114 114 30164
gemm 48 96 114 42177
gemm 48 48 114 22435
gemm 18 114 114 66123
gemm 48 96 114 42830
gemm 48 48 114 22472
gemm 18 114 114 30761
gemm 48 96 114 71574
gemm 48 48 114 22869
gemm 18 114 114 31102
gemm 48 96 114 47644
gemm 48 48 114 22622
gemm 18 114 114 30147
gemm 48 96 114 42120
gemm 48 48 114 22352
gemm 18 114 114 30952
gemm 48 96 114 46449
gemm 48 48 114 23454
gemm 18 114 114 30213
gemm 48 96 114 42218
gemm 48 48 114 31386
gemm 18 114 114 30422
gemm 48 96 114 42277
gemm 48 48 114 22408
gemm 18 114 114 30245
gemm 48 96 114 42151
gemm 48 48 114 22374
gemm 18 114 114 30057
gemm 48 96 114 42292
gemm 48 48 114 22420
gemm 18 114 114 30796
gemm 48 96 114 47480
gemm 48 48 114 22582
gemm 18 114 114 30525
gemm 48 96 114 45910
gemm 48 48 114 22440
gemm 18 114 114 29982
gemm 48 96 114 86035
gemm 48 48 114 23232
gemm 18 114 114 35339
gemm 48 96 114 42937
gemm 48 48 114 51168
gemm 18 114 114 30279
gemm 48 96 114 42157
gemm 48 48 114 22409
gemm 18 114 114 29662
gemm 48 96 114 42368
gemm 48 48 114 22428
gemm 18 114 114 35815
gemm 48 96 114 46825
gemm 48 48 114 22802
gemm 18 114 114 30541
gemm 48 96 114 42235
gemm 48 48 114 22420
gemm 18 114 114 30336
gemm 48 96 114 42332
gemm 48 48 114 22445
gemm 18 114 114 29885
gemm 48 96 114 42655
gemm 48 48 114 22398
gemm 18 114 114 30023
gemm 48 96 114 47367
gemm 48 48 114 22738
gemm 18 114 114 31087
gemm 48 96 114 42268
gemm 48 48 114 22521
gemm 18 114 114 35282
gemm 48 96 114 47784
gemm 48 48 114 22571
gemm 18 114 114 30982
gemm 48 96 114 42332
gemm 48 48 114 22596
gemm 18 114 114 30512
gemm 48 96 114 42217
gemm 48 48 114 25161
gemm 18 114 114 30836
gemm 48 96 114 42323
gemm 48 48 114 22396
gemm 18 114 114 30849
gemm 48 96 114 42277
gemm 48 48 114 22488
gemm 18 114 114 30448
gemm 48 96 114 69549
gemm 48 48 114 22645
gemm 18 114 114 29858
gemm 48 96 114 42144
gemm 48 48 114 22409
gemm 18 114 114 30099
gemm 48 96 114 42215
gemm 48 48 114 22357
gemm 18 114 114 30034
gemm 48 96 114 42211
gemm 48 48 114 52863
gemm 18 114 114 31268
gemm 48 96 114 42277
gemm 48 48 114 22467
gemm 18 114 114 29783
gemm 48 96 114 47231
gemm 48 48 114 22471
gemm 18 114 114 29844
gemm 48 96 114 43252
gemm 48 48 114 27229
gemm 18 114 114 30864
gemm 48 96 114 51247
gemm 48 48 114 33730
gemm 18 114 114 35120
gemm 48 96 114 42292
gemm 48 48 114 26477
gemm 18 114 114 32319
gemm 48 96 114 42325
gemm 48 48 114 22508
gemm 18 114 114 30533
gemm 48 96 114 42441
gemm 48 48 114 22419
gemm 18 114 114 30273
gemm 48 96 114 42246
gemm 48 48 114 22508
gemm 18 114 114 29960
gemm 48 96 114 42258
gemm 48 48 114 22713
gemm 18 114 114 29924
gemm 48 96 114 46428
gemm 48 48 114 22667
gemm 18 114 114 30490
gemm 48 96 114 42208
gemm 48 48 114 22414
gemm 18 114 114 29725
gemm 48 96 114 42160
gemm 48 48 114 22475
gemm 18 114 114 30698
gemm 48 96 114 70258
gemm 48 48 114 22681
gemm 18 114 114 29900
gemm 48 96 114 42435
gemm 48 48 114 22408
gemm 18 114 114 35266
gemm 48 96 114 50134
gemm 48 48 114 22619
gemm 18 114 114 30342
gemm 48 96 114 42198
gemm 48 48 114 22398
gemm 18 114 114 30650
gemm 48 96 114 42201
gemm 48 48 114 22377
gemm 18 114 114 29878
gemm 48 96 114 48100
gemm 48 48 114 22534
gemm 18 114 114 29883
gemm 48 96 114 42232
gemm 48 48 114 22360
gemm 18 114 114 29784
gemm 48 96 114 42208
gemm 48 48 114 22426
gemm 18 114 114 29775
gemm 48 96 114 42265
gemm 48 48 114 22432
gemm 18 114 114 30121
gemm 48 96 114 44134
gemm 48 48 114 27172
gemm 18 114 114 30397
gemm 48 96 114 42323
gemm 48 48 114 22410
gemm 18 114 114 30288
gemm 48 96 114 42153
gemm 48 48 114 22364
gemm 18 114 114 29919
gemm 48 96 114 42230
gemm 48 48 114 22463
gemm 18 114 114 29936
gemm 48 96 114 44037
gemm 48 48 114 22440
gemm 18 114 114 30373
gemm 48 96 114 42323
gemm 48 48 114 22369
gemm 18 114 114 29844
gemm 48 96 114 42313
gemm 48 48 114 22437
gemm 18 114 114 30221
gemm 48 96 114 42392
gemm 48 48 114 22457
gemm 18 114 114 29947
gemm 48 96 114 42138
gemm 48 48 114 22393
gemm 18 114 114 30186
gemm 48 96 114 42296
gemm 48 48 114 22573
gemm 18 114 114 30369
gemm 48 96 114 42098
gemm 48 48 114 22379
gemm 18 114 114 30736
gemm 48 96 114 42199
gemm 48 48 114 22422
gemm 18 114 114 30308
gemm 48 96 114 42238
gemm 48 48 114 22372
gemm 18 114 114 30054
gemm 48 96 114 42278
gemm 48 48 114 22425
gemm 18 114 114 29725
gemm 48 96 114 42173
gemm 48 48 114 22399
gemm 18 114 114 29985
gemm 48 96 114 42217
gemm 48 48 114 25862
gemm 18 114 114 30404
gemm 48 96 114 42207
gemm 48 48 114 22397
gemm 18 114 114 29883
gemm 48 96 114 42168
gemm 48 48 114 22430
gemm 18 114 114 30235
gemm 48 96 114 42377
gemm 48 48 114 22404
gemm 18 114 114 29847
gemm 48 96 114 42331
gemm 48 48 114 22373
gemm 18 114 114 29907
gemm 48 96 114 42177
gemm 48 48 114 22376
gemm 18 114 114 56638
gemm 48 96 114 42668
gemm 48 48 114 22528
gemm 18 114 114 29783
gemm 48 96 114 42202
gemm 48 48 114 22497
gemm 18 114 114 31097
gemm 48 96 114 42468
gemm 48 48 114 22748
gemm 18 114 114 60112
gemm 48 96 114 42735
gemm 48 48 114 22563
gemm 18 114 114 30358
gemm 48 96 114 42264
gemm 48 48 114 22499
gemm 18 114 114 29981
gemm 48 96 114 42135
gemm 48 48 114 22373
gemm 18 114 114 35780
gemm 48 96 114 42440
gemm 48 48 114 47104
gemm 18 114 114 29897
gemm 48 96 114 42320
gemm 48 48 114 22356
gemm 18 114 114 38860
gemm 48 96 114 42931
gemm 48 48 114 25914
gemm 18 114 114 30500
gemm 48 96 114 42253
gemm 48 48 114 22457
gemm 18 114 114 32115
gemm 48 96 114 42911
gemm 48 48 114 22490
gemm 18 114 114 29842
gemm 48 96 114 48502
gemm 48 48 114 22758
gemm 18 114 114 32554
gemm 48 96 114 43388
gemm 48 48 114 22590
gemm 18 114 114 30077
gemm 48 96 114 42305
gemm 48 48 114 22540
gemm 18 114 114 48476
gemm 48 96 114 59049
gemm 48 48 114 45156
gemm 18 114 114 55909
gemm 18 114 114 31257
gemm 48 96 114 42988
gemm 48 96 114 45673
gemm 48 48 114 26414
gemm 48 48 114 22828
gemm 18 114 114 30078
gemm 48 96 114 42313
gemm 48 48 114 22426
gemm 18 114 114 32378
gemm 48 96 114 43238
gemm 48 48 114 22423
gemm 18 114 114 30925
gemm 48 96 114 42418
gemm 48 48 114 22513
gemm 18 114 114 31021
gemm 48 96 114 46278
gemm 48 48 114 22827
gemm 18 114 114 30339
gemm 18 114 114 30746
gemm 48 96 114 42513
gemm 48 96 114 42541
gemm 48 48 114 22494
gemm 48 48 114 24786
gemm 18 114 114 29917
gemm 48 96 114 42216
gemm 48 48 114 22512
gemm 18 114 114 30136
gemm 48 96 114 44467
gemm 48 48 114 22483
gemm 18 114 114 37189
gemm 48 96 114 42366
gemm 48 48 114 22426
gemm 18 114 114 58068
gemm 48 96 114 43225
gemm 48 48 114 22445
gemm 18 114 114 29821
gemm 48 96 114 42151
gemm 48 48 114 22406
gemm 18 114 114 29975
gemm 48 96 114 42297
gemm 48 48 114 22354
gemm 18 114 114 30328
gemm 48 96 114 42339
gemm 48 48 114 22383
gemm 18 114 114 31085
gemm 48 96 114 43667
gemm 48 48 114 22633
gemm 18 114 114 30519
gemm 48 96 114 42291
gemm 48 48 114 48689
gemm 18 114 114 32233
gemm 48 96 114 43008
gemm 48 48 114 22497
gemm 18 114 114 30224
gemm 48 96 114 47934
gemm 48 48 114 22653
gemm 18 114 114 38616
gemm 48 96 114 70045
gemm 48 48 114 22969
gemm 18 114 114 34684
gemm 48 96 114 42524
gemm 48 48 114 22477
gemm 18 114 114 30864
gemm 48 96 114 42419
gemm 48 48 114 22431
gemm 18 114 114 34832
gemm 48 96 114 42685
gemm 48 48 114 22644
gemm 18 114 114 30068
gemm 48 96 114 72135
gemm 48 48 114 22764
gemm 18 114 114 30959
gemm 48 96 114 43059
gemm 48 48 114 22432
gemm 18 114 114 29716
gemm 48 96 114 42263
gemm 48 48 114 22447
gemm 18 114 114 29895
gemm 48 96 114 42268
gemm 48 48 114 28664
gemm 18 114 114 30065
gemm 48 96 114 42330
gemm 48 48 114 22404
gemm 18 114 114 30075
gemm 48 96 114 42128
gemm 48 48 114 22459
gemm 18 114 114 30191
gemm 48 96 114 42679
gemm 48 48 114 22371
gemm 18 114 114 45073
gemm 48 96 114 51174
gemm 48 48 114 23261
gemm 18 114 114 35293
gemm 48 96 114 47706
gemm 48 48 114 22856
gemm 18 114 114 30528
gemm 48 96 114 42429
gemm 48 48 114 22474
gemm 18 114 114 30884
gemm 48 96 114 46257
gemm 48 48 114 26672
gemm 18 114 114 30310
gemm 48 96 114 67826
gemm 48 48 114 22725
gemm 18 114 114 29792
gemm 48 96 114 42301
gemm 48 48 114 22423
gemm 18 114 114 29834
gemm 48 96 114 42207
gemm 48 48 114 22372
gemm 18 114 114 41547
gemm 48 96 114 74810
gemm 48 48 114 27153
gemm 18 114 114 30520
gemm 48 96 114 42299
gemm 48 48 114 22366
gemm 18 114 114 30182
gemm 48 96 114 42252
gemm 48 48 114 41225
gemm 18 114 114 30314
gemm 48 96 114 42263
gemm 48 48 114 22431
gemm 18 114 114 32376
gemm 48 96 114 43019
gemm 48 48 114 22424
gemm 18 114 114 29955
gemm 48 96 114 42157
gemm 48 48 114 47953
gemm 18 114 114 30022
gemm 48 96 114 42178
gemm 48 48 114 22412
gemm 18 114 114 29894
gemm 48 96 114 42168
gemm 48 48 114 22358
gemm 18 114 114 31079
gemm 48 96 114 42306
gemm 48 48 114 22356
gemm 18 114 114 30335
gemm 48 96 114 42289
gemm 48 48 114 22445
gemm 18 114 114 30393
gemm 48 96 114 42322
gemm 48 48 114 22447
gemm 18 114 114 35982
gemm 48 96 114 42383
gemm 48 48 114 22383
gemm 18 114 114 36792
gemm 48 96 114 47662
gemm 48 48 114 22999
gemm 18 114 114 30489
gemm 48 96 114 42416
gemm 48 48 114 28853
gemm 18 114 114 59840
gemm 48 96 114 43480
gemm 48 48 114 22456
gemm 18 114 114 29917
gemm 48 96 114 42149
gemm 48 48 114 95365
gemm 18 114 114 29884
gemm 48 96 114 42238
gemm 48 48 114 22417
gemm 18 114 114 34770
gemm 48 96 114 62705
gemm 48 48 114 25191
gemm 18 114 114 35623
gemm 48 96 114 42783
gemm 48 48 114 22518
gemm 18 114 114 30025
gemm 48 96 114 42161
gemm 48 48 114 22381
gemm 18 114 114 30334
gemm 48 96 114 42283
gemm 48 48 114 22487
gemm 18 114 114 29896
gemm 48 96 114 42176
gemm 48 48 114 22402
gemm 18 114 114 29840
gemm 48 96 114 42330
gemm 48 48 114 22397
gemm 18 114 114 56126
gemm 48 96 114 48302
gemm 48 48 114 22841
gemm 18 114 114 30799
gemm 48 96 114 42263
gemm 48 48 114 22386
gemm 18 114 114 30472
gemm 48 96 114 42133
gemm 48 48 114 22506
gemm 18 114 114 30434
gemm 48 96 114 42307
gemm 48 48 114 22358
gemm 18 114 114 29949
gemm 48 96 114 42303
gemm 48 48 114 24129
gemm 18 114 114 29983
gemm 48 96 114 42293
gemm 48 48 114 22385
gemm 18 114 114 30466
gemm 48 96 114 42252
gemm 48 48 114 22406
gemm 18 114 114 44438
gemm 48 96 114 61981
gemm 48 48 114 36106
gemm 18 114 114 48251
gemm 18 114 114 30014
gemm 48 96 114 64266
gemm 48 96 114 42294
gemm 48 48 114 32750
gemm 48 48 114 22541
gemm 18 114 114 46481
gemm 18 114 114 45383
gemm 48 96 114 69566
gemm 48 48 114 26168
gemm 48 96 114 70214
gemm 48 48 114 37931
gemm 18 114 114 29889
gemm 48 96 114 68958
gemm 48 48 114 22649
gemm 18 114 114 46489
gemm 48 96 114 72292
gemm 48 48 114 38187
gemm 18 114 114 30556
gemm 48 96 114 42287
gemm 48 48 114 22381
gemm 18 114 114 48726
gemm 18 114 114 30185
gemm 48 96 114 72111
gemm 48 96 114 42433
gemm 48 48 114 38252
gemm 48 48 114 25129
gemm 18 114 114 55854
gemm 48 96 114 42361
gemm 48 48 114 22503
gemm 18 114 114 43520
gemm 48 96 114 62205
gemm 48 48 114 34495
gemm 18 114 114 31164
gemm 48 96 114 46330
gemm 48 48 114 22909
gemm 18 114 114 44787
gemm 48 96 114 42998
gemm 48 48 114 22596
gemm 18 114 114 30445
gemm 48 96 114 44035
gemm 48 48 114 24776
gemm 18 114 114 30970
gemm 48 96 114 42315
gemm 48 48 114 22485
gemm 18 114 114 31509
gemm 48 96 114 71263
gemm 48 48 114 22821
gemm 18 114 114 35094
gemm 48 96 114 42231
gemm 48 48 114 26892
gemm 18 114 114 30382
gemm 48 96 114 42743
gemm 48 48 114 22602
gemm 18 114 114 32467
gemm 48 96 114 48577
gemm 48 48 114 22605
gemm 18 114 114 30104
gemm 48 96 114 42144
gemm 48 48 114 22411
gemm 18 114 114 29955
gemm 48 96 114 42262
gemm 48 48 114 22437
gemm 18 114 114 29919
gemm 48 96 114 42196
gemm 48 48 114 22421
gemm 18 114 114 30087
gemm 48 96 114 42319
gemm 48 48 114 24268
gemm 18 114 114 29886
gemm 48 96 114 47327
gemm 48 48 114 22614
gemm 18 114 114 31143
gemm 48 96 114 42251
gemm 48 48 114 22444
gemm 18 114 114 30067
gemm 48 96 114 42226
gemm 48 48 114 22417
gemm 18 114 114 29852
gemm 48 96 114 42293
gemm 48 48 114 22363
gemm 18 114 114 30634
gemm 48 96 114 42338
gemm 48 48 114 22489
gemm 18 114 114 29974
gemm 48 96 114 42239
gemm 48 48 114 22483
gemm 18 114 114 31722
gemm 48 96 114 43195
gemm 48 48 114 22424
gemm 18 114 114 31724
gemm 48 96 114 46943
gemm 48 48 114 22568
gemm 18 114 114 30398
gemm 48 96 114 42262
gemm 48 48 114 22346
gemm 18 114 114 30410
gemm 48 96 114 42246
gemm 48 48 114 22434
gemm 18 114 114 29826
gemm 48 96 114 42237
gemm 48 48 114 22514
gemm 18 114 114 31059
gemm 48 96 114 42323
gemm 48 48 114 22405
gemm 18 114 114 31103
gemm 48 96 114 42702
gemm 48 48 114 27044
gemm 18 114 114 30648
gemm 48 96 114 79948
gemm 48 48 114 22726
gemm 18 114 114 30019
gemm 48 96 114 49182
gemm 48 48 114 26687
gemm 18 114 114 45301
gemm 48 96 114 56844
gemm 48 48 114 26642
gemm 18 114 114 30929
gemm 48 96 114 42318
gemm 48 48 114 24183
gemm 18 114 114 30735
gemm 48 96 114 42177
gemm 48 48 114 28678
gemm 18 114 114 30022
gemm 48 96 114 47183
gemm 48 48 114 26575
gemm 18 114 114 34834
gemm 48 96 114 47083
gemm 48 48 114 22618
gemm 18 114 114 30210
gemm 48 96 114 42343
gemm 48 48 114 22351
gemm 18 114 114 32269
gemm 48 96 114 42900
gemm 48 48 114 26564
gemm 18 114 114 29974
gemm 48 96 114 67871
gemm 48 48 114 22788
gemm 18 114 114 31688
gemm 48 96 114 42866
gemm 48 48 114 26943
gemm 18 114 114 29894
gemm 48 96 114 42173
gemm 48 48 114 22405
gemm 18 114 114 29834
gemm 48 96 114 42300
gemm 48 48 114 22363
gemm 18 114 114 31736
gemm 48 96 114 47725
gemm 48 48 114 22817
gemm 18 114 114 30492
gemm 48 96 114 42246
gemm 48 48 114 22386
gemm 18 114 114 36082
gemm 48 96 114 42249
gemm 48 48 114 22454
gemm 18 114 114 30059
gemm 48 96 114 42276
gemm 48 48 114 22405
gemm 18 114 114 29745
gemm 48 96 114 42163
gemm 48 48 114 22395
gemm 18 114 114 30668
gemm 48 96 114 48501
gemm 48 48 114 22406
gemm 18 114 114 29834
gemm 48 96 114 42249
gemm 48 48 114 22389
gemm 18 114 114 29722
gemm 48 96 114 42254
gemm 48 48 114 59401
gemm 18 114 114 29789
gemm 48 96 114 48112
gemm 48 48 114 22464
gemm 18 114 114 30330
gemm 48 96 114 42249
gemm 48 48 114 22389
gemm 18 114 114 30136
gemm 48 96 114 42192
gemm 48 48 114 22369
gemm 18 114 114 31224
gemm 48 96 114 56396
gemm 48 48 114 50648
gemm 18 114 114 30209
gemm 48 96 114 42257
gemm 48 48 114 22458
gemm 18 114 114 35731
gemm 48 96 114 42636
gemm 48 48 114 22504
gemm 18 114 114 36372
gemm 48 96 114 42486
gemm 48 48 114 22388
gemm 18 114 114 29710
gemm 48 96 114 42222
gemm 48 48 114 22407
gemm 18 114 114 30152
gemm 48 96 114 47781
gemm 48 48 114 23092
gemm 18 114 114 30832
gemm 48 96 114 42352
gemm 48 48 114 22521
gemm 18 114 114 35710
gemm 48 96 114 81896
gemm 48 48 114 22847
gemm 18 114 114 29852
gemm 48 96 114 42155
gemm 48 48 114 27992
gemm 18 114 114 30548
gemm 48 96 114 42301
gemm 48 48 114 22395
gemm 18 114 114 30911
gemm 48 96 114 48298
gemm 48 48 114 50828
gemm 18 114 114 30156
gemm 48 96 114 42183
gemm 48 48 114 22471
gemm 18 114 114 29926
gemm 48 96 114 42137
gemm 48 48 114 22412
gemm 18 114 114 29971
gemm 48 96 114 48107
gemm 48 48 114 22466
gemm 18 114 114 31300
gemm 48 96 114 49260
gemm 48 48 114 22539
gemm 18 114 114 30188
gemm 48 96 114 42210
gemm 48 48 114 22337
gemm 18 114 114 30276
gemm 48 96 114 42244
gemm 48 48 114 28578
gemm 18 114 114 30236
gemm 48 96 114 47300
gemm 48 48 114 22763
gemm 18 114 114 35089
gemm 48 96 114 43122
gemm 48 48 114 22494
gemm 18 114 114 30315
gemm 48 96 114 42316
gemm 48 48 114 22335
gemm 18 114 114 31993
gemm 48 96 114 47509
gemm 48 48 114 22814
gemm 18 114 114 30217
gemm 48 96 114 54016
gemm 48 48 114 22562
gemm 18 114 114 29993
gemm 48 96 114 42341
gemm 48 48 114 22396
gemm 18 114 114 30747
gemm 48 96 114 45981
gemm 48 48 114 22568
gemm 18 114 114 30401
gemm 48 96 114 48708
gemm 48 48 114 22386
gemm 18 114 114 34805
gemm 48 96 114 42659
gemm 48 48 114 22595
gemm 18 114 114 30437
gemm 48 96 114 42183
gemm 48 48 114 28071
gemm 18 114 114 30256
gemm 48 96 114 48904
gemm 48 48 114 22567
gemm 18 114 114 30033
gemm 48 96 114 42271
gemm 48 48 114 22344
gemm 18 114 114 30083
gemm 48 96 114 42272
gemm 48 48 114 22528
gemm 18 114 114 29889
gemm 48 96 114 42331
gemm 48 48 114 22442
gemm 18 114 114 31263
gemm 48 96 114 42463
gemm 48 48 114 22607
gemm 18 114 114 30945
gemm 48 96 114 42186
gemm 48 48 114 22439
gemm 18 114 114 33777
gemm 48 96 114 42879
gemm 48 48 114 50456
gemm 18 114 114 45770
gemm 48 96 114 57751
gemm 48 48 114 22598
gemm 18 114 114 31186
gemm 48 96 114 42188
gemm 48 48 114 22390
gemm 18 114 114 32151
gemm 48 96 114 42838
gemm 48 48 114 22428
gemm 18 114 114 30523
gemm 48 96 114 42306
gemm 48 48 114 22373
gemm 18 114 114 31611
gemm 48 96 114 42650
gemm 48 48 114 22398
gemm 18 114 114 30258
gemm 48 96 114 42419
gemm 48 48 114 22395
gemm 18 114 114 37814
gemm 48 96 114 42710
gemm 48 48 114 22461
gemm 18 114 114 31011
gemm 48 96 114 42229
gemm 48 48 114 22389
gemm 18 114 114 48995
gemm 48 96 114 43769
gemm 48 48 114 22780
gemm 18 114 114 31408
gemm 48 96 114 42375
gemm 48 48 114 22436
gemm 18 114 114 30117
gemm 48 96 114 42349
gemm 48 48 114 22356
gemm 18 114 114 29723
gemm 48 96 114 42253
gemm 48 48 114 22377
gemm 18 114 114 31065
gemm 48 96 114 42720
gemm 48 48 114 22563
gemm 18 114 114 30634
gemm 48 96 114 42211
gemm 48 48 114 22496
gemm 18 114 114 30827
gemm 48 96 114 74467
gemm 48 48 114 23065
gemm 18 114 114 30576
gemm 48 96 114 42285
gemm 48 48 114 22428
gemm 18 114 114 30154
gemm 48 96 114 42408
gemm 48 48 114 22483
gemm 18 114 114 29897
gemm 48 96 114 49685
gemm 48 48 114 22432
gemm 18 114 114 30176
gemm 48 96 114 42203
gemm 48 48 114 22360
gemm 18 114 114 29705
gemm 48 96 114 42386
gemm 48 48 114 22419
gemm 18 114 114 51384
gemm 48 96 114 42616
gemm 48 48 114 22491
gemm 18 114 114 30024
gemm 48 96 114 42211
gemm 48 48 114 22427
gemm 18 114 114 30485
gemm 48 96 114 42315
gemm 48 48 114 22357
gemm 18 114 114 39341
gemm 48 96 114 42880
gemm 48 48 114 32686
gemm 18 114 114 30191
gemm 48 96 114 42182
gemm 48 48 114 22334
gemm 18 114 114 30352
gemm 48 96 114 50677
gemm 48 48 114 23080
gemm 18 114 114 30784
gemm 48 96 114 42221
gemm 48 48 114 24861
gemm 18 114 114 75811
gemm 48 96 114 44881
gemm 48 48 114 22568
gemm 18 114 114 30726
gemm 48 96 114 43180
gemm 48 48 114 22656
gemm 18 114 114 32756
gemm 48 96 114 43086
gemm 48 48 114 26349
gemm 18 114 114 55991
gemm 48 96 114 47104
gemm 48 48 114 25110
gemm 18 114 114 32734
gemm 48 96 114 42808
gemm 48 48 114 22502
gemm 18 114 114 30748
gemm 48 96 114 42078
gemm 48 48 114 22367
gemm 18 114 114 30431
gemm 48 96 114 42197
gemm 48 48 114 22446
gemm 18 114 114 32145
gemm 48 96 114 42143
gemm 48 48 114 22395
gemm 18 114 114 29747
gemm 48 96 114 42265
gemm 48 48 114 22405
gemm 18 114 114 55574
gemm 48 96 114 42755
gemm 48 48 114 22537
gemm 18 114 114 29988
gemm 48 96 114 42285
gemm 48 48 114 22499
gemm 18 114 114 30072
gemm 48 96 114 42340
gemm 48 48 114 22373
gemm 18 114 114 37720
gemm 48 96 114 74521
gemm 48 48 114 22838
gemm 18 114 114 30043
gemm 48 96 114 42120
gemm 48 48 114 22498
gemm 18 114 114 30635
gemm 48 96 114 42764
gemm 48 48 114 24061
gemm 18 114 114 34905
gemm 48 96 114 42729
gemm 48 48 114 22496
gemm 18 114 114 30679
gemm 48 96 114 42217
gemm 48 48 114 22424
gemm 18 114 114 29924
gemm 48 96 114 76973
gemm 48 48 114 22955
gemm 18 114 114 31195
gemm 48 96 114 42306
gemm 48 48 114 22452
gemm 18 114 114 30301
gemm 48 96 114 46151
gemm 48 48 114 22736
gemm 18 114 114 31117
gemm 48 96 114 42331
gemm 48 48 114 22450
gemm 18 114 114 31174
gemm 48 96 114 42638
gemm 48 48 114 22832
gemm 18 114 114 54245
gemm 48 96 114 47023
gemm 48 48 114 22724
gemm 18 114 114 30341
gemm 48 96 114 42248
gemm 48 48 114 22463
gemm 18 114 114 30027
gemm 48 96 114 42208
gemm 48 48 114 22529
gemm 18 114 114 30579
gemm 48 96 114 43888
gemm 48 48 114 22571
gemm 18 114 114 31401
gemm 48 96 114 42369
gemm 48 48 114 22449
gemm 18 114 114 30036
gemm 48 96 114 44032
gemm 48 48 114 32216
gemm 18 114 114 47249
gemm 48 96 114 73676
gemm 48 48 114 38697
gemm 18 114 114 32076
gemm 48 96 114 43166
gemm 48 48 114 22439
gemm 18 114 114 30238
gemm 48 96 114 42285
gemm 48 48 114 22440
gemm 18 114 114 31729
gemm 48 96 114 71027
gemm 48 48 114 22633
gemm 18 114 114 36103
gemm 48 96 114 42561
gemm 48 48 114 22521
gemm 18 114 114 30128
gemm 48 96 114 42384
gemm 48 48 114 28621
gemm 18 114 114 30175
gemm 48 96 114 42249
gemm 48 48 114 22403
gemm 18 114 114 29961
gemm 48 96 114 42220
gemm 48 48 114 22537
gemm 18 114 114 29885
gemm 48 96 114 42288
gemm 48 48 114 22393
gemm 18 114 114 29925
gemm 48 96 114 42278
gemm 48 48 114 22487
gemm 18 114 114 31153
gemm 48 96 114 42428
gemm 48 48 114 22460
gemm 18 114 114 30015
gemm 48 96 114 42213
gemm 48 48 114 22354
gemm 18 114 114 30045
gemm 48 96 114 42235
gemm 48 48 114 26680
gemm 18 114 114 30503
gemm 48 96 114 42188
gemm 48 48 114 22446
gemm 18 114 114 31191
gemm 48 96 114 42344
gemm 48 48 114 22431
gemm 18 114 114 30197
gemm 48 96 114 42110
gemm 48 48 114 26680
gemm 18 114 114 30937
gemm 48 96 114 47012
gemm 48 48 114 28287
gemm 18 114 114 30189
gemm 48 96 114 42408
gemm 48 48 114 22490
gemm 18 114 114 29832
gemm 48 96 114 42332
gemm 48 48 114 22363
gemm 18 114 114 29829
gemm 48 96 114 66479
gemm 48 48 114 22937
gemm 18 114 114 34222
gemm 48 96 114 42343
gemm 48 48 114 22469
gemm 18 114 114 30013
gemm 48 96 114 42376
gemm 48 48 114 22436
gemm 18 114 114 31183
gemm 48 96 114 42393
gemm 48 48 114 22434
gemm 18 114 114 30342
gemm 48 96 114 42190
gemm 48 48 114 22383
gemm 18 114 114 30248
gemm 48 96 114 42283
gemm 48 48 114 22361
gemm 18 114 114 29947
gemm 48 96 114 45513
gemm 48 48 114 37912
gemm 18 114 114 31245
gemm 48 96 114 46213
gemm 48 48 114 22580
gemm 18 114 114 71635
gemm 48 96 114 42939
gemm 48 48 114 22862
gemm 18 114 114 30114
gemm 48 96 114 42345
gemm 48 48 114 29179
gemm 18 114 114 30438
gemm 48 96 114 42152
gemm 48 48 114 22337
gemm 18 114 114 29932
gemm 48 96 114 42256
gemm 48 48 114 22413
gemm 18 114 114 36112
gemm 48 96 114 42262
gemm 48 48 114 22547
gemm 18 114 114 30050
gemm 48 96 114 42206
gemm 48 48 114 27472
gemm 18 114 114 30093
gemm 48 96 114 47426
gemm 48 48 114 27362
gemm 18 114 114 31076
gemm 48 96 114 42214
gemm 48 48 114 22377
gemm 18 114 114 30312
gemm 48 96 114 42244
gemm 48 48 114 22416
gemm 18 114 114 29914
gemm 48 96 114 42196
gemm 48 48 114 22369
gemm 18 114 114 30024
gemm 48 96 114 42306
gemm 48 48 114 29877
gemm 18 114 114 30254
gemm 48 96 114 42253
gemm 48 48 114 22339
gemm 18 114 114 29802
gemm 48 96 114 48110
gemm 48 48 114 27324
gemm 18 114 114 31531
gemm 48 96 114 42422
gemm 48 48 114 22567
gemm 18 114 114 35088
gemm 48 96 114 46784
gemm 48 48 114 22493
gemm 18 114 114 34531
gemm 48 96 114 47836
gemm 48 48 114 29129
gemm 18 114 114 30430
gemm 48 96 114 47455
gemm 48 48 114 22541
gemm 18 114 114 30801
gemm 48 96 114 50336
gemm 48 48 114 22656
gemm 18 114 114 36983
gemm 48 96 114 45704
gemm 48 48 114 26259
gemm 18 114 114 31296
gemm 48 96 114 42358
gemm 48 48 114 22472
gemm 18 114 114 43707
gemm 48 96 114 42932
gemm 48 48 114 22450
gemm 18 114 114 30121
gemm 48 96 114 42300
gemm 48 48 114 22407
gemm 18 114 114 29817
gemm 48 96 114 126642
gemm 48 48 114 23058
gemm 18 114 114 30333
gemm 48 96 114 67641
gemm 48 48 114 22592
gemm 18 114 114 29924
gemm 48 96 114 42202
gemm 48 48 114 22457
gemm 18 114 114 29883
gemm 48 96 114 42170
gemm 48 48 114 22379
gemm 18 114 114 37245
gemm 48 96 114 42176
gemm 48 48 114 30457
gemm 18 114 114 29894
gemm 48 96 114 42212
gemm 48 48 114 22485
gemm 18 114 114 30161
gemm 48 96 114 42297
gemm 48 48 114 22462
gemm 18 114 114 30694
gemm 48 96 114 42230
gemm 48 48 114 22488
gemm 18 114 114 30025
gemm 48 96 114 42299
gemm 48 48 114 22372
gemm 18 114 114 29908
gemm 48 96 114 47378
gemm 48 48 114 23143
gemm 18 114 114 30483
gemm 48 96 114 42288
gemm 48 48 114 22555
gemm 18 114 114 35729
gemm 48 96 114 42347
gemm 48 48 114 22449
gemm 18 114 114 29947
gemm 48 96 114 42329
gemm 48 48 114 22476
gemm 18 114 114 36132
gemm 48 96 114 67152
gemm 48 48 114 22699
gemm 18 114 114 29820
gemm 48 96 114 42142
gemm 48 48 114 22379
gemm 18 114 114 29897
gemm 48 96 114 42273
gemm 48 48 114 22387
gemm 18 114 114 29845
gemm 48 96 114 58220
gemm 48 48 114 22430
gemm 18 114 114 31277
gemm 48 96 114 42345
gemm 48 48 114 22405
gemm 18 114 114 29997
gemm 48 96 114 42256
gemm 48 48 114 22426
gemm 18 114 114 30155
gemm 48 96 114 42394
gemm 48 48 114 32921
gemm 18 114 114 30017
gemm 48 96 114 42271
gemm 48 48 114 22446
gemm 18 114 114 30917
gemm 48 96 114 42524
gemm 18 114 114 29958
gemm 48 96 114 44696
gemm 48 48 114 124054
gemm 48 48 114 22651
gemm 18 114 114 65379
gemm 18 114 114 29907
gemm 48 96 114 42564
gemm 48 48 114 22397
gemm 48 96 114 42451
gemm 48 48 114 24074
gemm 18 114 114 30526
gemm 48 96 114 42318
gemm 48 48 114 22545
gemm 18 114 114 30221
gemm 48 96 114 44189
gemm 48 48 114 22412
gemm 18 114 114 30020
gemm 48 96 114 55754
gemm 48 48 114 22416
gemm 18 114 114 56842
gemm 48 96 114 43685
gemm 48 48 114 22539
gemm 18 114 114 30246
gemm 48 96 114 42164
gemm 48 48 114 22555
gemm 18 114 114 30890
gemm 48 96 114 42849
gemm 48 48 114 22460
gemm 18 114 114 66979
gemm 48 96 114 42838
gemm 48 48 114 22526
gemm 18 114 114 29935
gemm 48 96 114 42227
gemm 48 48 114 22420
gemm 18 114 114 35123
gemm 48 96 114 47509
gemm 48 48 114 22498
gemm 18 114 114 39256
gemm 48 96 114 53654
gemm 48 48 114 23023
gemm 18 114 114 32557
gemm 48 96 114 42958
gemm 48 48 114 22389
gemm 18 114 114 29966
gemm 48 96 114 42262
gemm 48 48 114 22424
gemm 18 114 114 30236
gemm 48 96 114 42881
gemm 48 48 114 22517
gemm 18 114 114 30037
gemm 48 96 114 44373
gemm 48 48 114 22490
gemm 18 114 114 29829
gemm 48 96 114 42260
gemm 48 48 114 22362
gemm 18 114 114 29982
gemm 48 96 114 42282
gemm 48 48 114 47293
gemm 18 114 114 30050
gemm 48 96 114 42184
gemm 48 48 114 22374
gemm 18 114 114 34335
gemm 48 96 114 42494
gemm 48 48 114 22507
gemm 18 114 114 34810
gemm 48 96 114 47544
gemm 48 48 114 22587
gemm 18 114 114 32419
gemm 48 96 114 43140
gemm 48 48 114 22472
gemm 18 114 114 29852
gemm 48 96 114 42273
gemm 48 48 114 22388
gemm 18 114 114 29925
gemm 48 96 114 42229
gemm 48 48 114 49120
gemm 18 114 114 29708
gemm 48 96 114 42171
gemm 48 48 114 22318
gemm 18 114 114 29809
gemm 48 96 114 77983
gemm 48 48 114 22851
gemm 18 114 114 29864
gemm 48 96 114 49001
gemm 48 48 114 22426
gemm 18 114 114 29779
gemm 48 96 114 47372
gemm 48 48 114 22801
gemm 18 114 114 80208
gemm 48 96 114 43092
gemm 48 48 114 22577
gemm 18 114 114 36774
gemm 48 96 114 42907
gemm 48 48 114 22585
gemm 18 114 114 30364
gemm 48 96 114 42434
gemm 48 48 114 22388
gemm 18 114 114 105069
gemm 48 96 114 74327
gemm 48 48 114 23808
gemm 18 114 114 30272
gemm 48 96 114 42189
gemm 48 48 114 22330
gemm 18 114 114 30973
gemm 48 96 114 42866
gemm 48 48 114 22399
gemm 18 114 114 30110
gemm 48 96 114 44783
gemm 48 48 114 48777
gemm 18 114 114 30034
gemm 48 96 114 42282
gemm 48 48 114 22347
gemm 18 114 114 29906
gemm 48 96 114 42410
gemm 48 48 114 22397
gemm 18 114 114 31473
gemm 48 96 114 42686
gemm 48 48 114 22383
gemm 18 114 114 31696
gemm 48 96 114 42679
gemm 48 48 114 22608
gemm 18 114 114 30393
gemm 48 96 114 42241
gemm 48 48 114 22358
gemm 18 114 114 29977
gemm 48 96 114 47954
gemm 48 48 114 22437
gemm 18 114 114 30375
gemm 48 96 114 42296
gemm 48 48 114 22425
gemm 18 114 114 29991
gemm 48 96 114 42134
gemm 48 48 114 22466
gemm 18 114 114 29886
gemm 48 96 114 42462
gemm 48 48 114 22382
gemm 18 114 114 30113
gemm 48 96 114 42272
gemm 48 48 114 22471
gemm 18 114 114 30197
gemm 48 96 114 42351
gemm 48 48 114 22383
gemm 18 114 114 30651
gemm 48 96 114 42432
gemm 48 48 114 22508
gemm 18 114 114 30575
gemm 48 96 114 48014
gemm 48 48 114 31658
gemm 18 114 114 31838
gemm 48 96 114 42826
gemm 48 48 114 22455
gemm 18 114 114 30567
gemm 48 96 114 42574
gemm 48 48 114 22417
gemm 18 114 114 31775
gemm 48 96 114 42832
gemm 48 48 114 22428
gemm 18 114 114 31132
gemm 48 96 114 65493
gemm 48 48 114 38619
gemm 18 114 114 30230
gemm 48 96 114 67795
gemm 48 48 114 22661
gemm 18 114 114 30264
gemm 48 96 114 42101
gemm 48 48 114 22396
gemm 18 114 114 29755
gemm 48 96 114 42190
gemm 48 48 114 22330
gemm 18 114 114 31138
gemm 48 96 114 42313
gemm 48 48 114 22378
gemm 18 114 114 30090
gemm 48 96 114 42202
gemm 48 48 114 22434
gemm 18 114 114 31181
gemm 48 96 114 42300
gemm 48 48 114 22440
gemm 18 114 114 30555
gemm 48 96 114 42319
gemm 48 48 114 22494
gemm 18 114 114 29832
gemm 48 96 114 42190
gemm 48 48 114 22404
gemm 18 114 114 30728
gemm 48 96 114 42409
gemm 48 48 114 22497
gemm 18 114 114 30799
gemm 48 96 114 42222
gemm 48 48 114 22404
gemm 18 114 114 30031
gemm 48 96 114 42233
gemm 48 48 114 22420
gemm 18 114 114 30670
gemm 48 96 114 46779
gemm 48 48 114 22715
gemm 18 114 114 30628
gemm 48 96 114 42291
gemm 48 48 114 22467
gemm 18 114 114 30281
gemm 48 96 114 42271
gemm 48 48 114 22359
gemm 18 114 114 30390
gemm 48 96 114 42203
gemm 48 48 114 22348
gemm 18 114 114 56814
gemm 48 96 114 42747
gemm 48 48 114 22434
gemm 18 114 114 32628
gemm 48 96 114 42457
gemm 48 48 114 22486
gemm 18 114 114 30241
gemm 48 96 114 42285
gemm 48 48 114 22383
gemm 18 114 114 29968
gemm 48 96 114 44055
gemm 48 48 114 22729
gemm 18 114 114 29985
gemm 48 96 114 42160
gemm 48 48 114 22334
gemm 18 114 114 29983
gemm 48 96 114 42260
gemm 48 48 114 22358
gemm 18 114 114 29741
gemm 48 96 114 47720
gemm 48 48 114 22410
gemm 18 114 114 30687
gemm 48 96 114 42312
gemm 48 48 114 22409
gemm 18 114 114 30310
gemm 48 96 114 42144
gemm 48 48 114 22398
gemm 18 114 114 29916
gemm 48 96 114 47959
gemm 48 48 114 22404
gemm 18 114 114 30234
gemm 48 96 114 42316
gemm 18 114 114 31047
gemm 48 48 114 22541
gemm 48 96 114 42356
gemm 48 48 114 23862
gemm 18 114 114 30859
gemm 48 96 114 48084
gemm 48 48 114 22823
gemm 18 114 114 32691
gemm 48 96 114 43074
gemm 48 48 114 22426
gemm 18 114 114 35951
gemm 48 96 114 42209
gemm 48 48 114 22442
gemm 18 114 114 29969
gemm 48 96 114 42287
gemm 48 48 114 22354
gemm 18 114 114 29797
gemm 48 96 114 47543
gemm 48 48 114 22701
gemm 18 114 114 30915
gemm 48 96 114 50320
gemm 48 48 114 22582
gemm 18 114 114 37910
gemm 48 96 114 42764
gemm 48 48 114 22426
gemm 18 114 114 30953
gemm 48 96 114 42294
gemm 48 48 114 22425
gemm 18 114 114 58255
gemm 48 96 114 42576
gemm 48 48 114 22649
gemm 18 114 114 30602
gemm 48 96 114 42177
gemm 48 48 114 22354
gemm 18 114 114 35562
gemm 48 96 114 46989
gemm 48 48 114 22495
gemm 18 114 114 31254
gemm 48 96 114 43617
gemm 48 48 114 22480
gemm 18 114 114 68190
gemm 48 96 114 46843
gemm 48 48 114 26400
gemm 18 114 114 31229
gemm 48 96 114 42466
gemm 48 48 114 26892
gemm 18 114 114 34008
gemm 48 96 114 47002
gemm 48 48 114 22644
gemm 18 114 114 30496
gemm 48 96 114 48609
gemm 48 48 114 22490
gemm 18 114 114 30107
gemm 48 96 114 42579
gemm 48 48 114 24518
gemm 18 114 114 29737
gemm 48 96 114 42218
gemm 48 48 114 22408
gemm 18 114 114 30698
gemm 48 96 114 48985
gemm 48 48 114 22464
gemm 18 114 114 35674
gemm 48 96 114 42194
gemm 48 48 114 22547
gemm 18 114 114 30136
gemm 48 96 114 42621
gemm 48 48 114 22436
gemm 18 114 114 29830
gemm 48 96 114 42143
gemm 48 48 114 22379
gemm 18 114 114 29930
gemm 48 96 114 42265
gemm 48 48 114 22441
gemm 18 114 114 30697
gemm 48 96 114 43688
gemm 48 48 114 22490
gemm 18 114 114 36522
gemm 48 96 114 42231
gemm 48 48 114 22447
gemm 18 114 114 29869
gemm 48 96 114 42209
gemm 48 48 114 22414
gemm 18 114 114 29862
gemm 48 96 114 42283
gemm 48 48 114 22411
gemm 18 114 114 30019
gemm 48 96 114 42714
gemm 48 48 114 22383
gemm 18 114 114 29966
gemm 48 96 114 42288
gemm 48 48 114 22451
gemm 18 114 114 29824
gemm 48 96 114 42408
gemm 48 48 114 27556
gemm 18 114 114 30257
gemm 48 96 114 42404
gemm 48 48 114 22482
gemm 18 114 114 32120
gemm 48 96 114 42937
gemm 48 48 114 22365
gemm 18 114 114 29934
gemm 48 96 114 42348
gemm 48 48 114 22511
gemm 18 114 114 37690
gemm 48 96 114 52669
gemm 48 48 114 51147
gemm 18 114 114 34385
gemm 48 96 114 42823
gemm 48 48 114 26724
gemm 18 114 114 64546
gemm 48 96 114 43356
gemm 48 48 114 22539
gemm 18 114 114 30492
gemm 48 96 114 42235
gemm 48 48 114 22457
gemm 18 114 114 45407
gemm 48 96 114 47794
gemm 48 48 114 22360
gemm 18 114 114 34577
gemm 48 96 114 42704
gemm 48 48 114 27086
gemm 18 114 114 30954
gemm 48 96 114 42483
gemm 48 48 114 22387
gemm 18 114 114 36343
gemm 48 96 114 42378
gemm 48 48 114 22441
gemm 18 114 114 31084
gemm 48 96 114 42319
gemm 48 48 114 22459
gemm 18 114 114 34555
gemm 48 96 114 42600
gemm 48 48 114 22435
gemm 18 114 114 30501
gemm 48 96 114 46356
gemm 48 48 114 22395
gemm 18 114 114 30255
gemm 48 96 114 42147
gemm 48 48 114 22428
gemm 18 114 114 35878
gemm 48 96 114 42524
gemm 48 48 114 22644
gemm 18 114 114 34707
gemm 48 96 114 42510
gemm 48 48 114 25318
gemm 18 114 114 30670
gemm 48 96 114 42291
gemm 48 48 114 22399
gemm 18 114 114 30527
gemm 48 96 114 51487
gemm 48 48 114 22729
gemm 18 114 114 30495
gemm 48 96 114 42175
gemm 48 48 114 22380
gemm 18 114 114 30282
gemm 48 96 114 46898
gemm 48 48 114 29939
gemm 18 114 114 30497
gemm 48 96 114 42148
gemm 48 48 114 22399
gemm 18 114 114 30248
gemm 48 96 114 42304
gemm 48 48 114 22359
gemm 18 114 114 29892
gemm 48 96 114 42297
gemm 48 48 114 22406
gemm 18 114 114 30031
gemm 48 96 114 42275
gemm 48 48 114 22438
gemm 18 114 114 29893
gemm 48 96 114 42223
gemm 48 48 114 22389
gemm 18 114 114 29948
gemm 48 96 114 42334
gemm 48 48 114 22401
gemm 18 114 114 34566
gemm 48 96 114 43542
gemm 48 48 114 22473
gemm 18 114 114 30506
gemm 48 96 114 42170
gemm 48 48 114 22380
gemm 18 114 114 32541
gemm 48 96 114 42957
gemm 48 48 114 29180
gemm 18 114 114 30304
gemm 48 96 114 42260
gemm 48 48 114 22562
gemm 18 114 114 32065
gemm 48 96 114 43086
gemm 48 48 114 27117
gemm 18 114 114 30206
gemm 48 96 114 42217
gemm 48 48 114 22464
gemm 18 114 114 29761
gemm 48 96 114 42180
gemm 48 48 114 22376
gemm 18 114 114 30138
gemm 48 96 114 42253
gemm 48 48 114 22416
gemm 18 114 114 62205
gemm 48 96 114 42926
gemm 48 48 114 22584
gemm 18 114 114 30203
gemm 48 96 114 42188
gemm 48 48 114 22409
gemm 18 114 114 30050
gemm 48 96 114 42352
gemm 48 48 114 22408
gemm 18 114 114 31028
gemm 48 96 114 42387
gemm 48 48 114 22657
gemm 18 114 114 30548
gemm 48 96 114 42203
gemm 48 48 114 22363
gemm 18 114 114 30277
gemm 48 96 114 42208
gemm 48 48 114 22511
gemm 18 114 114 30442
gemm 48 96 114 42320
gemm 48 48 114 22424
gemm 18 114 114 30118
gemm 48 96 114 42235
gemm 48 48 114 22386
gemm 18 114 114 31106
gemm 48 96 114 42292
gemm 48 48 114 22367
gemm 18 114 114 30318
gemm 48 96 114 42250
gemm 48 48 114 22420
gemm 18 114 114 30753
gemm 48 96 114 42172
gemm 48 48 114 22380
gemm 18 114 114 30167
gemm 48 96 114 48169
gemm 48 48 114 22458
gemm 18 114 114 65802
gemm 48 96 114 42556
gemm 18 114 114 30596
gemm 48 48 114 22674
gemm 48 96 114 50004
gemm 48 48 114 22669
gemm 18 114 114 36204
gemm 48 96 114 42392
gemm 18 114 114 30373
gemm 48 48 114 22751
gemm 48 96 114 70605
gemm 48 48 114 24055
gemm 18 114 114 47249
gemm 48 96 114 50085
gemm 18 114 114 30528
gemm 48 48 114 22827
gemm 48 96 114 48904
gemm 48 48 114 22698
gemm 18 114 114 30094
gemm 48 96 114 42198
gemm 48 48 114 22431
gemm 18 114 114 35940
gemm 48 96 114 44053
gemm 48 48 114 22474
gemm 18 114 114 34378
gemm 48 96 114 44981
gemm 48 48 114 22589
gemm 18 114 114 32578
gemm 48 96 114 42768
gemm 48 48 114 22434
gemm 18 114 114 30816
gemm 48 96 114 42817
gemm 48 48 114 22547
gemm 18 114 114 30188
gemm 48 96 114 48424
gemm 48 48 114 22421
gemm 18 114 114 30369
gemm 48 96 114 45934
gemm 48 48 114 27788
gemm 18 114 114 30872
gemm 48 96 114 42230
gemm 48 48 114 22407
gemm 18 114 114 30499
gemm 48 96 114 42257
gemm 48 48 114 22424
gemm 18 114 114 30800
gemm 48 96 114 45847
gemm 48 48 114 22717
gemm 18 114 114 30063
gemm 48 96 114 49264
gemm 48 48 114 22484
gemm 18 114 114 30011
gemm 48 96 114 42269
gemm 48 48 114 22433
gemm 18 114 114 29832
gemm 48 96 114 47903
gemm 48 48 114 22668
gemm 18 114 114 30480
gemm 48 96 114 42150
gemm 48 48 114 26617
gemm 18 114 114 30232
gemm 48 96 114 42195
gemm 48 48 114 22494
gemm 18 114 114 29958
gemm 48 96 114 42070
gemm 48 48 114 22458
gemm 18 114 114 44171
gemm 48 96 114 43208
gemm 48 48 114 22596
gemm 18 114 114 30133
gemm 48 96 114 42167
gemm 48 48 114 22380
gemm 18 114 114 31015
gemm 48 96 114 42280
gemm 48 48 114 28987
gemm 18 114 114 30439
gemm 48 96 114 48516
gemm 48 48 114 22371
gemm 18 114 114 29977
gemm 48 96 114 42197
gemm 48 48 114 28120
gemm 18 114 114 29923
gemm 48 96 114 42141
gemm 48 48 114 22406
gemm 18 114 114 29949
gemm 48 96 114 42189
gemm 48 48 114 22471
gemm 18 114 114 29986
gemm 48 96 114 42193
gemm 48 48 114 22397
gemm 18 114 114 30098
gemm 48 96 114 42262
gemm 48 48 114 22401
gemm 18 114 114 30032
gemm 48 96 114 42188
gemm 48 48 114 22380
gemm 18 114 114 30442
gemm 48 96 114 42241
gemm 48 48 114 22515
gemm 18 114 114 29798
gemm 48 96 114 42184
gemm 48 48 114 22381
gemm 18 114 114 30191
gemm 48 96 114 42276
gemm 48 48 114 22520
gemm 18 114 114 63549
gemm 48 96 114 43599
gemm 48 48 114 22596
gemm 18 114 114 30252
gemm 48 96 114 42181
gemm 48 48 114 22413
gemm 18 114 114 29667
gemm 48 96 114 42218
gemm 48 48 114 22395
gemm 18 114 114 29993
gemm 48 96 114 42330
gemm 48 48 114 22488
gemm 18 114 114 29896
gemm 48 96 114 42316
gemm 48 48 114 22406
gemm 18 114 114 29919
gemm 48 96 114 42223
gemm 48 48 114 22424
gemm 18 114 114 29914
gemm 48 96 114 42394
gemm 48 48 114 46342
gemm 18 114 114 29946
gemm 48 96 114 42231
gemm 48 48 114 22393
gemm 18 114 114 29956
gemm 48 96 114 42166
gemm 48 48 114 22388
gemm 18 114 114 30067
gemm 48 96 114 47721
gemm 48 48 114 22417
gemm 18 114 114 30211
gemm 48 96 114 42266
gemm 48 48 114 22404
gemm 18 114 114 29891
gemm 48 96 114 42179
gemm 48 48 114 22435
gemm 18 114 114 30171
gemm 48 96 114 42459
gemm 48 48 114 22452
gemm 18 114 114 34942
gemm 48 96 114 43077
gemm 48 48 114 22635
gemm 18 114 114 30337
gemm 48 96 114 42152
gemm 48 48 114 22514
gemm 18 114 114 30701
gemm 48 96 114 42853
gemm 48 48 114 22425
gemm 18 114 114 29899
gemm 48 96 114 42270
gemm 48 48 114 22435
gemm 18 114 114 30050
gemm 48 96 114 42148
gemm 48 48 114 22418
gemm 18 114 114 29934
gemm 48 96 114 42207
gemm 48 48 114 22354
gemm 18 114 114 55471
gemm 48 96 114 42943
gemm 48 48 114 22525
gemm 18 114 114 30135
gemm 48 96 114 42371
gemm 48 48 114 22538
gemm 18 114 114 30515
gemm 48 96 114 42203
gemm 48 48 114 25552
gemm 18 114 114 36025
gemm 48 96 114 67608
gemm 48 48 114 22713
gemm 18 114 114 29927
gemm 48 96 114 42239
gemm 48 48 114 22356
gemm 18 114 114 77412
gemm 48 96 114 47729
gemm 48 48 114 26652
gemm 18 114 114 30608
gemm 48 96 114 43484
gemm 48 48 114 22607
gemm 18 114 114 31128
gemm 48 96 114 46912
gemm 48 48 114 22482
gemm 18 114 114 57307
gemm 48 96 114 42900
gemm 48 48 114 22602
gemm 18 114 114 32542
gemm 48 96 114 42716
gemm 48 48 114 22430
gemm 18 114 114 29919
gemm 48 96 114 42296
gemm 48 48 114 22394
gemm 18 114 114 31352
gemm 48 96 114 42421
gemm 48 48 114 22453
gemm 18 114 114 30136
gemm 48 96 114 42284
gemm 48 48 114 22563
gemm 18 114 114 32434
gemm 48 96 114 47833
gemm 48 48 114 24342
gemm 18 114 114 30097
gemm 48 96 114 70373
gemm 48 48 114 22829
gemm 18 114 114 30104
gemm 48 96 114 42515
gemm 48 48 114 22365
gemm 18 114 114 65958
gemm 48 96 114 42653
gemm 48 48 114 22646
gemm 18 114 114 29763
gemm 48 96 114 48135
gemm 48 48 114 22449
gemm 18 114 114 30636
gemm 48 96 114 46323
gemm 48 48 114 22506
gemm 18 114 114 30398
gemm 48 96 114 42219
gemm 48 48 114 22710
gemm 18 114 114 51017
gemm 48 96 114 43264
gemm 48 48 114 22488
gemm 18 114 114 29903
gemm 48 96 114 42291
gemm 48 48 114 22422
gemm 18 114 114 30032
gemm 48 96 114 42247
gemm 48 48 114 22383
gemm 18 114 114 38156
gemm 48 96 114 69580
gemm 48 48 114 22696
gemm 18 114 114 30072
gemm 48 96 114 42168
gemm 48 48 114 22430
gemm 18 114 114 29913
gemm 48 96 114 42135
gemm 48 48 114 22547
gemm 18 114 114 29976
gemm 48 96 114 42228
gemm 48 48 114 29090
gemm 18 114 114 29869
gemm 48 96 114 52323
gemm 48 48 114 22719
gemm 18 114 114 34492
gemm 48 96 114 43570
gemm 48 48 114 22557
gemm 18 114 114 35053
gemm 48 96 114 43290
gemm 48 48 114 22612
gemm 18 114 114 34871
gemm 48 96 114 42554
gemm 48 48 114 22589
gemm 18 114 114 57548
gemm 48 96 114 42916
gemm 48 48 114 22791
gemm 18 114 114 30333
gemm 48 96 114 42539
gemm 48 48 114 22552
gemm 18 114 114 30645
gemm 48 96 114 42243
gemm 48 48 114 22787
gemm 18 114 114 37893
gemm 48 96 114 47419
gemm 48 48 114 22861
gemm 18 114 114 30514
gemm 48 96 114 46682
gemm 48 48 114 23620
gemm 18 114 114 61097
gemm 48 96 114 42925
gemm 48 48 114 22784
gemm 18 114 114 30815
gemm 48 96 114 48970
gemm 48 48 114 26008
gemm 18 114 114 34374
gemm 48 96 114 49147
gemm 48 48 114 22514
gemm 18 114 114 35191
gemm 48 96 114 46488
gemm 48 48 114 22749
gemm 18 114 114 30494
gemm 48 96 114 45978
gemm 48 48 114 26202
gemm 18 114 114 31176
gemm 48 96 114 46341
gemm 48 48 114 27922
gemm 18 114 114 30848
gemm 48 96 114 46966
gemm 48 48 114 22527
gemm 18 114 114 30880
gemm 48 96 114 46118
gemm 48 48 114 22572
gemm 18 114 114 35241
gemm 48 96 114 42556
gemm 48 48 114 22489
gemm 18 114 114 34786
gemm 48 96 114 46281
gemm 48 48 114 22514
gemm 18 114 114 34565
gemm 48 96 114 42587
gemm 48 48 114 25645
gemm 18 114 114 31378
gemm 48 96 114 46581
gemm 48 48 114 22767
gemm 18 114 114 34410
gemm 48 96 114 43015
gemm 48 48 114 22731
gemm 18 114 114 30762
gemm 48 96 114 46300
gemm 48 48 114 22552
gemm 18 114 114 34815
gemm 48 96 114 42507
gemm 48 48 114 22488
gemm 18 114 114 31008
gemm 48 96 114 42471
gemm 48 48 114 22424
gemm 18 114 114 30665
gemm 48 96 114 42266
gemm 48 48 114 22474
gemm 18 114 114 30495
gemm 48 96 114 50984
gemm 48 48 114 23146
gemm 18 114 114 30792
gemm 48 96 114 46327
gemm 48 48 114 22556
gemm 18 114 114 31131
gemm 48 96 114 46382
gemm 48 48 114 22674
gemm 18 114 114 68396
gemm 48 96 114 42891
gemm 48 48 114 22572
gemm 18 114 114 31460
gemm 48 96 114 51888
gemm 48 48 114 22824
gemm 18 114 114 30517
gemm 48 96 114 47224
gemm 48 48 114 26714
gemm 18 114 114 30669
gemm 48 96 114 42194
gemm 48 48 114 22406
gemm 18 114 114 34884
gemm 48 96 114 46737
gemm 48 48 114 22542
gemm 18 114 114 34790
gemm 48 96 114 46293
gemm 48 48 114 23186
gemm 18 114 114 30229
gemm 48 96 114 76541
gemm 48 48 114 23071
gemm 18 114 114 31229
gemm 48 96 114 103102
gemm 48 48 114 23243
gemm 18 114 114 34709
gemm 48 96 114 71146
gemm 48 48 114 22886
gemm 18 114 114 35281
gemm 48 96 114 42787
gemm 48 48 114 22443
gemm 18 114 114 30524
gemm 48 96 114 42285
gemm 48 48 114 28493
gemm 18 114 114 31041
gemm 48 96 114 46397
gemm 48 48 114 26162
gemm 18 114 114 34280
gemm 48 96 114 46971
gemm 48 48 114 22523
gemm 18 114 114 57721
gemm 48 96 114 42492
gemm 48 48 114 22460
gemm 18 114 114 35117
gemm 48 96 114 42496
gemm 48 48 114 22587
gemm 18 114 114 34838
gemm 48 96 114 46237
gemm 48 48 114 28928
gemm 18 114 114 30742
gemm 48 96 114 46566
gemm 48 48 114 22735
gemm 18 114 114 34813
gemm 48 96 114 42858
gemm 48 48 114 22436
gemm 18 114 114 30995
gemm 48 96 114 49824
gemm 48 48 114 23366
gemm 18 114 114 30927
gemm 48 96 114 46005
gemm 48 48 114 25919
gemm 18 114 114 30792
gemm 48 96 114 42952
gemm 48 48 114 22642
gemm 18 114 114 31146
gemm 48 96 114 42400
gemm 48 48 114 25395
gemm 18 114 114 30503
gemm 48 96 114 42278
gemm 48 48 114 34333
gemm 18 114 114 31291
gemm 48 96 114 42271
gemm 48 48 114 22439
gemm 18 114 114 30364
gemm 48 96 114 42289
gemm 48 48 114 22467
gemm 18 114 114 31143
gemm 48 96 114 42301
gemm 48 48 114 22453
gemm 18 114 114 30174
gemm 48 96 114 42166
gemm 48 48 114 22396
gemm 18 114 114 29955
gemm 48 96 114 42175
gemm 48 48 114 22432
gemm 18 114 114 29812
gemm 48 96 114 68224
gemm 48 48 114 22732
gemm 18 114 114 29956
gemm 48 96 114 42137
gemm 48 48 114 22361
gemm 18 114 114 29813
gemm 48 96 114 78583
gemm 48 48 114 22729
gemm 18 114 114 35661
gemm 48 96 114 69039
gemm 48 48 114 22823
gemm 18 114 114 29900
gemm 48 96 114 44965
gemm 48 48 114 22400
gemm 18 114 114 29807
gemm 48 96 114 42138
gemm 48 48 114 22496
gemm 18 114 114 29868
gemm 48 96 114 42248
gemm 48 48 114 28813
gemm 18 114 114 30097
gemm 48 96 114 42258
gemm 48 48 114 22350
gemm 18 114 114 30005
gemm 48 96 114 42221
gemm 48 48 114 22400
gemm 18 114 114 35290
gemm 48 96 114 47673
gemm 48 48 114 22592
gemm 18 114 114 30733
gemm 48 96 114 42302
gemm 48 48 114 22540
gemm 18 114 114 30259
gemm 48 96 114 43917
gemm 48 48 114 22517
gemm 18 114 114 34345
gemm 48 96 114 42890
gemm 48 48 114 22498
gemm 18 114 114 31114
gemm 48 96 114 46402
gemm 48 48 114 22585
gemm 18 114 114 30616
gemm 48 96 114 42505
gemm 48 48 114 22569
gemm 18 114 114 39686
gemm 48 96 114 42329
gemm 48 48 114 22452
gemm 18 114 114 33923
gemm 48 96 114 42742
gemm 48 48 114 23520
gemm 18 114 114 30801
gemm 48 96 114 42222
gemm 48 48 114 27882
gemm 18 114 114 30510
gemm 48 96 114 42275
gemm 48 48 114 27998
gemm 18 114 114 52254
gemm 48 96 114 47784
gemm 48 48 114 39924
gemm 18 114 114 30622
gemm 48 96 114 46487
gemm 48 48 114 22501
gemm 18 114 114 32847
gemm 48 96 114 42828
gemm 48 48 114 22412
gemm 18 114 114 30441
gemm 48 96 114 42528
gemm 48 48 114 22535
gemm 18 114 114 52768
gemm 48 96 114 43962
gemm 48 48 114 22682
gemm 18 114 114 30221
gemm 48 96 114 42134
gemm 48 48 114 22390
gemm 18 114 114 30395
gemm 48 96 114 42151
gemm 48 48 114 22371
gemm 18 114 114 30104
gemm 48 96 114 42204
gemm 48 48 114 22420
gemm 18 114 114 30754
gemm 48 96 114 42416
gemm 48 48 114 22368
gemm 18 114 114 29939
gemm 48 96 114 42180
gemm 48 48 114 22377
gemm 18 114 114 30007
gemm 48 96 114 42137
gemm 48 48 114 22377
gemm 18 114 114 30694
gemm 48 96 114 47054
gemm 48 48 114 27572
gemm 18 114 114 39003
gemm 48 96 114 43118
gemm 48 48 114 22508
gemm 18 114 114 53515
gemm 48 96 114 48986
gemm 48 48 114 23079
gemm 18 114 114 29472
gemm 48 96 114 42082
gemm 48 48 114 22392
gemm 18 114 114 30171
gemm 18 114 114 29805
gemm 48 96 114 42389
gemm 48 96 114 42292
gemm 48 48 114 22485
gemm 48 48 114 22589
gemm 18 114 114 59024
gemm 48 96 114 42250
gemm 48 48 114 22492
gemm 18 114 114 29538
gemm 18 114 114 30318
gemm 48 96 114 42278
gemm 48 96 114 42346
gemm 48 48 114 22499
gemm 48 48 114 22502
gemm 18 114 114 29833
gemm 48 96 114 47613
gemm 48 48 114 26979
gemm 18 114 114 31126
gemm 48 96 114 42303
gemm 48 48 114 22455
gemm 18 114 114 29849
gemm 48 96 114 42183
gemm 48 48 114 22391
gemm 18 114 114 30670
gemm 48 96 114 42729
gemm 48 48 114 22419
gemm 18 114 114 31105
gemm 48 96 114 46841
gemm 48 48 114 22607
gemm 18 114 114 31194
gemm 48 96 114 42369
gemm 48 48 114 22420
gemm 18 114 114 30582
gemm 48 96 114 69416
gemm 48 48 114 22653
gemm 18 114 114 29932
gemm 48 96 114 42241
gemm 48 48 114 22361
gemm 18 114 114 34533
gemm 48 96 114 46476
gemm 48 48 114 22544
gemm 18 114 114 31770
gemm 18 114 114 31213
gemm 48 96 114 43096
gemm 48 96 114 42359
gemm 48 48 114 22794
gemm 48 48 114 26814
gemm 18 114 114 30741
gemm 48 96 114 42499
gemm 48 48 114 26085
gemm 18 114 114 35319
gemm 48 96 114 70822
gemm 48 48 114 22622
gemm 18 114 114 30770
gemm 48 96 114 46374
gemm 48 48 114 26321
gemm 18 114 114 30519
gemm 48 96 114 46608
gemm 48 48 114 22646
gemm 18 114 114 30367
gemm 48 96 114 45839
gemm 48 48 114 32308
gemm 18 114 114 32460
gemm 48 96 114 46866
gemm 48 48 114 22545
gemm 18 114 114 31101
gemm 48 96 114 42450
gemm 48 48 114 26473
gemm 18 114 114 39417
gemm 48 96 114 43242
gemm 48 48 114 25262
gemm 18 114 114 34518
gemm 48 96 114 43887
gemm 48 48 114 22718
gemm 18 114 114 34642
gemm 48 96 114 42683
gemm 48 48 114 22453
gemm 18 114 114 30554
gemm 48 96 114 42241
gemm 48 48 114 22444
gemm 18 114 114 35573
gemm 48 96 114 42397
gemm 48 48 114 25508
gemm 18 114 114 30685
gemm 48 96 114 42239
gemm 48 48 114 22447
gemm 18 114 114 31080
gemm 48 96 114 42340
gemm 48 48 114 22501
gemm 18 114 114 30923
gemm 48 96 114 42474
gemm 48 48 114 22660
gemm 18 114 114 40356
gemm 48 96 114 76714
gemm 48 48 114 24240
gemm 18 114 114 30604
gemm 18 114 114 31272
gemm 48 96 114 42534
gemm 48 96 114 46622
gemm 48 48 114 29800
gemm 48 48 114 25194
gemm 18 114 114 36404
gemm 48 96 114 42428
gemm 48 48 114 22532
gemm 18 114 114 61156
gemm 48 96 114 43580
gemm 48 48 114 22554
gemm 18 114 114 30754
gemm 18 114 114 30790
gemm 48 96 114 45084
gemm 48 96 114 44697
gemm 48 48 114 22592
gemm 48 48 114 22452
gemm 18 114 114 31056
gemm 48 96 114 42343
gemm 48 48 114 22623
gemm 18 114 114 32994
gemm 48 96 114 42746
gemm 48 48 114 22387
gemm 18 114 114 34622
gemm 48 96 114 49193
gemm 48 48 114 22770
gemm 18 114 114 30859
gemm 48 96 114 42385
gemm 48 48 114 26097
gemm 18 114 114 30664
gemm 48 96 114 46743
gemm 48 48 114 22600
gemm 18 114 114 35409
gemm 48 96 114 42445
gemm 48 48 114 23377
gemm 18 114 114 37626
gemm 48 96 114 42597
gemm 48 48 114 22613
gemm 18 114 114 31022
gemm 48 96 114 42405
gemm 48 48 114 26397
gemm 18 114 114 34766
gemm 48 96 114 46671
gemm 48 48 114 28177
gemm 18 114 114 34838
gemm 48 96 114 42563
gemm 48 48 114 22474
gemm 18 114 114 30199
gemm 48 96 114 42074
gemm 48 48 114 22376
gemm 18 114 114 30742
gemm 48 96 114 42191
gemm 48 48 114 22412
gemm 18 114 114 30201
gemm 48 96 114 47291
gemm 48 48 114 23854
gemm 18 114 114 74270
gemm 48 96 114 68544
gemm 48 48 114 23027
gemm 18 114 114 30504
gemm 48 96 114 50575
gemm 48 48 114 22849
gemm 18 114 114 31066
gemm 48 96 114 48156
gemm 48 48 114 22555
gemm 18 114 114 40691
gemm 48 96 114 42544
gemm 48 48 114 22484
gemm 18 114 114 31371
gemm 48 96 114 46926
gemm 48 48 114 27334
gemm 18 114 114 34344
gemm 48 96 114 47667
gemm 48 48 114 22620
gemm 18 114 114 30780
gemm 48 96 114 46243
gemm 48 48 114 22596
gemm 18 114 114 30723
gemm 48 96 114 42259
gemm 48 48 114 22495
gemm 18 114 114 30860
gemm 48 96 114 46209
gemm 48 48 114 22529
gemm 18 114 114 30389
gemm 48 96 114 42225
gemm 48 48 114 28392
gemm 18 114 114 30910
gemm 48 96 114 46699
gemm 48 48 114 22521
gemm 18 114 114 34634
gemm 48 96 114 46964
gemm 48 48 114 22524
gemm 18 114 114 34155
gemm 48 96 114 68243
gemm 48 48 114 26368
gemm 18 114 114 34143
gemm 48 96 114 46408
gemm 48 48 114 22574
gemm 18 114 114 30960
gemm 48 96 114 42350
gemm 48 48 114 22444
gemm 18 114 114 30439
gemm 48 96 114 45925
gemm 48 48 114 26075
gemm 18 114 114 30634
gemm 48 96 114 45616
gemm 48 48 114 22749
gemm 18 114 114 30931
gemm 48 96 114 42258
gemm 48 48 114 22475
gemm 18 114 114 31137
gemm 48 96 114 46440
gemm 48 48 114 22468
gemm 18 114 114 31027
gemm 48 96 114 46389
gemm 48 48 114 22614
gemm 18 114 114 30781
gemm 48 96 114 42291
gemm 48 48 114 26372
gemm 18 114 114 34720
gemm 48 96 114 42626
gemm 48 48 114 22780
gemm 18 114 114 32756
gemm 48 96 114 46452
gemm 48 48 114 25801
gemm 18 114 114 30441
gemm 48 96 114 42284
gemm 48 48 114 25872
gemm 18 114 114 30508
gemm 48 96 114 42187
gemm 48 48 114 22457
gemm 18 114 114 30098
gemm 48 96 114 42298
gemm 48 48 114 22437
gemm 18 114 114 35585
gemm 48 96 114 42530
gemm 48 48 114 22470
gemm 18 114 114 30211
gemm 48 96 114 42376
gemm 48 48 114 22397
gemm 18 114 114 30157
gemm 48 96 114 42307
gemm 48 48 114 22402
gemm 18 114 114 30410
gemm 48 96 114 47838
gemm 48 48 114 22459
gemm 18 114 114 50259
gemm 48 96 114 46829
gemm 48 48 114 23221
gemm 18 114 114 51430
gemm 48 96 114 96978
gemm 48 48 114 23711
gemm 18 114 114 31136
gemm 48 96 114 47582
gemm 48 48 114 23081
gemm 18 114 114 34694
gemm 48 96 114 43411
gemm 48 48 114 22463
gemm 18 114 114 32549
gemm 48 96 114 48309
gemm 48 48 114 32856
gemm 18 114 114 34703
gemm 48 96 114 42634
gemm 48 48 114 22507
gemm 18 114 114 32380
gemm 48 96 114 52924
gemm 48 48 114 28284
gemm 18 114 114 34765
gemm 48 96 114 42520
gemm 48 48 114 22438
gemm 18 114 114 30761
gemm 48 96 114 83487
gemm 48 48 114 22796
gemm 18 114 114 30165
gemm 48 96 114 67275
gemm 48 48 114 22789
gemm 18 114 114 31068
gemm 48 96 114 42313
gemm 48 48 114 22408
gemm 18 114 114 43586
gemm 48 96 114 42808
gemm 48 48 114 22726
gemm 18 114 114 65404
gemm 48 96 114 44149
gemm 48 48 114 22693
gemm 18 114 114 30583
gemm 48 96 114 46010
gemm 48 48 114 25915
gemm 18 114 114 30933
gemm 48 96 114 69987
gemm 48 48 114 22750
gemm 18 114 114 30570
gemm 48 96 114 46241
gemm 48 48 114 26098
gemm 18 114 114 31098
gemm 48 96 114 47064
gemm 48 48 114 22501
gemm 18 114 114 30325
gemm 48 96 114 42115
gemm 48 48 114 22424
gemm 18 114 114 35758
gemm 48 96 114 46933
gemm 48 48 114 22575
gemm 18 114 114 30631
gemm 48 96 114 42228
gemm 48 48 114 22451
gemm 18 114 114 34659
gemm 48 96 114 45961
gemm 48 48 114 22544
gemm 18 114 114 57692
gemm 48 96 114 47758
gemm 48 48 114 22711
gemm 18 114 114 30950
gemm 48 96 114 50873
gemm 48 48 114 37313
gemm 18 114 114 30375
gemm 48 96 114 46386
gemm 48 48 114 26845
gemm 18 114 114 34913
gemm 48 96 114 42528
gemm 48 48 114 22524
gemm 18 114 114 34313
gemm 48 96 114 47195
gemm 48 48 114 26568
gemm 18 114 114 35196
gemm 48 96 114 46395
gemm 48 48 114 23011
gemm 18 114 114 30724
gemm 48 96 114 46938
gemm 48 48 114 22854
gemm 18 114 114 44031
gemm 48 96 114 43817
gemm 48 48 114 53833
gemm 18 114 114 30638
gemm 48 96 114 42260
gemm 48 48 114 26936
gemm 18 114 114 36682
gemm 48 96 114 47494
gemm 48 48 114 22538
gemm 18 114 114 30799
gemm 48 96 114 42218
gemm 48 48 114 22439
gemm 18 114 114 30761
gemm 48 96 114 42202
gemm 48 48 114 22410
gemm 18 114 114 30681
gemm 48 96 114 76800
gemm 48 48 114 22825
gemm 18 114 114 34615
gemm 48 96 114 42520
gemm 48 48 114 26491
gemm 18 114 114 30510
gemm 48 96 114 76363
gemm 48 48 114 26888
gemm 18 114 114 34894
gemm 48 96 114 46825
gemm 48 48 114 22981
gemm 18 114 114 60304
gemm 48 96 114 42875
gemm 48 48 114 26910
gemm 18 114 114 30913
gemm 48 96 114 45969
gemm 48 48 114 22613
gemm 18 114 114 34243
gemm 48 96 114 42497
gemm 48 48 114 28236
gemm 18 114 114 48684
gemm 48 96 114 49929
gemm 48 48 114 22994
gemm 18 114 114 30446
gemm 48 96 114 42193
gemm 48 48 114 22488
gemm 18 114 114 31322
gemm 48 96 114 47216
gemm 48 48 114 22665
gemm 18 114 114 34760
gemm 18 114 114 31499
gemm 48 96 114 49603
gemm 48 96 114 43843
gemm 48 48 114 22734
gemm 48 48 114 22642
gemm 18 114 114 30229
gemm 48 96 114 42510
gemm 18 114 114 30600
gemm 48 48 114 22606
gemm 48 96 114 42335
gemm 48 48 114 24188
gemm 18 114 114 36502
gemm 48 96 114 42390
gemm 48 48 114 22434
gemm 18 114 114 57030
gemm 48 96 114 43002
gemm 48 48 114 22413
gemm 18 114 114 29867
gemm 48 96 114 42250
gemm 48 48 114 22551
gemm 18 114 114 31504
gemm 48 96 114 42845
gemm 48 48 114 22334
gemm 18 114 114 30133
gemm 48 96 114 42275
gemm 48 48 114 22372
gemm 18 114 114 30064
gemm 48 96 114 42163
gemm 48 48 114 28212
gemm 18 114 114 29911
gemm 48 96 114 42272
gemm 48 48 114 22350
gemm 18 114 114 30644
gemm 48 96 114 42376
gemm 18 114 114 30605
gemm 48 48 114 22578
gemm 48 96 114 42527
gemm 48 48 114 23861
gemm 18 114 114 35676
gemm 48 96 114 42824
gemm 18 114 114 47217
gemm 48 48 114 36180
gemm 48 96 114 66700
gemm 48 48 114 48165
gemm 18 114 114 30657
gemm 48 96 114 42368
gemm 48 48 114 22427
gemm 18 114 114 30298
gemm 48 96 114 43897
gemm 48 48 114 22463
gemm 18 114 114 31172
gemm 48 96 114 42513
gemm 48 48 114 24299
gemm 18 114 114 30308
gemm 48 96 114 42322
gemm 48 48 114 22353
gemm 18 114 114 29717
gemm 48 96 114 42253
gemm 48 48 114 22382
gemm 18 114 114 29834
gemm 48 96 114 67154
gemm 48 48 114 22778
gemm 18 114 114 30007
gemm 48 96 114 42195
gemm 48 48 114 22379
gemm 18 114 114 94212
gemm 48 96 114 47615
gemm 48 48 114 26784
gemm 18 114 114 31040
gemm 48 96 114 42114
gemm 48 48 114 22398
gemm 18 114 114 30049
gemm 48 96 114 42214
gemm 48 48 114 22381
gemm 18 114 114 29702
gemm 48 96 114 42289
gemm 48 48 114 22341
gemm 18 114 114 41152
gemm 48 96 114 74274
gemm 48 48 114 23100
gemm 18 114 114 29787
gemm 48 96 114 42189
gemm 48 48 114 23692
gemm 18 114 114 29810
gemm 48 96 114 42219
gemm 48 48 114 22387
gemm 18 114 114 35555
gemm 48 96 114 67468
gemm 48 48 114 22723
gemm 18 114 114 29926
gemm 48 96 114 42257
gemm 48 48 114 22454
gemm 18 114 114 29941
gemm 48 96 114 42160
gemm 48 48 114 22455
gemm 18 114 114 29891
gemm 48 96 114 42158
gemm 48 48 114 22481
gemm 18 114 114 31210
gemm 48 96 114 42290
gemm 48 48 114 22413
gemm 18 114 114 30119
gemm 48 96 114 42172
gemm 48 48 114 22352
gemm 18 114 114 29808
gemm 48 96 114 42178
gemm 48 48 114 22380
gemm 18 114 114 29864
gemm 48 96 114 42312
gemm 48 48 114 22489
gemm 18 114 114 29972
gemm 48 96 114 42193
gemm 48 48 114 22381
gemm 18 114 114 29818
gemm 48 96 114 42241
gemm 48 48 114 22358
gemm 18 114 114 56222
gemm 48 96 114 42773
gemm 48 48 114 22463
gemm 18 114 114 29921
gemm 48 96 114 42228
gemm 48 48 114 22381
gemm 18 114 114 31051
gemm 48 96 114 42123
gemm 48 48 114 22352
gemm 18 114 114 30426
gemm 48 96 114 42326
gemm 48 48 114 22499
gemm 18 114 114 30106
gemm 48 96 114 42163
gemm 48 48 114 22410
gemm 18 114 114 29927
gemm 48 96 114 42230
gemm 48 48 114 22441
gemm 18 114 114 29858
gemm 48 96 114 48187
gemm 48 48 114 46006
gemm 18 114 114 29934
gemm 48 96 114 42270
gemm 48 48 114 22397
gemm 18 114 114 29781
gemm 48 96 114 79172
gemm 48 48 114 51552
gemm 18 114 114 30530
gemm 48 96 114 42323
gemm 48 48 114 22527
gemm 18 114 114 30306
gemm 48 96 114 42236
gemm 48 48 114 22330
gemm 18 114 114 29796
gemm 48 96 114 42248
gemm 48 48 114 22465
gemm 18 114 114 56778
gemm 48 96 114 42958
gemm 48 48 114 22561
gemm 18 114 114 30074
gemm 48 96 114 42251
gemm 48 48 114 22419
gemm 18 114 114 29868
gemm 48 96 114 42341
gemm 48 48 114 22434
gemm 18 114 114 35703
gemm 48 96 114 42266
gemm 48 48 114 22448
gemm 18 114 114 30045
gemm 48 96 114 47222
gemm 48 48 114 22688
gemm 18 114 114 30069
gemm 48 96 114 42207
gemm 48 48 114 22369
gemm 18 114 114 29964
gemm 48 96 114 42235
gemm 48 48 114 22376
gemm 18 114 114 30258
gemm 48 96 114 42451
gemm 48 48 114 22458
gemm 18 114 114 30180
gemm 48 96 114 47476
gemm 48 48 114 22644
gemm 18 114 114 30122
gemm 48 96 114 61710
gemm 48 48 114 27927
gemm 18 114 114 43603
gemm 48 96 114 63101
gemm 48 48 114 36899
gemm 18 114 114 29764
gemm 48 96 114 42161
gemm 48 48 114 22413
gemm 18 114 114 29808
gemm 48 96 114 42058
gemm 48 48 114 22408
gemm 18 114 114 30052
gemm 48 96 114 42424
gemm 48 48 114 22428
gemm 18 114 114 30019
gemm 48 96 114 42135
gemm 48 48 114 22352
gemm 18 114 114 29820
gemm 48 96 114 42213
gemm 48 48 114 22403
gemm 18 114 114 29829
gemm 48 96 114 67043
gemm 48 48 114 22735
gemm 18 114 114 30523
gemm 48 96 114 47157
gemm 48 48 114 22524
gemm 18 114 114 31089
gemm 18 114 114 30738
gemm 48 96 114 42350
gemm 48 96 114 42649
gemm 48 48 114 22464
gemm 48 48 114 22534
gemm 18 114 114 30223
gemm 48 96 114 48832
gemm 18 114 114 30789
gemm 48 48 114 22673
gemm 48 96 114 54116
gemm 48 48 114 51708
gemm 18 114 114 29987
gemm 48 96 114 42231
gemm 48 48 114 22354
gemm 18 114 114 30686
gemm 48 96 114 42719
gemm 48 48 114 22444
gemm 18 114 114 54298
gemm 48 96 114 42675
gemm 48 48 114 30954
gemm 18 114 114 31588
gemm 48 96 114 42694
gemm 48 48 114 22428
gemm 18 114 114 29908
gemm 48 96 114 42116
gemm 48 48 114 22365
gemm 18 114 114 35345
gemm 48 96 114 42670
gemm 48 48 114 22493
gemm 18 114 114 30103
gemm 48 96 114 42198
gemm 48 48 114 22568
gemm 18 114 114 53715
gemm 48 96 114 58937
gemm 48 48 114 37912
gemm 18 114 114 30128
gemm 48 96 114 42450
gemm 48 48 114 22480
gemm 18 114 114 31450
gemm 48 96 114 46377
gemm 48 48 114 22392
gemm 18 114 114 30197
gemm 48 96 114 51841
gemm 48 48 114 22703
gemm 18 114 114 34251
gemm 48 96 114 43088
gemm 48 48 114 22453
gemm 18 114 114 29962
gemm 48 96 114 47281
gemm 48 48 114 22694
gemm 18 114 114 30692
gemm 48 96 114 42208
gemm 48 48 114 22455
gemm 18 114 114 55188
gemm 48 96 114 42473
gemm 48 48 114 22570
gemm 18 114 114 29964
gemm 48 96 114 42237
gemm 48 48 114 22395
gemm 18 114 114 29917
gemm 48 96 114 42409
gemm 48 48 114 22418
gemm 18 114 114 30261
gemm 48 96 114 42412
gemm 48 48 114 49325
gemm 18 114 114 30166
gemm 48 96 114 42192
gemm 48 48 114 26517
gemm 18 114 114 30493
gemm 48 96 114 47504
gemm 48 48 114 22638
gemm 18 114 114 30207
gemm 48 96 114 68218
gemm 48 48 114 22792
gemm 18 114 114 29975
gemm 48 96 114 42239
gemm 48 48 114 22348
gemm 18 114 114 29886
gemm 48 96 114 78885
gemm 48 48 114 22686
gemm 18 114 114 29824
gemm 48 96 114 42358
gemm 48 48 114 28167
gemm 18 114 114 29889
gemm 48 96 114 42285
gemm 48 48 114 22427
gemm 18 114 114 29953
gemm 48 96 114 42262
gemm 48 48 114 22432
gemm 18 114 114 29867
gemm 48 96 114 42177
gemm 48 48 114 22457
gemm 18 114 114 30015
gemm 48 96 114 42157
gemm 48 48 114 22370
gemm 18 114 114 29905
gemm 48 96 114 42144
gemm 48 48 114 22379
gemm 18 114 114 29820
gemm 48 96 114 42292
gemm 48 48 114 22474
gemm 18 114 114 54402
gemm 48 96 114 42724
gemm 48 48 114 22522
gemm 18 114 114 29822
gemm 48 96 114 42267
gemm 48 48 114 22451
gemm 18 114 114 29742
gemm 48 96 114 42146
gemm 48 48 114 22337
gemm 18 114 114 29848
gemm 48 96 114 47683
gemm 48 48 114 22390
gemm 18 114 114 35675
gemm 48 96 114 56263
gemm 48 48 114 22781
gemm 18 114 114 29798
gemm 48 96 114 42124
gemm 48 48 114 57534
gemm 18 114 114 29918
gemm 48 96 114 48684
gemm 48 48 114 22398
gemm 18 114 114 30059
gemm 48 96 114 42174
gemm 48 48 114 22367
gemm 18 114 114 29865
gemm 48 96 114 47563
gemm 48 48 114 22578
gemm 18 114 114 31141
gemm 48 96 114 42175
gemm 48 48 114 22492
gemm 18 114 114 30203
gemm 48 96 114 42281
gemm 48 48 114 22408
gemm 18 114 114 29692
gemm 48 96 114 42256
gemm 48 48 114 22407
gemm 18 114 114 29730
gemm 48 96 114 42120
gemm 48 48 114 22411
gemm 18 114 114 30227
gemm 48 96 114 42368
gemm 48 48 114 22521
gemm 18 114 114 29900
gemm 48 96 114 42191
gemm 48 48 114 22373
gemm 18 114 114 29820
gemm 48 96 114 42085
gemm 48 48 114 22374
gemm 18 114 114 35438
gemm 48 96 114 42252
gemm 48 48 114 22377
gemm 18 114 114 30255
gemm 48 96 114 42176
gemm 48 48 114 22406
gemm 18 114 114 36031
gemm 48 96 114 42185
gemm 48 48 114 22582
gemm 18 114 114 30768
gemm 48 96 114 44733
gemm 48 48 114 22567
gemm 18 114 114 29956
gemm 48 96 114 42368
gemm 48 48 114 22393
gemm 18 114 114 32107
gemm 48 96 114 42940
gemm 48 48 114 22499
gemm 18 114 114 29886
gemm 48 96 114 42202
gemm 48 48 114 22381
gemm 18 114 114 29891
gemm 48 96 114 44449
gemm 48 48 114 22340
gemm 18 114 114 29868
gemm 48 96 114 42236
gemm 48 48 114 22441
gemm 18 114 114 30652
gemm 48 96 114 42357
gemm 48 48 114 22412
gemm 18 114 114 29892
gemm 48 96 114 42094
gemm 48 48 114 22353
gemm 18 114 114 29987
gemm 48 96 114 42120
gemm 48 48 114 22412
gemm 18 114 114 29956
gemm 48 96 114 66875
gemm 48 48 114 22784
gemm 18 114 114 29772
gemm 48 96 114 42309
gemm 48 48 114 22340
gemm 18 114 114 29737
gemm 48 96 114 80608
gemm 48 48 114 22686
gemm 18 114 114 30002
gemm 48 96 114 42370
gemm 48 48 114 48504
gemm 18 114 114 29894
gemm 48 96 114 42300
gemm 48 48 114 22426
gemm 18 114 114 29852
gemm 48 96 114 42151
gemm 48 48 114 22333
gemm 18 114 114 29882
gemm 48 96 114 64319
gemm 48 48 114 22741
gemm 18 114 114 30604
gemm 48 96 114 42186
gemm 48 48 114 22398
gemm 18 114 114 29978
gemm 48 96 114 42270
gemm 48 48 114 22383
gemm 18 114 114 29902
gemm 48 96 114 42188
gemm 48 48 114 28629
gemm 18 114 114 30377
gemm 48 96 114 42128
gemm 48 48 114 22376
gemm 18 114 114 29952
gemm 48 96 114 42147
gemm 48 48 114 22366
gemm 18 114 114 29893
gemm 48 96 114 42388
gemm 48 48 114 22449
gemm 18 114 114 30006
gemm 48 96 114 42183
gemm 48 48 114 25783
gemm 18 114 114 29870
gemm 48 96 114 42246
gemm 48 48 114 22425
gemm 18 114 114 43617
gemm 48 96 114 46969
gemm 48 48 114 22658
gemm 18 114 114 29966
gemm 48 96 114 42293
gemm 48 48 114 22443
gemm 18 114 114 29817
gemm 48 96 114 42142
gemm 48 48 114 22378
gemm 18 114 114 30437
gemm 48 96 114 42239
gemm 48 48 114 22434
gemm 18 114 114 30272
gemm 48 96 114 42189
gemm 48 48 114 22389
gemm 18 114 114 30241
gemm 48 96 114 42498
gemm 48 48 114 22509
gemm 18 114 114 30061
gemm 48 96 114 42234
gemm 48 48 114 22367
gemm 18 114 114 29968
gemm 48 96 114 67810
gemm 48 48 114 22651
gemm 18 114 114 31115
gemm 48 96 114 42205
gemm 48 48 114 22384
gemm 18 114 114 30119
gemm 48 96 114 42237
gemm 48 48 114 23842
gemm 18 114 114 56377
gemm 48 96 114 43138
gemm 48 48 114 22451
gemm 18 114 114 29902
gemm 48 96 114 42117
gemm 48 48 114 22412
gemm 18 114 114 111239
gemm 48 96 114 43840
gemm 48 48 114 53575
gemm 18 114 114 30162
gemm 18 114 114 29949
gemm 48 96 114 42357
gemm 48 48 114 22429
gemm 48 96 114 42370
gemm 48 48 114 23990
gemm 18 114 114 39650
gemm 48 96 114 42328
gemm 48 48 114 22567
gemm 18 114 114 30103
gemm 48 96 114 70090
gemm 48 48 114 22637
gemm 18 114 114 29813
gemm 48 96 114 42182
gemm 48 48 114 22472
gemm 18 114 114 30699
gemm 48 96 114 42827
gemm 48 48 114 22448
gemm 18 114 114 29827
gemm 48 96 114 67737
gemm 48 48 114 22730
gemm 18 114 114 30101
gemm 48 96 114 42171
gemm 48 48 114 22358
gemm 18 114 114 29845
gemm 48 96 114 42215
gemm 48 48 114 22387
gemm 18 114 114 29915
gemm 48 96 114 42180
gemm 48 48 114 22407
gemm 18 114 114 29888
gemm 48 96 114 42158
gemm 48 48 114 22352
gemm 18 114 114 29709
gemm 48 96 114 42147
gemm 48 48 114 22366
gemm 18 114 114 29955
gemm 48 96 114 47786
gemm 48 48 114 22475
gemm 18 114 114 31397
gemm 48 96 114 46868
gemm 48 48 114 22619
gemm 18 114 114 30447
gemm 48 96 114 42173
gemm 48 48 114 22388
gemm 18 114 114 30375
gemm 48 96 114 42228
gemm 48 48 114 22339
gemm 18 114 114 29869
gemm 48 96 114 42209
gemm 48 48 114 22410
gemm 18 114 114 29854
gemm 48 96 114 42245
gemm 48 48 114 22432
gemm 18 114 114 29913
gemm 48 96 114 47566
gemm 48 48 114 26559
gemm 18 114 114 30666
gemm 48 96 114 42252
gemm 48 48 114 22383
gemm 18 114 114 30369
gemm 48 96 114 42143
gemm 48 48 114 22366
gemm 18 114 114 30056
gemm 48 96 114 42156
gemm 48 48 114 22376
gemm 18 114 114 55543
gemm 48 96 114 42637
gemm 48 48 114 22502
gemm 18 114 114 30183
gemm 48 96 114 42214
gemm 48 48 114 22392
gemm 18 114 114 30508
gemm 48 96 114 42569
gemm 48 48 114 22486
gemm 18 114 114 39956
gemm 48 96 114 50223
gemm 48 48 114 22690
gemm 18 114 114 30412
gemm 48 96 114 42175
gemm 48 48 114 22396
gemm 18 114 114 30215
gemm 48 96 114 44122
gemm 48 48 114 26633
gemm 18 114 114 30228
gemm 48 96 114 46370
gemm 48 48 114 22604
gemm 18 114 114 30618
gemm 48 96 114 42254
gemm 48 48 114 22400
gemm 18 114 114 30182
gemm 48 96 114 67915
gemm 48 48 114 22693
gemm 18 114 114 30071
gemm 48 96 114 42238
gemm 48 48 114 22408
gemm 18 114 114 29912
gemm 48 96 114 42153
gemm 48 48 114 22390
gemm 18 114 114 30009
gemm 48 96 114 42089
gemm 48 48 114 40648
gemm 18 114 114 30083
gemm 48 96 114 42265
gemm 48 48 114 22439
gemm 18 114 114 30861
gemm 48 96 114 51088
gemm 48 48 114 22810
gemm 18 114 114 30727
gemm 48 96 114 44668
gemm 48 48 114 22438
gemm 18 114 114 30790
gemm 48 96 114 58086
gemm 48 48 114 22444
gemm 18 114 114 30319
gemm 48 96 114 67728
gemm 48 48 114 22754
gemm 18 114 114 29962
gemm 48 96 114 46948
gemm 48 48 114 23204
gemm 18 114 114 30228
gemm 48 96 114 42208
gemm 48 48 114 22400
gemm 18 114 114 35099
gemm 48 96 114 43092
gemm 48 48 114 22551
gemm 18 114 114 30177
gemm 48 96 114 42242
gemm 48 48 114 22394
gemm 18 114 114 29671
gemm 48 96 114 42144
gemm 48 48 114 22360
gemm 18 114 114 30574
gemm 48 96 114 72547
gemm 48 48 114 22741
gemm 18 114 114 31005
gemm 48 96 114 42487
gemm 48 48 114 26006
gemm 18 114 114 30219
gemm 48 96 114 49132
gemm 48 48 114 22508
gemm 18 114 114 30362
gemm 48 96 114 42298
gemm 48 48 114 22371
gemm 18 114 114 29807
gemm 48 96 114 42231
gemm 48 48 114 27183
gemm 18 114 114 30997
gemm 48 96 114 42238
gemm 48 48 114 29608
gemm 18 114 114 30176
gemm 48 96 114 42389
gemm 48 48 114 22404
gemm 18 114 114 30372
gemm 48 96 114 42098
gemm 48 48 114 22426
gemm 18 114 114 29732
gemm 48 96 114 48564
gemm 48 48 114 22437
gemm 18 114 114 41373
gemm 48 96 114 48692
gemm 48 48 114 28465
gemm 18 114 114 30413
gemm 48 96 114 42451
gemm 48 48 114 22430
gemm 18 114 114 30440
gemm 48 96 114 42285
gemm 48 48 114 50242
gemm 18 114 114 30415
gemm 48 96 114 42187
gemm 48 48 114 26692
gemm 18 114 114 30874
gemm 48 96 114 42265
gemm 48 48 114 22436
gemm 18 114 114 30505
gemm 48 96 114 48728
gemm 48 48 114 22736
gemm 18 114 114 30994
gemm 48 96 114 42301
gemm 48 48 114 26425
gemm 18 114 114 30269
gemm 48 96 114 66698
gemm 48 48 114 29159
gemm 18 114 114 30051
gemm 48 96 114 42238
gemm 48 48 114 22383
gemm 18 114 114 30199
gemm 48 96 114 47971
gemm 48 48 114 22401
gemm 18 114 114 29972
gemm 48 96 114 67669
gemm 48 48 114 22703
gemm 18 114 114 30245
gemm 48 96 114 50661
gemm 48 48 114 22906
gemm 18 114 114 34413
gemm 48 96 114 42715
gemm 48 48 114 22406
gemm 18 114 114 30350
gemm 48 96 114 46603
gemm 48 48 114 26234
gemm 18 114 114 30918
gemm 48 96 114 51936
gemm 48 48 114 22807
gemm 18 114 114 30575
gemm 48 96 114 43877
gemm 48 48 114 22614
gemm 18 114 114 30410
gemm 48 96 114 42166
gemm 48 48 114 22410
gemm 18 114 114 29889
gemm 48 96 114 42201
gemm 48 48 114 22482
gemm 18 114 114 29833
gemm 48 96 114 47496
gemm 48 48 114 26184
gemm 18 114 114 30195
gemm 48 96 114 42262
gemm 48 48 114 22403
gemm 18 114 114 30947
gemm 48 96 114 42298
gemm 48 48 114 22501
gemm 18 114 114 30133
gemm 48 96 114 188932
gemm 48 48 114 38454
gemm 18 114 114 30717
gemm 48 96 114 42220
gemm 48 48 114 22497
gemm 18 114 114 30164
gemm 48 96 114 50699
gemm 48 48 114 22468
gemm 18 114 114 30065
gemm 48 96 114 42331
gemm 48 48 114 22418
gemm 18 114 114 31072
gemm 48 96 114 42629
gemm 48 48 114 22442
gemm 18 114 114 35369
gemm 48 96 114 42397
gemm 48 48 114 46943
gemm 18 114 114 31318
gemm 48 96 114 42819
gemm 48 48 114 22434
gemm 18 114 114 30224
gemm 48 96 114 42216
gemm 48 48 114 22481
gemm 18 114 114 29924
gemm 48 96 114 42230
gemm 48 48 114 22412
gemm 18 114 114 30202
gemm 48 96 114 42178
gemm 48 48 114 22402
gemm 18 114 114 32625
gemm 48 96 114 64514
gemm 48 48 114 30897
gemm 18 114 114 30044
gemm 48 96 114 42205
gemm 48 48 114 22368
gemm 18 114 114 30073
gemm 48 96 114 42318
gemm 48 48 114 22437
gemm 18 114 114 29828
gemm 48 96 114 42236
gemm 48 48 114 22421
gemm 18 114 114 29767
gemm 48 96 114 42181
gemm 48 48 114 22344
gemm 18 114 114 30011
gemm 48 96 114 47884
gemm 48 48 114 55487
gemm 18 114 114 30046
gemm 48 96 114 42173
gemm 48 48 114 22354
gemm 18 114 114 29678
gemm 48 96 114 51836
gemm 48 48 114 61875
gemm 18 114 114 30299
gemm 48 96 114 42152
gemm 48 48 114 48509
gemm 18 114 114 29946
gemm 48 96 114 42228
gemm 48 48 114 22448
gemm 18 114 114 29848
gemm 48 96 114 42177
gemm 48 48 114 22465
gemm 18 114 114 29973
gemm 48 96 114 56518
gemm 48 48 114 22443
gemm 18 114 114 29916
gemm 48 96 114 42168
gemm 48 48 114 22377
gemm 18 114 114 29835
gemm 48 96 114 42612
gemm 48 48 114 22398
gemm 18 114 114 36640
gemm 48 96 114 42410
gemm 48 48 114 22625
gemm 18 114 114 50812
gemm 48 96 114 60372
gemm 48 48 114 38191
gemm 18 114 114 30162
gemm 18 114 114 30011
gemm 48 96 114 42383
gemm 48 96 114 42248
gemm 48 48 114 29338
gemm 48 48 114 22519
gemm 18 114 114 29974
gemm 48 96 114 42533
gemm 18 114 114 30013
gemm 48 48 114 22634
gemm 48 96 114 42309
gemm 48 48 114 24261
gemm 18 114 114 30171
gemm 48 96 114 42377
gemm 48 48 114 27687
gemm 18 114 114 36272
gemm 48 96 114 60230
gemm 48 48 114 27428
gemm 18 114 114 39832
gemm 48 96 114 56754
gemm 48 48 114 34066
gemm 18 114 114 40076
gemm 48 96 114 66935
gemm 48 48 114 48437
gemm 18 114 114 31600
gemm 48 96 114 45642
gemm 48 48 114 33456
gemm 18 114 114 36597
gemm 48 96 114 52652
gemm 48 48 114 27545
gemm 18 114 114 41417
gemm 48 96 114 59814
gemm 48 48 114 33070
gemm 18 114 114 44573
gemm 48 96 114 56125
gemm 48 48 114 63419
gemm 18 114 114 30600
gemm 48 96 114 47317
gemm 48 48 114 22533
gemm 18 114 114 30219
gemm 48 96 114 42423
gemm 48 48 114 22518
gemm 18 114 114 34211
gemm 48 96 114 74856
gemm 48 48 114 26822
gemm 18 114 114 30408
gemm 48 96 114 42210
gemm 48 48 114 22483
gemm 18 114 114 30346
gemm 48 96 114 42254
gemm 48 48 114 22419
gemm 18 114 114 30031
gemm 48 96 114 42335
gemm 48 48 114 22397
gemm 18 114 114 29679
gemm 48 96 114 48392
gemm 48 48 114 22570
gemm 18 114 114 30377
gemm 48 96 114 48282
gemm 48 48 114 22559
gemm 18 114 114 33067
gemm 48 96 114 47366
gemm 48 48 114 27305
gemm 18 114 114 30371
gemm 48 96 114 42143
gemm 48 48 114 22416
gemm 18 114 114 30202
gemm 48 96 114 46867
gemm 48 48 114 26462
gemm 18 114 114 30452
gemm 48 96 114 42277
gemm 48 48 114 22362
gemm 18 114 114 30257
gemm 48 96 114 52386
gemm 48 48 114 27213
gemm 18 114 114 34875
gemm 48 96 114 72982
gemm 48 48 114 22935
gemm 18 114 114 30588
gemm 48 96 114 42185
gemm 48 48 114 26287
gemm 18 114 114 30157
gemm 48 96 114 42255
gemm 48 48 114 22377
gemm 18 114 114 54747
gemm 48 96 114 42275
gemm 48 48 114 22395
gemm 18 114 114 29762
gemm 48 96 114 48463
gemm 48 48 114 22640
gemm 18 114 114 30871
gemm 48 96 114 42096
gemm 48 48 114 22378
gemm 18 114 114 30178
gemm 48 96 114 72900
gemm 48 48 114 22715
gemm 18 114 114 29866
gemm 48 96 114 60913
gemm 48 48 114 31824
gemm 18 114 114 30274
gemm 48 96 114 42270
gemm 48 48 114 22449
gemm 18 114 114 31458
gemm 48 96 114 42291
gemm 48 48 114 22468
gemm 18 114 114 31338
gemm 48 96 114 42477
gemm 48 48 114 22597
gemm 18 114 114 30619
gemm 48 96 114 42192
gemm 48 48 114 48951
gemm 18 114 114 29947
gemm 48 96 114 42237
gemm 48 48 114 22471
gemm 18 114 114 31449
gemm 48 96 114 47159
gemm 48 48 114 22530
gemm 18 114 114 30231
gemm 48 96 114 46862
gemm 48 48 114 22707
gemm 18 114 114 30617
gemm 48 96 114 42228
gemm 48 48 114 22443
gemm 18 114 114 29884
gemm 48 96 114 42151
gemm 48 48 114 22425
gemm 18 114 114 30230
gemm 48 96 114 42245
gemm 48 48 114 22449
gemm 18 114 114 29910
gemm 48 96 114 47643
gemm 48 48 114 22638
gemm 18 114 114 30489
gemm 48 96 114 42342
gemm 48 48 114 22395
gemm 18 114 114 29921
gemm 48 96 114 42332
gemm 48 48 114 22407
gemm 18 114 114 29981
gemm 48 96 114 42203
gemm 48 48 114 22395
gemm 18 114 114 30160
gemm 48 96 114 47968
gemm 48 48 114 22463
gemm 18 114 114 29981
gemm 48 96 114 42210
gemm 48 48 114 22400
gemm 18 114 114 29906
gemm 48 96 114 42204
gemm 48 48 114 22462
gemm 18 114 114 29993
gemm 48 96 114 47143
gemm 48 48 114 22352
gemm 18 114 114 29838
gemm 48 96 114 42221
gemm 48 48 114 22338
gemm 18 114 114 34493
gemm 48 96 114 42872
gemm 48 48 114 22557
gemm 18 114 114 30756
gemm 48 96 114 42254
gemm 48 48 114 22457
gemm 18 114 114 30665
gemm 48 96 114 42264
gemm 48 48 114 22583
gemm 18 114 114 30099
gemm 48 96 114 43371
gemm 48 48 114 22442
gemm 18 114 114 29947
gemm 48 96 114 71627
gemm 48 48 114 28075
gemm 18 114 114 31096
gemm 48 96 114 42322
gemm 48 48 114 22372
gemm 18 114 114 30151
gemm 48 96 114 68777
gemm 48 48 114 22574
gemm 18 114 114 31067
gemm 48 96 114 42269
gemm 48 48 114 22471
gemm 18 114 114 30360
gemm 48 96 114 42255
gemm 48 48 114 22476
gemm 18 114 114 36595
gemm 48 96 114 42301
gemm 48 48 114 22332
gemm 18 114 114 30161
gemm 48 96 114 42303
gemm 48 48 114 22548
gemm 18 114 114 30004
gemm 48 96 114 42134
gemm 48 48 114 22393
gemm 18 114 114 35542
gemm 48 96 114 42260
gemm 48 48 114 22421
gemm 18 114 114 29934
gemm 48 96 114 42190
gemm 48 48 114 22327
gemm 18 114 114 29927
gemm 48 96 114 42223
gemm 48 48 114 22421
gemm 18 114 114 35477
gemm 48 96 114 42662
gemm 48 48 114 22459
gemm 18 114 114 30371
gemm 48 96 114 50600
gemm 48 48 114 22659
gemm 18 114 114 30170
gemm 48 96 114 49559
gemm 48 48 114 47121
gemm 18 114 114 46179
gemm 48 96 114 46892
gemm 48 48 114 22859
gemm 18 114 114 29772
gemm 48 96 114 42193
gemm 48 48 114 22382
gemm 18 114 114 30217
gemm 48 96 114 42290
gemm 48 48 114 22384
gemm 18 114 114 29733
gemm 48 96 114 42187
gemm 48 48 114 22357
gemm 18 114 114 30873
gemm 48 96 114 42546
gemm 48 48 114 22426
gemm 18 114 114 31092
gemm 48 96 114 42159
gemm 48 48 114 26407
gemm 18 114 114 30033
gemm 48 96 114 76792
gemm 48 48 114 22978
gemm 18 114 114 30444
gemm 48 96 114 48340
gemm 48 48 114 22958
gemm 18 114 114 30472
gemm 48 96 114 69984
gemm 48 48 114 22799
gemm 18 114 114 30484
gemm 48 96 114 42305
gemm 48 48 114 22355
gemm 18 114 114 31755
gemm 48 96 114 49010
gemm 48 48 114 33133
gemm 18 114 114 31295
gemm 48 96 114 42680
gemm 48 48 114 22622
gemm 18 114 114 30674
gemm 48 96 114 45567
gemm 48 48 114 22459
gemm 18 114 114 36095
gemm 48 96 114 42665
gemm 48 48 114 22491
gemm 18 114 114 30724
gemm 48 96 114 42107
gemm 48 48 114 22328
gemm 18 114 114 29975
gemm 48 96 114 42344
gemm 48 48 114 22414
gemm 18 114 114 30127
gemm 48 96 114 42143
gemm 48 48 114 22427
gemm 18 114 114 29869
gemm 48 96 114 42151
gemm 48 48 114 22430
gemm 18 114 114 35001
gemm 48 96 114 48029
gemm 48 48 114 26090
gemm 18 114 114 30863
gemm 48 96 114 43941
gemm 48 48 114 22584
gemm 18 114 114 30188
gemm 48 96 114 48404
gemm 48 48 114 22387
gemm 18 114 114 32337
gemm 48 96 114 43079
gemm 48 48 114 22573
gemm 18 114 114 29711
gemm 48 96 114 42238
gemm 48 48 114 22417
gemm 18 114 114 31141
gemm 48 96 114 42605
gemm 48 48 114 22363
gemm 18 114 114 30044
gemm 48 96 114 42272
gemm 48 48 114 22449
gemm 18 114 114 29911
gemm 48 96 114 42159
gemm 48 48 114 22448
gemm 18 114 114 29768
gemm 48 96 114 42199
gemm 48 48 114 22388
gemm 18 114 114 35862
gemm 48 96 114 42271
gemm 48 48 114 22410
gemm 18 114 114 31551
gemm 48 96 114 42169
gemm 48 48 114 22462
gemm 18 114 114 30132
gemm 48 96 114 42185
gemm 48 48 114 22414
gemm 18 114 114 29719
gemm 48 96 114 42222
gemm 48 48 114 28515
gemm 18 114 114 30012
gemm 48 96 114 42230
gemm 48 48 114 22444
gemm 18 114 114 31125
gemm 48 96 114 46011
gemm 48 48 114 22825
gemm 18 114 114 59172
gemm 48 96 114 42864
gemm 48 48 114 22566
gemm 18 114 114 30506
gemm 48 96 114 42327
gemm 48 48 114 22389
gemm 18 114 114 34478
gemm 48 96 114 43147
gemm 48 48 114 22548
gemm 18 114 114 30574
gemm 48 96 114 48217
gemm 48 48 114 22387
gemm 18 114 114 30358
gemm 48 96 114 42131
gemm 48 48 114 22457
gemm 18 114 114 29944
gemm 48 96 114 42204
gemm 48 48 114 22396
gemm 18 114 114 29932
gemm 48 96 114 68322
gemm 48 48 114 22685
gemm 18 114 114 29801
gemm 48 96 114 42223
gemm 48 48 114 22376
gemm 18 114 114 29701
gemm 48 96 114 42156
gemm 48 48 114 22350
gemm 18 114 114 29912
gemm 48 96 114 47976
gemm 48 48 114 22385
gemm 18 114 114 30145
gemm 48 96 114 42385
gemm 48 48 114 22457
gemm 18 114 114 29854
gemm 48 96 114 42223
gemm 48 48 114 22389
gemm 18 114 114 29931
gemm 48 96 114 42181
gemm 48 48 114 22370
gemm 18 114 114 30409
gemm 48 96 114 42177
gemm 48 48 114 22403
gemm 18 114 114 29814
gemm 48 96 114 42164
gemm 48 48 114 22432
gemm 18 114 114 30215
gemm 48 96 114 42251
gemm 48 48 114 22486
gemm 18 114 114 62095
gemm 48 96 114 43100
gemm 48 48 114 22637
gemm 18 114 114 30370
gemm 48 96 114 42291
gemm 48 48 114 22989
gemm 18 114 114 31475
gemm 48 96 114 43124
gemm 48 48 114 22428
gemm 18 114 114 53190
gemm 48 96 114 42481
gemm 48 48 114 22398
gemm 18 114 114 29984
gemm 48 96 114 42194
gemm 48 48 114 22341
gemm 18 114 114 29761
gemm 48 96 114 42375
gemm 48 48 114 22383
gemm 18 114 114 30638
gemm 48 96 114 48656
gemm 48 48 114 29792
gemm 18 114 114 30634
gemm 48 96 114 42228
gemm 48 48 114 22420
gemm 18 114 114 30530
gemm 48 96 114 42277
gemm 48 48 114 62754
gemm 18 114 114 54835
gemm 48 96 114 42788
gemm 48 48 114 22507
gemm 18 114 114 42666
gemm 48 96 114 43859
gemm 48 48 114 22676
gemm 18 114 114 29906
gemm 48 96 114 42136
gemm 48 48 114 22406
gemm 18 114 114 34823
gemm 48 96 114 46781
gemm 48 48 114 22709
gemm 18 114 114 35068
gemm 48 96 114 42456
gemm 48 48 114 22491
gemm 18 114 114 30287
gemm 48 96 114 42300
gemm 48 48 114 48984
gemm 18 114 114 29860
gemm 48 96 114 42327
gemm 48 48 114 22429
gemm 18 114 114 29848
gemm 48 96 114 42206
gemm 48 48 114 22418
gemm 18 114 114 30404
gemm 48 96 114 42089
gemm 48 48 114 28063
gemm 18 114 114 30079
gemm 48 96 114 42274
gemm 48 48 114 22430
gemm 18 114 114 30034
gemm 48 96 114 42210
gemm 48 48 114 22436
gemm 18 114 114 29983
gemm 48 96 114 42220
gemm 48 48 114 22453
gemm 18 114 114 42203
gemm 48 96 114 63236
gemm 48 48 114 25004
gemm 18 114 114 32080
gemm 48 96 114 43202
gemm 48 48 114 22454
gemm 18 114 114 31029
gemm 48 96 114 64793
gemm 48 48 114 24806
gemm 18 114 114 35039
gemm 48 96 114 42851
gemm 48 48 114 22565
gemm 18 114 114 51230
gemm 48 96 114 68312
gemm 48 48 114 25062
gemm 18 114 114 30115
gemm 48 96 114 68176
gemm 48 48 114 22716
gemm 18 114 114 31363
gemm 48 96 114 42561
gemm 48 48 114 23877
gemm 18 114 114 30362
gemm 48 96 114 46097
gemm 48 48 114 22875
gemm 18 114 114 30459
gemm 48 96 114 42206
gemm 48 48 114 22471
gemm 18 114 114 29942
gemm 48 96 114 42196
gemm 48 48 114 22359
gemm 18 114 114 29644
gemm 48 96 114 42156
gemm 48 48 114 22339
gemm 18 114 114 30205
gemm 48 96 114 42280
gemm 48 48 114 22517
gemm 18 114 114 29804
gemm 48 96 114 42078
gemm 48 48 114 24168
gemm 18 114 114 29871
gemm 48 96 114 42110
gemm 48 48 114 22435
gemm 18 114 114 29984
gemm 48 96 114 42232
gemm 48 48 114 22449
gemm 18 114 114 30426
gemm 48 96 114 42160
gemm 48 48 114 22499
gemm 18 114 114 29755
gemm 48 96 114 42210
gemm 48 48 114 22379
gemm 18 114 114 29912
gemm 48 96 114 42155
gemm 48 48 114 48251
gemm 18 114 114 29838
gemm 48 96 114 42244
gemm 48 48 114 22362
gemm 18 114 114 30145
gemm 48 96 114 42161
gemm 48 48 114 22429
gemm 18 114 114 34924
gemm 48 96 114 43416
gemm 48 48 114 22522
gemm 18 114 114 30449
gemm 48 96 114 42220
gemm 48 48 114 22419
gemm 18 114 114 30171
gemm 48 96 114 42303
gemm 48 48 114 22409
gemm 18 114 114 30551
gemm 48 96 114 42281
gemm 48 48 114 22427
gemm 18 114 114 30848
gemm 48 96 114 42178
gemm 48 48 114 22378
gemm 18 114 114 30603
gemm 48 96 114 47605
gemm 48 48 114 22744
gemm 18 114 114 36536
gemm 48 96 114 42789
gemm 48 48 114 22539
gemm 18 114 114 30199
gemm 48 96 114 42179
gemm 48 48 114 22532
gemm 18 114 114 37320
gemm 48 96 114 68205
gemm 48 48 114 22727
gemm 18 114 114 29820
gemm 48 96 114 42176
gemm 48 48 114 22411
gemm 18 114 114 29849
gemm 48 96 114 42200
gemm 48 48 114 27611
gemm 18 114 114 30241
gemm 48 96 114 67469
gemm 48 48 114 22719
gemm 18 114 114 29919
gemm 48 96 114 42175
gemm 48 48 114 22477
gemm 18 114 114 29853
gemm 48 96 114 43651
gemm 48 48 114 22543
gemm 18 114 114 30073
gemm 48 96 114 48025
gemm 48 48 114 22421
gemm 18 114 114 29983
gemm 48 96 114 42237
gemm 48 48 114 27200
gemm 18 114 114 30561
gemm 48 96 114 42168
gemm 48 48 114 22406
gemm 18 114 114 29828
gemm 48 96 114 48370
gemm 48 48 114 22380
gemm 18 114 114 29854
gemm 48 96 114 42153
gemm 48 48 114 22355
gemm 18 114 114 29891
gemm 48 96 114 42230
gemm 48 48 114 22462
gemm 18 114 114 30861
gemm 48 96 114 42176
gemm 48 48 114 22489
gemm 18 114 114 30102
gemm 48 96 114 42276
gemm 48 48 114 22499
gemm 18 114 114 29674
gemm 48 96 114 42191
gemm 48 48 114 22371
gemm 18 114 114 29734
gemm 48 96 114 42269
gemm 48 48 114 22458
gemm 18 114 114 31349
gemm 48 96 114 72076
gemm 48 48 114 22655
gemm 18 114 114 30411
gemm 48 96 114 42157
gemm 48 48 114 22339
gemm 18 114 114 30560
gemm 48 96 114 42299
gemm 48 48 114 22375
gemm 18 114 114 30288
gemm 48 96 114 42302
gemm 48 48 114 22476
gemm 18 114 114 34752
gemm 48 96 114 42527
gemm 48 48 114 22451
gemm 18 114 114 30365
gemm 48 96 114 70844
gemm 48 48 114 23632
gemm 18 114 114 31036
gemm 48 96 114 42353
gemm 48 48 114 22403
gemm 18 114 114 33848
gemm 48 96 114 42634
gemm 48 48 114 22503
gemm 18 114 114 30439
gemm 48 96 114 48276
gemm 48 48 114 22474
gemm 18 114 114 29864
gemm 48 96 114 42238
gemm 48 48 114 22395
gemm 18 114 114 29613
gemm 48 96 114 42159
gemm 48 48 114 22416
gemm 18 114 114 41522
gemm 48 96 114 64511
gemm 48 48 114 38892
gemm 18 114 114 30328
gemm 48 96 114 42330
gemm 48 48 114 22344
gemm 18 114 114 29883
gemm 48 96 114 42135
gemm 48 48 114 22481
gemm 18 114 114 30019
gemm 48 96 114 44076
gemm 48 48 114 32310
gemm 18 114 114 39849
gemm 48 96 114 47490
gemm 48 48 114 35912
gemm 18 114 114 31560
gemm 48 96 114 42222
gemm 48 48 114 22424
gemm 18 114 114 29784
gemm 48 96 114 42098
gemm 48 48 114 28354
gemm 18 114 114 30932
gemm 48 96 114 42428
gemm 48 48 114 22473
gemm 18 114 114 30043
gemm 48 96 114 42285
gemm 48 48 114 22388
gemm 18 114 114 29695
gemm 48 96 114 42167
gemm 48 48 114 22418
gemm 18 114 114 30119
gemm 48 96 114 42272
gemm 48 48 114 22563
gemm 18 114 114 32064
gemm 48 96 114 42773
gemm 48 48 114 22432
gemm 18 114 114 30656
gemm 48 96 114 42268
gemm 48 48 114 22323
gemm 18 114 114 31354
gemm 48 96 114 42438
gemm 48 48 114 22543
gemm 18 114 114 30331
gemm 48 96 114 42271
gemm 48 48 114 22364
gemm 18 114 114 30391
gemm 48 96 114 42194
gemm 48 48 114 28543
gemm 18 114 114 29940
gemm 48 96 114 42327
gemm 48 48 114 22388
gemm 18 114 114 29847
gemm 48 96 114 42157
gemm 48 48 114 22362
gemm 18 114 114 34540
gemm 48 96 114 43124
gemm 48 48 114 22522
gemm 18 114 114 31213
gemm 48 96 114 42205
gemm 48 48 114 22470
gemm 18 114 114 30068
gemm 48 96 114 42270
gemm 48 48 114 22409
gemm 18 114 114 29771
gemm 48 96 114 42252
gemm 48 48 114 24322
gemm 18 114 114 30035
gemm 48 96 114 42368
gemm 48 48 114 22501
gemm 18 114 114 29743
gemm 48 96 114 42143
gemm 48 48 114 22393
gemm 18 114 114 30134
gemm 48 96 114 42254
gemm 48 48 114 22457
gemm 18 114 114 59482
gemm 48 96 114 42720
gemm 48 48 114 22421
gemm 18 114 114 30030
gemm 48 96 114 42144
gemm 48 48 114 22388
gemm 18 114 114 29892
gemm 48 96 114 42314
gemm 48 48 114 22435
gemm 18 114 114 29912
gemm 48 96 114 66499
gemm 48 48 114 23059
gemm 18 114 114 30081
gemm 48 96 114 42201
gemm 48 48 114 22362
gemm 18 114 114 29864
gemm 48 96 114 42300
gemm 48 48 114 22435
gemm 18 114 114 29968
gemm 48 96 114 47891
gemm 48 48 114 22404
gemm 18 114 114 30017
gemm 48 96 114 42253
gemm 48 48 114 22402
gemm 18 114 114 31123
gemm 48 96 114 42122
gemm 48 48 114 22409
gemm 18 114 114 29967
gemm 48 96 114 42264
gemm 48 48 114 28399
gemm 18 114 114 30322
gemm 48 96 114 42124
gemm 48 48 114 22414
gemm 18 114 114 31094
gemm 48 96 114 42259
gemm 48 48 114 22489
gemm 18 114 114 30374
gemm 48 96 114 42135
gemm 48 48 114 22356
gemm 18 114 114 35441
gemm 48 96 114 43647
gemm 48 48 114 22561
gemm 18 114 114 30593
gemm 48 96 114 42178
gemm 48 48 114 22412
gemm 18 114 114 30067
gemm 48 96 114 42415
gemm 48 48 114 22477
gemm 18 114 114 35398
gemm 48 96 114 60549
gemm 48 48 114 38353
gemm 18 114 114 46717
gemm 48 96 114 58416
gemm 48 48 114 37597
gemm 18 114 114 30218
gemm 48 96 114 42432
gemm 48 48 114 22565
gemm 18 114 114 49342
gemm 48 96 114 44734
gemm 48 48 114 22504
gemm 18 114 114 30313
gemm 48 96 114 69336
gemm 48 48 114 22807
gemm 18 114 114 32461
gemm 48 96 114 42975
gemm 48 48 114 22377
gemm 18 114 114 29883
gemm 48 96 114 42231
gemm 48 48 114 58939
gemm 18 114 114 29868
gemm 48 96 114 42304
gemm 48 48 114 22416
gemm 18 114 114 30069
gemm 48 96 114 42280
gemm 48 48 114 22414
gemm 18 114 114 29890
gemm 48 96 114 42241
gemm 48 48 114 22394
gemm 18 114 114 30141
gemm 48 96 114 42308
gemm 48 48 114 22419
gemm 18 114 114 35606
gemm 48 96 114 43244
gemm 48 48 114 22606
gemm 18 114 114 30598
gemm 48 96 114 44720
gemm 48 48 114 22442
gemm 18 114 114 30960
gemm 48 96 114 42294
gemm 48 48 114 22412
gemm 18 114 114 30350
gemm 48 96 114 46535
gemm 48 48 114 22447
gemm 18 114 114 29909
gemm 48 96 114 42202
gemm 48 48 114 22369
gemm 18 114 114 29873
gemm 48 96 114 42311
gemm 48 48 114 22411
gemm 18 114 114 30318
gemm 48 96 114 42143
gemm 48 48 114 22523
gemm 18 114 114 36330
gemm 48 96 114 43255
gemm 48 48 114 22598
gemm 18 114 114 32891
gemm 48 96 114 42419
gemm 18 114 114 30029
gemm 48 48 114 22566
gemm 48 96 114 42416
gemm 48 48 114 24070
gemm 18 114 114 53726
gemm 48 96 114 42443
gemm 48 48 114 22456
gemm 18 114 114 32504
gemm 48 96 114 43411
gemm 48 48 114 22473
gemm 18 114 114 30449
gemm 48 96 114 42156
gemm 48 48 114 22378
gemm 18 114 114 31323
gemm 48 96 114 42933
gemm 48 48 114 58627
gemm 18 114 114 35600
gemm 48 96 114 43026
gemm 48 48 114 22501
gemm 18 114 114 31698
gemm 48 96 114 45741
gemm 48 48 114 22834
gemm 18 114 114 38696
gemm 48 96 114 88539
gemm 48 48 114 23318
gemm 18 114 114 35255
gemm 48 96 114 43206
gemm 48 48 114 25017
gemm 18 114 114 32991
gemm 48 96 114 43274
gemm 48 48 114 22432
gemm 18 114 114 30818
gemm 48 96 114 42642
gemm 48 48 114 22528
gemm 18 114 114 30384
gemm 48 96 114 46454
gemm 48 48 114 23134
gemm 18 114 114 31056
gemm 48 96 114 71686
gemm 48 48 114 27781
gemm 18 114 114 32642
gemm 48 96 114 43091
gemm 48 48 114 22466
gemm 18 114 114 33420
gemm 48 96 114 42285
gemm 48 48 114 22441
gemm 18 114 114 32475
gemm 48 96 114 46729
gemm 48 48 114 22675
gemm 18 114 114 31137
gemm 48 96 114 42363
gemm 48 48 114 28992
gemm 18 114 114 32056
gemm 48 96 114 43259
gemm 48 48 114 22368
gemm 18 114 114 30626
gemm 48 96 114 42373
gemm 48 48 114 22450
gemm 18 114 114 30078
gemm 48 96 114 42155
gemm 48 48 114 22463
gemm 18 114 114 30112
gemm 48 96 114 42271
gemm 48 48 114 68964
gemm 18 114 114 30968
gemm 48 96 114 42225
gemm 48 48 114 28518
gemm 18 114 114 36966
gemm 48 96 114 46401
gemm 48 48 114 22637
gemm 18 114 114 30536
gemm 48 96 114 42178
gemm 48 48 114 22414
gemm 18 114 114 30097
gemm 48 96 114 70101
gemm 48 48 114 26679
gemm 18 114 114 30762
gemm 48 96 114 44394
gemm 48 48 114 22391
gemm 18 114 114 30051
gemm 48 96 114 42285
gemm 48 48 114 22408
gemm 18 114 114 54292
gemm 48 96 114 42585
gemm 48 48 114 24238
gemm 18 114 114 30014
gemm 48 96 114 42407
gemm 48 48 114 22502
gemm 18 114 114 29886
gemm 48 96 114 42232
gemm 48 48 114 22356
gemm 18 114 114 30708
gemm 48 96 114 72490
gemm 48 48 114 22854
gemm 18 114 114 30826
gemm 48 96 114 42302
gemm 48 48 114 22407
gemm 18 114 114 30555
gemm 48 96 114 42515
gemm 48 48 114 22625
gemm 18 114 114 56616
gemm 48 96 114 42383
gemm 48 48 114 22419
gemm 18 114 114 40934
gemm 48 96 114 42651
gemm 48 48 114 22538
gemm 18 114 114 30440
gemm 48 96 114 42159
gemm 48 48 114 22353
gemm 18 114 114 58924
gemm 48 96 114 43197
gemm 48 48 114 22623
gemm 18 114 114 30134
gemm 48 96 114 42137
gemm 48 48 114 22518
gemm 18 114 114 31839
gemm 48 96 114 42925
gemm 48 48 114 22421
gemm 18 114 114 54014
gemm 48 96 114 42389
gemm 48 48 114 22491
gemm 18 114 114 30094
gemm 48 96 114 42263
gemm 48 48 114 28643
gemm 18 114 114 29932
gemm 48 96 114 42307
gemm 48 48 114 22336
gemm 18 114 114 30744
gemm 48 96 114 42870
gemm 48 48 114 22452
gemm 18 114 114 29878
gemm 48 96 114 42171
gemm 48 48 114 22394
gemm 18 114 114 30179
gemm 48 96 114 42394
gemm 48 48 114 22460
gemm 18 114 114 29967
gemm 48 96 114 42216
gemm 48 48 114 22406
gemm 18 114 114 30104
gemm 48 96 114 42291
gemm 48 48 114 22471
gemm 18 114 114 29744
gemm 48 96 114 42191
gemm 48 48 114 22453
gemm 18 114 114 54912
gemm 48 96 114 42925
gemm 48 48 114 22648
gemm 18 114 114 29906
gemm 48 96 114 42226
gemm 48 48 114 24130
gemm 18 114 114 30626
gemm 48 96 114 42342
gemm 48 48 114 22480
gemm 18 114 114 56182
gemm 48 96 114 42686
gemm 48 48 114 22493
gemm 18 114 114 36492
gemm 48 96 114 42363
gemm 48 48 114 22415
gemm 18 114 114 29755
gemm 48 96 114 42191
gemm 48 48 114 22371
gemm 18 114 114 29969
gemm 48 96 114 67531
gemm 48 48 114 22759
gemm 18 114 114 29823
gemm 48 96 114 42178
gemm 48 48 114 29980
gemm 18 114 114 29925
gemm 48 96 114 84141
gemm 48 48 114 22776
gemm 18 114 114 29915
gemm 48 96 114 47713
gemm 48 48 114 22348
gemm 18 114 114 30218
gemm 48 96 114 42294
gemm 48 48 114 22401
gemm 18 114 114 30088
gemm 48 96 114 42130
gemm 48 48 114 22323
gemm 18 114 114 29835
gemm 48 96 114 43421
gemm 48 48 114 22443
gemm 18 114 114 30078
gemm 48 96 114 42123
gemm 48 48 114 22433
gemm 18 114 114 29947
gemm 48 96 114 42241
gemm 48 48 114 22432
gemm 18 114 114 31283
gemm 48 96 114 42248
gemm 48 48 114 26625
gemm 18 114 114 30297
gemm 48 96 114 42330
gemm 48 48 114 22452
gemm 18 114 114 31815
gemm 48 96 114 43070
gemm 48 48 114 22408
gemm 18 114 114 30119
gemm 48 96 114 49742
gemm 48 48 114 27100
gemm 18 114 114 31202
gemm 48 96 114 42251
gemm 48 48 114 22431
gemm 18 114 114 30328
gemm 48 96 114 94950
gemm 48 48 114 45141
gemm 18 114 114 38050
gemm 48 96 114 42786
gemm 48 48 114 26498
gemm 18 114 114 46219
gemm 48 96 114 42949
gemm 48 48 114 33148
gemm 18 114 114 30314
gemm 48 96 114 48884
gemm 48 48 114 22732
gemm 18 114 114 31788
gemm 48 96 114 42980
gemm 48 48 114 22360
gemm 18 114 114 30178
gemm 48 96 114 42244
gemm 48 48 114 22499
gemm 18 114 114 29906
gemm 48 96 114 42150
gemm 48 48 114 22343
gemm 18 114 114 30076
gemm 48 96 114 42224
gemm 48 48 114 22496
gemm 18 114 114 29798
gemm 48 96 114 42203
gemm 48 48 114 22358
gemm 18 114 114 30386
gemm 48 96 114 42540
gemm 48 48 114 22459
gemm 18 114 114 30010
gemm 48 96 114 42146
gemm 48 48 114 22376
gemm 18 114 114 30787
gemm 48 96 114 42642
gemm 48 48 114 22465
gemm 18 114 114 30320
gemm 48 96 114 42206
gemm 48 48 114 22434
gemm 18 114 114 30042
gemm 48 96 114 48629
gemm 48 48 114 22612
gemm 18 114 114 29951
gemm 48 96 114 42258
gemm 48 48 114 22360
gemm 18 114 114 30035
gemm 48 96 114 42299
gemm 48 48 114 49344
gemm 18 114 114 29756
gemm 48 96 114 42298
gemm 48 48 114 22420
gemm 18 114 114 30281
gemm 48 96 114 42307
gemm 48 48 114 22414
gemm 18 114 114 30981
gemm 48 96 114 42237
gemm 48 48 114 28582
gemm 18 114 114 30893
gemm 48 96 114 42731
gemm 48 48 114 22788
gemm 18 114 114 32029
gemm 48 96 114 43016
gemm 48 48 114 23875
gemm 18 114 114 58144
gemm 48 96 114 42692
gemm 48 48 114 22566
gemm 18 114 114 30146
gemm 48 96 114 42311
gemm 48 48 114 22385
gemm 18 114 114 30802
gemm 48 96 114 63426
gemm 48 48 114 23246
gemm 18 114 114 29968
gemm 48 96 114 66695
gemm 48 48 114 22614
gemm 18 114 114 30140
gemm 48 96 114 51318
gemm 48 48 114 27390
gemm 18 114 114 30508
gemm 48 96 114 42080
gemm 48 48 114 22327
gemm 18 114 114 29974
gemm 48 96 114 42337
gemm 48 48 114 22511
gemm 18 114 114 29971
gemm 48 96 114 42234
gemm 48 48 114 22400
gemm 18 114 114 30035
gemm 48 96 114 42426
gemm 48 48 114 22462
gemm 18 114 114 29953
gemm 48 96 114 42359
gemm 48 48 114 22400
gemm 18 114 114 30128
gemm 48 96 114 42379
gemm 48 48 114 22681
gemm 18 114 114 29937
gemm 48 96 114 42206
gemm 48 48 114 22413
gemm 18 114 114 30167
gemm 48 96 114 42325
gemm 48 48 114 22504
gemm 18 114 114 31752
gemm 48 96 114 42574
gemm 48 48 114 22480
gemm 18 114 114 30040
gemm 48 96 114 42269
gemm 48 48 114 22474
gemm 18 114 114 30212
gemm 48 96 114 42221
gemm 48 48 114 22551
gemm 18 114 114 30553
gemm 48 96 114 42353
gemm 48 48 114 22976
gemm 18 114 114 30083
gemm 48 96 114 42222
gemm 48 48 114 22395
gemm 18 114 114 30276
gemm 48 96 114 42376
gemm 48 48 114 22505
gemm 18 114 114 52559
gemm 48 96 114 71717
gemm 48 48 114 32850
gemm 18 114 114 32876
gemm 48 96 114 43451
gemm 48 48 114 29093
gemm 18 114 114 30218
gemm 48 96 114 45151
gemm 48 48 114 22440
gemm 18 114 114 30184
gemm 48 96 114 42346
gemm 48 48 114 22478
gemm 18 114 114 29931
gemm 48 96 114 42183
gemm 48 48 114 22569
gemm 18 114 114 31627
gemm 48 96 114 43028
gemm 48 48 114 22516
gemm 18 114 114 29805
gemm 48 96 114 42121
gemm 48 48 114 28194
gemm 18 114 114 30275
gemm 48 96 114 42426
gemm 48 48 114 22461
gemm 18 114 114 43058
gemm 48 96 114 49057
gemm 48 48 114 64166
gemm 18 114 114 30180
gemm 48 96 114 44979
gemm 48 48 114 22510
gemm 18 114 114 29838
gemm 48 96 114 42150
gemm 48 48 114 22333
gemm 18 114 114 30051
gemm 48 96 114 42281
gemm 48 48 114 22408
gemm 18 114 114 30103
gemm 48 96 114 42184
gemm 48 48 114 22385
gemm 18 114 114 30663
gemm 48 96 114 42636
gemm 48 48 114 22598
gemm 18 114 114 29972
gemm 48 96 114 42188
gemm 48 48 114 22686
gemm 18 114 114 30068
gemm 48 96 114 42294
gemm 48 48 114 22382
gemm 18 114 114 35639
gemm 48 96 114 42130
gemm 48 48 114 111360
gemm 18 114 114 30309
gemm 48 96 114 42285
gemm 48 48 114 30264
gemm 18 114 114 41128
gemm 48 96 114 43215
gemm 48 48 114 22549
gemm 18 114 114 30058
gemm 48 96 114 42194
gemm 48 48 114 22413
gemm 18 114 114 30256
gemm 48 96 114 42418
gemm 48 48 114 22420
gemm 18 114 114 31932
gemm 48 96 114 42905
gemm 48 48 114 22456
gemm 18 114 114 35963
gemm 48 96 114 67088
gemm 48 48 114 22939
gemm 18 114 114 31219
gemm 48 96 114 42716
gemm 48 48 114 22475
gemm 18 114 114 29842
gemm 48 96 114 42061
gemm 48 48 114 22358
gemm 18 114 114 30096
gemm 48 96 114 55066
gemm 48 48 114 22511
gemm 18 114 114 30139
gemm 48 96 114 42247
gemm 48 48 114 22391
gemm 18 114 114 30024
gemm 48 96 114 42341
gemm 48 48 114 22353
gemm 18 114 114 59029
gemm 48 96 114 43853
gemm 48 48 114 22646
gemm 18 114 114 29952
gemm 48 96 114 42298
gemm 48 48 114 22359
gemm 18 114 114 33527
gemm 48 96 114 42324
gemm 48 48 114 22406
gemm 18 114 114 31731
gemm 48 96 114 42546
gemm 48 48 114 22555
gemm 18 114 114 30363
gemm 48 96 114 49225
gemm 48 48 114 22601
gemm 18 114 114 30708
gemm 48 96 114 42217
gemm 48 48 114 22428
gemm 18 114 114 30707
gemm 48 96 114 42618
gemm 48 48 114 22584
gemm 18 114 114 30799
gemm 48 96 114 42229
gemm 48 48 114 22372
gemm 18 114 114 30252
gemm 48 96 114 45040
gemm 48 48 114 22531
gemm 18 114 114 29805
gemm 48 96 114 42172
gemm 48 48 114 22386
gemm 18 114 114 30102
gemm 48 96 114 46915
gemm 48 48 114 22717
gemm 18 114 114 36871
gemm 48 96 114 71037
gemm 48 48 114 22693
gemm 18 114 114 30098
gemm 48 96 114 42219
gemm 48 48 114 22434
gemm 18 114 114 30312
gemm 48 96 114 42318
gemm 48 48 114 22401
gemm 18 114 114 30664
gemm 48 96 114 42428
gemm 48 48 114 22471
gemm 18 114 114 30144
gemm 48 96 114 42244
gemm 48 48 114 22378
gemm 18 114 114 30006
gemm 48 96 114 42310
gemm 48 48 114 25667
gemm 18 114 114 30324
gemm 48 96 114 42128
gemm 48 48 114 27987
gemm 18 114 114 30263
gemm 48 96 114 42240
gemm 48 48 114 22471
gemm 18 114 114 29750
gemm 48 96 114 42209
gemm 48 48 114 22394
gemm 18 114 114 30093
gemm 48 96 114 44905
gemm 48 48 114 22450
gemm 18 114 114 30324
gemm 48 96 114 42231
gemm 48 48 114 22414
gemm 18 114 114 30090
gemm 48 96 114 42258
gemm 48 48 114 22382
gemm 18 114 114 30165
gemm 48 96 114 42184
gemm 48 48 114 22358
gemm 18 114 114 30311
gemm 48 96 114 42402
gemm 48 48 114 22563
gemm 18 114 114 29986
gemm 48 96 114 42115
gemm 48 48 114 22336
gemm 18 114 114 30103
gemm 48 96 114 42212
gemm 48 48 114 22397
gemm 18 114 114 29807
gemm 48 96 114 42710
gemm 48 48 114 46781
gemm 18 114 114 30141
gemm 48 96 114 42234
gemm 48 48 114 22426
gemm 18 114 114 29750
gemm 48 96 114 42151
gemm 48 48 114 22378
gemm 18 114 114 43248
gemm 48 96 114 43588
gemm 48 48 114 22719
gemm 18 114 114 33121
gemm 48 96 114 47337
gemm 48 48 114 22549
gemm 18 114 114 30644
gemm 48 96 114 44098
gemm 18 114 114 30787
gemm 48 48 114 22468
gemm 48 96 114 42330
gemm 48 48 114 24154
gemm 18 114 114 55121
gemm 48 96 114 42711
gemm 48 48 114 22528
gemm 18 114 114 30066
gemm 48 96 114 50783
gemm 48 48 114 22495
gemm 18 114 114 30439
gemm 48 96 114 43413
gemm 48 48 114 23122
gemm 18 114 114 32064
gemm 48 96 114 42778
gemm 48 48 114 22471
gemm 18 114 114 35667
gemm 48 96 114 42620
gemm 48 48 114 22636
gemm 18 114 114 32662
gemm 48 96 114 42785
gemm 48 48 114 22408
gemm 18 114 114 30355
gemm 48 96 114 42220
gemm 48 48 114 22501
gemm 18 114 114 32447
gemm 48 96 114 43587
gemm 48 48 114 22435
gemm 18 114 114 31728
gemm 48 96 114 42199
gemm 48 48 114 22461
gemm 18 114 114 37156
gemm 48 96 114 63904
gemm 48 48 114 32926
gemm 18 114 114 30273
gemm 48 96 114 42188
gemm 48 48 114 22457
gemm 18 114 114 29899
gemm 48 96 114 49879
gemm 48 48 114 22916
gemm 18 114 114 30239
gemm 48 96 114 42210
gemm 48 48 114 22382
gemm 18 114 114 46459
gemm 48 96 114 68003
gemm 48 48 114 37277
gemm 18 114 114 30167
gemm 48 96 114 42226
gemm 48 48 114 22422
gemm 18 114 114 29847
gemm 48 96 114 42186
gemm 48 48 114 22375
gemm 18 114 114 30658
gemm 48 96 114 117591
gemm 48 48 114 38572
gemm 18 114 114 31154
gemm 48 96 114 42326
gemm 48 48 114 22414
gemm 18 114 114 53779
gemm 18 114 114 30544
gemm 48 96 114 42258
gemm 48 96 114 68584
gemm 48 48 114 25240
gemm 48 48 114 28674
gemm 18 114 114 29923
gemm 18 114 114 30258
gemm 48 96 114 47246
gemm 48 48 114 47218
gemm 48 96 114 65960
gemm 48 48 114 22840
gemm 18 114 114 30099
gemm 18 114 114 30142
gemm 48 96 114 42303
gemm 48 96 114 42374
gemm 48 48 114 22492
gemm 48 48 114 22485
gemm 18 114 114 35410
gemm 48 96 114 47401
gemm 18 114 114 35836
gemm 48 48 114 22702
gemm 48 96 114 42619
gemm 48 48 114 24150
gemm 18 114 114 30085
gemm 48 96 114 42180
gemm 48 48 114 22576
gemm 18 114 114 35931
gemm 48 96 114 69775
gemm 48 48 114 22657
gemm 18 114 114 32848
gemm 48 96 114 42359
gemm 48 48 114 22413
gemm 18 114 114 66221
gemm 48 96 114 43227
gemm 48 48 114 22525
gemm 18 114 114 30126
gemm 48 96 114 42298
gemm 48 48 114 22476
gemm 18 114 114 29829
gemm 48 96 114 42157
gemm 48 48 114 22347
gemm 18 114 114 30122
gemm 48 96 114 42210
gemm 48 48 114 22408
gemm 18 114 114 29847
gemm 48 96 114 42960
gemm 48 48 114 48394
gemm 18 114 114 50931
gemm 48 96 114 42923
gemm 48 48 114 22545
gemm 18 114 114 29741
gemm 48 96 114 42147
gemm 48 48 114 22400
gemm 18 114 114 30974
gemm 48 96 114 42436
gemm 48 48 114 22583
gemm 18 114 114 30491
gemm 48 96 114 44507
gemm 48 48 114 22426
gemm 18 114 114 29989
gemm 48 96 114 42213
gemm 48 48 114 22367
gemm 18 114 114 34973
gemm 48 96 114 42780
gemm 48 48 114 22456
gemm 18 114 114 30279
gemm 48 96 114 42156
gemm 48 48 114 22364
gemm 18 114 114 29909
gemm 48 96 114 42197
gemm 48 48 114 22406
gemm 18 114 114 30142
gemm 48 96 114 50509
gemm 48 48 114 22836
gemm 18 114 114 30551
gemm 48 96 114 42264
gemm 48 48 114 27187
gemm 18 114 114 30251
gemm 48 96 114 42261
gemm 48 48 114 22411
gemm 18 114 114 30685
gemm 48 96 114 42231
gemm 48 48 114 26258
gemm 18 114 114 30297
gemm 48 96 114 46569
gemm 48 48 114 25830
gemm 18 114 114 30269
gemm 48 96 114 42114
gemm 48 48 114 22389
gemm 18 114 114 34473
gemm 48 96 114 42469
gemm 48 48 114 22550
gemm 18 114 114 30491
gemm 48 96 114 42257
gemm 48 48 114 22402
gemm 18 114 114 47613
gemm 48 96 114 67825
gemm 48 48 114 37361
gemm 18 114 114 30069
gemm 48 96 114 44545
gemm 48 48 114 22455
gemm 18 114 114 31041
gemm 18 114 114 30972
gemm 48 96 114 47765
gemm 48 48 114 50869
gemm 48 96 114 69119
gemm 48 48 114 24961
gemm 18 114 114 31103
gemm 48 96 114 42732
gemm 48 48 114 22719
gemm 18 114 114 46226
gemm 48 96 114 58082
gemm 48 48 114 37772
gemm 18 114 114 30677
gemm 48 96 114 42235
gemm 48 48 114 22474
gemm 18 114 114 34146
gemm 48 96 114 42876
gemm 48 48 114 22475
gemm 18 114 114 29950
gemm 48 96 114 42216
gemm 48 48 114 22436
gemm 18 114 114 30495
gemm 48 96 114 42434
gemm 48 48 114 22425
gemm 18 114 114 29776
gemm 48 96 114 51092
gemm 48 48 114 22826
gemm 18 114 114 30320
gemm 48 96 114 42154
gemm 48 48 114 22393
gemm 18 114 114 30289
gemm 48 96 114 42158
gemm 48 48 114 22425
gemm 18 114 114 29958
gemm 48 96 114 44452
gemm 48 48 114 22404
gemm 18 114 114 29832
gemm 48 96 114 47983
gemm 48 48 114 32479
gemm 18 114 114 30363
gemm 48 96 114 42278
gemm 48 48 114 22494
gemm 18 114 114 30001
gemm 48 96 114 42083
gemm 48 48 114 22401
gemm 18 114 114 29924
gemm 48 96 114 42324
gemm 48 48 114 22444
gemm 18 114 114 35808
gemm 48 96 114 83677
gemm 48 48 114 22968
gemm 18 114 114 30526
gemm 48 96 114 42317
gemm 48 48 114 22412
gemm 18 114 114 30363
gemm 48 96 114 42088
gemm 48 48 114 22428
gemm 18 114 114 55673
gemm 48 96 114 42536
gemm 48 48 114 22506
gemm 18 114 114 29721
gemm 48 96 114 42116
gemm 48 48 114 22405
gemm 18 114 114 30256
gemm 48 96 114 42420
gemm 48 48 114 22535
gemm 18 114 114 29849
gemm 48 96 114 43240
gemm 48 48 114 22501
gemm 18 114 114 30017
gemm 48 96 114 42230
gemm 48 48 114 22331
gemm 18 114 114 29799
gemm 48 96 114 42160
gemm 48 48 114 22351
gemm 18 114 114 30133
gemm 48 96 114 42252
gemm 48 48 114 32815
gemm 18 114 114 30695
gemm 48 96 114 42155
gemm 48 48 114 22376
gemm 18 114 114 29940
gemm 48 96 114 42200
gemm 48 48 114 22402
gemm 18 114 114 29697
gemm 48 96 114 48108
gemm 48 48 114 22428
gemm 18 114 114 29997
gemm 48 96 114 42223
gemm 48 48 114 22406
gemm 18 114 114 29693
gemm 48 96 114 42111
gemm 48 48 114 22392
gemm 18 114 114 30292
gemm 48 96 114 42375
gemm 48 48 114 22490
gemm 18 114 114 36064
gemm 48 96 114 43023
gemm 48 48 114 22537
gemm 18 114 114 30424
gemm 48 96 114 82730
gemm 48 48 114 22797
gemm 18 114 114 30335
gemm 48 96 114 42158
gemm 48 48 114 28528
gemm 18 114 114 30497
gemm 48 96 114 42220
gemm 48 48 114 22415
gemm 18 114 114 39060
gemm 48 96 114 57032
gemm 48 48 114 31156
gemm 18 114 114 37888
gemm 48 96 114 48241
gemm 48 48 114 28064
gemm 18 114 114 30893
gemm 48 96 114 42288
gemm 48 48 114 26403
gemm 18 114 114 30464
gemm 48 96 114 42187
gemm 48 48 114 26983
gemm 18 114 114 35729
gemm 48 96 114 47202
gemm 48 48 114 22601
gemm 18 114 114 30582
gemm 48 96 114 46442
gemm 48 48 114 22590
gemm 18 114 114 31371
gemm 48 96 114 42561
gemm 48 48 114 22586
gemm 18 114 114 30490
gemm 48 96 114 48198
gemm 48 48 114 22551
gemm 18 114 114 30939
gemm 48 96 114 50614
gemm 48 48 114 33285
gemm 18 114 114 30723
gemm 48 96 114 42291
gemm 48 48 114 30414
gemm 18 114 114 30616
gemm 48 96 114 42246
gemm 48 48 114 22576
gemm 18 114 114 32357
gemm 48 96 114 43002
gemm 48 48 114 22485
gemm 18 114 114 29766
gemm 48 96 114 42099
gemm 48 48 114 22397
gemm 18 114 114 30420
gemm 48 96 114 41946
gemm 48 48 114 22286
gemm 18 114 114 54587
gemm 48 96 114 42468
gemm 48 48 114 22422
gemm 18 114 114 29915
gemm 48 96 114 41869
gemm 48 48 114 22230
gemm 18 114 114 29844
gemm 48 96 114 42254
gemm 48 48 114 22429
gemm 18 114 114 29966
gemm 48 96 114 42003
gemm 48 48 114 22297
gemm 18 114 114 30512
gemm 48 96 114 42237
gemm 48 48 114 22426
gemm 18 114 114 49346
gemm 48 96 114 63106
gemm 48 48 114 33787
gemm 18 114 114 30194
gemm 48 96 114 59918
gemm 48 48 114 36381
gemm 18 114 114 78802
gemm 48 96 114 72898
gemm 48 48 114 40132
gemm 18 114 114 52852
gemm 48 96 114 83020
gemm 48 48 114 48762
gemm 18 114 114 34834
gemm 48 96 114 49295
gemm 48 48 114 22562
gemm 18 114 114 49608
gemm 48 96 114 51238
gemm 48 48 114 22701
gemm 18 114 114 31179
gemm 48 96 114 42175
gemm 48 48 114 22305
gemm 18 114 114 30414
gemm 48 96 114 42644
gemm 48 48 114 22531
gemm 18 114 114 32145
gemm 48 96 114 43183
gemm 48 48 114 22222
gemm 18 114 114 30418
gemm 48 96 114 42374
gemm 48 48 114 22612
gemm 18 114 114 38641
gemm 48 96 114 42949
gemm 48 48 114 49999
gemm 18 114 114 30332
gemm 48 96 114 42231
gemm 48 48 114 22450
gemm 18 114 114 35342
gemm 48 96 114 47143
gemm 48 48 114 22557
gemm 18 114 114 30172
gemm 48 96 114 42393
gemm 48 48 114 27343
gemm 18 114 114 30619
gemm 48 96 114 43923
gemm 48 48 114 22420
gemm 18 114 114 39434
gemm 48 96 114 42720
gemm 48 48 114 22478
gemm 18 114 114 42111
gemm 48 96 114 53858
gemm 48 48 114 22922
gemm 18 114 114 30671
gemm 48 96 114 47068
gemm 48 48 114 22665
gemm 18 114 114 30945
gemm 48 96 114 42208
gemm 48 48 114 22381
gemm 18 114 114 30027
gemm 48 96 114 79736
gemm 48 48 114 22797
gemm 18 114 114 29749
gemm 48 96 114 42236
gemm 48 48 114 28429
gemm 18 114 114 30184
gemm 48 96 114 42404
gemm 48 48 114 22449
gemm 18 114 114 30533
gemm 48 96 114 49693
gemm 48 48 114 26702
gemm 18 114 114 30400
gemm 48 96 114 42192
gemm 48 48 114 22392
gemm 18 114 114 32264
gemm 48 96 114 42850
gemm 48 48 114 22421
gemm 18 114 114 29851
gemm 48 96 114 75717
gemm 48 48 114 27706
gemm 18 114 114 32993
gemm 48 96 114 47174
gemm 48 48 114 26610
gemm 18 114 114 30216
gemm 48 96 114 47506
gemm 48 48 114 26790
gemm 18 114 114 30505
gemm 48 96 114 48897
gemm 48 48 114 22454
gemm 18 114 114 30273
gemm 48 96 114 51125
gemm 48 48 114 22548
gemm 18 114 114 30233
gemm 48 96 114 45313
gemm 48 48 114 22506
gemm 18 114 114 30620
gemm 48 96 114 42245
gemm 48 48 114 26674
gemm 18 114 114 30527
gemm 48 96 114 42148
gemm 48 48 114 22355
gemm 18 114 114 30087
gemm 48 96 114 42270
gemm 48 48 114 28691
gemm 18 114 114 30032
gemm 48 96 114 47326
gemm 48 48 114 26955
gemm 18 114 114 57743
gemm 48 96 114 62639
gemm 48 48 114 33418
gemm 18 114 114 30268
gemm 48 96 114 50296
gemm 48 48 114 22395
gemm 18 114 114 34155
gemm 48 96 114 42366
gemm 48 48 114 22497
gemm 18 114 114 31012
gemm 48 96 114 42151
gemm 48 48 114 25946
gemm 18 114 114 31126
gemm 48 96 114 46168
gemm 48 48 114 26287
gemm 18 114 114 32026
gemm 48 96 114 101060
gemm 48 48 114 40140
gemm 18 114 114 34106
gemm 48 96 114 43757
gemm 48 48 114 27687
gemm 18 114 114 34542
gemm 48 96 114 43852
gemm 48 48 114 22533
gemm 18 114 114 30466
gemm 48 96 114 42249
gemm 48 48 114 27122
gemm 18 114 114 30967
gemm 48 96 114 42565
gemm 48 48 114 22372
gemm 18 114 114 32673
gemm 48 96 114 42205
gemm 48 48 114 22407
gemm 18 114 114 29960
gemm 48 96 114 50949
gemm 48 48 114 25040
gemm 18 114 114 55568
gemm 48 96 114 43377
gemm 48 48 114 22671
gemm 18 114 114 30146
gemm 48 96 114 42116
gemm 48 48 114 22386
gemm 18 114 114 29965
gemm 48 96 114 42175
gemm 48 48 114 22354
gemm 18 114 114 31247
gemm 48 96 114 73918
gemm 48 48 114 22655
gemm 18 114 114 30098
gemm 48 96 114 42182
gemm 48 48 114 22494
gemm 18 114 114 68168
gemm 48 96 114 43120
gemm 48 48 114 22531
gemm 18 114 114 30206
gemm 48 96 114 42602
gemm 48 48 114 51280
gemm 18 114 114 31213
gemm 48 96 114 43867
gemm 48 48 114 22469
gemm 18 114 114 30444
gemm 48 96 114 42345
gemm 48 48 114 25228
gemm 18 114 114 55690
gemm 48 96 114 42558
gemm 48 48 114 22434
gemm 18 114 114 30196
gemm 48 96 114 42407
gemm 48 48 114 22373
gemm 18 114 114 35956
gemm 48 96 114 42455
gemm 48 48 114 22530
gemm 18 114 114 31018
gemm 48 96 114 42683
gemm 48 48 114 22488
gemm 18 114 114 32203
gemm 48 96 114 42974
gemm 48 48 114 22435
gemm 18 114 114 30700
gemm 48 96 114 42346
gemm 48 48 114 22515
gemm 18 114 114 32434
gemm 48 96 114 42888
gemm 48 48 114 22455
gemm 18 114 114 31196
gemm 48 96 114 42804
gemm 48 48 114 22496
gemm 18 114 114 37701
gemm 48 96 114 42920
gemm 48 48 114 22451
gemm 18 114 114 29825
gemm 48 96 114 42238
gemm 48 48 114 22444
gemm 18 114 114 30465
gemm 48 96 114 42257
gemm 48 48 114 22428
gemm 18 114 114 35953
gemm 48 96 114 42395
gemm 48 48 114 25955
gemm 18 114 114 70374
gemm 48 96 114 44065
gemm 48 48 114 22741
gemm 18 114 114 29824
gemm 48 96 114 42343
gemm 48 48 114 22414
gemm 18 114 114 30069
gemm 48 96 114 48299
gemm 48 48 114 22478
gemm 18 114 114 29981
gemm 48 96 114 42271
gemm 48 48 114 22345
gemm 18 114 114 30962
gemm 48 96 114 42405
gemm 48 48 114 22388
gemm 18 114 114 30213
gemm 48 96 114 42418
gemm 48 48 114 22458
gemm 18 114 114 29943
gemm 48 96 114 47921
gemm 48 48 114 22717
gemm 18 114 114 70763
gemm 48 96 114 42956
gemm 48 48 114 22545
gemm 18 114 114 35061
gemm 48 96 114 91889
gemm 48 48 114 22857
gemm 18 114 114 30059
gemm 48 96 114 42134
gemm 48 48 114 22441
gemm 18 114 114 29678
gemm 48 96 114 42212
gemm 48 48 114 22361
gemm 18 114 114 29869
gemm 48 96 114 42190
gemm 48 48 114 49197
gemm 18 114 114 30023
gemm 48 96 114 42248
gemm 48 48 114 22391
gemm 18 114 114 30797
gemm 48 96 114 47685
gemm 48 48 114 22601
gemm 18 114 114 30742
gemm 48 96 114 67709
gemm 48 48 114 22636
gemm 18 114 114 30036
gemm 48 96 114 42342
gemm 48 48 114 22416
gemm 18 114 114 29817
gemm 48 96 114 42140
gemm 48 48 114 22333
gemm 18 114 114 29930
gemm 48 96 114 47877
gemm 48 48 114 22440
gemm 18 114 114 29827
gemm 48 96 114 42267
gemm 48 48 114 26264
gemm 18 114 114 29831
gemm 48 96 114 42259
gemm 48 48 114 22436
gemm 18 114 114 29880
gemm 48 96 114 48258
gemm 48 48 114 22384
gemm 18 114 114 29977
gemm 48 96 114 42092
gemm 48 48 114 22381
gemm 18 114 114 30183
gemm 48 96 114 42206
gemm 48 48 114 22389
gemm 18 114 114 42285
gemm 48 96 114 48533
gemm 48 48 114 28493
gemm 18 114 114 30136
gemm 48 96 114 42375
gemm 48 48 114 22447
gemm 18 114 114 30735
gemm 48 96 114 64471
gemm 48 48 114 23917
gemm 18 114 114 31378
gemm 48 96 114 42298
gemm 48 48 114 29544
gemm 18 114 114 30171
gemm 48 96 114 42269
gemm 48 48 114 22384
gemm 18 114 114 29917
gemm 48 96 114 55538
gemm 48 48 114 29941
gemm 18 114 114 29746
gemm 48 96 114 42153
gemm 48 48 114 22383
gemm 18 114 114 30232
gemm 48 96 114 42339
gemm 48 48 114 22501
gemm 18 114 114 30008
gemm 48 96 114 44811
gemm 48 48 114 22439
gemm 18 114 114 30579
gemm 48 96 114 42387
gemm 48 48 114 22423
gemm 18 114 114 35308
gemm 48 96 114 42716
gemm 48 48 114 22622
gemm 18 114 114 38784
gemm 48 96 114 43328
gemm 48 48 114 26413
gemm 18 114 114 34485
gemm 48 96 114 48141
gemm 48 48 114 26811
gemm 18 114 114 30847
gemm 48 96 114 42232
gemm 48 48 114 22369
gemm 18 114 114 29946
gemm 48 96 114 42163
gemm 48 48 114 22403
gemm 18 114 114 35680
gemm 48 96 114 43049
gemm 48 48 114 22441
gemm 18 114 114 30118
gemm 48 96 114 42189
gemm 48 48 114 22399
gemm 18 114 114 29853
gemm 48 96 114 42393
gemm 48 48 114 22444
gemm 18 114 114 30593
gemm 48 96 114 42106
gemm 48 48 114 22584
gemm 18 114 114 30604
gemm 48 96 114 42348
gemm 48 48 114 22358
gemm 18 114 114 29813
gemm 48 96 114 43858
gemm 48 48 114 22423
gemm 18 114 114 37343
gemm 48 96 114 42388
gemm 48 48 114 22423
gemm 18 114 114 34337
gemm 48 96 114 42789
gemm 48 48 114 22506
gemm 18 114 114 30423
gemm 48 96 114 42263
gemm 48 48 114 22381
gemm 18 114 114 29952
gemm 48 96 114 42195
gemm 48 48 114 22352
gemm 18 114 114 29961
gemm 48 96 114 42283
gemm 48 48 114 22460
gemm 18 114 114 30231
gemm 48 96 114 42114
gemm 48 48 114 26369
gemm 18 114 114 30570
gemm 48 96 114 42202
gemm 48 48 114 22370
gemm 18 114 114 30566
gemm 48 96 114 42383
gemm 48 48 114 22518
gemm 18 114 114 30809
gemm 48 96 114 42255
gemm 48 48 114 22375
gemm 18 114 114 29980
gemm 48 96 114 42140
gemm 48 48 114 41900
gemm 18 114 114 30167
gemm 48 96 114 42314
gemm 48 48 114 22387
gemm 18 114 114 30079
gemm 48 96 114 42197
gemm 48 48 114 22420
gemm 18 114 114 30078
gemm 48 96 114 48670
gemm 48 48 114 22388
gemm 18 114 114 30210
gemm 48 96 114 42143
gemm 48 48 114 22420
gemm 18 114 114 30019
gemm 48 96 114 42369
gemm 48 48 114 27999
gemm 18 114 114 29980
gemm 48 96 114 42205
gemm 48 48 114 28613
gemm 18 114 114 30200
gemm 48 96 114 42249
gemm 48 48 114 22418
gemm 18 114 114 29979
gemm 48 96 114 42277
gemm 48 48 114 22409
gemm 18 114 114 30295
gemm 48 96 114 42211
gemm 48 48 114 22415
gemm 18 114 114 30238
gemm 48 96 114 42175
gemm 48 48 114 24077
gemm 18 114 114 30386
gemm 48 96 114 50512
gemm 48 48 114 83229
gemm 18 114 114 38607
gemm 48 96 114 42591
gemm 48 48 114 22505
gemm 18 114 114 30576
gemm 48 96 114 42282
gemm 48 48 114 22431
gemm 18 114 114 29994
gemm 48 96 114 42219
gemm 48 48 114 24120
gemm 18 114 114 30464
gemm 48 96 114 42168
gemm 48 48 114 22473
gemm 18 114 114 31106
gemm 48 96 114 43118
gemm 48 48 114 22416
gemm 18 114 114 30462
gemm 48 96 114 41959
gemm 48 48 114 22418
gemm 18 114 114 30066
gemm 48 96 114 68382
gemm 48 48 114 22654
gemm 18 114 114 31119
gemm 48 96 114 64072
gemm 48 48 114 22610
gemm 18 114 114 30090
gemm 48 96 114 42172
gemm 48 48 114 22401
gemm 18 114 114 30844
gemm 48 96 114 42518
gemm 48 48 114 22227
gemm 18 114 114 29841
gemm 48 96 114 67993
gemm 48 48 114 22747
gemm 18 114 114 32180
gemm 48 96 114 42785
gemm 48 48 114 22354
gemm 18 114 114 29985
gemm 48 96 114 80656
gemm 48 48 114 22755
gemm 18 114 114 31643
gemm 48 96 114 49314
gemm 48 48 114 22298
gemm 18 114 114 30186
gemm 48 96 114 42227
gemm 48 48 114 22417
gemm 18 114 114 29689
gemm 48 96 114 42109
gemm 48 48 114 22270
gemm 18 114 114 29946
gemm 48 96 114 42237
gemm 48 48 114 28980
gemm 18 114 114 30005
gemm 48 96 114 42122
gemm 48 48 114 22251
gemm 18 114 114 30022
gemm 48 96 114 42175
gemm 48 48 114 22390
gemm 18 114 114 29772
gemm 48 96 114 42214
gemm 48 48 114 22240
gemm 18 114 114 30342
gemm 48 96 114 42244
gemm 48 48 114 22438
gemm 18 114 114 29757
gemm 48 96 114 41959
gemm 48 48 114 22352
gemm 18 114 114 30908
gemm 48 96 114 42203
gemm 48 48 114 33065
gemm 18 114 114 43536
gemm 48 96 114 44553
gemm 48 48 114 22746
gemm 18 114 114 30212
gemm 48 96 114 48310
gemm 48 48 114 22441
gemm 18 114 114 31151
gemm 48 96 114 42347
gemm 48 48 114 22384
gemm 18 114 114 30000
gemm 48 96 114 42301
gemm 48 48 114 22416
gemm 18 114 114 30371
gemm 48 96 114 42259
gemm 48 48 114 49364
gemm 18 114 114 29918
gemm 48 96 114 42273
gemm 48 48 114 22461
gemm 18 114 114 29781
gemm 48 96 114 42312
gemm 48 48 114 22365
gemm 18 114 114 29902
gemm 48 96 114 42144
gemm 48 48 114 29158
gemm 18 114 114 30058
gemm 48 96 114 42125
gemm 48 48 114 22383
gemm 18 114 114 30750
gemm 48 96 114 47285
gemm 48 48 114 22538
gemm 18 114 114 35517
gemm 48 96 114 47179
gemm 48 48 114 22571
gemm 18 114 114 30226
gemm 48 96 114 42282
gemm 48 48 114 22395
gemm 18 114 114 31008
gemm 48 96 114 48077
gemm 48 48 114 22716
gemm 18 114 114 30454
gemm 48 96 114 67724
gemm 48 48 114 22661
gemm 18 114 114 30055
gemm 48 96 114 42364
gemm 48 48 114 22404
gemm 18 114 114 29857
gemm 48 96 114 42204
gemm 48 48 114 25696
gemm 18 114 114 30176
gemm 48 96 114 42243
gemm 48 48 114 22384
gemm 18 114 114 62857
gemm 18 114 114 30053
gemm 48 96 114 42235
gemm 48 96 114 94516
gemm 48 48 114 22648
gemm 48 48 114 48651
gemm 18 114 114 31993
gemm 48 96 114 46964
gemm 48 48 114 27692
gemm 18 114 114 48481
gemm 48 96 114 58436
gemm 48 48 114 34972
gemm 18 114 114 36771
gemm 48 96 114 42242
gemm 48 48 114 22487
gemm 18 114 114 45488
gemm 48 96 114 112522
gemm 48 48 114 36029
gemm 18 114 114 44469
gemm 48 96 114 43542
gemm 48 48 114 22494
gemm 18 114 114 41105
gemm 48 96 114 68094
gemm 48 48 114 31781
gemm 18 114 114 39117
gemm 48 96 114 43848
gemm 48 48 114 24542
gemm 18 114 114 42137
gemm 48 96 114 59309
gemm 48 48 114 36825
gemm 18 114 114 38731
gemm 48 96 114 61604
gemm 48 48 114 23017
gemm 18 114 114 75345
gemm 48 96 114 59908
gemm 48 48 114 31373
gemm 18 114 114 32201
gemm 48 96 114 43781
gemm 48 48 114 23007
gemm 18 114 114 38720
gemm 48 96 114 64103
gemm 48 48 114 41702
gemm 18 114 114 33641
gemm 48 96 114 43635
gemm 48 48 114 57544
gemm 18 114 114 31417
gemm 48 96 114 42607
gemm 18 114 114 42187
gemm 48 48 114 22587
gemm 48 96 114 60192
gemm 48 48 114 37669
gemm 18 114 114 30170
gemm 48 96 114 42233
gemm 48 48 114 22430
gemm 18 114 114 48377
gemm 48 96 114 60686
gemm 48 48 114 32691
gemm 18 114 114 31685
gemm 48 96 114 72904
gemm 48 48 114 22774
gemm 18 114 114 30650
gemm 48 96 114 46100
gemm 48 48 114 26589
gemm 18 114 114 31106
gemm 48 96 114 42318
gemm 48 48 114 22450
gemm 18 114 114 35030
gemm 48 96 114 47296
gemm 48 48 114 24551
gemm 18 114 114 35093
gemm 48 96 114 42561
gemm 48 48 114 22528
gemm 18 114 114 30115
gemm 48 96 114 42102
gemm 48 48 114 29077
gemm 18 114 114 31303
gemm 48 96 114 42436
gemm 48 48 114 22480
gemm 18 114 114 29873
gemm 48 96 114 42153
gemm 48 48 114 22360
gemm 18 114 114 30939
gemm 48 96 114 42365
gemm 48 48 114 22457
gemm 18 114 114 29766
gemm 48 96 114 42045
gemm 48 48 114 22337
gemm 18 114 114 30753
gemm 48 96 114 42180
gemm 48 48 114 22423
gemm 18 114 114 29838
gemm 48 96 114 50708
gemm 48 48 114 28429
gemm 18 114 114 35270
gemm 48 96 114 47253
gemm 48 48 114 22526
gemm 18 114 114 30174
gemm 48 96 114 42104
gemm 48 48 114 26763
gemm 18 114 114 30734
gemm 48 96 114 42300
gemm 48 48 114 22452
gemm 18 114 114 35033
gemm 48 96 114 43515
gemm 48 48 114 22478
gemm 18 114 114 35274
gemm 48 96 114 43032
gemm 48 48 114 22521
gemm 18 114 114 30287
gemm 48 96 114 42176
gemm 48 48 114 38711
gemm 18 114 114 31805
gemm 48 96 114 44018
gemm 48 48 114 22408
gemm 18 114 114 33519
gemm 48 96 114 43826
gemm 48 48 114 22428
gemm 18 114 114 31448
gemm 48 96 114 42508
gemm 48 48 114 22522
gemm 18 114 114 30057
gemm 48 96 114 42066
gemm 48 48 114 22418
gemm 18 114 114 31065
gemm 48 96 114 66951
gemm 48 48 114 27805
gemm 18 114 114 30739
gemm 48 96 114 42139
gemm 48 48 114 22442
gemm 18 114 114 30345
gemm 48 96 114 42388
gemm 48 48 114 26036
gemm 18 114 114 30311
gemm 48 96 114 48161
gemm 48 48 114 22452
gemm 18 114 114 30313
gemm 48 96 114 42316
gemm 48 48 114 22403
gemm 18 114 114 29766
gemm 48 96 114 42061
gemm 48 48 114 22413
gemm 18 114 114 29980
gemm 48 96 114 42294
gemm 48 48 114 22496
gemm 18 114 114 34859
gemm 48 96 114 42437
gemm 48 48 114 22524
gemm 18 114 114 30868
gemm 48 96 114 42442
gemm 48 48 114 22380
gemm 18 114 114 85693
gemm 48 96 114 45029
gemm 48 48 114 23302
gemm 18 114 114 31399
gemm 48 96 114 42908
gemm 48 48 114 22455
gemm 18 114 114 30437
gemm 48 96 114 42298
gemm 48 48 114 22401
gemm 18 114 114 29732
gemm 48 96 114 42865
gemm 48 48 114 22435
gemm 18 114 114 30866
gemm 48 96 114 47938
gemm 48 48 114 22644
gemm 18 114 114 31083
gemm 48 96 114 42423
gemm 48 48 114 22540
gemm 18 114 114 30900
gemm 48 96 114 47275
gemm 18 114 114 34927
gemm 48 48 114 27011
gemm 48 96 114 47335
gemm 48 48 114 24308
gemm 18 114 114 57702
gemm 48 96 114 42544
gemm 48 48 114 22517
gemm 18 114 114 32409
gemm 48 96 114 48262
gemm 48 48 114 27557
gemm 18 114 114 71815
gemm 48 96 114 55529
gemm 48 48 114 23568
gemm 18 114 114 37724
gemm 48 96 114 42997
gemm 48 48 114 22502
gemm 18 114 114 30765
gemm 48 96 114 45778
gemm 48 48 114 22583
gemm 18 114 114 30731
gemm 48 96 114 42259
gemm 48 48 114 26656
gemm 18 114 114 30461
gemm 48 96 114 42523
gemm 48 48 114 22494
gemm 18 114 114 29992
gemm 48 96 114 48038
gemm 48 48 114 22458
gemm 18 114 114 34295
gemm 48 96 114 46828
gemm 48 48 114 22514
gemm 18 114 114 32025
gemm 48 96 114 52877
gemm 48 48 114 22844
gemm 18 114 114 30448
gemm 48 96 114 42602
gemm 48 48 114 22417
gemm 18 114 114 32315
gemm 48 96 114 71448
gemm 48 48 114 66772
gemm 18 114 114 30179
gemm 48 96 114 42144
gemm 48 48 114 22335
gemm 18 114 114 30614
gemm 48 96 114 81656
gemm 48 48 114 22897
gemm 18 114 114 29944
gemm 48 96 114 48726
gemm 48 48 114 45752
gemm 18 114 114 31880
gemm 48 96 114 43534
gemm 48 48 114 22476
gemm 18 114 114 29962
gemm 48 96 114 42143
gemm 48 48 114 22381
gemm 18 114 114 42221
gemm 48 96 114 48312
gemm 48 48 114 22834
gemm 18 114 114 30244
gemm 48 96 114 42101
gemm 48 48 114 26776
gemm 18 114 114 30898
gemm 48 96 114 43320
gemm 48 48 114 22413
gemm 18 114 114 30142
gemm 48 96 114 42412
gemm 48 48 114 48761
gemm 18 114 114 30816
gemm 48 96 114 43221
gemm 48 48 114 22401
gemm 18 114 114 30378
gemm 48 96 114 47917
gemm 48 48 114 22606
gemm 18 114 114 31017
gemm 48 96 114 57012
gemm 48 48 114 22801
gemm 18 114 114 34267
gemm 48 96 114 42485
gemm 48 48 114 26181
gemm 18 114 114 75474
gemm 48 96 114 51488
gemm 48 48 114 23233
gemm 18 114 114 62388
gemm 48 96 114 43433
gemm 48 48 114 22652
gemm 18 114 114 39945
gemm 48 96 114 46165
gemm 48 48 114 22611
gemm 18 114 114 30416
gemm 48 96 114 42240
gemm 48 48 114 25316
gemm 18 114 114 30667
gemm 48 96 114 50812
gemm 48 48 114 22769
gemm 18 114 114 30355
gemm 48 96 114 47064
gemm 48 48 114 22543
gemm 18 114 114 79098
gemm 48 96 114 74050
gemm 48 48 114 42086
gemm 18 114 114 30239
gemm 48 96 114 42373
gemm 48 48 114 22425
gemm 18 114 114 32828
gemm 48 96 114 43602
gemm 48 48 114 22481
gemm 18 114 114 30226
gemm 48 96 114 42546
gemm 48 48 114 22451
gemm 18 114 114 32760
gemm 48 96 114 43228
gemm 48 48 114 22513
gemm 18 114 114 30122
gemm 48 96 114 42403
gemm 48 48 114 22442
gemm 18 114 114 31839
gemm 48 96 114 43267
gemm 48 48 114 22519
gemm 18 114 114 30394
gemm 48 96 114 47046
gemm 48 48 114 22613
gemm 18 114 114 30473
gemm 48 96 114 42229
gemm 48 48 114 22407
gemm 18 114 114 30235
gemm 48 96 114 50113
gemm 48 48 114 22844
gemm 18 114 114 30747
gemm 48 96 114 42395
gemm 48 48 114 30844
gemm 18 114 114 30222
gemm 48 96 114 50326
gemm 48 48 114 22815
gemm 18 114 114 39424
gemm 48 96 114 42756
gemm 48 48 114 22484
gemm 18 114 114 34486
gemm 48 96 114 42385
gemm 48 48 114 22475
gemm 18 114 114 31115
gemm 48 96 114 42286
gemm 48 48 114 29966
gemm 18 114 114 30735
gemm 48 96 114 42324
gemm 48 48 114 22476
gemm 18 114 114 30468
gemm 48 96 114 42249
gemm 48 48 114 22418
gemm 18 114 114 29835
gemm 48 96 114 52490
gemm 48 48 114 22758
gemm 18 114 114 31327
gemm 48 96 114 46413
gemm 48 48 114 22583
gemm 18 114 114 30126
gemm 48 96 114 42239
gemm 48 48 114 22403
gemm 18 114 114 30233
gemm 48 96 114 42301
gemm 48 48 114 31383
gemm 18 114 114 30468
gemm 48 96 114 42225
gemm 48 48 114 25985
gemm 18 114 114 34689
gemm 48 96 114 43811
gemm 48 48 114 22466
gemm 18 114 114 30238
gemm 48 96 114 46324
gemm 48 48 114 26803
gemm 18 114 114 31137
gemm 48 96 114 42738
gemm 48 48 114 22468
gemm 18 114 114 30169
gemm 48 96 114 42173
gemm 48 48 114 22427
gemm 18 114 114 30059
gemm 48 96 114 42249
gemm 48 48 114 22418
gemm 18 114 114 30444
gemm 48 96 114 42361
gemm 48 48 114 22508
gemm 18 114 114 35757
gemm 48 96 114 42574
gemm 48 48 114 62154
gemm 18 114 114 30197
gemm 48 96 114 42192
gemm 48 48 114 28382
gemm 18 114 114 29925
gemm 48 96 114 42326
gemm 48 48 114 22442
gemm 18 114 114 29600
gemm 48 96 114 42141
gemm 48 48 114 22406
gemm 18 114 114 30017
gemm 48 96 114 42286
gemm 48 48 114 22444
gemm 18 114 114 29912
gemm 48 96 114 42204
gemm 48 48 114 22380
gemm 18 114 114 33209
gemm 48 96 114 42937
gemm 48 48 114 22456
gemm 18 114 114 30126
gemm 48 96 114 73316
gemm 48 48 114 22724
gemm 18 114 114 29956
gemm 18 114 114 32409
gemm 48 96 114 42431
gemm 48 48 114 22366
gemm 48 96 114 42749
gemm 48 48 114 22463
gemm 18 114 114 31074
gemm 18 114 114 30336
gemm 48 96 114 42783
gemm 48 96 114 42405
gemm 48 48 114 22732
gemm 48 48 114 22685
gemm 18 114 114 30988
gemm 48 96 114 42253
gemm 48 48 114 22467
gemm 18 114 114 54455
gemm 48 96 114 42695
gemm 48 48 114 22567
gemm 18 114 114 30134
gemm 48 96 114 42257
gemm 48 48 114 22386
gemm 18 114 114 29746
gemm 48 96 114 42176
gemm 48 48 114 22433
gemm 18 114 114 30005
gemm 48 96 114 47128
gemm 48 48 114 22466
gemm 18 114 114 30105
gemm 48 96 114 42147
gemm 48 48 114 22370
gemm 18 114 114 30060
gemm 48 96 114 42350
gemm 48 48 114 22390
gemm 18 114 114 29840
gemm 48 96 114 42148
gemm 48 48 114 27162
gemm 18 114 114 31307
gemm 48 96 114 42330
gemm 48 48 114 22403
gemm 18 114 114 35159
gemm 48 96 114 42500
gemm 48 48 114 22526
gemm 18 114 114 30879
gemm 48 96 114 42386
gemm 48 48 114 22356
gemm 18 114 114 33023
gemm 48 96 114 43298
gemm 48 48 114 22389
gemm 18 114 114 30394
gemm 48 96 114 42167
gemm 48 48 114 28493
gemm 18 114 114 32708
gemm 48 96 114 44073
gemm 48 48 114 22449
gemm 18 114 114 39913
gemm 48 96 114 63381
gemm 48 48 114 24706
gemm 18 114 114 31101
gemm 48 96 114 42693
gemm 48 48 114 22419
gemm 18 114 114 30274
gemm 48 96 114 42134
gemm 48 48 114 22353
gemm 18 114 114 31982
gemm 48 96 114 42875
gemm 48 48 114 22408
gemm 18 114 114 29902
gemm 48 96 114 42129
gemm 48 48 114 22455
gemm 18 114 114 32007
gemm 48 96 114 43258
gemm 48 48 114 22510
gemm 18 114 114 29815
gemm 48 96 114 42137
gemm 48 48 114 22413
gemm 18 114 114 30609
gemm 48 96 114 42383
gemm 48 48 114 29788
gemm 18 114 114 29993
gemm 48 96 114 42220
gemm 48 48 114 22396
gemm 18 114 114 30123
gemm 48 96 114 42313
gemm 48 48 114 22426
gemm 18 114 114 30039
gemm 48 96 114 42328
gemm 48 48 114 22452
gemm 18 114 114 30838
gemm 48 96 114 42296
gemm 48 48 114 22447
gemm 18 114 114 29829
gemm 48 96 114 42428
gemm 48 48 114 22371
gemm 18 114 114 35868
gemm 48 96 114 67276
gemm 48 48 114 22739
gemm 18 114 114 29855
gemm 48 96 114 42247
gemm 48 48 114 22367
gemm 18 114 114 29847
gemm 48 96 114 45644
gemm 48 48 114 22459
gemm 18 114 114 29740
gemm 48 96 114 48026
gemm 48 48 114 22394
gemm 18 114 114 30124
gemm 48 96 114 42157
gemm 48 48 114 22385
gemm 18 114 114 29749
gemm 48 96 114 42172
gemm 48 48 114 22390
gemm 18 114 114 31066
gemm 48 96 114 42355
gemm 48 48 114 22379
gemm 18 114 114 30186
gemm 48 96 114 52525
gemm 48 48 114 22481
gemm 18 114 114 30044
gemm 48 96 114 42220
gemm 48 48 114 22388
gemm 18 114 114 30976
gemm 48 96 114 42277
gemm 48 48 114 22381
gemm 18 114 114 29713
gemm 48 96 114 49087
gemm 48 48 114 22379
gemm 18 114 114 29818
gemm 48 96 114 42234
gemm 48 48 114 22381
gemm 18 114 114 33771
gemm 18 114 114 31122
gemm 48 96 114 43485
gemm 48 96 114 42840
gemm 48 48 114 22562
gemm 48 48 114 22706
gemm 18 114 114 30551
gemm 18 114 114 30979
gemm 48 96 114 69949
gemm 48 96 114 68305
gemm 48 48 114 23010
gemm 48 48 114 24451
gemm 18 114 114 30325
gemm 48 96 114 47008
gemm 48 48 114 23165
gemm 18 114 114 31579
gemm 48 96 114 48826
gemm 48 48 114 22662
gemm 18 114 114 30954
gemm 48 96 114 42627
gemm 48 48 114 22415
gemm 18 114 114 32331
gemm 48 96 114 42836
gemm 48 48 114 25005
gemm 18 114 114 33651
gemm 18 114 114 30858
gemm 48 96 114 44577
gemm 48 48 114 22504
gemm 48 96 114 42645
gemm 48 48 114 24084
gemm 18 114 114 30432
gemm 48 96 114 42270
gemm 48 48 114 22503
gemm 18 114 114 30061
gemm 48 96 114 42220
gemm 48 48 114 22372
gemm 18 114 114 30810
gemm 48 96 114 42897
gemm 48 48 114 23666
gemm 18 114 114 31709
gemm 48 96 114 48421
gemm 48 48 114 22858
gemm 18 114 114 29935
gemm 48 96 114 48566
gemm 48 48 114 22541
gemm 18 114 114 31777
gemm 48 96 114 71769
gemm 48 48 114 22703
gemm 18 114 114 29761
gemm 48 96 114 42548
gemm 48 48 114 22518
gemm 18 114 114 32471
gemm 48 96 114 43175
gemm 48 48 114 22379
gemm 18 114 114 30001
gemm 48 96 114 68442
gemm 48 48 114 22632
gemm 18 114 114 33932
gemm 48 96 114 42257
gemm 48 48 114 22371
gemm 18 114 114 29946
gemm 48 96 114 85777
gemm 48 48 114 23221
gemm 18 114 114 29891
gemm 48 96 114 47993
gemm 48 48 114 22481
gemm 18 114 114 30163
gemm 48 96 114 42854
gemm 48 48 114 22348
gemm 18 114 114 29926
gemm 48 96 114 42170
gemm 48 48 114 22405
gemm 18 114 114 54682
gemm 48 96 114 50993
gemm 48 48 114 26656
gemm 18 114 114 36524
gemm 48 96 114 42448
gemm 48 48 114 22506
gemm 18 114 114 30888
gemm 48 96 114 46486
gemm 48 48 114 24798
gemm 18 114 114 30493
gemm 48 96 114 42464
gemm 48 48 114 22462
gemm 18 114 114 30297
gemm 48 96 114 48391
gemm 48 48 114 22440
gemm 18 114 114 30071
gemm 48 96 114 42156
gemm 48 48 114 22423
gemm 18 114 114 32314
gemm 48 96 114 42595
gemm 48 48 114 22578
gemm 18 114 114 30531
gemm 48 96 114 42481
gemm 48 48 114 22481
gemm 18 114 114 31425
gemm 48 96 114 42513
gemm 48 48 114 24271
gemm 18 114 114 30152
gemm 48 96 114 42209
gemm 48 48 114 22381
gemm 18 114 114 30048
gemm 48 96 114 67989
gemm 48 48 114 22596
gemm 18 114 114 30668
gemm 48 96 114 42524
gemm 48 48 114 22493
gemm 18 114 114 30749
gemm 48 96 114 42182
gemm 48 48 114 22362
gemm 18 114 114 29821
gemm 48 96 114 67444
gemm 48 48 114 22727
gemm 18 114 114 30195
gemm 48 96 114 42207
gemm 48 48 114 22398
gemm 18 114 114 29845
gemm 48 96 114 42372
gemm 48 48 114 22413
gemm 18 114 114 29727
gemm 48 96 114 48180
gemm 48 48 114 22477
gemm 18 114 114 35586
gemm 48 96 114 43373
gemm 48 48 114 26927
gemm 18 114 114 30329
gemm 48 96 114 83801
gemm 48 48 114 22632
gemm 18 114 114 32974
gemm 48 96 114 48878
gemm 48 48 114 22525
gemm 18 114 114 30603
gemm 48 96 114 46595
gemm 48 48 114 22677
gemm 18 114 114 30385
gemm 48 96 114 42177
gemm 48 48 114 22396
gemm 18 114 114 29934
gemm 48 96 114 70322
gemm 48 48 114 24459
gemm 18 114 114 31807
gemm 48 96 114 42691
gemm 48 48 114 22441
gemm 18 114 114 30861
gemm 48 96 114 42227
gemm 48 48 114 22445
gemm 18 114 114 36027
gemm 48 96 114 42632
gemm 48 48 114 26601
gemm 18 114 114 30304
gemm 48 96 114 42219
gemm 48 48 114 22455
gemm 18 114 114 31993
gemm 48 96 114 43058
gemm 48 48 114 22445
gemm 18 114 114 29950
gemm 48 96 114 42163
gemm 48 48 114 22478
gemm 18 114 114 31170
gemm 48 96 114 42782
gemm 48 48 114 22449
gemm 18 114 114 30112
gemm 48 96 114 42322
gemm 48 48 114 22344
gemm 18 114 114 54082
gemm 48 96 114 42829
gemm 48 48 114 22550
gemm 18 114 114 29794
gemm 48 96 114 42261
gemm 48 48 114 22531
gemm 18 114 114 30255
gemm 48 96 114 42653
gemm 48 48 114 22447
gemm 18 114 114 53885
gemm 48 96 114 42627
gemm 48 48 114 22473
gemm 18 114 114 29961
gemm 48 96 114 42181
gemm 48 48 114 22415
gemm 18 114 114 30391
gemm 48 96 114 42347
gemm 48 48 114 22466
gemm 18 114 114 30164
gemm 48 96 114 42333
gemm 48 48 114 22473
gemm 18 114 114 30048
gemm 48 96 114 42208
gemm 48 48 114 22616
gemm 18 114 114 29873
gemm 48 96 114 42146
gemm 48 48 114 22404
gemm 18 114 114 30741
gemm 48 96 114 42391
gemm 48 48 114 22464
gemm 18 114 114 32671
gemm 48 96 114 42831
gemm 48 48 114 22457
gemm 18 114 114 30387
gemm 48 96 114 42346
gemm 48 48 114 22359
gemm 18 114 114 31308
gemm 48 96 114 42689
gemm 48 48 114 49913
gemm 18 114 114 34941
gemm 48 96 114 46357
gemm 48 48 114 22455
gemm 18 114 114 30199
gemm 48 96 114 61653
gemm 48 48 114 22563
gemm 18 114 114 29924
gemm 48 96 114 42228
gemm 48 48 114 22428
gemm 18 114 114 29977
gemm 48 96 114 47541
gemm 48 48 114 22748
gemm 18 114 114 30606
gemm 48 96 114 42180
gemm 48 48 114 31720
gemm 18 114 114 30347
gemm 48 96 114 42221
gemm 48 48 114 22389
gemm 18 114 114 29756
gemm 48 96 114 42306
gemm 48 48 114 22389
gemm 18 114 114 30449
gemm 48 96 114 48471
gemm 48 48 114 22451
gemm 18 114 114 30478
gemm 48 96 114 42167
gemm 48 48 114 22420
gemm 18 114 114 29889
gemm 48 96 114 42188
gemm 48 48 114 22430
gemm 18 114 114 30129
gemm 48 96 114 42214
gemm 48 48 114 22474
gemm 18 114 114 30037
gemm 48 96 114 42319
gemm 48 48 114 22421
gemm 18 114 114 30025
gemm 48 96 114 42199
gemm 48 48 114 22399
gemm 18 114 114 29978
gemm 48 96 114 42171
gemm 48 48 114 22375
gemm 18 114 114 29703
gemm 48 96 114 67823
gemm 48 48 114 22706
gemm 18 114 114 29862
gemm 48 96 114 42235
gemm 48 48 114 22347
gemm 18 114 114 29767
gemm 48 96 114 42164
gemm 48 48 114 22393
gemm 18 114 114 43387
gemm 48 96 114 42424
gemm 48 48 114 22486
gemm 18 114 114 29905
gemm 48 96 114 58429
gemm 48 48 114 22778
gemm 18 114 114 30141
gemm 18 114 114 32254
gemm 48 96 114 51286
gemm 48 48 114 22535
gemm 48 96 114 42944
gemm 48 48 114 28865
gemm 18 114 114 29924
gemm 48 96 114 79529
gemm 48 48 114 22803
gemm 18 114 114 46768
gemm 48 96 114 45711
gemm 48 48 114 22794
gemm 18 114 114 30619
gemm 48 96 114 42457
gemm 48 48 114 22391
gemm 18 114 114 32841
gemm 48 96 114 48531
gemm 48 48 114 31646
gemm 18 114 114 36125
gemm 48 96 114 42491
gemm 48 48 114 22445
gemm 18 114 114 31777
gemm 48 96 114 43132
gemm 48 48 114 22455
gemm 18 114 114 29959
gemm 48 96 114 42208
gemm 48 48 114 22426
gemm 18 114 114 30641
gemm 48 96 114 42393
gemm 48 48 114 22480
gemm 18 114 114 30029
gemm 48 96 114 42304
gemm 48 48 114 22449
gemm 18 114 114 29846
gemm 48 96 114 42193
gemm 48 48 114 22525
gemm 18 114 114 29846
gemm 48 96 114 42328
gemm 48 48 114 22430
gemm 18 114 114 29742
gemm 48 96 114 69002
gemm 48 48 114 22684
gemm 18 114 114 30029
gemm 48 96 114 42202
gemm 48 48 114 22381
gemm 18 114 114 29790
gemm 48 96 114 79162
gemm 48 48 114 22690
gemm 18 114 114 30056
gemm 48 96 114 65861
gemm 48 48 114 22825
gemm 18 114 114 30112
gemm 48 96 114 42254
gemm 48 48 114 22374
gemm 18 114 114 29876
gemm 48 96 114 42270
gemm 48 48 114 22375
gemm 18 114 114 29859
gemm 48 96 114 42306
gemm 48 48 114 22423
gemm 18 114 114 30084
gemm 48 96 114 42324
gemm 48 48 114 22440
gemm 18 114 114 29917
gemm 48 96 114 42242
gemm 48 48 114 22374
gemm 18 114 114 29812
gemm 48 96 114 42146
gemm 48 48 114 22395
gemm 18 114 114 55335
gemm 48 96 114 42427
gemm 48 48 114 24938
gemm 18 114 114 30279
gemm 48 96 114 42275
gemm 48 48 114 22389
gemm 18 114 114 29939
gemm 48 96 114 42206
gemm 48 48 114 22336
gemm 18 114 114 29862
gemm 48 96 114 43503
gemm 48 48 114 22644
gemm 18 114 114 29923
gemm 48 96 114 42302
gemm 48 48 114 22364
gemm 18 114 114 68123
gemm 48 96 114 55898
gemm 48 48 114 34468
gemm 18 114 114 30848
gemm 48 96 114 42272
gemm 48 48 114 22459
gemm 18 114 114 30468
gemm 48 96 114 42186
gemm 48 48 114 22434
gemm 18 114 114 29710
gemm 48 96 114 42262
gemm 48 48 114 22426
gemm 18 114 114 31094
gemm 48 96 114 46590
gemm 48 48 114 22975
gemm 18 114 114 30902
gemm 48 96 114 42874
gemm 48 48 114 22571
gemm 18 114 114 30739
gemm 48 96 114 42286
gemm 48 48 114 22492
gemm 18 114 114 30488
gemm 48 96 114 66333
gemm 48 48 114 22715
gemm 18 114 114 37679
gemm 48 96 114 42481
gemm 48 48 114 22418
gemm 18 114 114 30676
gemm 48 96 114 42602
gemm 48 48 114 22432
gemm 18 114 114 30457
gemm 48 96 114 42408
gemm 48 48 114 22359
gemm 18 114 114 30431
gemm 48 96 114 42177
gemm 48 48 114 22394
gemm 18 114 114 30446
gemm 18 114 114 35743
gemm 48 96 114 42545
gemm 48 48 114 22369
gemm 48 96 114 121397
gemm 48 48 114 25319
gemm 18 114 114 45784
gemm 48 96 114 47207
gemm 48 48 114 22415
gemm 18 114 114 30661
gemm 48 96 114 42829
gemm 48 48 114 22378
gemm 18 114 114 31651
gemm 48 96 114 42405
gemm 48 48 114 22353
gemm 18 114 114 30204
gemm 48 96 114 54268
gemm 48 48 114 28254
gemm 18 114 114 29919
gemm 48 96 114 42274
gemm 48 48 114 22427
gemm 18 114 114 30229
gemm 48 96 114 42144
gemm 48 48 114 22952
gemm 18 114 114 29713
gemm 48 96 114 47634
gemm 48 48 114 22894
gemm 18 114 114 30309
gemm 48 96 114 42284
gemm 48 48 114 22434
gemm 18 114 114 29621
gemm 48 96 114 42211
gemm 48 48 114 22446
gemm 18 114 114 30548
gemm 48 96 114 42411
gemm 48 48 114 22546
gemm 18 114 114 30046
gemm 48 96 114 69021
gemm 48 48 114 22684
gemm 18 114 114 30161
gemm 48 96 114 42176
gemm 48 48 114 22350
gemm 18 114 114 29592
gemm 48 96 114 42214
gemm 48 48 114 22393
gemm 18 114 114 30160
gemm 48 96 114 48142
gemm 48 48 114 22400
gemm 18 114 114 29944
gemm 48 96 114 42256
gemm 48 48 114 22456
gemm 18 114 114 29903
gemm 48 96 114 42440
gemm 48 48 114 22295
gemm 18 114 114 29735
gemm 48 96 114 42366
gemm 48 48 114 22389
gemm 18 114 114 30054
gemm 48 96 114 42276
gemm 48 48 114 22366
gemm 18 114 114 29833
gemm 48 96 114 42315
gemm 48 48 114 22413
gemm 18 114 114 30021
gemm 48 96 114 42090
gemm 48 48 114 30465
gemm 18 114 114 30156
gemm 48 96 114 67245
gemm 48 48 114 22676
gemm 18 114 114 35338
gemm 48 96 114 42628
gemm 48 48 114 22543
gemm 18 114 114 30565
gemm 48 96 114 42297
gemm 48 48 114 22396
gemm 18 114 114 29881
gemm 48 96 114 74301
gemm 48 48 114 22690
gemm 18 114 114 30156
gemm 48 96 114 42200
gemm 48 48 114 22370
gemm 18 114 114 29865
gemm 48 96 114 42261
gemm 48 48 114 22376
gemm 18 114 114 30337
gemm 48 96 114 47881
gemm 48 48 114 22436
gemm 18 114 114 29959
gemm 48 96 114 42186
gemm 48 48 114 22396
gemm 18 114 114 30269
gemm 48 96 114 42178
gemm 48 48 114 22409
gemm 18 114 114 29932
gemm 48 96 114 42269
gemm 48 48 114 22386
gemm 18 114 114 30377
gemm 48 96 114 42159
gemm 48 48 114 22381
gemm 18 114 114 30082
gemm 48 96 114 42316
gemm 48 48 114 22407
gemm 18 114 114 29915
gemm 48 96 114 42136
gemm 48 48 114 22427
gemm 18 114 114 58156
gemm 48 96 114 42874
gemm 48 48 114 22535
gemm 18 114 114 30043
gemm 48 96 114 42178
gemm 48 48 114 22426
gemm 18 114 114 68765
gemm 48 96 114 44116
gemm 48 48 114 22614
gemm 18 114 114 30274
gemm 48 96 114 67676
gemm 48 48 114 22711
gemm 18 114 114 30017
gemm 48 96 114 42205
gemm 48 48 114 22428
gemm 18 114 114 29939
gemm 48 96 114 42223
gemm 48 48 114 22402
gemm 18 114 114 35234
gemm 48 96 114 42314
gemm 48 48 114 22517
gemm 18 114 114 29724
gemm 48 96 114 45973
gemm 48 48 114 22408
gemm 18 114 114 29870
gemm 48 96 114 42219
gemm 48 48 114 22445
gemm 18 114 114 29738
gemm 48 96 114 42358
gemm 48 48 114 22508
gemm 18 114 114 30208
gemm 48 96 114 42274
gemm 48 48 114 22525
gemm 18 114 114 29886
gemm 48 96 114 42153
gemm 48 48 114 22421
gemm 18 114 114 30112
gemm 48 96 114 42268
gemm 48 48 114 25078
gemm 18 114 114 30401
gemm 48 96 114 42219
gemm 48 48 114 22636
gemm 18 114 114 31279
gemm 48 96 114 42298
gemm 48 48 114 22463
gemm 18 114 114 55231
gemm 48 96 114 42649
gemm 48 48 114 22528
gemm 18 114 114 32090
gemm 48 96 114 42788
gemm 48 48 114 22602
gemm 18 114 114 29841
gemm 48 96 114 42459
gemm 48 48 114 22356
gemm 18 114 114 30680
gemm 48 96 114 42787
gemm 48 48 114 25621
gemm 18 114 114 30222
gemm 48 96 114 42233
gemm 48 48 114 22452
gemm 18 114 114 30007
gemm 48 96 114 42177
gemm 48 48 114 41234
gemm 18 114 114 30973
gemm 48 96 114 42741
gemm 48 48 114 22512
gemm 18 114 114 30520
gemm 18 114 114 30870
gemm 48 96 114 42431
gemm 48 96 114 42363
gemm 48 48 114 22536
gemm 48 48 114 22520
gemm 18 114 114 30407
gemm 18 114 114 29877
gemm 48 96 114 44615
gemm 48 96 114 42390
gemm 48 48 114 22701
gemm 48 48 114 25955
gemm 18 114 114 29947
gemm 18 114 114 29903
gemm 48 96 114 42320
gemm 48 48 114 30905
gemm 48 96 114 63305
gemm 48 48 114 49115
gemm 18 114 114 30381
gemm 48 96 114 42180
gemm 48 48 114 22582
gemm 18 114 114 30120
gemm 48 96 114 44630
gemm 48 48 114 22460
gemm 18 114 114 30189
gemm 48 96 114 45703
gemm 48 48 114 22503
gemm 18 114 114 30028
gemm 48 96 114 42218
gemm 48 48 114 24410
gemm 18 114 114 29894
gemm 48 96 114 42243
gemm 48 48 114 22446
gemm 18 114 114 31776
gemm 48 96 114 49276
gemm 48 48 114 22462
gemm 18 114 114 30130
gemm 48 96 114 42164
gemm 48 48 114 25914
gemm 18 114 114 30049
gemm 48 96 114 42201
gemm 48 48 114 22412
gemm 18 114 114 30037
gemm 48 96 114 42099
gemm 48 48 114 22428
gemm 18 114 114 30010
gemm 48 96 114 47870
gemm 48 48 114 32610
gemm 18 114 114 30035
gemm 48 96 114 42140
gemm 48 48 114 22364
gemm 18 114 114 29883
gemm 48 96 114 41933
gemm 48 48 114 28326
gemm 18 114 114 29844
gemm 48 96 114 42220
gemm 48 48 114 22452
gemm 18 114 114 29849
gemm 48 96 114 41926
gemm 48 48 114 22212
gemm 18 114 114 31606
gemm 48 96 114 42345
gemm 48 48 114 22520
gemm 18 114 114 30157
gemm 48 96 114 42508
gemm 48 48 114 22642
gemm 18 114 114 31665
gemm 48 96 114 43341
gemm 48 48 114 22366
gemm 18 114 114 30919
gemm 48 96 114 42205
gemm 48 48 114 22385
gemm 18 114 114 30486
gemm 48 96 114 42076
gemm 48 48 114 22362
gemm 18 114 114 30170
gemm 48 96 114 42241
gemm 48 48 114 26846
gemm 18 114 114 31225
gemm 48 96 114 42320
gemm 48 48 114 22415
gemm 18 114 114 30052
gemm 48 96 114 42193
gemm 48 48 114 22431
gemm 18 114 114 30135
gemm 48 96 114 67782
gemm 48 48 114 22736
gemm 18 114 114 29928
gemm 48 96 114 42220
gemm 48 48 114 22395
gemm 18 114 114 30091
gemm 48 96 114 42129
gemm 48 48 114 22466
gemm 18 114 114 29957
gemm 48 96 114 55728
gemm 48 48 114 22457
gemm 18 114 114 30548
gemm 48 96 114 42263
gemm 48 48 114 22389
gemm 18 114 114 29929
gemm 48 96 114 42338
gemm 48 48 114 22404
gemm 18 114 114 29841
gemm 48 96 114 42226
gemm 48 48 114 22405
gemm 18 114 114 29930
gemm 48 96 114 42338
gemm 48 48 114 22457
gemm 18 114 114 30154
gemm 48 96 114 42336
gemm 48 48 114 22382
gemm 18 114 114 30335
gemm 48 96 114 42502
gemm 48 48 114 22539
gemm 18 114 114 30479
gemm 48 96 114 42258
gemm 48 48 114 22435
gemm 18 114 114 30464
gemm 48 96 114 42309
gemm 48 48 114 22390
gemm 18 114 114 30007
gemm 48 96 114 42296
gemm 48 48 114 22373
gemm 18 114 114 30124
gemm 48 96 114 42191
gemm 48 48 114 22420
gemm 18 114 114 29954
gemm 48 96 114 42191
gemm 48 48 114 22481
gemm 18 114 114 29875
gemm 48 96 114 47684
gemm 48 48 114 22458
gemm 18 114 114 36026
gemm 48 96 114 67515
gemm 48 48 114 22861
gemm 18 114 114 29875
gemm 48 96 114 47591
gemm 48 48 114 22986
gemm 18 114 114 37434
gemm 48 96 114 42659
gemm 48 48 114 49117
gemm 18 114 114 32093
gemm 48 96 114 42943
gemm 48 48 114 22433
gemm 18 114 114 30061
gemm 48 96 114 47980
gemm 48 48 114 22691
gemm 18 114 114 30348
gemm 48 96 114 48067
gemm 48 48 114 22455
gemm 18 114 114 29876
gemm 48 96 114 42290
gemm 48 48 114 22411
gemm 18 114 114 30212
gemm 48 96 114 42134
gemm 48 48 114 22339
gemm 18 114 114 30090
gemm 48 96 114 42092
gemm 48 48 114 22358
gemm 18 114 114 30365
gemm 48 96 114 42461
gemm 48 48 114 22485
gemm 18 114 114 31237
gemm 48 96 114 47279
gemm 48 48 114 25115
gemm 18 114 114 31177
gemm 48 96 114 74253
gemm 48 48 114 22915
gemm 18 114 114 30891
gemm 48 96 114 42440
gemm 48 48 114 22430
gemm 18 114 114 29787
gemm 48 96 114 42313
gemm 48 48 114 22404
gemm 18 114 114 30001
gemm 48 96 114 65490
gemm 48 48 114 47977
gemm 18 114 114 29815
gemm 48 96 114 42114
gemm 48 48 114 22580
gemm 18 114 114 29977
gemm 48 96 114 79795
gemm 48 48 114 23123
gemm 18 114 114 30156
gemm 48 96 114 68212
gemm 48 48 114 22841
gemm 18 114 114 30364
gemm 48 96 114 42104
gemm 48 48 114 22409
gemm 18 114 114 29808
gemm 48 96 114 42097
gemm 48 48 114 22423
gemm 18 114 114 34705
gemm 48 96 114 42179
gemm 48 48 114 48240
gemm 18 114 114 30015
gemm 48 96 114 42403
gemm 48 48 114 22395
gemm 18 114 114 32572
gemm 48 96 114 42138
gemm 48 48 114 22423
gemm 18 114 114 30345
gemm 48 96 114 42255
gemm 48 48 114 22379
gemm 18 114 114 29867
gemm 48 96 114 42187
gemm 48 48 114 22420
gemm 18 114 114 29943
gemm 48 96 114 42180
gemm 48 48 114 22461
gemm 18 114 114 29769
gemm 48 96 114 42310
gemm 48 48 114 22479
gemm 18 114 114 29855
gemm 48 96 114 42117
gemm 48 48 114 22363
gemm 18 114 114 30269
gemm 48 96 114 42190
gemm 48 48 114 22413
gemm 18 114 114 30603
gemm 48 96 114 42237
gemm 48 48 114 28501
gemm 18 114 114 29980
gemm 48 96 114 42165
gemm 48 48 114 22387
gemm 18 114 114 29985
gemm 48 96 114 42232
gemm 48 48 114 22389
gemm 18 114 114 29989
gemm 48 96 114 42206
gemm 48 48 114 28059
gemm 18 114 114 29782
gemm 48 96 114 42264
gemm 48 48 114 22394
gemm 18 114 114 29954
gemm 48 96 114 47400
gemm 48 48 114 23080
gemm 18 114 114 30100
gemm 48 96 114 42343
gemm 48 48 114 22459
gemm 18 114 114 44684
gemm 48 96 114 44184
gemm 48 48 114 22521
gemm 18 114 114 29814
gemm 48 96 114 48007
gemm 48 48 114 22506
gemm 18 114 114 35748
gemm 48 96 114 63614
gemm 48 48 114 27529
gemm 18 114 114 31291
gemm 48 96 114 42313
gemm 48 48 114 62350
gemm 18 114 114 35966
gemm 48 96 114 42260
gemm 48 48 114 22403
gemm 18 114 114 29834
gemm 48 96 114 48336
gemm 48 48 114 32467
gemm 18 114 114 30380
gemm 48 96 114 46600
gemm 48 48 114 22564
gemm 18 114 114 36669
gemm 48 96 114 42252
gemm 48 48 114 56264
gemm 18 114 114 29774
gemm 48 96 114 42203
gemm 48 48 114 22412
gemm 18 114 114 30017
gemm 48 96 114 42134
gemm 48 48 114 22378
gemm 18 114 114 29942
gemm 48 96 114 42209
gemm 48 48 114 28555
gemm 18 114 114 31216
gemm 48 96 114 42304
gemm 48 48 114 22439
gemm 18 114 114 30247
gemm 48 96 114 42136
gemm 48 48 114 22435
gemm 18 114 114 57224
gemm 48 96 114 42584
gemm 48 48 114 22547
gemm 18 114 114 30535
gemm 48 96 114 46921
gemm 48 48 114 22594
gemm 18 114 114 31138
gemm 48 96 114 42226
gemm 48 48 114 22513
gemm 18 114 114 30347
gemm 48 96 114 42174
gemm 48 48 114 22408
gemm 18 114 114 31046
gemm 48 96 114 42284
gemm 48 48 114 22430
gemm 18 114 114 30011
gemm 48 96 114 50697
gemm 48 48 114 22721
gemm 18 114 114 30752
gemm 48 96 114 46077
gemm 48 48 114 27514
gemm 18 114 114 30306
gemm 48 96 114 42214
gemm 48 48 114 22366
gemm 18 114 114 35035
gemm 48 96 114 42764
gemm 48 48 114 30008
gemm 18 114 114 38322
gemm 48 96 114 42447
gemm 48 48 114 22441
gemm 18 114 114 30404
gemm 48 96 114 42157
gemm 48 48 114 22334
gemm 18 114 114 29877
gemm 48 96 114 42270
gemm 48 48 114 22435
gemm 18 114 114 29836
gemm 48 96 114 42263
gemm 48 48 114 22383
gemm 18 114 114 30043
gemm 48 96 114 42284
gemm 48 48 114 22425
gemm 18 114 114 29948
gemm 48 96 114 42212
gemm 48 48 114 22284
gemm 18 114 114 32027
gemm 48 96 114 58838
gemm 48 48 114 22735
gemm 18 114 114 29901
gemm 48 96 114 42179
gemm 48 48 114 22441
gemm 18 114 114 30194
gemm 48 96 114 42268
gemm 48 48 114 22492
gemm 18 114 114 29898
gemm 48 96 114 42235
gemm 48 48 114 22368
gemm 18 114 114 29981
gemm 48 96 114 42176
gemm 48 48 114 22386
gemm 18 114 114 54801
gemm 48 96 114 42610
gemm 48 48 114 22488
gemm 18 114 114 29927
gemm 48 96 114 42251
gemm 48 48 114 22393
gemm 18 114 114 30210
gemm 48 96 114 42130
gemm 48 48 114 22488
gemm 18 114 114 29788
gemm 48 96 114 66612
gemm 48 48 114 22732
gemm 18 114 114 30946
gemm 48 96 114 84461
gemm 48 48 114 26849
gemm 18 114 114 32314
gemm 48 96 114 71032
gemm 48 48 114 25366
gemm 18 114 114 42358
gemm 48 96 114 43975
gemm 48 48 114 22487
gemm 18 114 114 30196
gemm 48 96 114 42209
gemm 48 48 114 22360
gemm 18 114 114 30843
gemm 48 96 114 42213
gemm 48 48 114 22423
gemm 18 114 114 29942
gemm 48 96 114 42141
gemm 48 48 114 22350
gemm 18 114 114 35155
gemm 48 96 114 42818
gemm 48 48 114 22543
gemm 18 114 114 30208
gemm 48 96 114 42190
gemm 48 48 114 22438
gemm 18 114 114 30019
gemm 48 96 114 42336
gemm 48 48 114 22424
gemm 18 114 114 29811
gemm 48 96 114 42185
gemm 48 48 114 22368
gemm 18 114 114 29954
gemm 48 96 114 66432
gemm 48 48 114 22670
gemm 18 114 114 29836
gemm 48 96 114 42190
gemm 48 48 114 22357
gemm 18 114 114 29684
gemm 48 96 114 42150
gemm 48 48 114 59318
gemm 18 114 114 29976
gemm 48 96 114 42344
gemm 48 48 114 46618
gemm 18 114 114 30045
gemm 48 96 114 42182
gemm 48 48 114 22365
gemm 18 114 114 29963
gemm 48 96 114 42169
gemm 48 48 114 22313
gemm 18 114 114 29836
gemm 48 96 114 42152
gemm 48 48 114 22450
gemm 18 114 114 29796
gemm 48 96 114 42240
gemm 48 48 114 22352
gemm 18 114 114 29967
gemm 48 96 114 42192
gemm 48 48 114 22410
gemm 18 114 114 29889
gemm 48 96 114 42170
gemm 48 48 114 22431
gemm 18 114 114 31674
gemm 48 96 114 46518
gemm 48 48 114 22721
gemm 18 114 114 39486
gemm 48 96 114 51419
gemm 48 48 114 22605
gemm 18 114 114 30740
gemm 48 96 114 48514
gemm 48 48 114 22790
gemm 18 114 114 30179
gemm 48 96 114 42233
gemm 48 48 114 22611
gemm 18 114 114 30651
gemm 48 96 114 43305
gemm 48 48 114 22406
gemm 18 114 114 30079
gemm 48 96 114 42291
gemm 48 48 114 22491
gemm 18 114 114 53607
gemm 48 96 114 42498
gemm 48 48 114 22429
gemm 18 114 114 30059
gemm 48 96 114 42199
gemm 48 48 114 22407
gemm 18 114 114 30400
gemm 48 96 114 42215
gemm 48 48 114 22480
gemm 18 114 114 30672
gemm 48 96 114 71839
gemm 48 48 114 22905
gemm 18 114 114 30626
gemm 48 96 114 42204
gemm 48 48 114 22386
gemm 18 114 114 29795
gemm 48 96 114 42210
gemm 48 48 114 22332
gemm 18 114 114 29772
gemm 48 96 114 48016
gemm 48 48 114 22438
gemm 18 114 114 29870
gemm 48 96 114 42220
gemm 48 48 114 22392
gemm 18 114 114 30299
gemm 48 96 114 42204
gemm 48 48 114 22393
gemm 18 114 114 29864
gemm 48 96 114 42200
gemm 48 48 114 22387
gemm 18 114 114 30162
gemm 48 96 114 42117
gemm 48 48 114 22400
gemm 18 114 114 30177
gemm 48 96 114 42278
gemm 48 48 114 22495
gemm 18 114 114 30316
gemm 48 96 114 46893
gemm 48 48 114 22451
gemm 18 114 114 29950
gemm 48 96 114 42323
gemm 48 48 114 22350
gemm 18 114 114 30069
gemm 48 96 114 42196
gemm 48 48 114 22409
gemm 18 114 114 30076
gemm 48 96 114 42187
gemm 48 48 114 22385
gemm 18 114 114 38553
gemm 48 96 114 43252
gemm 48 48 114 22454
gemm 18 114 114 30192
gemm 48 96 114 42196
gemm 48 48 114 22512
gemm 18 114 114 29943
gemm 48 96 114 41942
gemm 48 48 114 25032
gemm 18 114 114 29728
gemm 48 96 114 42162
gemm 48 48 114 22435
gemm 18 114 114 30341
gemm 48 96 114 68043
gemm 48 48 114 22806
gemm 18 114 114 29920
gemm 48 96 114 42115
gemm 48 48 114 22352
gemm 18 114 114 29849
gemm 48 96 114 42284
gemm 48 48 114 59756
gemm 18 114 114 29933
gemm 48 96 114 42261
gemm 48 48 114 28250
gemm 18 114 114 30005
gemm 48 96 114 42142
gemm 48 48 114 22422
gemm 18 114 114 29752
gemm 48 96 114 42107
gemm 48 48 114 22412
gemm 18 114 114 30231
gemm 48 96 114 42220
gemm 48 48 114 22409
gemm 18 114 114 30154
gemm 48 96 114 42253
gemm 48 48 114 22473
gemm 18 114 114 30169
gemm 48 96 114 50478
gemm 48 48 114 31956
gemm 18 114 114 29883
gemm 48 96 114 46774
gemm 48 48 114 23345
gemm 18 114 114 30194
gemm 48 96 114 42373
gemm 48 48 114 22475
gemm 18 114 114 30024
gemm 48 96 114 42210
gemm 48 48 114 22379
gemm 18 114 114 30119
gemm 48 96 114 42333
gemm 48 48 114 22451
gemm 18 114 114 43731
gemm 18 114 114 30096
gemm 48 96 114 44663
gemm 48 96 114 44964
gemm 48 48 114 22650
gemm 48 48 114 22648
gemm 18 114 114 36074
gemm 18 114 114 30270
gemm 48 96 114 42317
gemm 48 48 114 48341
gemm 48 96 114 66106
gemm 48 48 114 24369
gemm 18 114 114 30553
gemm 48 96 114 42607
gemm 18 114 114 29908
gemm 48 48 114 22727
gemm 48 96 114 42492
gemm 48 48 114 24146
gemm 18 114 114 30536
gemm 48 96 114 44749
gemm 48 48 114 25068
gemm 18 114 114 31883
gemm 48 96 114 47419
gemm 48 48 114 22725
gemm 18 114 114 29784
gemm 48 96 114 42502
gemm 48 48 114 22388
gemm 18 114 114 31635
gemm 48 96 114 79632
gemm 48 48 114 22686
gemm 18 114 114 31012
gemm 18 114 114 29865
gemm 48 96 114 87703
gemm 48 96 114 42463
gemm 48 48 114 22799
gemm 48 48 114 22587
gemm 18 114 114 30891
gemm 48 96 114 42293
gemm 48 48 114 22492
gemm 18 114 114 31361
gemm 48 96 114 42357
gemm 48 48 114 22609
gemm 18 114 114 32282
gemm 48 96 114 71187
gemm 48 48 114 22714
gemm 18 114 114 29880
gemm 48 96 114 42196
gemm 48 48 114 22382
gemm 18 114 114 37013
gemm 48 96 114 55788
gemm 48 48 114 22666
gemm 18 114 114 35589
gemm 48 96 114 42413
gemm 48 48 114 47365
gemm 18 114 114 30267
gemm 48 96 114 42135
gemm 48 48 114 22420
gemm 18 114 114 29856
gemm 48 96 114 42243
gemm 48 48 114 22388
gemm 18 114 114 35794
gemm 48 96 114 42008
gemm 48 48 114 22285
gemm 18 114 114 30062
gemm 48 96 114 42213
gemm 48 48 114 22445
gemm 18 114 114 29794
gemm 48 96 114 41932
gemm 48 48 114 22264
gemm 18 114 114 29981
gemm 48 96 114 42267
gemm 48 48 114 22370
gemm 18 114 114 30149
gemm 48 96 114 42228
gemm 48 48 114 22418
gemm 18 114 114 35766
gemm 48 96 114 43276
gemm 48 48 114 27599
gemm 18 114 114 30278
gemm 48 96 114 67485
gemm 48 48 114 22900
gemm 18 114 114 30152
gemm 48 96 114 44014
gemm 48 48 114 22593
gemm 18 114 114 29925
gemm 48 96 114 42308
gemm 48 48 114 27963
gemm 18 114 114 43902
gemm 48 96 114 43205
gemm 48 48 114 22574
gemm 18 114 114 29886
gemm 48 96 114 42147
gemm 48 48 114 22424
gemm 18 114 114 42642
gemm 48 96 114 45732
gemm 48 48 114 22571
gemm 18 114 114 29928
gemm 48 96 114 42187
gemm 48 48 114 22348
gemm 18 114 114 30206
gemm 48 96 114 42312
gemm 48 48 114 22426
gemm 18 114 114 29931
gemm 48 96 114 44799
gemm 48 48 114 22437
gemm 18 114 114 30352
gemm 48 96 114 49496
gemm 48 48 114 22732
gemm 18 114 114 30220
gemm 48 96 114 67678
gemm 48 48 114 22654
gemm 18 114 114 30072
gemm 48 96 114 42196
gemm 48 48 114 22472
gemm 18 114 114 29842
gemm 48 96 114 80924
gemm 48 48 114 22697
gemm 18 114 114 35789
gemm 48 96 114 67068
gemm 48 48 114 22742
gemm 18 114 114 29871
gemm 48 96 114 42158
gemm 48 48 114 22362
gemm 18 114 114 29737
gemm 48 96 114 42297
gemm 48 48 114 22407
gemm 18 114 114 29810
gemm 48 96 114 47747
gemm 48 48 114 22421
gemm 18 114 114 30133
gemm 48 96 114 42268
gemm 48 48 114 22377
gemm 18 114 114 29877
gemm 48 96 114 42145
gemm 48 48 114 22385
gemm 18 114 114 30015
gemm 48 96 114 42235
gemm 48 48 114 22446
gemm 18 114 114 30113
gemm 48 96 114 42261
gemm 48 48 114 22496
gemm 18 114 114 30042
gemm 48 96 114 42259
gemm 48 48 114 22374
gemm 18 114 114 30359
gemm 48 96 114 55495
gemm 48 48 114 29326
gemm 18 114 114 35694
gemm 48 96 114 70874
gemm 48 48 114 22806
gemm 18 114 114 30816
gemm 48 96 114 42212
gemm 48 48 114 22516
gemm 18 114 114 31316
gemm 48 96 114 42853
gemm 48 48 114 22462
gemm 18 114 114 55954
gemm 48 96 114 42521
gemm 48 48 114 22484
gemm 18 114 114 29918
gemm 48 96 114 42284
gemm 48 48 114 22426
gemm 18 114 114 29864
gemm 48 96 114 42189
gemm 48 48 114 22397
gemm 18 114 114 29956
gemm 48 96 114 48072
gemm 48 48 114 22358
gemm 18 114 114 30014
gemm 48 96 114 42170
gemm 48 48 114 22456
gemm 18 114 114 29981
gemm 48 96 114 42161
gemm 48 48 114 22388
gemm 18 114 114 30073
gemm 48 96 114 42168
gemm 48 48 114 28432
gemm 18 114 114 30150
gemm 48 96 114 42313
gemm 48 48 114 22395
gemm 18 114 114 31323
gemm 48 96 114 42274
gemm 48 48 114 22417
gemm 18 114 114 29916
gemm 48 96 114 42276
gemm 48 48 114 22377
gemm 18 114 114 54323
gemm 48 96 114 42674
gemm 48 48 114 22548
gemm 18 114 114 30257
gemm 48 96 114 42306
gemm 48 48 114 22454
gemm 18 114 114 29885
gemm 48 96 114 42179
gemm 48 48 114 59243
gemm 18 114 114 35920
gemm 48 96 114 42221
gemm 48 48 114 47038
gemm 18 114 114 30000
gemm 48 96 114 42309
gemm 48 48 114 22396
gemm 18 114 114 29939
gemm 48 96 114 42297
gemm 48 48 114 22486
gemm 18 114 114 35182
gemm 48 96 114 42415
gemm 48 48 114 22563
gemm 18 114 114 30122
gemm 48 96 114 42268
gemm 48 48 114 22413
gemm 18 114 114 29781
gemm 48 96 114 42134
gemm 48 48 114 23448
gemm 18 114 114 30107
gemm 48 96 114 42328
gemm 48 48 114 22431
gemm 18 114 114 30330
gemm 48 96 114 42211
gemm 48 48 114 22417
gemm 18 114 114 30805
gemm 48 96 114 42269
gemm 48 48 114 22424
gemm 18 114 114 29899
gemm 48 96 114 42202
gemm 48 48 114 28976
gemm 18 114 114 31299
gemm 48 96 114 42403
gemm 48 48 114 22386
gemm 18 114 114 30136
gemm 48 96 114 42246
gemm 48 48 114 22424
gemm 18 114 114 29909
gemm 48 96 114 42277
gemm 48 48 114 22393
gemm 18 114 114 30107
gemm 48 96 114 42203
gemm 48 48 114 22463
gemm 18 114 114 29978
gemm 48 96 114 42166
gemm 48 48 114 22514
gemm 18 114 114 30090
gemm 48 96 114 42220
gemm 48 48 114 22439
gemm 18 114 114 30524
gemm 48 96 114 67561
gemm 48 48 114 22779
gemm 18 114 114 30218
gemm 48 96 114 42226
gemm 48 48 114 22419
gemm 18 114 114 29971
gemm 48 96 114 42127
gemm 48 48 114 22469
gemm 18 114 114 35726
gemm 48 96 114 42242
gemm 48 48 114 22508
gemm 18 114 114 29961
gemm 48 96 114 42227
gemm 48 48 114 22442
gemm 18 114 114 30018
gemm 48 96 114 42152
gemm 48 48 114 22356
gemm 18 114 114 29714
gemm 48 96 114 42282
gemm 48 48 114 22527
gemm 18 114 114 30384
gemm 48 96 114 42250
gemm 48 48 114 22401
gemm 18 114 114 29954
gemm 48 96 114 42238
gemm 48 48 114 22374
gemm 18 114 114 34589
gemm 48 96 114 55276
gemm 48 48 114 22944
gemm 18 114 114 53985
gemm 48 96 114 42570
gemm 48 48 114 22499
gemm 18 114 114 29897
gemm 48 96 114 45125
gemm 48 48 114 22513
gemm 18 114 114 30113
gemm 48 96 114 42237
gemm 48 48 114 22410
gemm 18 114 114 30404
gemm 48 96 114 42516
gemm 48 48 114 48152
gemm 18 114 114 30387
gemm 48 96 114 42354
gemm 48 48 114 22384
gemm 18 114 114 30102
gemm 48 96 114 42240
gemm 48 48 114 22384
gemm 18 114 114 30411
gemm 48 96 114 42386
gemm 48 48 114 48625
gemm 18 114 114 29893
gemm 48 96 114 42206
gemm 48 48 114 22408
gemm 18 114 114 29844
gemm 48 96 114 42234
gemm 48 48 114 22412
gemm 18 114 114 30590
gemm 48 96 114 42198
gemm 48 48 114 22422
gemm 18 114 114 30482
gemm 48 96 114 42237
gemm 48 48 114 22896
gemm 18 114 114 31196
gemm 48 96 114 42675
gemm 48 48 114 22463
gemm 18 114 114 30215
gemm 48 96 114 42163
gemm 48 48 114 22417
gemm 18 114 114 29969
gemm 48 96 114 42328
gemm 48 48 114 22453
gemm 18 114 114 30129
gemm 48 96 114 42334
gemm 48 48 114 22453
gemm 18 114 114 29884
gemm 48 96 114 41876
gemm 48 48 114 22281
gemm 18 114 114 53696
gemm 48 96 114 42461
gemm 48 48 114 22450
gemm 18 114 114 30218
gemm 48 96 114 42039
gemm 48 48 114 22306
gemm 18 114 114 29896
gemm 48 96 114 42200
gemm 48 48 114 22440
gemm 18 114 114 29845
gemm 48 96 114 70410
gemm 48 48 114 22697
gemm 18 114 114 30057
gemm 48 96 114 42265
gemm 48 48 114 22394
gemm 18 114 114 29709
gemm 48 96 114 46455
gemm 48 48 114 22739
gemm 18 114 114 30539
gemm 48 96 114 48454
gemm 48 48 114 22440
gemm 18 114 114 29894
gemm 48 96 114 44863
gemm 48 48 114 22510
gemm 18 114 114 30055
gemm 48 96 114 77720
gemm 48 48 114 22892
gemm 18 114 114 36312
gemm 48 96 114 42278
gemm 48 48 114 22446
gemm 18 114 114 121269
gemm 48 96 114 44555
gemm 18 114 114 30042
gemm 48 48 114 22848
gemm 48 96 114 42414
gemm 48 48 114 24247
gemm 18 114 114 29986
gemm 48 96 114 42345
gemm 48 48 114 22568
gemm 18 114 114 30330
gemm 48 96 114 43920
gemm 48 48 114 22542
gemm 18 114 114 29838
gemm 48 96 114 42362
gemm 48 48 114 22431
gemm 18 114 114 31315
gemm 48 96 114 64810
gemm 48 48 114 22863
gemm 18 114 114 30130
gemm 48 96 114 42358
gemm 48 48 114 22589
gemm 18 114 114 29892
gemm 48 96 114 42186
gemm 48 48 114 22424
gemm 18 114 114 49817
gemm 48 96 114 42533
gemm 48 48 114 22430
gemm 18 114 114 30213
gemm 48 96 114 42162
gemm 48 48 114 22440
gemm 18 114 114 30222
gemm 48 96 114 42131
gemm 48 48 114 22455
gemm 18 114 114 30084
gemm 48 96 114 47992
gemm 48 48 114 22475
gemm 18 114 114 30364
gemm 48 96 114 42214
gemm 48 48 114 22408
gemm 18 114 114 29827
gemm 48 96 114 42164
gemm 48 48 114 22435
gemm 18 114 114 31039
gemm 48 96 114 42236
gemm 48 48 114 22394
gemm 18 114 114 29847
gemm 48 96 114 42216
gemm 48 48 114 22356
gemm 18 114 114 30082
gemm 48 96 114 42274
gemm 48 48 114 22382
gemm 18 114 114 29984
gemm 48 96 114 42210
gemm 48 48 114 24164
gemm 18 114 114 29977
gemm 48 96 114 42278
gemm 48 48 114 22396
gemm 18 114 114 29909
gemm 48 96 114 42233
gemm 48 48 114 22319
gemm 18 114 114 54764
gemm 48 96 114 42604
gemm 48 48 114 22469
gemm 18 114 114 30367
gemm 48 96 114 67265
gemm 48 48 114 22921
gemm 18 114 114 30757
gemm 48 96 114 44299
gemm 48 48 114 22516
gemm 18 114 114 30290
gemm 48 96 114 42106
gemm 48 48 114 22405
gemm 18 114 114 29996
gemm 48 96 114 42270
gemm 48 48 114 22342
gemm 18 114 114 30025
gemm 48 96 114 42248
gemm 48 48 114 22388
gemm 18 114 114 30059
gemm 48 96 114 42236
gemm 48 48 114 22395
gemm 18 114 114 29779
gemm 48 96 114 48749
gemm 48 48 114 22430
gemm 18 114 114 30050
gemm 48 96 114 42521
gemm 48 48 114 22364
gemm 18 114 114 29951
gemm 48 96 114 42145
gemm 48 48 114 22424
gemm 18 114 114 29842
gemm 48 96 114 42313
gemm 48 48 114 22418
gemm 18 114 114 54287
gemm 48 96 114 43857
gemm 48 48 114 32748
gemm 18 114 114 30105
gemm 48 96 114 42221
gemm 48 48 114 27419
gemm 18 114 114 30413
gemm 48 96 114 80123
gemm 48 48 114 22834
gemm 18 114 114 30150
gemm 48 96 114 67942
gemm 48 48 114 22690
gemm 18 114 114 30057
gemm 48 96 114 42145
gemm 48 48 114 22370
gemm 18 114 114 30092
gemm 48 96 114 42284
gemm 48 48 114 22506
gemm 18 114 114 35770
gemm 48 96 114 42280
gemm 48 48 114 22432
gemm 18 114 114 42441
gemm 48 96 114 43274
gemm 48 48 114 22578
gemm 18 114 114 29951
gemm 48 96 114 42130
gemm 48 48 114 22357
gemm 18 114 114 43131
gemm 48 96 114 43195
gemm 48 48 114 22534
gemm 18 114 114 30078
gemm 48 96 114 61493
gemm 48 48 114 22809
gemm 18 114 114 30238
gemm 48 96 114 42396
gemm 48 48 114 22479
gemm 18 114 114 30943
gemm 48 96 114 42640
gemm 48 48 114 49437
gemm 18 114 114 30129
gemm 48 96 114 42254
gemm 48 48 114 22442
gemm 18 114 114 29714
gemm 48 96 114 42087
gemm 48 48 114 59676
gemm 18 114 114 36584
gemm 48 96 114 69181
gemm 48 48 114 22872
gemm 18 114 114 29895
gemm 48 96 114 42231
gemm 48 48 114 22357
gemm 18 114 114 29823
gemm 48 96 114 42164
gemm 48 48 114 22377
gemm 18 114 114 29925
gemm 48 96 114 48613
gemm 48 48 114 22433
gemm 18 114 114 29833
gemm 48 96 114 42283
gemm 48 48 114 22434
gemm 18 114 114 30047
gemm 48 96 114 42382
gemm 48 48 114 22417
gemm 18 114 114 29893
gemm 48 96 114 42321
gemm 48 48 114 22384
gemm 18 114 114 53933
gemm 48 96 114 42667
gemm 48 48 114 22484
gemm 18 114 114 30550
gemm 48 96 114 45556
gemm 48 48 114 33120
gemm 18 114 114 31629
gemm 48 96 114 43235
gemm 48 48 114 22423
gemm 18 114 114 31025
gemm 48 96 114 42462
gemm 48 48 114 22438
gemm 18 114 114 32149
gemm 48 96 114 42681
gemm 48 48 114 22714
gemm 18 114 114 30014
gemm 48 96 114 42267
gemm 48 48 114 22545
gemm 18 114 114 62122
gemm 48 96 114 44768
gemm 48 48 114 22660
gemm 18 114 114 31152
gemm 48 96 114 42774
gemm 48 48 114 22625
gemm 18 114 114 30453
gemm 48 96 114 46195
gemm 48 48 114 32143
gemm 18 114 114 30146
gemm 48 96 114 42576
gemm 48 48 114 22395
gemm 18 114 114 31161
gemm 48 96 114 43131
gemm 48 48 114 22332
gemm 18 114 114 30079
gemm 48 96 114 42135
gemm 48 48 114 22396
gemm 18 114 114 30000
gemm 48 96 114 42157
gemm 48 48 114 22424
gemm 18 114 114 29860
gemm 48 96 114 42088
gemm 48 48 114 22384
gemm 18 114 114 55102
gemm 48 96 114 43165
gemm 48 48 114 30824
gemm 18 114 114 30876
gemm 48 96 114 42271
gemm 48 48 114 24189
gemm 18 114 114 31158
gemm 48 96 114 42413
gemm 48 48 114 22572
gemm 18 114 114 30979
gemm 48 96 114 42786
gemm 48 48 114 22551
gemm 18 114 114 31982
gemm 48 96 114 41927
gemm 48 48 114 22299
gemm 18 114 114 29835
gemm 48 96 114 42283
gemm 48 48 114 22375
gemm 18 114 114 29747
gemm 48 96 114 42930
gemm 48 48 114 22415
gemm 18 114 114 30269
gemm 48 96 114 42250
gemm 48 48 114 22413
gemm 18 114 114 29830
gemm 48 96 114 42031
gemm 48 48 114 22229
gemm 18 114 114 29982
gemm 48 96 114 48346
gemm 48 48 114 22477
gemm 18 114 114 29812
gemm 48 96 114 42093
gemm 48 48 114 22385
gemm 18 114 114 30127
gemm 48 96 114 42199
gemm 48 48 114 22364
gemm 18 114 114 29632
gemm 48 96 114 48019
gemm 48 48 114 22307
gemm 18 114 114 50587
gemm 48 96 114 59068
gemm 48 48 114 24168
gemm 18 114 114 29957
gemm 48 96 114 48214
gemm 48 48 114 28665
gemm 18 114 114 34969
gemm 48 96 114 47979
gemm 48 48 114 22814
gemm 18 114 114 30673
gemm 48 96 114 42483
gemm 48 48 114 22426
gemm 18 114 114 32463
gemm 48 96 114 42845
gemm 48 48 114 22485
gemm 18 114 114 30126
gemm 48 96 114 42319
gemm 48 48 114 28448
gemm 18 114 114 31196
gemm 48 96 114 43455
gemm 48 48 114 22521
gemm 18 114 114 30045
gemm 48 96 114 42158
gemm 48 48 114 22365
gemm 18 114 114 30549
gemm 48 96 114 42247
gemm 48 48 114 22360
gemm 18 114 114 30361
gemm 48 96 114 42247
gemm 48 48 114 22383
gemm 18 114 114 30518
gemm 48 96 114 42338
gemm 48 48 114 25456
gemm 18 114 114 30267
gemm 48 96 114 42501
gemm 48 48 114 22577
gemm 18 114 114 30976
gemm 48 96 114 48295
gemm 48 48 114 22785
gemm 18 114 114 30740
gemm 48 96 114 42218
gemm 48 48 114 22338
gemm 18 114 114 29889
gemm 48 96 114 47987
gemm 48 48 114 22740
gemm 18 114 114 30625
gemm 48 96 114 42153
gemm 48 48 114 22418
gemm 18 114 114 30227
gemm 48 96 114 42123
gemm 48 48 114 22420
gemm 18 114 114 30109
gemm 48 96 114 42193
gemm 48 48 114 22388
gemm 18 114 114 30696
gemm 48 96 114 42185
gemm 48 48 114 22456
gemm 18 114 114 34887
gemm 48 96 114 45973
gemm 48 48 114 22496
gemm 18 114 114 30166
gemm 48 96 114 42244
gemm 48 48 114 22359
gemm 18 114 114 32857
gemm 48 96 114 46985
gemm 48 48 114 25697
gemm 18 114 114 30131
gemm 48 96 114 42276
gemm 48 48 114 22384
gemm 18 114 114 31205
gemm 48 96 114 42372
gemm 48 48 114 22391
gemm 18 114 114 30259
gemm 48 96 114 41990
gemm 48 48 114 26378
gemm 18 114 114 30602
gemm 48 96 114 42159
gemm 48 48 114 22402
gemm 18 114 114 29740
gemm 48 96 114 41837
gemm 48 48 114 34212
gemm 18 114 114 30048
gemm 48 96 114 42208
gemm 48 48 114 22359
gemm 18 114 114 29684
gemm 48 96 114 41896
gemm 48 48 114 22258
gemm 18 114 114 29767
gemm 48 96 114 42119
gemm 48 48 114 22411
gemm 18 114 114 29813
gemm 48 96 114 42106
gemm 48 48 114 22330
gemm 18 114 114 30002
gemm 48 96 114 42123
gemm 48 48 114 22403
gemm 18 114 114 29714
gemm 48 96 114 41910
gemm 48 48 114 22195
gemm 18 114 114 30005
gemm 48 96 114 46502
gemm 48 48 114 22430
gemm 18 114 114 42469
gemm 48 96 114 54751
gemm 48 48 114 22726
gemm 18 114 114 30773
gemm 48 96 114 42113
gemm 48 48 114 22388
gemm 18 114 114 33015
gemm 48 96 114 42352
gemm 48 48 114 26521
gemm 18 114 114 30595
gemm 48 96 114 42137
gemm 48 48 114 22396
gemm 18 114 114 29807
gemm 48 96 114 42087
gemm 48 48 114 28532
gemm 18 114 114 31075
gemm 48 96 114 42195
gemm 48 48 114 22404
gemm 18 114 114 30328
gemm 48 96 114 42225
gemm 48 48 114 22471
gemm 18 114 114 29812
gemm 48 96 114 42233
gemm 48 48 114 22379
gemm 18 114 114 30531
gemm 48 96 114 42360
gemm 48 48 114 22413
gemm 18 114 114 29902
gemm 48 96 114 42137
gemm 48 48 114 22425
gemm 18 114 114 35727
gemm 48 96 114 42306
gemm 48 48 114 22462
gemm 18 114 114 35541
gemm 48 96 114 47035
gemm 48 48 114 22555
gemm 18 114 114 30608
gemm 48 96 114 42514
gemm 48 48 114 22593
gemm 18 114 114 33223
gemm 48 96 114 84854
gemm 48 48 114 30704
gemm 18 114 114 29859
gemm 48 96 114 43939
gemm 48 48 114 22462
gemm 18 114 114 31423
gemm 48 96 114 42210
gemm 48 48 114 22349
gemm 18 114 114 58747
gemm 48 96 114 43232
gemm 48 48 114 22615
gemm 18 114 114 31258
gemm 48 96 114 42323
gemm 48 48 114 22486
gemm 18 114 114 30521
gemm 48 96 114 46342
gemm 48 48 114 22497
gemm 18 114 114 35504
gemm 48 96 114 42507
gemm 48 48 114 26239
gemm 18 114 114 30524
gemm 48 96 114 47055
gemm 48 48 114 22524
gemm 18 114 114 34313
gemm 48 96 114 47262
gemm 48 48 114 29902
gemm 18 114 114 30284
gemm 48 96 114 42194
gemm 48 48 114 22378
gemm 18 114 114 29918
gemm 48 96 114 42286
gemm 48 48 114 22421
gemm 18 114 114 39283
gemm 48 96 114 42771
gemm 48 48 114 28517
gemm 18 114 114 31294
gemm 48 96 114 42327
gemm 48 48 114 22438
gemm 18 114 114 34675
gemm 48 96 114 59633
gemm 48 48 114 33746
gemm 18 114 114 36974
gemm 48 96 114 77009
gemm 48 48 114 23625
gemm 18 114 114 36123
gemm 48 96 114 42672
gemm 48 48 114 22570
gemm 18 114 114 31835
gemm 48 96 114 42958
gemm 48 48 114 22435
gemm 18 114 114 30241
gemm 48 96 114 42304
gemm 48 48 114 22403
gemm 18 114 114 31899
gemm 48 96 114 42775
gemm 48 48 114 23640
gemm 18 114 114 30369
gemm 48 96 114 42146
gemm 48 48 114 22426
gemm 18 114 114 32529
gemm 48 96 114 49273
gemm 48 48 114 22520
gemm 18 114 114 40733
gemm 48 96 114 57140
gemm 48 48 114 22918
gemm 18 114 114 31010
gemm 48 96 114 42373
gemm 48 48 114 23905
gemm 18 114 114 31035
gemm 48 96 114 42294
gemm 18 114 114 31645
gemm 48 48 114 22571
gemm 48 96 114 43269
gemm 48 48 114 24238
gemm 18 114 114 30109
gemm 48 96 114 42218
gemm 48 48 114 22439
gemm 18 114 114 39225
gemm 48 96 114 57339
gemm 48 48 114 22836
gemm 18 114 114 30334
gemm 48 96 114 42567
gemm 48 48 114 22433
gemm 18 114 114 62400
gemm 48 96 114 43959
gemm 48 48 114 22686
gemm 18 114 114 30401
gemm 48 96 114 48667
gemm 48 48 114 22500
gemm 18 114 114 32448
gemm 48 96 114 43282
gemm 48 48 114 22423
gemm 18 114 114 55888
gemm 48 96 114 43277
gemm 48 48 114 22464
gemm 18 114 114 30866
gemm 48 96 114 42175
gemm 48 48 114 22391
gemm 18 114 114 46252
gemm 48 96 114 59485
gemm 48 48 114 22854
gemm 18 114 114 30451
gemm 48 96 114 42349
gemm 48 48 114 22443
gemm 18 114 114 39498
gemm 48 96 114 43248
gemm 48 48 114 22675
gemm 18 114 114 30632
gemm 18 114 114 55937
gemm 48 96 114 70537
gemm 48 48 114 25400
gemm 48 96 114 44645
gemm 48 48 114 22578
gemm 18 114 114 31094
gemm 48 96 114 46492
gemm 48 48 114 23071
gemm 18 114 114 35072
gemm 48 96 114 43204
gemm 48 48 114 22475
gemm 18 114 114 31055
gemm 48 96 114 42289
gemm 48 48 114 22521
gemm 18 114 114 30860
gemm 48 96 114 70857
gemm 48 48 114 26515
gemm 18 114 114 30997
gemm 48 96 114 42272
gemm 48 48 114 22435
gemm 18 114 114 30522
gemm 48 96 114 42224
gemm 48 48 114 22406
gemm 18 114 114 35141
gemm 48 96 114 43117
gemm 48 48 114 27025
gemm 18 114 114 30675
gemm 48 96 114 42537
gemm 48 48 114 22448
gemm 18 114 114 31544
gemm 48 96 114 42891
gemm 48 48 114 22400
gemm 18 114 114 32529
gemm 48 96 114 52162
gemm 48 48 114 24144
gemm 18 114 114 31569
gemm 48 96 114 42930
gemm 48 48 114 30888
gemm 18 114 114 32278
gemm 48 96 114 42760
gemm 48 48 114 22430
gemm 18 114 114 32687
gemm 48 96 114 72084
gemm 48 48 114 22755
gemm 18 114 114 35246
gemm 48 96 114 42437
gemm 48 48 114 22490
gemm 18 114 114 30652
gemm 48 96 114 42350
gemm 48 48 114 22547
gemm 18 114 114 31161
gemm 48 96 114 49193
gemm 48 48 114 22556
gemm 18 114 114 35054
gemm 48 96 114 46316
gemm 48 48 114 22964
gemm 18 114 114 46450
gemm 48 96 114 65389
gemm 48 48 114 32952
gemm 18 114 114 34734
gemm 48 96 114 42802
gemm 48 48 114 22416
gemm 18 114 114 34826
gemm 48 96 114 46188
gemm 48 48 114 52182
gemm 18 114 114 30900
gemm 48 96 114 42356
gemm 48 48 114 22406
gemm 18 114 114 30735
gemm 48 96 114 78859
gemm 48 48 114 23059
gemm 18 114 114 37793
gemm 48 96 114 44328
gemm 48 48 114 22650
gemm 18 114 114 30093
gemm 48 96 114 54479
gemm 48 48 114 34189
gemm 18 114 114 31451
gemm 48 96 114 48043
gemm 48 48 114 22771
gemm 18 114 114 30852
gemm 48 96 114 42430
gemm 48 48 114 22442
gemm 18 114 114 32395
gemm 48 96 114 42916
gemm 48 48 114 22421
gemm 18 114 114 75358
gemm 48 96 114 65903
gemm 48 48 114 36750
gemm 18 114 114 32227
gemm 48 96 114 43289
gemm 48 48 114 22486
gemm 18 114 114 30463
gemm 48 96 114 42410
gemm 48 48 114 47565
gemm 18 114 114 35586
gemm 48 96 114 43511
gemm 48 48 114 22935
gemm 18 114 114 31106
gemm 48 96 114 42435
gemm 48 48 114 22500
gemm 18 114 114 32221
gemm 48 96 114 49583
gemm 48 48 114 22466
gemm 18 114 114 30152
gemm 48 96 114 42253
gemm 48 48 114 22474
gemm 18 114 114 30038
gemm 48 96 114 42156
gemm 48 48 114 29088
gemm 18 114 114 37223
gemm 48 96 114 42597
gemm 48 48 114 22533
gemm 18 114 114 30412
gemm 48 96 114 42302
gemm 48 48 114 22396
gemm 18 114 114 30982
gemm 48 96 114 42246
gemm 48 48 114 22486
gemm 18 114 114 30000
gemm 48 96 114 48662
gemm 48 48 114 22427
gemm 18 114 114 30127
gemm 48 96 114 42633
gemm 48 48 114 22336
gemm 18 114 114 30054
gemm 48 96 114 42166
gemm 48 48 114 22484
gemm 18 114 114 31693
gemm 48 96 114 42558
gemm 48 48 114 22436
gemm 18 114 114 31184
gemm 48 96 114 42260
gemm 48 48 114 22580
gemm 18 114 114 30097
gemm 48 96 114 42456
gemm 48 48 114 22839
gemm 18 114 114 30214
gemm 48 96 114 42493
gemm 48 48 114 23721
gemm 18 114 114 31216
gemm 48 96 114 71786
gemm 48 48 114 23127
gemm 18 114 114 29948
gemm 48 96 114 80915
gemm 48 48 114 22734
gemm 18 114 114 32875
gemm 48 96 114 44945
gemm 48 48 114 23098
gemm 18 114 114 30779
gemm 48 96 114 49428
gemm 48 48 114 22647
gemm 18 114 114 30276
gemm 48 96 114 42670
gemm 48 48 114 22384
gemm 18 114 114 29926
gemm 48 96 114 42299
gemm 48 48 114 22479
gemm 18 114 114 29947
gemm 48 96 114 42318
gemm 48 48 114 22364
gemm 18 114 114 30039
gemm 48 96 114 42146
gemm 48 48 114 22445
gemm 18 114 114 55357
gemm 48 96 114 42887
gemm 48 48 114 22724
gemm 18 114 114 31561
gemm 48 96 114 42346
gemm 48 48 114 22465
gemm 18 114 114 31271
gemm 48 96 114 42638
gemm 48 48 114 22688
gemm 18 114 114 30793
gemm 48 96 114 79165
gemm 48 48 114 22985
gemm 18 114 114 32797
gemm 48 96 114 42621
gemm 48 48 114 22453
gemm 18 114 114 66404
gemm 48 96 114 43746
gemm 48 48 114 22554
gemm 18 114 114 30667
gemm 48 96 114 42515
gemm 48 48 114 22543
gemm 18 114 114 32588
gemm 48 96 114 44485
gemm 48 48 114 32501
gemm 18 114 114 30344
gemm 18 114 114 31073
gemm 48 96 114 42498
gemm 48 48 114 22379
gemm 48 96 114 42496
gemm 48 48 114 23951
gemm 18 114 114 29890
gemm 18 114 114 32863
gemm 48 96 114 123424
gemm 48 48 114 48342
gemm 48 96 114 68051
gemm 48 48 114 24553
gemm 18 114 114 30274
gemm 48 96 114 42306
gemm 18 114 114 30913
gemm 48 48 114 22508
gemm 48 96 114 42444
gemm 48 48 114 24354
gemm 18 114 114 29947
gemm 48 96 114 42199
gemm 48 48 114 22410
gemm 18 114 114 31901
gemm 48 96 114 42932
gemm 48 48 114 22481
gemm 18 114 114 30324
gemm 18 114 114 30930
gemm 48 96 114 42431
gemm 48 96 114 42419
gemm 48 48 114 22443
gemm 48 48 114 27243
gemm 18 114 114 31166
gemm 48 96 114 42621
gemm 48 48 114 22524
gemm 18 114 114 37048
gemm 48 96 114 43311
gemm 48 48 114 22539
gemm 18 114 114 30254
gemm 48 96 114 45537
gemm 48 48 114 22493
gemm 18 114 114 30466
gemm 48 96 114 42162
gemm 48 48 114 22454
gemm 18 114 114 30107
gemm 48 96 114 42343
gemm 48 48 114 22414
gemm 18 114 114 31389
gemm 48 96 114 52863
gemm 48 48 114 22972
gemm 18 114 114 30137
gemm 48 96 114 42209
gemm 48 48 114 28767
gemm 18 114 114 57276
gemm 48 96 114 42849
gemm 48 48 114 22509
gemm 18 114 114 29821
gemm 48 96 114 42176
gemm 48 48 114 22393
gemm 18 114 114 101729
gemm 48 96 114 90596
gemm 48 48 114 22760
gemm 18 114 114 31761
gemm 48 96 114 42377
gemm 48 48 114 22508
gemm 18 114 114 29996
gemm 48 96 114 42195
gemm 48 48 114 22460
gemm 18 114 114 29925
gemm 48 96 114 42245
gemm 48 48 114 22420
gemm 18 114 114 30986
gemm 48 96 114 42186
gemm 48 48 114 22406
gemm 18 114 114 30192
gemm 48 96 114 44910
gemm 48 48 114 49467
gemm 18 114 114 29957
gemm 48 96 114 42133
gemm 48 48 114 22409
gemm 18 114 114 56403
gemm 48 96 114 42597
gemm 48 48 114 22565
gemm 18 114 114 37160
gemm 48 96 114 48256
gemm 48 48 114 22698
gemm 18 114 114 30555
gemm 48 96 114 46176
gemm 48 48 114 22412
gemm 18 114 114 55437
gemm 48 96 114 42395
gemm 48 48 114 27290
gemm 18 114 114 38689
gemm 48 96 114 42620
gemm 48 48 114 22424
gemm 18 114 114 30501
gemm 48 96 114 42191
gemm 48 48 114 22416
gemm 18 114 114 29966
gemm 48 96 114 41976
gemm 48 48 114 22309
gemm 18 114 114 29949
gemm 48 96 114 42242
gemm 48 48 114 22408
gemm 18 114 114 29660
gemm 48 96 114 41885
gemm 48 48 114 22264
gemm 18 114 114 29904
gemm 48 96 114 42337
gemm 48 48 114 48562
gemm 18 114 114 29872
gemm 48 96 114 41925
gemm 48 48 114 22257
gemm 18 114 114 29922
gemm 48 96 114 42233
gemm 48 48 114 22433
gemm 18 114 114 30820
gemm 48 96 114 42654
gemm 48 48 114 22548
gemm 18 114 114 32285
gemm 48 96 114 42918
gemm 48 48 114 22429
gemm 18 114 114 30328
gemm 48 96 114 42152
gemm 48 48 114 22540
gemm 18 114 114 36959
gemm 48 96 114 48472
gemm 48 48 114 50550
gemm 18 114 114 30557
gemm 48 96 114 46542
gemm 48 48 114 26720
gemm 18 114 114 31011
gemm 48 96 114 42278
gemm 48 48 114 22405
gemm 18 114 114 30324
gemm 48 96 114 42278
gemm 48 48 114 22537
gemm 18 114 114 31790
gemm 48 96 114 42756
gemm 48 48 114 28707
gemm 18 114 114 30573
gemm 48 96 114 181619
gemm 48 48 114 23391
gemm 18 114 114 30473
gemm 48 96 114 42253
gemm 48 48 114 29987
gemm 18 114 114 31234
gemm 48 96 114 42406
gemm 48 48 114 22484
gemm 18 114 114 31107
gemm 48 96 114 42243
gemm 48 48 114 22411
gemm 18 114 114 30253
gemm 48 96 114 42175
gemm 48 48 114 22412
gemm 18 114 114 30820
gemm 48 96 114 42301
gemm 48 48 114 22531
gemm 18 114 114 32379
gemm 48 96 114 47049
gemm 48 48 114 22601
gemm 18 114 114 40098
gemm 48 96 114 54843
gemm 48 48 114 22819
gemm 18 114 114 30626
gemm 48 96 114 42149
gemm 48 48 114 22450
gemm 18 114 114 30315
gemm 48 96 114 42263
gemm 48 48 114 22435
gemm 18 114 114 35650
gemm 48 96 114 49269
gemm 48 48 114 26553
gemm 18 114 114 30954
gemm 48 96 114 42274
gemm 48 48 114 22427
gemm 18 114 114 30487
gemm 48 96 114 81046
gemm 48 48 114 23810
gemm 18 114 114 31135
gemm 48 96 114 42399
gemm 48 48 114 22453
gemm 18 114 114 30168
gemm 48 96 114 42161
gemm 48 48 114 22398
gemm 18 114 114 30011
gemm 48 96 114 47252
gemm 48 48 114 23149
gemm 18 114 114 30184
gemm 48 96 114 42233
gemm 48 48 114 22521
gemm 18 114 114 30024
gemm 48 96 114 42266
gemm 48 48 114 22446
gemm 18 114 114 30130
gemm 48 96 114 47296
gemm 48 48 114 22584
gemm 18 114 114 31176
gemm 48 96 114 42304
gemm 48 48 114 22413
gemm 18 114 114 30213
gemm 48 96 114 42249
gemm 48 48 114 22469
gemm 18 114 114 29904
gemm 48 96 114 42277
gemm 48 48 114 22360
gemm 18 114 114 30351
gemm 48 96 114 42273
gemm 48 48 114 22531
gemm 18 114 114 29874
gemm 48 96 114 42297
gemm 48 48 114 22450
gemm 18 114 114 65698
gemm 48 96 114 43148
gemm 48 48 114 22481
gemm 18 114 114 29854
gemm 48 96 114 67893
gemm 48 48 114 22664
gemm 18 114 114 30151
gemm 48 96 114 42127
gemm 48 48 114 22407
gemm 18 114 114 29950
gemm 48 96 114 42156
gemm 48 48 114 22396
gemm 18 114 114 29953
gemm 48 96 114 67418
gemm 48 48 114 22822
gemm 18 114 114 30007
gemm 48 96 114 42352
gemm 48 48 114 22424
gemm 18 114 114 46306
gemm 48 96 114 58377
gemm 48 48 114 42132
gemm 18 114 114 45848
gemm 48 96 114 63382
gemm 48 48 114 38834
gemm 18 114 114 34564
gemm 48 96 114 85475
gemm 18 114 114 31911
gemm 48 48 114 22997
gemm 48 96 114 42732
gemm 48 48 114 24220
gemm 18 114 114 29823
gemm 48 96 114 42173
gemm 48 48 114 28544
gemm 18 114 114 32620
gemm 48 96 114 43045
gemm 48 48 114 31486
gemm 18 114 114 30092
gemm 48 96 114 72924
gemm 48 48 114 22799
gemm 18 114 114 31435
gemm 48 96 114 44143
gemm 48 48 114 22465
gemm 18 114 114 34737
gemm 48 96 114 53543
gemm 48 48 114 22648
gemm 18 114 114 37099
gemm 48 96 114 43758
gemm 48 48 114 22544
gemm 18 114 114 30178
gemm 48 96 114 42156
gemm 48 48 114 22351
gemm 18 114 114 30875
gemm 48 96 114 42298
gemm 48 48 114 22394
gemm 18 114 114 30301
gemm 48 96 114 42230
gemm 48 48 114 22378
gemm 18 114 114 30935
gemm 48 96 114 83239
gemm 48 48 114 22637
gemm 18 114 114 42603
gemm 48 96 114 42929
gemm 48 48 114 22549
gemm 18 114 114 32615
gemm 48 96 114 49423
gemm 48 48 114 22492
gemm 18 114 114 29746
gemm 48 96 114 42203
gemm 48 48 114 28966
gemm 18 114 114 30152
gemm 48 96 114 42244
gemm 48 48 114 22494
gemm 18 114 114 35007
gemm 48 96 114 42976
gemm 48 48 114 26653
gemm 18 114 114 30919
gemm 48 96 114 42259
gemm 48 48 114 22461
gemm 18 114 114 30212
gemm 48 96 114 50859
gemm 48 48 114 31898
gemm 18 114 114 36819
gemm 48 96 114 42228
gemm 48 48 114 22405
gemm 18 114 114 30005
gemm 48 96 114 42204
gemm 48 48 114 22388
gemm 18 114 114 29973
gemm 48 96 114 42261
gemm 48 48 114 22496
gemm 18 114 114 32657
gemm 48 96 114 42238
gemm 48 48 114 22384
gemm 18 114 114 74357
gemm 48 96 114 43030
gemm 48 48 114 22552
gemm 18 114 114 30115
gemm 48 96 114 41979
gemm 48 48 114 22360
gemm 18 114 114 31383
gemm 48 96 114 48119
gemm 48 48 114 22524
gemm 18 114 114 29980
gemm 48 96 114 41859
gemm 48 48 114 37169
gemm 18 114 114 30409
gemm 48 96 114 42239
gemm 48 48 114 22394
gemm 18 114 114 49204
gemm 48 96 114 78407
gemm 48 48 114 23067
gemm 18 114 114 30738
gemm 48 96 114 42412
gemm 48 48 114 22557
gemm 18 114 114 35005
gemm 48 96 114 44179
gemm 48 48 114 22392
gemm 18 114 114 30454
gemm 48 96 114 42324
gemm 48 48 114 27365
gemm 18 114 114 34447
gemm 48 96 114 44131
gemm 48 48 114 22370
gemm 18 114 114 30676
gemm 48 96 114 70748
gemm 48 48 114 25399
gemm 18 114 114 32086
gemm 48 96 114 42554
gemm 48 48 114 22335
gemm 18 114 114 29782
gemm 48 96 114 42362
gemm 48 48 114 22359
gemm 18 114 114 36326
gemm 48 96 114 43876
gemm 48 48 114 22425
gemm 18 114 114 37104
gemm 48 96 114 42595
gemm 48 48 114 22466
gemm 18 114 114 32183
gemm 48 96 114 60638
gemm 48 48 114 31599
gemm 18 114 114 31371
gemm 48 96 114 46831
gemm 48 48 114 22569
gemm 18 114 114 30166
gemm 48 96 114 47601
gemm 48 48 114 22639
gemm 18 114 114 31259
gemm 48 96 114 42615
gemm 48 48 114 22549
gemm 18 114 114 51438
gemm 48 96 114 49151
gemm 48 48 114 22827
gemm 18 114 114 31056
gemm 48 96 114 46452
gemm 48 48 114 52831
gemm 18 114 114 30284
gemm 48 96 114 42187
gemm 48 48 114 22393
gemm 18 114 114 31224
gemm 48 96 114 46546
gemm 48 48 114 22623
gemm 18 114 114 30578
gemm 48 96 114 42278
gemm 48 48 114 22415
gemm 18 114 114 32029
gemm 48 96 114 42474
gemm 48 48 114 22523
gemm 18 114 114 30187
gemm 48 96 114 42276
gemm 48 48 114 58355
gemm 18 114 114 34757
gemm 48 96 114 42801
gemm 48 48 114 22503
gemm 18 114 114 34224
gemm 48 96 114 42882
gemm 48 48 114 53672
gemm 18 114 114 31384
gemm 48 96 114 45576
gemm 48 48 114 25751
gemm 18 114 114 45616
gemm 48 96 114 94669
gemm 48 48 114 34460
gemm 18 114 114 31167
gemm 48 96 114 42503
gemm 48 48 114 25864
gemm 18 114 114 30447
gemm 48 96 114 53605
gemm 48 48 114 22704
gemm 18 114 114 30936
gemm 48 96 114 47219
gemm 48 48 114 22656
gemm 18 114 114 30169
gemm 48 96 114 42094
gemm 48 48 114 27243
gemm 18 114 114 36062
gemm 48 96 114 47127
gemm 48 48 114 51588
gemm 18 114 114 30743
gemm 48 96 114 47028
gemm 48 48 114 22498
gemm 18 114 114 79669
gemm 48 96 114 43903
gemm 48 48 114 26606
gemm 18 114 114 30162
gemm 48 96 114 42436
gemm 48 48 114 22437
gemm 18 114 114 32187
gemm 48 96 114 48181
gemm 48 48 114 28841
gemm 18 114 114 30706
gemm 48 96 114 42431
gemm 48 48 114 22515
gemm 18 114 114 32589
gemm 48 96 114 42939
gemm 48 48 114 27220
gemm 18 114 114 30282
gemm 48 96 114 55645
gemm 48 48 114 32485
gemm 18 114 114 30910
gemm 48 96 114 42280
gemm 48 48 114 22383
gemm 18 114 114 30084
gemm 48 96 114 42176
gemm 48 48 114 22381
gemm 18 114 114 31082
gemm 48 96 114 51057
gemm 48 48 114 22925
gemm 18 114 114 30101
gemm 48 96 114 47655
gemm 48 48 114 26330
gemm 18 114 114 31138
gemm 48 96 114 89140
gemm 48 48 114 23609
gemm 18 114 114 30277
gemm 48 96 114 42121
gemm 48 48 114 22456
gemm 18 114 114 32154
gemm 48 96 114 49410
gemm 48 48 114 26885
gemm 18 114 114 56696
gemm 48 96 114 46600
gemm 48 48 114 22867
gemm 18 114 114 31440
gemm 48 96 114 42481
gemm 48 48 114 22446
gemm 18 114 114 36268
gemm 48 96 114 53749
gemm 48 48 114 28618
gemm 18 114 114 30248
gemm 48 96 114 42359
gemm 48 48 114 22458
gemm 18 114 114 30511
gemm 48 96 114 42258
gemm 48 48 114 22355
gemm 18 114 114 34100
gemm 48 96 114 42298
gemm 48 48 114 22412
gemm 18 114 114 69674
gemm 48 96 114 47470
gemm 48 48 114 22656
gemm 18 114 114 30705
gemm 48 96 114 45594
gemm 48 48 114 22517
gemm 18 114 114 29678
gemm 48 96 114 42153
gemm 48 48 114 22359
gemm 18 114 114 30113
gemm 48 96 114 42218
gemm 48 48 114 22467
gemm 18 114 114 32256
gemm 48 96 114 48567
gemm 48 48 114 22744
gemm 18 114 114 31727
gemm 48 96 114 42338
gemm 48 48 114 22494
gemm 18 114 114 30251
gemm 48 96 114 48289
gemm 48 48 114 22526
gemm 18 114 114 29939
gemm 48 96 114 42236
gemm 48 48 114 22459
gemm 18 114 114 43132
gemm 48 96 114 47611
gemm 48 48 114 22748
gemm 18 114 114 29944
gemm 48 96 114 47391
gemm 48 48 114 23090
gemm 18 114 114 34743
gemm 48 96 114 42675
gemm 48 48 114 27831
gemm 18 114 114 31043
gemm 48 96 114 44760
gemm 48 48 114 26290
gemm 18 114 114 39120
gemm 48 96 114 43555
gemm 48 48 114 27095
gemm 18 114 114 32889
gemm 48 96 114 48714
gemm 48 48 114 25490
gemm 18 114 114 30144
gemm 48 96 114 68047
gemm 48 48 114 22763
gemm 18 114 114 32245
gemm 48 96 114 42890
gemm 48 48 114 22471
gemm 18 114 114 45813
gemm 48 96 114 70769
gemm 48 48 114 33572
gemm 18 114 114 35415
gemm 48 96 114 42782
gemm 48 48 114 22449
gemm 18 114 114 39339
gemm 48 96 114 69268
gemm 48 48 114 35364
gemm 18 114 114 30516
gemm 48 96 114 44667
gemm 48 48 114 25121
gemm 18 114 114 70197
gemm 48 96 114 42496
gemm 48 48 114 22469
gemm 18 114 114 32197
gemm 48 96 114 43008
gemm 48 48 114 22480
gemm 18 114 114 30205
gemm 48 96 114 42253
gemm 48 48 114 22573
gemm 18 114 114 33295
gemm 48 96 114 43004
gemm 48 48 114 22471
gemm 18 114 114 58484
gemm 48 96 114 42781
gemm 48 48 114 22539
gemm 18 114 114 43385
gemm 48 96 114 70737
gemm 48 48 114 22971
gemm 18 114 114 30603
gemm 48 96 114 42270
gemm 48 48 114 22422
gemm 18 114 114 31237
gemm 48 96 114 42337
gemm 48 48 114 26561
gemm 18 114 114 30284
gemm 48 96 114 42178
gemm 48 48 114 22437
gemm 18 114 114 29757
gemm 48 96 114 42254
gemm 48 48 114 29102
gemm 18 114 114 30774
gemm 48 96 114 46709
gemm 48 48 114 22573
gemm 18 114 114 31404
gemm 48 96 114 62507
gemm 48 48 114 22751
gemm 18 114 114 34895
gemm 48 96 114 65730
gemm 48 48 114 23069
gemm 18 114 114 30859
gemm 48 96 114 69322
gemm 48 48 114 22676
gemm 18 114 114 29890
gemm 48 96 114 42152
gemm 48 48 114 22337
gemm 18 114 114 30607
gemm 48 96 114 49516
gemm 48 48 114 28292
gemm 18 114 114 33912
gemm 48 96 114 48960
gemm 48 48 114 22734
gemm 18 114 114 31331
gemm 48 96 114 42485
gemm 48 48 114 22587
gemm 18 114 114 58279
gemm 48 96 114 43798
gemm 48 48 114 22574
gemm 18 114 114 29936
gemm 48 96 114 48994
gemm 48 48 114 22379
gemm 18 114 114 47331
gemm 48 96 114 44026
gemm 48 48 114 26850
gemm 18 114 114 31352
gemm 48 96 114 42369
gemm 48 48 114 22954
gemm 18 114 114 30360
gemm 48 96 114 69724
gemm 48 48 114 22624
gemm 18 114 114 30643
gemm 48 96 114 42303
gemm 48 48 114 22346
gemm 18 114 114 31682
gemm 48 96 114 70370
gemm 48 48 114 27454
gemm 18 114 114 37506
gemm 48 96 114 58369
gemm 48 48 114 22745
gemm 18 114 114 35964
gemm 48 96 114 42527
gemm 48 48 114 22393
gemm 18 114 114 35183
gemm 48 96 114 46450
gemm 48 48 114 22462
gemm 18 114 114 30410
gemm 48 96 114 46202
gemm 48 48 114 22594
gemm 18 114 114 31030
gemm 48 96 114 42263
gemm 48 48 114 22458
gemm 18 114 114 31899
gemm 48 96 114 42522
gemm 48 48 114 22258
gemm 18 114 114 30627
gemm 48 96 114 43994
gemm 48 48 114 26817
gemm 18 114 114 39023
gemm 48 96 114 59830
gemm 48 48 114 35120
gemm 18 114 114 29856
gemm 48 96 114 68325
gemm 48 48 114 22847
gemm 18 114 114 51761
gemm 48 96 114 65031
gemm 48 48 114 30868
gemm 18 114 114 31073
gemm 48 96 114 42298
gemm 48 48 114 22360
gemm 18 114 114 40209
gemm 48 96 114 57765
gemm 48 48 114 30096
gemm 18 114 114 30603
gemm 48 96 114 44788
gemm 48 48 114 22549
gemm 18 114 114 42416
gemm 48 96 114 60248
gemm 18 114 114 30979
gemm 48 48 114 33518
gemm 48 96 114 42645
gemm 48 48 114 24196
gemm 18 114 114 30787
gemm 18 114 114 40730
gemm 48 96 114 42368
gemm 48 48 114 22420
gemm 48 96 114 58199
gemm 48 48 114 31148
gemm 18 114 114 40104
gemm 48 96 114 56715
gemm 48 48 114 31802
gemm 18 114 114 32992
gemm 48 96 114 42811
gemm 48 48 114 22386
gemm 18 114 114 41890
gemm 48 96 114 79551
gemm 48 48 114 35724
gemm 18 114 114 31179
gemm 48 96 114 46479
gemm 48 48 114 22568
gemm 18 114 114 31346
gemm 48 96 114 71086
gemm 18 114 114 81988
gemm 48 48 114 27064
gemm 48 96 114 88088
gemm 48 48 114 37222
gemm 18 114 114 31150
gemm 48 96 114 42354
gemm 48 48 114 22557
gemm 18 114 114 42844
gemm 48 96 114 45457
gemm 48 48 114 23021
gemm 18 114 114 30417
gemm 48 96 114 42515
gemm 48 48 114 22471
gemm 18 114 114 32077
gemm 48 96 114 42827
gemm 48 48 114 22415
gemm 18 114 114 37104
gemm 48 96 114 42940
gemm 48 48 114 22526
gemm 18 114 114 30117
gemm 48 96 114 48017
gemm 48 48 114 22562
gemm 18 114 114 30518
gemm 48 96 114 42272
gemm 48 48 114 22512
gemm 18 114 114 32392
gemm 48 96 114 43113
gemm 48 48 114 22500
gemm 18 114 114 30891
gemm 48 96 114 42218
gemm 48 48 114 50884
gemm 18 114 114 30472
gemm 48 96 114 42240
gemm 48 48 114 22398
gemm 18 114 114 30852
gemm 48 96 114 46983
gemm 48 48 114 26780
gemm 18 114 114 30415
gemm 48 96 114 70833
gemm 48 48 114 22865
gemm 18 114 114 35580
gemm 48 96 114 42602
gemm 48 48 114 22499
gemm 18 114 114 30296
gemm 48 96 114 46810
gemm 48 48 114 22449
gemm 18 114 114 31099
gemm 48 96 114 57243
gemm 48 48 114 34580
gemm 18 114 114 29911
gemm 48 96 114 42122
gemm 48 48 114 30589
gemm 18 114 114 30838
gemm 48 96 114 42166
gemm 48 48 114 22433
gemm 18 114 114 29843
gemm 48 96 114 42159
gemm 48 48 114 22468
gemm 18 114 114 29984
gemm 48 96 114 42221
gemm 48 48 114 22384
gemm 18 114 114 35194
gemm 48 96 114 47541
gemm 48 48 114 22697
gemm 18 114 114 30894
gemm 48 96 114 46833
gemm 48 48 114 22744
gemm 18 114 114 49157
gemm 48 96 114 76127
gemm 48 48 114 32500
gemm 18 114 114 32973
gemm 48 96 114 43485
gemm 48 48 114 22460
gemm 18 114 114 34423
gemm 18 114 114 41020
gemm 48 96 114 42566
gemm 48 48 114 22461
gemm 48 96 114 57462
gemm 48 48 114 30218
gemm 18 114 114 30126
gemm 48 96 114 67836
gemm 48 48 114 22574
gemm 18 114 114 41835
gemm 48 96 114 59558
gemm 48 48 114 32375
gemm 18 114 114 29919
gemm 48 96 114 42268
gemm 48 48 114 22541
gemm 18 114 114 47687
gemm 48 96 114 59453
gemm 48 48 114 65135
gemm 18 114 114 29903
gemm 48 96 114 42217
gemm 48 48 114 22428
gemm 18 114 114 40245
gemm 48 96 114 61724
gemm 48 48 114 35035
gemm 18 114 114 30728
gemm 48 96 114 42229
gemm 48 48 114 22385
gemm 18 114 114 38167
gemm 48 96 114 55545
gemm 48 48 114 28813
gemm 18 114 114 29843
gemm 48 96 114 42361
gemm 48 48 114 22458
gemm 18 114 114 41121
gemm 48 96 114 54006
gemm 48 48 114 28410
gemm 18 114 114 31811
gemm 48 96 114 48901
gemm 48 48 114 22592
gemm 18 114 114 30715
gemm 48 96 114 42907
gemm 48 48 114 22411
gemm 18 114 114 30537
gemm 48 96 114 44654
gemm 48 48 114 22576
gemm 18 114 114 30125
gemm 48 96 114 42182
gemm 48 48 114 22552
gemm 18 114 114 29949
gemm 48 96 114 44734
gemm 48 48 114 22668
gemm 18 114 114 29860
gemm 48 96 114 42347
gemm 48 48 114 22296
gemm 18 114 114 31764
gemm 48 96 114 42939
gemm 48 48 114 22434
gemm 18 114 114 55863
gemm 48 96 114 47240
gemm 48 48 114 22764
gemm 18 114 114 31189
gemm 48 96 114 46024
gemm 48 48 114 22731
gemm 18 114 114 34655
gemm 48 96 114 46825
gemm 48 48 114 22495
gemm 18 114 114 30848
gemm 48 96 114 85746
gemm 48 48 114 24047
gemm 18 114 114 29926
gemm 48 96 114 42114
gemm 48 48 114 22348
gemm 18 114 114 60404
gemm 48 96 114 43350
gemm 48 48 114 22545
gemm 18 114 114 30129
gemm 48 96 114 42131
gemm 48 48 114 22367
gemm 18 114 114 31979
gemm 48 96 114 67061
gemm 48 48 114 28852
gemm 18 114 114 30079
gemm 48 96 114 42251
gemm 48 48 114 22388
gemm 18 114 114 31914
gemm 48 96 114 42971
gemm 48 48 114 22378
gemm 18 114 114 36385
gemm 48 96 114 42196
gemm 48 48 114 22403
gemm 18 114 114 30740
gemm 48 96 114 42314
gemm 48 48 114 22404
gemm 18 114 114 30288
gemm 48 96 114 42080
gemm 48 48 114 22351
gemm 18 114 114 30256
gemm 48 96 114 42210
gemm 48 48 114 22434
gemm 18 114 114 29867
gemm 48 96 114 42155
gemm 48 48 114 22419
gemm 18 114 114 30008
gemm 48 96 114 42323
gemm 48 48 114 22385
gemm 18 114 114 35413
gemm 48 96 114 42156
gemm 48 48 114 22369
gemm 18 114 114 30079
gemm 48 96 114 42223
gemm 48 48 114 22469
gemm 18 114 114 29917
gemm 48 96 114 42201
gemm 48 48 114 22359
gemm 18 114 114 29951
gemm 48 96 114 42183
gemm 48 48 114 22450
gemm 18 114 114 29858
gemm 48 96 114 42131
gemm 48 48 114 22384
gemm 18 114 114 29976
gemm 48 96 114 48395
gemm 48 48 114 22495
gemm 18 114 114 30330
gemm 48 96 114 42268
gemm 48 48 114 22405
gemm 18 114 114 32375
gemm 48 96 114 68005
gemm 48 48 114 22622
gemm 18 114 114 29999
gemm 48 96 114 42083
gemm 48 48 114 22527
gemm 18 114 114 32059
gemm 48 96 114 43494
gemm 48 48 114 22655
gemm 18 114 114 29883
gemm 48 96 114 42190
gemm 48 48 114 22478
gemm 18 114 114 29942
gemm 48 96 114 42259
gemm 48 48 114 22463
gemm 18 114 114 29882
gemm 48 96 114 42157
gemm 48 48 114 22392
gemm 18 114 114 42656
gemm 48 96 114 50879
gemm 48 48 114 22926
gemm 18 114 114 35689
gemm 48 96 114 42545
gemm 48 48 114 26690
gemm 18 114 114 30691
gemm 48 96 114 42269
gemm 48 48 114 22408
gemm 18 114 114 30064
gemm 48 96 114 42215
gemm 48 48 114 22426
gemm 18 114 114 30006
gemm 48 96 114 48994
gemm 48 48 114 22452
gemm 18 114 114 29852
gemm 48 96 114 42142
gemm 48 48 114 22360
gemm 18 114 114 30437
gemm 48 96 114 42293
gemm 48 48 114 22472
gemm 18 114 114 29881
gemm 48 96 114 42144
gemm 48 48 114 22405
gemm 18 114 114 30285
gemm 48 96 114 42417
gemm 48 48 114 25558
gemm 18 114 114 53724
gemm 48 96 114 42447
gemm 48 48 114 22577
gemm 18 114 114 29859
gemm 48 96 114 47779
gemm 48 48 114 22421
gemm 18 114 114 29938
gemm 48 96 114 42175
gemm 48 48 114 22332
gemm 18 114 114 58583
gemm 48 96 114 42658
gemm 48 48 114 22497
gemm 18 114 114 31107
gemm 48 96 114 42353
gemm 48 48 114 27255
gemm 18 114 114 30891
gemm 48 96 114 42295
gemm 48 48 114 22401
gemm 18 114 114 30439
gemm 48 96 114 42247
gemm 48 48 114 22484
gemm 18 114 114 29973
gemm 48 96 114 43569
gemm 48 48 114 22450
gemm 18 114 114 87430
gemm 48 96 114 79298
gemm 48 48 114 202683
gemm 18 114 114 30174
gemm 48 96 114 161301
gemm 48 48 114 25075
gemm 18 114 114 32759
gemm 48 96 114 42898
gemm 48 48 114 22451
gemm 18 114 114 30103
gemm 48 96 114 42155
gemm 48 48 114 22408
gemm 18 114 114 36745
gemm 48 96 114 42271
gemm 48 48 114 22389
gemm 18 114 114 30256
gemm 48 96 114 42139
gemm 48 48 114 28634
gemm 18 114 114 29870
gemm 48 96 114 42261
gemm 48 48 114 22447
gemm 18 114 114 29952
gemm 48 96 114 42188
gemm 48 48 114 22459
gemm 18 114 114 30030
gemm 48 96 114 42133
gemm 48 48 114 22399
gemm 18 114 114 30090
gemm 48 96 114 42300
gemm 48 48 114 22496
gemm 18 114 114 30331
gemm 48 96 114 42285
gemm 48 48 114 22418
gemm 18 114 114 29829
gemm 48 96 114 42267
gemm 48 48 114 22410
gemm 18 114 114 30030
gemm 48 96 114 64281
gemm 48 48 114 22680
gemm 18 114 114 30128
gemm 48 96 114 42176
gemm 48 48 114 27389
gemm 18 114 114 33526
gemm 48 96 114 68268
gemm 48 48 114 22862
gemm 18 114 114 31526
gemm 48 96 114 42744
gemm 48 48 114 22390
gemm 18 114 114 29963
gemm 48 96 114 42278
gemm 48 48 114 22385
gemm 18 114 114 29926
gemm 48 96 114 48287
gemm 48 48 114 22498
gemm 18 114 114 30359
gemm 48 96 114 42274
gemm 48 48 114 22463
gemm 18 114 114 29767
gemm 48 96 114 42224
gemm 48 48 114 22378
gemm 18 114 114 30235
gemm 48 96 114 48059
gemm 48 48 114 26849
gemm 18 114 114 34497
gemm 48 96 114 43115
gemm 48 48 114 22524
gemm 18 114 114 30529
gemm 48 96 114 48756
gemm 48 48 114 22428
gemm 18 114 114 30423
gemm 48 96 114 42416
gemm 48 48 114 22486
gemm 18 114 114 35191
gemm 48 96 114 42982
gemm 48 48 114 22510
gemm 18 114 114 30031
gemm 48 96 114 42266
gemm 48 48 114 22394
gemm 18 114 114 30119
gemm 48 96 114 42368
gemm 48 48 114 22411
gemm 18 114 114 30030
gemm 48 96 114 42316
gemm 48 48 114 22458
gemm 18 114 114 35043
gemm 48 96 114 43463
gemm 48 48 114 29822
gemm 18 114 114 30045
gemm 48 96 114 42226
gemm 48 48 114 22455
gemm 18 114 114 54847
gemm 48 96 114 42614
gemm 48 48 114 22497
gemm 18 114 114 30042
gemm 48 96 114 42264
gemm 48 48 114 22410
gemm 18 114 114 29931
gemm 48 96 114 42250
gemm 48 48 114 22404
gemm 18 114 114 29939
gemm 48 96 114 66435
gemm 48 48 114 22690
gemm 18 114 114 30268
gemm 48 96 114 42241
gemm 48 48 114 22386
gemm 18 114 114 29843
gemm 48 96 114 42214
gemm 48 48 114 22420
gemm 18 114 114 29982
gemm 48 96 114 42257
gemm 48 48 114 22410
gemm 18 114 114 29990
gemm 48 96 114 42155
gemm 48 48 114 22365
gemm 18 114 114 31241
gemm 48 96 114 46530
gemm 48 48 114 22536
gemm 18 114 114 30143
gemm 48 96 114 66879
gemm 48 48 114 22821
gemm 18 114 114 30239
gemm 48 96 114 42229
gemm 48 48 114 22380
gemm 18 114 114 34429
gemm 48 96 114 43410
gemm 48 48 114 26781
gemm 18 114 114 30809
gemm 48 96 114 42166
gemm 48 48 114 48873
gemm 18 114 114 29874
gemm 48 96 114 46835
gemm 48 48 114 22989
gemm 18 114 114 31144
gemm 48 96 114 42328
gemm 48 48 114 22441
gemm 18 114 114 30958
gemm 48 96 114 43363
gemm 48 48 114 53699
gemm 18 114 114 30824
gemm 48 96 114 42293
gemm 48 48 114 22478
gemm 18 114 114 36356
gemm 48 96 114 43183
gemm 48 48 114 22549
gemm 18 114 114 31183
gemm 48 96 114 45517
gemm 48 48 114 22628
gemm 18 114 114 32324
gemm 48 96 114 42791
gemm 48 48 114 22491
gemm 18 114 114 30916
gemm 48 96 114 42242
gemm 48 48 114 22459
gemm 18 114 114 30638
gemm 48 96 114 42286
gemm 48 48 114 22465
gemm 18 114 114 30331
gemm 48 96 114 42197
gemm 48 48 114 22437
gemm 18 114 114 29952
gemm 48 96 114 42270
gemm 48 48 114 29336
gemm 18 114 114 29986
gemm 48 96 114 42222
gemm 48 48 114 22402
gemm 18 114 114 29810
gemm 48 96 114 42301
gemm 48 48 114 23567
gemm 18 114 114 30172
gemm 48 96 114 42215
gemm 48 48 114 22367
gemm 18 114 114 30001
gemm 48 96 114 42227
gemm 48 48 114 22458
gemm 18 114 114 29948
gemm 48 96 114 48713
gemm 48 48 114 22450
gemm 18 114 114 30466
gemm 48 96 114 46295
gemm 48 48 114 22477
gemm 18 114 114 30703
gemm 48 96 114 42269
gemm 48 48 114 22393
gemm 18 114 114 29793
gemm 48 96 114 42176
gemm 48 48 114 22394
gemm 18 114 114 30143
gemm 48 96 114 42354
gemm 48 48 114 22366
gemm 18 114 114 30534
gemm 48 96 114 42268
gemm 48 48 114 22505
gemm 18 114 114 30072
gemm 48 96 114 42255
gemm 48 48 114 22376
gemm 18 114 114 30246
gemm 48 96 114 42232
gemm 48 48 114 22428
gemm 18 114 114 30388
gemm 48 96 114 42197
gemm 48 48 114 22502
gemm 18 114 114 30044
gemm 48 96 114 42315
gemm 48 48 114 22366
gemm 18 114 114 29920
gemm 48 96 114 42321
gemm 48 48 114 22398
gemm 18 114 114 29955
gemm 48 96 114 79629
gemm 48 48 114 23142
gemm 18 114 114 30611
gemm 48 96 114 42175
gemm 48 48 114 43532
gemm 18 114 114 30808
gemm 48 96 114 42243
gemm 48 48 114 22486
gemm 18 114 114 42914
gemm 48 96 114 47220
gemm 48 48 114 27092
gemm 18 114 114 29981
gemm 48 96 114 42278
gemm 48 48 114 22426
gemm 18 114 114 44099
gemm 48 96 114 49231
gemm 48 48 114 22682
gemm 18 114 114 30284
gemm 48 96 114 42307
gemm 48 48 114 26772
gemm 18 114 114 30829
gemm 48 96 114 42260
gemm 48 48 114 22397
gemm 18 114 114 30801
gemm 48 96 114 42807
gemm 48 48 114 22473
gemm 18 114 114 30593
gemm 48 96 114 42570
gemm 48 48 114 22539
gemm 18 114 114 44208
gemm 48 96 114 61731
gemm 48 48 114 27240
gemm 18 114 114 29939
gemm 48 96 114 42353
gemm 48 48 114 22444
gemm 18 114 114 30251
gemm 48 96 114 42139
gemm 48 48 114 22348
gemm 18 114 114 30115
gemm 48 96 114 48307
gemm 48 48 114 22415
gemm 18 114 114 29762
gemm 48 96 114 42090
gemm 48 48 114 22342
gemm 18 114 114 55150
gemm 48 96 114 42932
gemm 48 48 114 22522
gemm 18 114 114 29887
gemm 48 96 114 42167
gemm 48 48 114 22355
gemm 18 114 114 75028
gemm 48 96 114 44594
gemm 48 48 114 22568
gemm 18 114 114 39015
gemm 48 96 114 70689
gemm 48 48 114 26732
gemm 18 114 114 31073
gemm 48 96 114 42238
gemm 48 48 114 22472
gemm 18 114 114 34131
gemm 48 96 114 43220
gemm 48 48 114 22488
gemm 18 114 114 31126
gemm 48 96 114 42483
gemm 48 48 114 22434
gemm 18 114 114 29897
gemm 48 96 114 42156
gemm 48 48 114 22353
gemm 18 114 114 29916
gemm 48 96 114 45010
gemm 48 48 114 22424
gemm 18 114 114 30520
gemm 48 96 114 42231
gemm 48 48 114 22515
gemm 18 114 114 30257
gemm 48 96 114 47826
gemm 48 48 114 22425
gemm 18 114 114 30961
gemm 48 96 114 42343
gemm 48 48 114 26708
gemm 18 114 114 30918
gemm 48 96 114 42388
gemm 48 48 114 22464
gemm 18 114 114 32005
gemm 48 96 114 42706
gemm 48 48 114 22427
gemm 18 114 114 30007
gemm 48 96 114 42230
gemm 48 48 114 22421
gemm 18 114 114 30351
gemm 48 96 114 42272
gemm 48 48 114 22473
gemm 18 114 114 35465
gemm 48 96 114 42191
gemm 48 48 114 22409
gemm 18 114 114 30027
gemm 48 96 114 42286
gemm 48 48 114 22413
gemm 18 114 114 30284
gemm 48 96 114 42545
gemm 48 48 114 22485
gemm 18 114 114 29930
gemm 48 96 114 44935
gemm 48 48 114 22440
gemm 18 114 114 30418
gemm 48 96 114 42220
gemm 48 48 114 27554
gemm 18 114 114 30202
gemm 48 96 114 43714
gemm 48 48 114 22673
gemm 18 114 114 30309
gemm 48 96 114 42237
gemm 48 48 114 22414
gemm 18 114 114 29758
gemm 48 96 114 42251
gemm 48 48 114 22382
gemm 18 114 114 33457
gemm 48 96 114 79992
gemm 48 48 114 22807
gemm 18 114 114 30493
gemm 48 96 114 42225
gemm 48 48 114 22664
gemm 18 114 114 32998
gemm 48 96 114 56230
gemm 48 48 114 23043
gemm 18 114 114 30755
gemm 48 96 114 70636
gemm 48 48 114 22873
gemm 18 114 114 48134
gemm 48 96 114 72931
gemm 48 48 114 22848
gemm 18 114 114 29927
gemm 18 114 114 30071
gemm 48 96 114 100854
gemm 48 96 114 42399
gemm 48 48 114 22960
gemm 48 48 114 22614
gemm 18 114 114 30459
gemm 48 96 114 42310
gemm 48 48 114 22483
gemm 18 114 114 33197
gemm 48 96 114 42760
gemm 48 48 114 22481
gemm 18 114 114 30333
gemm 48 96 114 42318
gemm 48 48 114 28205
gemm 18 114 114 65814
gemm 48 96 114 43425
gemm 48 48 114 22628
gemm 18 114 114 30306
gemm 48 96 114 44513
gemm 48 48 114 22686
gemm 18 114 114 30210
gemm 48 96 114 42302
gemm 48 48 114 22414
gemm 18 114 114 31388
gemm 48 96 114 53371
gemm 48 48 114 22931
gemm 18 114 114 30974
gemm 48 96 114 42289
gemm 48 48 114 22435
gemm 18 114 114 35963
gemm 48 96 114 78144
gemm 48 48 114 22969
gemm 18 114 114 31476
gemm 48 96 114 42358
gemm 48 48 114 22488
gemm 18 114 114 30106
gemm 48 96 114 42197
gemm 48 48 114 22447
gemm 18 114 114 29937
gemm 48 96 114 45006
gemm 48 48 114 22446
gemm 18 114 114 34730
gemm 18 114 114 30608
gemm 48 96 114 91948
gemm 48 96 114 79846
gemm 48 48 114 23261
gemm 48 48 114 22975
gemm 18 114 114 31010
gemm 48 96 114 47340
gemm 48 48 114 22723
gemm 18 114 114 120061
gemm 48 96 114 43484
gemm 48 48 114 22756
gemm 18 114 114 29878
gemm 48 96 114 51421
gemm 48 48 114 23457
gemm 18 114 114 30702
gemm 48 96 114 42566
gemm 48 48 114 41338
gemm 18 114 114 38824
gemm 48 96 114 73249
gemm 48 48 114 22801
gemm 18 114 114 30633
gemm 48 96 114 42764
gemm 48 48 114 22503
gemm 18 114 114 32920
gemm 48 96 114 46747
gemm 48 48 114 23074
gemm 18 114 114 30228
gemm 48 96 114 42395
gemm 18 114 114 30172
gemm 48 96 114 50800
gemm 48 48 114 22935
gemm 48 48 114 22537
gemm 18 114 114 30327
gemm 48 96 114 42279
gemm 48 48 114 22433
gemm 18 114 114 32140
gemm 48 96 114 42875
gemm 48 48 114 22425
gemm 18 114 114 31013
gemm 48 96 114 42235
gemm 48 48 114 22478
gemm 18 114 114 30359
gemm 48 96 114 42183
gemm 48 48 114 22466
gemm 18 114 114 36071
gemm 48 96 114 42279
gemm 48 48 114 22483
gemm 18 114 114 38587
gemm 48 96 114 49687
gemm 48 48 114 27628
gemm 18 114 114 31428
gemm 48 96 114 50765
gemm 48 48 114 22557
gemm 18 114 114 35366
gemm 48 96 114 47474
gemm 48 48 114 32121
gemm 18 114 114 35936
gemm 48 96 114 86032
gemm 48 48 114 23053
gemm 18 114 114 80761
gemm 48 96 114 51922
gemm 48 48 114 22789
gemm 18 114 114 30586
gemm 48 96 114 42275
gemm 48 48 114 22579
gemm 18 114 114 31747
gemm 48 96 114 45691
gemm 48 48 114 22471
gemm 18 114 114 29947
gemm 48 96 114 42320
gemm 48 48 114 22459
gemm 18 114 114 29796
gemm 48 96 114 68029
gemm 48 48 114 29809
gemm 18 114 114 29897
gemm 48 96 114 42447
gemm 48 48 114 22436
gemm 744 231 1488 18008429
gemm 744 231 1488 27961749
gemm 744 231 1488 18750815
gemm 744 231 1488 26608519
gemm 744 231 1488 17057310
gemm 744 231 1488 18619151
gemm 744 231 1488 17610009
gemm 744 231 1488 19372240
gemm 744 231 1488 17199239
gemm 744 231 1488 18063449
gemm 744 231 1488 16353886
gemm 744 231 1488 21147155
gemm 744 231 1488 17502556
gemm 744 231 1488 18618431
gemm 744 231 1488 16625152
gemm 744 231 1488 26474593
gemm 744 231 1488 16882534
gemm 744 231 1488 18993731
gemm 744 231 1488 17311947
gemm 744 231 1488 17570943
gemm 744 231 1488 16336889
gemm 744 231 1488 16370129
gemm 744 231 1488 16605212
gemm 744 231 1488 16996819
gemm 744 231 1488 16742960
gemm 744 231 1488 16912579
gemm 744 231 1488 17642818
gemm 744 231 1488 17953710
gemm 744 231 1488 16447362
gemm 744 231 1488 25062878
gemm 744 231 1488 18202798
gemm 744 231 1488 22958327
gemm 744 231 1488 16573501
gemm 744 231 1488 18773934
gemm 744 231 1488 16214458
gemm 744 231 1488 17629687
gemm 744 231 1488 16833479
gemm 744 231 1488 17475064
gemm 744 231 1488 16076505
gemm 744 231 1488 16109100
gemm 744 231 1488 16605013
gemm 744 231 1488 16878957
gemm 744 231 1488 16132635
gemm 744 231 1488 16589037
gemm 744 231 1488 16754603
gemm 744 231 1488 22028365
gemm 744 231 1488 16246178
gemm 744 231 1488 16603919
gemm 744 231 1488 16176559
gemm 744 231 1488 16466320
gemm 744 231 1209 13575606
gemm 744 231 1209 14372383
gemm 605 231 1488 13228453
gemm 604 231 1488 15558272
gemm 744 231 1209 13226461
gemm 744 231 1209 13444848
gemm 604 231 1488 12893485
gemm 605 231 1488 13094338
gemm 744 231 1209 12997019
gemm 744 231 1209 13456694
gemm 604 231 1488 12933041
gemm 605 231 1488 15419209
gemm 744 231 1209 12933860
gemm 744 231 1209 13092047
gemm 605 231 1488 12906569
gemm 604 231 1488 13130704
gemm 744 231 1209 13140703
gemm 744 231 1209 13363923
gemm 605 231 1488 13168860
gemm 604 231 1488 13593954
gemm 604 231 1209 10896738
gemm 605 231 1209 11153243
gemm 45895 21 93 10841838
gemm 45896 21 93 10920046
gemm 1953 21 4324 30827246
gemm 1953 21 4325 32474161
gemm 976 93 21 281331
gemm 977 93 21 361828
gemm 1953 21 4324 27116718
gemm 1953 21 4325 27439469
gemm 977 93 21 259912
gemm 976 93 21 280158
gemm 1953 21 4325 27464925
gemm 1953 21 4324 28087883
gemm 976 93 21 248834
gemm 977 93 21 263248
gemm 1953 21 4324 27246709
gemm 1953 21 4325 27629799
gemm 977 93 21 301873
gemm 976 93 21 365308
gemm 1953 21 4324 26120688
gemm 1953 21 4325 27060887
gemm 977 93 21 267850
gemm 976 93 21 288562
gemm 1953 21 4325 26970273
gemm 1953 21 4324 27640506
gemm 976 93 21 242283
gemm 977 93 21 252079
gemm 1953 21 4324 26271377
gemm 1953 21 4325 28690667
gemm 977 93 21 253977
gemm 976 93 21 398245
gemm 1953 21 4324 26476805
gemm 1953 21 4325 26716290
gemm 977 93 21 271829
gemm 976 93 21 318424
gemm 1953 21 4324 26186246
gemm 1953 21 4325 27310692
gemm 977 93 21 262765
gemm 976 93 21 290441
gemm 1953 21 4324 26247832
gemm 1953 21 4325 27104695
gemm 977 93 21 315026
gemm 976 93 21 426317
gemm 1953 21 4325 28625467
gemm 1953 21 4324 33037549
gemm 976 93 21 257188
gemm 977 93 21 269942
gemm 1953 21 4324 27246793
gemm 1953 21 4325 28344119
gemm 976 93 21 286965
gemm 977 93 21 293703
gemm 1953 21 4324 25421805
gemm 1953 21 4325 26183543
gemm 977 93 21 284195
gemm 976 93 21 322794
gemm 1953 21 4324 26192662
gemm 1953 21 4325 26930849
gemm 977 93 21 256603
gemm 976 93 21 299974
gemm 1953 21 4324 26338294
gemm 1953 21 4325 26692516
gemm 977 93 21 261280
gemm 976 93 21 293346
gemm 1953 21 4324 26615085
gemm 1953 21 4325 27044130
gemm 977 93 21 260326
gemm 976 93 21 292371
gemm 1953 21 4324 26042872
gemm 1953 21 4325 26859549
gemm 977 93 21 327378
gemm 976 93 21 335657
gemm 1953 21 4324 27489174
gemm 1953 21 4325 30237620
gemm 977 93 21 284489
gemm 976 93 21 303827
gemm 1953 21 4325 26977876
gemm 1953 21 4324 27394743
gemm 976 93 21 250787
gemm 977 93 21 263059
gemm 1953 21 4324 26797411
gemm 1953 21 4325 27239286
gemm 977 93 21 243751
gemm 976 93 21 282732
gemm 1953 21 4324 27969937
gemm 1953 21 4325 28155342
gemm 977 93 21 264320
gemm 976 93 21 291516
gemm 21 90815 93 103147451
gemm 21 90814 93 154122723
gemm 93 21 90815 25719391
gemm 93 21 90814 28168705
gemm 4631 21 93 1319523
gemm 4630 21 93 1516805
gemm 93 20507 21 10886236
gemm 93 20506 21 21218407
gemm 93 20507 21 6113202
gemm 93 20506 21 7921918
gemm 20507 21 93 5462760
gemm 20506 21 93 8030225
gemm 21 20507 93 6741196
gemm 21 20506 93 10153641
gemm 20507 93 21 5674729
gemm 20506 93 21 6060699
gemm 93 93 20507 16271213
gemm 93 93 20506 19010719
gemm 21 21 90815 7928970
gemm 21 21 90814 8442118
gemm 441 441 4325 51565278
gemm 441 441 4324 84116188
gemm 1953 976 1953 224874836
gemm 1953 977 1953 244832586
gemm 1953 977 1953 228406826
gemm 1953 976 1953 245567018
gemm 1953 976 1953 231518829
gemm 1953 977 1953 235503784
gemm 1953 976 1953 226281705
gemm 1953 977 1953 244189493
gemm 93 21 20507 5912414
gemm 93 21 20506 13140918
gemm 4325 441 441 56412060
gemm 4324 441 441 93419496
gemm 93 20507 93 21119782
gemm 93 20506 93 30500818
gemm 744 231 1488 18219476
gemm 744 231 1488 19538183
gemm 744 231 1488 17331786
gemm 744 231 1488 18700727
gemm 744 231 1488 17157806
gemm 744 231 1488 17556964
gemm 744 231 1488 18305766
gemm 744 231 1488 18729079
gemm 744 231 1488 17361075
gemm 744 231 1488 24199613
gemm 744 231 1488 17424679
gemm 744 231 1488 18023929
gemm 744 231 1488 16936175
gemm 744 231 1488 17962456
gemm 744 231 1488 17639515
gemm 744 231 1488 17708874
gemm 744 231 1488 17063952
gemm 744 231 1488 18512268
gemm 744 231 1488 17353092
gemm 744 231 1488 17766140
gemm 744 231 1488 16485235
gemm 744 231 1488 17160285
gemm 744 231 1488 17376119
gemm 744 231 1488 17582731
gemm 744 231 1488 16811138
gemm 744 231 1488 17273562
gemm 744 231 1488 17210580
gemm 744 231 1488 19627048
gemm 744 231 1488 17373020
gemm 744 231 1488 18186540
gemm 744 231 1488 17660492
gemm 744 231 1488 18939348
gemm 744 231 1488 17114276
gemm 744 231 1488 18124795
gemm 744 231 1488 17155856
gemm 744 231 1488 17808596
gemm 744 231 1488 16946723
gemm 744 231 1488 18084773
gemm 744 231 1488 16771684
gemm 744 231 1488 18088934
gemm 744 231 1488 18646731
gemm 744 231 1488 19554355
gemm 744 231 1488 17536503
gemm 744 231 1488 17613387
gemm 744 231 1488 17018110
gemm 744 231 1488 18325132
gemm 744 231 1488 17616834
gemm 744 231 1488 18099651
gemm 744 231 1488 16710631
gemm 744 231 1488 18419886
gemm 744 231 1209 13985817
gemm 744 231 1209 14502139
gemm 605 231 1488 13624342
gemm 604 231 1488 13780874
gemm 744 231 1209 16095697
gemm 744 231 1209 19391915
gemm 605 231 1488 14014654
gemm 604 231 1488 14119380
gemm 744 231 1209 14806192
gemm 744 231 1209 18521078
gemm 604 231 1488 13974155
gemm 605 231 1488 16712391
gemm 744 231 1209 13736229
gemm 744 231 1209 14938481
gemm 605 231 1488 13589664
gemm 604 231 1488 14050037
gemm 744 231 1209 13426584
gemm 744 231 1209 17991668
gemm 605 231 1488 13334972
gemm 604 231 1488 16664723
gemm 605 231 1209 11169322
gemm 604 231 1209 17147168
gemm 45896 21 93 11575268
gemm 45895 21 93 14171884
gemm 1953 21 4325 26770713
gemm 1953 21 4324 33377328
gemm 977 93 21 413813
gemm 976 93 21 503439
gemm 1953 21 4325 27283185
gemm 1953 21 4324 32808856
gemm 977 93 21 329049
gemm 976 93 21 387810
gemm 1953 21 4325 27386932
gemm 1953 21 4324 34635395
gemm 977 93 21 375827
gemm 976 93 21 401112
gemm 1953 21 4325 27010083
gemm 1953 21 4324 31537715
gemm 977 93 21 355382
gemm 976 93 21 370021
gemm 1953 21 4325 28031923
gemm 1953 21 4324 30238890
gemm 977 93 21 334166
gemm 976 93 21 421627
gemm 1953 21 4325 26005573
gemm 1953 21 4324 29706452
gemm 977 93 21 340184
gemm 976 93 21 406455
gemm 1953 21 4325 25672021
gemm 1953 21 4324 31062029
gemm 976 93 21 311596
gemm 977 93 21 315800
gemm 1953 21 4325 25708521
gemm 1953 21 4324 29882494
gemm 977 93 21 402517
gemm 976 93 21 447147
gemm 1953 21 4325 26365296
gemm 1953 21 4324 29777548
gemm 977 93 21 320030
gemm 976 93 21 324291
gemm 1953 21 4325 25481284
gemm 1953 21 4324 29920449
gemm 977 93 21 298647
gemm 976 93 21 303031
gemm 1953 21 4325 27300174
gemm 1953 21 4324 30481447
gemm 977 93 21 331106
gemm 976 93 21 372495
gemm 1953 21 4325 25456609
gemm 1953 21 4324 29669066
gemm 977 93 21 293485
gemm 976 93 21 355931
gemm 1953 21 4325 25779982
gemm 1953 21 4324 29859650
gemm 977 93 21 294873
gemm 976 93 21 307993
gemm 1953 21 4325 28261825
gemm 1953 21 4324 30768249
gemm 977 93 21 352232
gemm 976 93 21 365174
gemm 1953 21 4325 25669554
gemm 1953 21 4324 29967086
gemm 977 93 21 327570
gemm 976 93 21 372944
gemm 1953 21 4325 27248289
gemm 1953 21 4324 31754241
gemm 977 93 21 398030
gemm 976 93 21 406272
gemm 1953 21 4325 28131601
gemm 1953 21 4324 31780287
gemm 977 93 21 317926
gemm 976 93 21 329797
gemm 1953 21 4325 26813318
gemm 1953 21 4324 31099823
gemm 977 93 21 313124
gemm 976 93 21 325513
gemm 1953 21 4325 26864687
gemm 1953 21 4324 31634024
gemm 977 93 21 370768
gemm 976 93 21 396875
gemm 1953 21 4325 25845170
gemm 1953 21 4324 30537066
gemm 977 93 21 299920
gemm 976 93 21 315304
gemm 1953 21 4325 26026287
gemm 1953 21 4324 34052072
gemm 977 93 21 309474
gemm 976 93 21 360269
gemm 21 90815 93 41199213
gemm 21 90814 93 45717926
gemm 93 21 90815 25505699
gemm 93 21 90814 30874062
gemm 4630 21 93 1409704
gemm 4631 21 93 1428645
gemm 93 20506 21 14253036
gemm 93 20507 21 12974090
gemm 93 20507 21 7778549
gemm 93 20506 21 7783385
gemm 20507 21 93 6329349
gemm 20506 21 93 6758390
gemm 21 20507 93 10071749
gemm 21 20506 93 10914074
gemm 20507 93 21 6216071
gemm 20506 93 21 10960734
gemm 93 93 20506 17752987
gemm 93 93 20507 18481959
gemm 21 21 90815 8848862
gemm 21 21 90814 9936924
gemm 441 441 4325 50968912
gemm 441 441 4324 51440360
gemm 1953 976 1953 220829545
gemm 1953 977 1953 223478084
gemm 1953 977 1953 220881582
gemm 1953 976 1953 222375279
gemm 1953 977 1953 224398815
gemm 1953 976 1953 226209554
gemm 1953 976 1953 216743302
gemm 1953 977 1953 228286559
gemm 93 21 20506 6281025
gemm 93 21 20507 6844166
gemm 4324 441 441 58163077
gemm 4325 441 441 59292297
gemm 93 20507 93 18129558
gemm 93 20506 93 19709466
gemm 744 231 1488 17052072
gemm 744 231 1488 17443412
gemm 744 231 1488 16619128
gemm 744 231 1488 17050391
gemm 744 231 1488 17163830
gemm 744 231 1488 17875118
gemm 744 231 1488 16661561
gemm 744 231 1488 17096355
gemm 744 231 1488 16734729
gemm 744 231 1488 20183766
gemm 744 231 1488 16672882
gemm 744 231 1488 19681122
gemm 744 231 1488 16867201
gemm 744 231 1488 17084557
gemm 744 231 1488 16523880
gemm 744 231 1488 16587640
gemm 744 231 1488 16798478
gemm 744 231 1488 20214440
gemm 744 231 1488 17169868
gemm 744 231 1488 17546502
gemm 744 231 1488 16562827
gemm 744 231 1488 16813815
gemm 744 231 1488 16759413
gemm 744 231 1488 17209121
gemm 744 231 1488 16228304
gemm 744 231 1488 16584039
gemm 744 231 1488 16454015
gemm 744 231 1488 16868703
gemm 744 231 1488 16349137
gemm 744 231 1488 16437418
gemm 744 231 1488 16597737
gemm 744 231 1488 16653112
gemm 744 231 1488 16603392
gemm 744 231 1488 17240819
gemm 744 231 1488 16353213
gemm 744 231 1488 17375237
gemm 744 231 1488 16803311
gemm 744 231 1488 17509465
gemm 744 231 1488 16592375
gemm 744 231 1488 16912449
gemm 744 231 1488 17252404
gemm 744 231 1488 17561972
gemm 744 231 1488 16735473
gemm 744 231 1488 16898992
gemm 744 231 1488 16741433
gemm 744 231 1488 17580939
gemm 744 231 1488 16265596
gemm 744 231 1488 16539426
gemm 744 231 1488 17063147
gemm 744 231 1488 17074992
gemm 744 231 1209 13703128
gemm 744 231 1209 15269397
gemm 605 231 1488 13631302
gemm 604 231 1488 13838575
gemm 744 231 1209 13507651
gemm 744 231 1209 14091521
gemm 604 231 1488 13353302
gemm 605 231 1488 13366678
gemm 744 231 1209 13985474
gemm 744 231 1209 14021601
gemm 604 231 1488 13830741
gemm 605 231 1488 13882436
gemm 744 231 1209 13693673
gemm 744 231 1209 14071643
gemm 605 231 1488 13195904
gemm 604 231 1488 13411688
gemm 744 231 1209 13258718
gemm 744 231 1209 15110369
gemm 604 231 1488 13515279
gemm 605 231 1488 13536408
gemm 605 231 1209 10995188
gemm 604 231 1209 11158219
gemm 45896 21 93 11037738
gemm 45895 21 93 12329699
gemm 1953 21 4325 27319514
gemm 1953 21 4324 40792502
gemm 977 93 21 384473
gemm 976 93 21 503543
gemm 1953 21 4325 26439773
gemm 1953 21 4324 35121282
gemm 976 93 21 375586
gemm 977 93 21 340219
gemm 1953 21 4324 34858894
gemm 1953 21 4325 37293975
gemm 977 93 21 328683
gemm 976 93 21 373938
gemm 1953 21 4324 26678348
gemm 1953 21 4325 32589981
gemm 977 93 21 358550
gemm 976 93 21 418200
gemm 1953 21 4324 27434547
gemm 1953 21 4325 30557619
gemm 977 93 21 324967
gemm 976 93 21 391173
gemm 1953 21 4324 25953421
gemm 1953 21 4325 29549775
gemm 977 93 21 318543
gemm 976 93 21 371857
gemm 1953 21 4324 26300740
gemm 1953 21 4325 31609158
gemm 977 93 21 362986
gemm 976 93 21 399222
gemm 1953 21 4324 26746312
gemm 1953 21 4325 30006281
gemm 977 93 21 358023
gemm 976 93 21 386198
gemm 1953 21 4324 26143042
gemm 1953 21 4325 29955185
gemm 977 93 21 352078
gemm 976 93 21 626708
gemm 1953 21 4324 25967926
gemm 1953 21 4325 29329047
gemm 977 93 21 315179
gemm 976 93 21 373309
gemm 1953 21 4324 26343025
gemm 1953 21 4325 29596050
gemm 977 93 21 326524
gemm 976 93 21 395770
gemm 1953 21 4324 26407722
gemm 1953 21 4325 29323359
gemm 977 93 21 303000
gemm 976 93 21 353766
gemm 1953 21 4324 26261674
gemm 1953 21 4325 30396893
gemm 977 93 21 402224
gemm 976 93 21 411293
gemm 1953 21 4324 26864436
gemm 1953 21 4325 30720758
gemm 977 93 21 362953
gemm 976 93 21 391934
gemm 1953 21 4324 26391803
gemm 1953 21 4325 30292621
gemm 977 93 21 303537
gemm 976 93 21 404900
gemm 1953 21 4324 26247710
gemm 1953 21 4325 30007818
gemm 977 93 21 391381
gemm 976 93 21 448441
gemm 1953 21 4324 28365291
gemm 1953 21 4325 31536574
gemm 977 93 21 359524
gemm 976 93 21 409800
gemm 1953 21 4324 27615014
gemm 1953 21 4325 33529191
gemm 977 93 21 373812
gemm 976 93 21 479497
gemm 1953 21 4324 26886790
gemm 1953 21 4325 30766137
gemm 976 93 21 384602
gemm 977 93 21 515940
gemm 1953 21 4324 27575288
gemm 1953 21 4325 30834292
gemm 977 93 21 417996
gemm 976 93 21 421674
gemm 1953 21 4324 26794867
gemm 1953 21 4325 30266379
gemm 976 93 21 381629
gemm 977 93 21 402084
gemm 21 90814 93 36410863
gemm 21 90815 93 36732481
gemm 93 21 90814 26276857
gemm 93 21 90815 30704028
gemm 4631 21 93 1508148
gemm 4630 21 93 1378508
gemm 93 20507 21 12331706
gemm 93 20506 21 27762668
gemm 93 20507 21 8038817
gemm 93 20506 21 8461526
gemm 20507 21 93 6373568
gemm 20506 21 93 6636497
gemm 21 20507 93 8842227
gemm 21 20506 93 9424117
gemm 20506 93 21 6170591
gemm 20507 93 21 6213408
gemm 93 93 20507 18474609
gemm 93 93 20506 18608532
gemm 21 21 90815 8834317
gemm 21 21 90814 9201552
gemm 441 441 4325 51969157
gemm 441 441 4324 53046223
gemm 1953 976 1953 226012316
gemm 1953 977 1953 234799379
gemm 1953 976 1953 231371369
gemm 1953 977 1953 266851563
gemm 1953 976 1953 226982651
gemm 1953 977 1953 237135615
gemm 1953 976 1953 218624840
gemm 1953 977 1953 227097402
gemm 93 21 20507 6956384
gemm 93 21 20506 7178733
gemm 4325 441 441 57857139
gemm 4324 441 441 62906198
gemm 93 20507 93 18838139
gemm 93 20506 93 22330439
gemm 744 231 1488 17137911
gemm 744 231 1488 17515464
gemm 744 231 1488 16900058
gemm 744 231 1488 20500829
gemm 744 231 1488 16685894
gemm 744 231 1488 19728721
gemm 744 231 1488 17409283
gemm 744 231 1488 17491404
gemm 744 231 1488 16841579
gemm 744 231 1488 17027087
gemm 744 231 1488 16643306
gemm 744 231 1488 16844421
gemm 744 231 1488 17467951
gemm 744 231 1488 18680989
gemm 744 231 1488 18520075
gemm 744 231 1488 18761408
gemm 744 231 1488 17523370
gemm 744 231 1488 17546679
gemm 744 231 1488 16825672
gemm 744 231 1488 16884170
gemm 744 231 1488 16720003
gemm 744 231 1488 16843418
gemm 744 231 1488 17038729
gemm 744 231 1488 18127551
gemm 744 231 1488 16431169
gemm 744 231 1488 16797170
gemm 744 231 1488 17089930
gemm 744 231 1488 22094842
gemm 744 231 1488 16937094
gemm 744 231 1488 19367848
gemm 744 231 1488 16901488
gemm 744 231 1488 16992853
gemm 744 231 1488 17278019
gemm 744 231 1488 17385231
gemm 744 231 1488 17298808
gemm 744 231 1488 18432148
gemm 744 231 1488 17652056
gemm 744 231 1488 19166080
gemm 744 231 1488 16991126
gemm 744 231 1488 18854277
gemm 744 231 1488 17259839
gemm 744 231 1488 19919383
gemm 744 231 1488 16853155
gemm 744 231 1488 16879612
gemm 744 231 1488 17569402
gemm 744 231 1488 20936531
gemm 744 231 1488 16739387
gemm 744 231 1488 28516214
gemm 744 231 1488 17096331
gemm 744 231 1488 22338134
gemm 744 231 1209 14083251
gemm 744 231 1209 14356404
gemm 604 231 1488 13290199
gemm 605 231 1488 13536241
gemm 744 231 1209 14081403
gemm 744 231 1209 14121980
gemm 605 231 1488 13483424
gemm 604 231 1488 14491623
gemm 744 231 1209 13768105
gemm 744 231 1209 14056784
gemm 604 231 1488 13395248
gemm 605 231 1488 13800462
gemm 744 231 1209 13730569
gemm 744 231 1209 13797402
gemm 605 231 1488 13382606
gemm 604 231 1488 13388235
gemm 744 231 1209 13883691
gemm 744 231 1209 14113314
gemm 604 231 1488 13194523
gemm 605 231 1488 13296156
gemm 605 231 1209 11335058
gemm 604 231 1209 11394564
gemm 45896 21 93 12139173
gemm 45895 21 93 12391490
gemm 1953 21 4325 31422400
gemm 1953 21 4324 32074612
gemm 976 93 21 282818
gemm 977 93 21 284299
gemm 1953 21 4324 31066719
gemm 1953 21 4325 32905437
gemm 977 93 21 294749
gemm 976 93 21 328380
gemm 1953 21 4325 31321294
gemm 1953 21 4324 33016856
gemm 976 93 21 281429
gemm 977 93 21 354706
gemm 1953 21 4325 31181315
gemm 1953 21 4324 37694733
gemm 977 93 21 326923
gemm 976 93 21 345504
gemm 1953 21 4325 33067584
gemm 1953 21 4324 34630326
gemm 977 93 21 333467
gemm 976 93 21 387383
gemm 1953 21 4325 29972547
gemm 1953 21 4324 30409792
gemm 976 93 21 280128
gemm 977 93 21 314819
gemm 1953 21 4325 29601681
gemm 1953 21 4324 30203186
gemm 976 93 21 329584
gemm 977 93 21 328380
gemm 1953 21 4324 29987698
gemm 1953 21 4325 30014435
gemm 977 93 21 297271
gemm 976 93 21 313858
gemm 1953 21 4325 29054581
gemm 1953 21 4324 34223840
gemm 976 93 21 280470
gemm 977 93 21 306873
gemm 1953 21 4325 29176163
gemm 1953 21 4324 30514940
gemm 976 93 21 288354
gemm 977 93 21 292740
gemm 1953 21 4325 29497723
gemm 1953 21 4324 34442000
gemm 977 93 21 290185
gemm 976 93 21 430095
gemm 1953 21 4324 29442940
gemm 1953 21 4325 29579077
gemm 976 93 21 276030
gemm 977 93 21 415368
gemm 1953 21 4325 29435784
gemm 1953 21 4324 29784682
gemm 977 93 21 312604
gemm 976 93 21 333008
gemm 1953 21 4325 29992336
gemm 1953 21 4324 30818421
gemm 976 93 21 271529
gemm 977 93 21 291978
gemm 1953 21 4325 29527171
gemm 1953 21 4324 29754161
gemm 976 93 21 291561
gemm 977 93 21 326535
gemm 1953 21 4325 30028090
gemm 1953 21 4324 30653637
gemm 976 93 21 352963
gemm 977 93 21 355843
gemm 1953 21 4325 29487952
gemm 1953 21 4324 29971265
gemm 977 93 21 321999
gemm 976 93 21 357412
gemm 1953 21 4325 30588747
gemm 1953 21 4324 46448739
gemm 977 93 21 369438
gemm 976 93 21 447509
gemm 1953 21 4325 30919441
gemm 1953 21 4324 47162199
gemm 976 93 21 333778
gemm 977 93 21 349131
gemm 1953 21 4325 31265539
gemm 1953 21 4324 32223375
gemm 976 93 21 278126
gemm 977 93 21 293254
gemm 1953 21 4325 30346688
gemm 1953 21 4324 32729001
gemm 977 93 21 311816
gemm 976 93 21 340551
gemm 21 90815 93 41942192
gemm 21 90814 93 46627916
gemm 93 21 90815 27466392
gemm 93 21 90814 27503261
gemm 4631 21 93 1751029
gemm 4630 21 93 1796928
gemm 93 20507 21 12616808
gemm 93 20506 21 24030299
gemm 93 20507 21 7779752
gemm 93 20506 21 8406986
gemm 20507 21 93 6508173
gemm 20506 21 93 6574579
gemm 21 20507 93 9147126
gemm 21 20506 93 9885660
gemm 20507 93 21 6620541
gemm 20506 93 21 7848129
gemm 93 93 20507 18678093
gemm 93 93 20506 19519219
gemm 21 21 90815 8944558
gemm 21 21 90814 9578714
gemm 441 441 4325 52517534
gemm 441 441 4324 68200845
gemm 1953 977 1953 236529817
gemm 1953 976 1953 237925225
gemm 1953 976 1953 223845755
gemm 1953 977 1953 224310459
gemm 1953 976 1953 231182295
gemm 1953 977 1953 235616186
gemm 1953 977 1953 223333457
gemm 1953 976 1953 231294915
gemm 93 21 20507 7027047
gemm 93 21 20506 7997741
gemm 4325 441 441 61552031
gemm 4324 441 441 61524139
gemm 93 20507 93 18362691
gemm 93 20506 93 20017200
gemm 744 231 1488 18591822
gemm 744 231 1488 18875937
gemm 744 231 1488 20166471
gemm 744 231 1488 23016018
gemm 744 231 1488 17574219
gemm 744 231 1488 24171878
gemm 744 231 1488 18973350
gemm 744 231 1488 20436591
gemm 744 231 1488 20032398
gemm 744 231 1488 20052604
gemm 744 231 1488 17218966
gemm 744 231 1488 22343695
gemm 744 231 1488 22347768
gemm 744 231 1488 28911128
gemm 744 231 1488 18801134
gemm 744 231 1488 23220184
gemm 744 231 1488 18378505
gemm 744 231 1488 20527120
gemm 744 231 1488 18335254
gemm 744 231 1488 20481047
gemm 744 231 1488 18621699
gemm 744 231 1488 19610677
gemm 744 231 1488 18946823
gemm 744 231 1488 24360012
gemm 744 231 1488 17833395
gemm 744 231 1488 24275884
gemm 744 231 1488 19283985
gemm 744 231 1488 21018884
gemm 744 231 1488 17852237
gemm 744 231 1488 18981032
gemm 744 231 1488 17762575
gemm 744 231 1488 19181565
gemm 744 231 1488 17578131
gemm 744 231 1488 18233427
gemm 744 231 1488 17107114
gemm 744 231 1488 17413124
gemm 744 231 1488 17009129
gemm 744 231 1488 17554267
gemm 744 231 1488 16921006
gemm 744 231 1488 17384150
gemm 744 231 1488 17986050
gemm 744 231 1488 18354867
gemm 744 231 1488 17085895
gemm 744 231 1488 17786817
gemm 744 231 1488 17443144
gemm 744 231 1488 18981672
gemm 744 231 1488 17166371
gemm 744 231 1488 18481729
gemm 744 231 1488 17177405
gemm 744 231 1488 18386926
gemm 744 231 1209 14331378
gemm 744 231 1209 15188627
gemm 605 231 1488 14145461
gemm 604 231 1488 14607383
gemm 744 231 1209 14930583
gemm 744 231 1209 15696429
gemm 605 231 1488 14236104
gemm 604 231 1488 14646861
gemm 744 231 1209 15194471
gemm 744 231 1209 16076409
gemm 605 231 1488 13955930
gemm 604 231 1488 14115616
gemm 744 231 1209 14946116
gemm 744 231 1209 15154769
gemm 605 231 1488 14050529
gemm 604 231 1488 14402169
gemm 744 231 1209 14874856
gemm 744 231 1209 14886432
gemm 605 231 1488 14503207
gemm 604 231 1488 14580011
gemm 605 231 1209 11679357
gemm 604 231 1209 11730755
gemm 45896 21 93 13262698
gemm 45895 21 93 13436295
gemm 1953 21 4324 30882552
gemm 1953 21 4325 38904657
gemm 977 93 21 302997
gemm 976 93 21 324385
gemm 1953 21 4324 32355562
gemm 1953 21 4325 35740859
gemm 977 93 21 309725
gemm 976 93 21 354952
gemm 1953 21 4324 30002817
gemm 1953 21 4325 30830783
gemm 977 93 21 329582
gemm 976 93 21 636364
gemm 1953 21 4325 30821917
gemm 1953 21 4324 32057295
gemm 976 93 21 336250
gemm 977 93 21 340420
gemm 1953 21 4324 30258928
gemm 1953 21 4325 30791092
gemm 977 93 21 281963
gemm 976 93 21 342250
gemm 1953 21 4324 29714578
gemm 1953 21 4325 36353167
gemm 977 93 21 312851
gemm 976 93 21 371843
gemm 1953 21 4324 29724552
gemm 1953 21 4325 33624404
gemm 977 93 21 276073
gemm 976 93 21 343805
gemm 1953 21 4324 30044513
gemm 1953 21 4325 30685410
gemm 977 93 21 325680
gemm 976 93 21 366827
gemm 1953 21 4324 29302396
gemm 1953 21 4325 29608857
gemm 977 93 21 300899
gemm 976 93 21 317120
gemm 1953 21 4325 29663391
gemm 1953 21 4324 30442045
gemm 976 93 21 322665
gemm 977 93 21 326477
gemm 1953 21 4324 29895377
gemm 1953 21 4325 30104612
gemm 977 93 21 341671
gemm 976 93 21 385188
gemm 1953 21 4324 29435017
gemm 1953 21 4325 30711021
gemm 977 93 21 296360
gemm 976 93 21 324454
gemm 1953 21 4325 29780947
gemm 1953 21 4324 30459977
gemm 976 93 21 274227
gemm 977 93 21 283531
gemm 1953 21 4325 30418650
gemm 1953 21 4324 30458652
gemm 976 93 21 304489
gemm 977 93 21 302048
gemm 1953 21 4324 29774644
gemm 1953 21 4325 29952614
gemm 977 93 21 296039
gemm 976 93 21 340604
gemm 1953 21 4325 29850877
gemm 1953 21 4324 30975941
gemm 976 93 21 280442
gemm 977 93 21 289827
gemm 1953 21 4324 29634650
gemm 1953 21 4325 30038112
gemm 977 93 21 287607
gemm 976 93 21 323577
gemm 1953 21 4324 29552621
gemm 1953 21 4325 29668572
gemm 976 93 21 287758
gemm 977 93 21 291259
gemm 1953 21 4324 30410570
gemm 1953 21 4325 30890908
gemm 977 93 21 284396
gemm 976 93 21 336482
gemm 1953 21 4324 29819616
gemm 1953 21 4325 30727578
gemm 977 93 21 274947
gemm 976 93 21 405161
gemm 1953 21 4324 29309640
gemm 1953 21 4325 29774668
gemm 977 93 21 271335
gemm 976 93 21 306989
gemm 21 90815 93 36410681
gemm 21 90814 93 42858515
gemm 93 21 90814 30310550
gemm 93 21 90815 30541798
gemm 4631 21 93 1501717
gemm 4630 21 93 1492026
gemm 93 20507 21 12851987
gemm 93 20506 21 19073436
gemm 93 20507 21 8283105
gemm 93 20506 21 8549056
gemm 20507 21 93 6860973
gemm 20506 21 93 8152184
gemm 21 20507 93 9355399
gemm 21 20506 93 9527522
gemm 20507 93 21 6752439
gemm 20506 93 21 7718490
gemm 93 93 20507 18734854
gemm 93 93 20506 19462697
gemm 21 21 90815 9204801
gemm 21 21 90814 9285694
gemm 441 441 4325 53292417
gemm 441 441 4324 53328727
gemm 1953 977 1953 234808594
gemm 1953 976 1953 246394298
gemm 1953 977 1953 227973573
gemm 1953 976 1953 269394944
gemm 1953 976 1953 230465263
gemm 1953 977 1953 236016766
gemm 1953 977 1953 230700573
gemm 1953 976 1953 240338055
gemm 93 21 20507 6712064
gemm 93 21 20506 7512703
gemm 4325 441 441 60768026
gemm 4324 441 441 75454556
gemm 93 20507 93 18489273
gemm 93 20506 93 19740926
gemm 744 231 1488 17356660
gemm 744 231 1488 18843572
gemm 744 231 1488 17204355
gemm 744 231 1488 18140837
gemm 744 231 1488 16974398
gemm 744 231 1488 19159282
gemm 744 231 1488 18054570
gemm 744 231 1488 22312095
gemm 744 231 1488 17317615
gemm 744 231 1488 23025206
gemm 744 231 1488 16431206
gemm 744 231 1488 16634290
gemm 744 231 1488 16666040
gemm 744 231 1488 17015373
gemm 744 231 1488 16614153
gemm 744 231 1488 16995969
gemm 744 231 1488 17061782
gemm 744 231 1488 17137927
gemm 744 231 1488 16787559
gemm 744 231 1488 17599558
gemm 744 231 1488 16603430
gemm 744 231 1488 16699865
gemm 744 231 1488 18079220
gemm 744 231 1488 18110083
gemm 744 231 1488 16835014
gemm 744 231 1488 16972254
gemm 744 231 1488 17227778
gemm 744 231 1488 17463911
gemm 744 231 1488 16740265
gemm 744 231 1488 17040960
gemm 744 231 1488 16838129
gemm 744 231 1488 19984702
gemm 744 231 1488 17120699
gemm 744 231 1488 17535092
gemm 744 231 1488 16363170
gemm 744 231 1488 16816363
gemm 744 231 1488 17125659
gemm 744 231 1488 17315626
gemm 744 231 1488 16160954
gemm 744 231 1488 16374705
gemm 744 231 1488 16689181
gemm 744 231 1488 16925544
gemm 744 231 1488 16596085
gemm 744 231 1488 17038463
gemm 744 231 1488 17238478
gemm 744 231 1488 17238737
gemm 744 231 1488 16780670
gemm 744 231 1488 16822263
gemm 744 231 1488 16639944
gemm 744 231 1488 16771008
gemm 744 231 1209 13716923
gemm 744 231 1209 13840849
gemm 605 231 1488 13500598
gemm 604 231 1488 13575956
gemm 744 231 1209 13555889
gemm 744 231 1209 13680512
gemm 604 231 1488 13350616
gemm 605 231 1488 13692074
gemm 744 231 1209 13899973
gemm 744 231 1209 13981196
gemm 604 231 1488 13242119
gemm 605 231 1488 13545043
gemm 744 231 1209 13730532
gemm 744 231 1209 13967007
gemm 605 231 1488 13792488
gemm 604 231 1488 13997608
gemm 744 231 1209 14008357
gemm 744 231 1209 14023352
gemm 604 231 1488 13257263
gemm 605 231 1488 13577191
gemm 604 231 1209 11852776
gemm 605 231 1209 12234455
gemm 45895 21 93 12065983
gemm 45896 21 93 12112928
gemm 1953 21 4324 27251649
gemm 1953 21 4325 29905951
gemm 977 93 21 275453
gemm 976 93 21 303955
gemm 1953 21 4324 26783544
gemm 1953 21 4325 30365587
gemm 977 93 21 290944
gemm 976 93 21 355822
gemm 1953 21 4324 26635929
gemm 1953 21 4325 32225436
gemm 977 93 21 311066
gemm 976 93 21 330445
gemm 1953 21 4324 27754569
gemm 1953 21 4325 34100748
gemm 977 93 21 310913
gemm 976 93 21 354805
gemm 1953 21 4325 29425407
gemm 1953 21 4324 30284268
gemm 976 93 21 306231
gemm 977 93 21 316677
gemm 1953 21 4324 29597929
gemm 1953 21 4325 29718268
gemm 976 93 21 273266
gemm 977 93 21 277676
gemm 1953 21 4324 27333773
gemm 1953 21 4325 29327745
gemm 977 93 21 280249
gemm 976 93 21 313355
gemm 1953 21 4324 26710919
gemm 1953 21 4325 29179912
gemm 977 93 21 273374
gemm 976 93 21 328544
gemm 1953 21 4324 27180282
gemm 1953 21 4325 29239099
gemm 977 93 21 307896
gemm 976 93 21 327402
gemm 1953 21 4324 28371531
gemm 1953 21 4325 29997608
gemm 977 93 21 306307
gemm 976 93 21 336570
gemm 1953 21 4324 26638850
gemm 1953 21 4325 28940925
gemm 977 93 21 272290
gemm 976 93 21 319432
gemm 1953 21 4324 26874067
gemm 1953 21 4325 31348315
gemm 977 93 21 280886
gemm 976 93 21 310641
gemm 1953 21 4324 27265118
gemm 1953 21 4325 28645911
gemm 976 93 21 291527
gemm 977 93 21 305619
gemm 1953 21 4324 26480752
gemm 1953 21 4325 28675380
gemm 977 93 21 357057
gemm 976 93 21 377550
gemm 1953 21 4324 26858207
gemm 1953 21 4325 28420405
gemm 977 93 21 276311
gemm 976 93 21 306151
gemm 1953 21 4324 26576383
gemm 1953 21 4325 28689454
gemm 977 93 21 323178
gemm 976 93 21 356653
gemm 1953 21 4324 28024613
gemm 1953 21 4325 28728448
gemm 977 93 21 281583
gemm 976 93 21 316605
gemm 1953 21 4324 27052350
gemm 1953 21 4325 28772604
gemm 977 93 21 275583
gemm 976 93 21 318764
gemm 1953 21 4324 26739826
gemm 1953 21 4325 28848835
gemm 977 93 21 282517
gemm 976 93 21 315552
gemm 1953 21 4324 26924613
gemm 1953 21 4325 29031742
gemm 977 93 21 361122
gemm 976 93 21 376221
gemm 1953 21 4324 26430387
gemm 1953 21 4325 28829251
gemm 977 93 21 263735
gemm 976 93 21 302595
gemm 21 90815 93 40796228
gemm 21 90814 93 41782529
gemm 93 21 90815 27089561
gemm 93 21 90814 30511029
gemm 4631 21 93 1551901
gemm 4630 21 93 1359845
gemm 93 20507 21 10791270
gemm 93 20506 21 20718555
gemm 93 20507 21 6310185
gemm 93 20506 21 8057417
gemm 20507 21 93 6180068
gemm 20506 21 93 6242403
gemm 21 20506 93 8755193
gemm 21 20507 93 8895685
gemm 20507 93 21 6310244
gemm 20506 93 21 6491749
gemm 93 93 20507 18283919
gemm 93 93 20506 18970653
gemm 21 21 90814 8446705
gemm 21 21 90815 8497204
gemm 441 441 4325 52175333
gemm 441 441 4324 54463801
gemm 1953 976 1953 232055525
gemm 1953 977 1953 269879092
gemm 1953 977 1953 221908228
gemm 1953 976 1953 232627138
gemm 1953 977 1953 230605743
gemm 1953 976 1953 264473553
gemm 1953 976 1953 228042801
gemm 1953 977 1953 242707954
gemm 93 21 20507 6299106
gemm 93 21 20506 6350270
gemm 4325 441 441 57112423
gemm 4324 441 441 59583587
gemm 93 20507 93 18284062
gemm 93 20506 93 19818674


==> anc/ozaki25_fp8_artifact/traces/dense_lu.txt <==
trsm 1 1 0 3226
gemm 4095 1 1 6765
trsm 2 2 0 442
gemm 4094 2 2 14576
trsm 1 1 0 68
gemm 4093 1 1 32672
trsm 4 4 0 928
gemm 4092 4 4 52733
trsm 1 1 0 78
gemm 4091 1 1 2456
trsm 2 2 0 76
gemm 4090 2 2 9726
trsm 1 1 0 52
gemm 4089 1 1 2455
trsm 8 8 0 1359
gemm 4088 8 8 175163
trsm 1 1 0 64
gemm 4087 1 1 2699
trsm 2 2 0 81
gemm 4086 2 2 9879
trsm 1 1 0 52
gemm 4085 1 1 2454
trsm 4 4 0 132
gemm 4084 4 4 38703
trsm 1 1 0 50
gemm 4083 1 1 2453
trsm 2 2 0 69
gemm 4082 2 2 9699
trsm 1 1 0 51
gemm 4081 1 1 2456
trsm 16 16 0 5637
gemm 4080 16 16 704165
trsm 1 1 0 274
gemm 4079 1 1 4664
trsm 2 2 0 149
gemm 4078 2 2 12854
trsm 1 1 0 49
gemm 4077 1 1 2481
trsm 4 4 0 153
gemm 4076 4 4 44206
trsm 1 1 0 50
gemm 4075 1 1 2453
trsm 2 2 0 62
gemm 4074 2 2 9680
trsm 1 1 0 51
gemm 4073 1 1 2454
trsm 8 8 0 546
gemm 4072 8 8 166662
trsm 1 1 0 79
gemm 4071 1 1 2469
trsm 2 2 0 78
gemm 4070 2 2 9688
trsm 1 1 0 50
gemm 4069 1 1 2453
trsm 4 4 0 120
gemm 4068 4 4 38492
trsm 1 1 0 50
gemm 4067 1 1 2447
trsm 2 2 0 61
gemm 4066 2 2 9661
trsm 1 1 0 52
gemm 4065 1 1 2447
trsm 32 32 0 21371
gemm 4064 32 32 2787596
trsm 1 1 0 339
gemm 4063 1 1 4101
trsm 2 2 0 138
gemm 4062 2 2 13221
trsm 1 1 0 50
gemm 4061 1 1 2475
trsm 4 4 0 172
gemm 4060 4 4 42964
trsm 1 1 0 49
gemm 4059 1 1 2443
trsm 2 2 0 65
gemm 4058 2 2 9643
trsm 1 1 0 51
gemm 4057 1 1 2446
trsm 8 8 0 1025
gemm 4056 8 8 164048
trsm 1 1 0 75
gemm 4055 1 1 2444
trsm 2 2 0 65
gemm 4054 2 2 11524
trsm 1 1 0 317
gemm 4053 1 1 4093
trsm 4 4 0 147
gemm 4052 4 4 74175
trsm 1 1 0 144
gemm 4051 1 1 4646
trsm 2 2 0 157
gemm 4050 2 2 18202
trsm 1 1 0 173
gemm 4049 1 1 2660
trsm 16 16 0 3925
gemm 4048 16 16 703513
trsm 1 1 0 461
gemm 4047 1 1 2722
trsm 2 2 0 131
gemm 4046 2 2 9905
trsm 1 1 0 58
gemm 4045 1 1 2466
trsm 4 4 0 163
gemm 4044 4 4 38347
trsm 1 1 0 60
gemm 4043 1 1 2437
trsm 2 2 0 75
gemm 4042 2 2 9617
trsm 1 1 0 63
gemm 4041 1 1 2442
trsm 8 8 0 411
gemm 4040 8 8 155441
trsm 1 1 0 72
gemm 4039 1 1 2440
trsm 2 2 0 71
gemm 4038 2 2 9595
trsm 1 1 0 91
gemm 4037 1 1 2430
trsm 4 4 0 115
gemm 4036 4 4 38195
trsm 1 1 0 59
gemm 4035 1 1 2431
trsm 2 2 0 68
gemm 4034 2 2 9586
trsm 1 1 0 204
gemm 4033 1 1 2535
trsm 64 4032 0 7730144
gemm 4032 4032 64 686792104
trsm 1 1 0 1455
gemm 4031 1 1 7736
trsm 2 2 0 387
gemm 4030 2 2 15084
trsm 1 1 0 51
gemm 4029 1 1 2424
trsm 4 4 0 825
gemm 4028 4 4 46934
trsm 1 1 0 56
gemm 4027 1 1 2432
trsm 2 2 0 157
gemm 4026 2 2 10216
trsm 1 1 0 60
gemm 4025 1 1 2439
trsm 8 8 0 2002
gemm 4024 8 8 193428
trsm 1 1 0 612
gemm 4023 1 1 5628
trsm 2 2 0 75
gemm 4022 2 2 10433
trsm 1 1 0 50
gemm 4021 1 1 2429
trsm 4 4 0 199
gemm 4020 4 4 41048
trsm 1 1 0 51
gemm 4019 1 1 2437
trsm 2 2 0 71
gemm 4018 2 2 9556
trsm 1 1 0 53
gemm 4017 1 1 2425
trsm 16 16 0 5078
gemm 4016 16 16 680487
trsm 1 1 0 194
gemm 4015 1 1 4515
trsm 2 2 0 141
gemm 4014 2 2 15590
trsm 1 1 0 50
gemm 4013 1 1 2429
trsm 4 4 0 237
gemm 4012 4 4 41773
trsm 1 1 0 52
gemm 4011 1 1 2422
trsm 2 2 0 71
gemm 4010 2 2 9532
trsm 1 1 0 52
gemm 4009 1 1 2424
trsm 8 8 0 398
gemm 4008 8 8 197887
trsm 1 1 0 312
gemm 4007 1 1 2484
trsm 2 2 0 88
gemm 4006 2 2 9530
trsm 1 1 0 74
gemm 4005 1 1 2420
trsm 4 4 0 119
gemm 4004 4 4 37883
trsm 1 1 0 56
gemm 4003 1 1 2423
trsm 2 2 0 65
gemm 4002 2 2 9512
trsm 1 1 0 66
gemm 4001 1 1 2416
trsm 32 32 0 23223
gemm 4000 32 32 2829089
trsm 1 1 0 300
gemm 3999 1 1 5511
trsm 2 2 0 148
gemm 3998 2 2 13797
trsm 1 1 0 49
gemm 3997 1 1 2416
trsm 4 4 0 181
gemm 3996 4 4 44547
trsm 1 1 0 63
gemm 3995 1 1 2426
trsm 2 2 0 72
gemm 3994 2 2 9495
trsm 1 1 0 50
gemm 3993 1 1 2413
trsm 8 8 0 1453
gemm 3992 8 8 166378
trsm 1 1 0 81
gemm 3991 1 1 2411
trsm 2 2 0 75
gemm 3990 2 2 9484
trsm 1 1 0 49
gemm 3989 1 1 2407
trsm 4 4 0 112
gemm 3988 4 4 37730
trsm 1 1 0 50
gemm 3987 1 1 2409
trsm 2 2 0 63
gemm 3986 2 2 9477
trsm 1 1 0 52
gemm 3985 1 1 2406
trsm 16 16 0 2928
gemm 3984 16 16 672224
trsm 1 1 0 338
gemm 3983 1 1 4234
trsm 2 2 0 83
gemm 3982 2 2 11679
trsm 1 1 0 54
gemm 3981 1 1 2411
trsm 4 4 0 156
gemm 3980 4 4 41085
trsm 1 1 0 52
gemm 3979 1 1 2405
trsm 2 2 0 79
gemm 3978 2 2 9460
trsm 1 1 0 73
gemm 3977 1 1 2403
trsm 8 8 0 370
gemm 3976 8 8 191514
trsm 1 1 0 199
gemm 3975 1 1 2509
trsm 2 2 0 97
gemm 3974 2 2 9475
trsm 1 1 0 49
gemm 3973 1 1 2410
trsm 4 4 0 134
gemm 3972 4 4 37588
trsm 1 1 0 51
gemm 3971 1 1 2400
trsm 2 2 0 80
gemm 3970 2 2 9437
trsm 1 1 0 66
gemm 3969 1 1 2401
trsm 64 3968 0 7644358
gemm 3968 3968 64 692828632
trsm 1 1 0 1069
gemm 3967 1 1 7394
trsm 2 2 0 371
gemm 3966 2 2 14944
trsm 1 1 0 70
gemm 3965 1 1 2389
trsm 4 4 0 606
gemm 3964 4 4 47902
trsm 1 1 0 58
gemm 3963 1 1 2394
trsm 2 2 0 76
gemm 3962 2 2 9418
trsm 1 1 0 50
gemm 3961 1 1 2395
trsm 8 8 0 1941
gemm 3960 8 8 167343
trsm 1 1 0 50
gemm 3959 1 1 2392
trsm 2 2 0 87
gemm 3958 2 2 9404
trsm 1 1 0 60
gemm 3957 1 1 2392
trsm 4 4 0 134
gemm 3956 4 4 37430
trsm 1 1 0 63
gemm 3955 1 1 2389
trsm 2 2 0 67
gemm 3954 2 2 9399
trsm 1 1 0 76
gemm 3953 1 1 2414
trsm 16 16 0 14475
gemm 3952 16 16 780835
trsm 1 1 0 562
gemm 3951 1 1 4510
trsm 2 2 0 173
gemm 3950 2 2 14114
trsm 1 1 0 62
gemm 3949 1 1 2402
trsm 4 4 0 148
gemm 3948 4 4 41012
trsm 1 1 0 68
gemm 3947 1 1 2388
trsm 2 2 0 60
gemm 3946 2 2 9379
trsm 1 1 0 53
gemm 3945 1 1 2387
trsm 8 8 0 390
gemm 3944 8 8 156196
trsm 1 1 0 91
gemm 3943 1 1 2390
trsm 2 2 0 70
gemm 3942 2 2 9371
trsm 1 1 0 70
gemm 3941 1 1 2386
trsm 4 4 0 111
gemm 3940 4 4 37396
trsm 1 1 0 58
gemm 3939 1 1 2382
trsm 2 2 0 66
gemm 3938 2 2 9360
trsm 1 1 0 83
gemm 3937 1 1 2380
trsm 32 32 0 21803
gemm 3936 32 32 2969695
trsm 1 1 0 552
gemm 3935 1 1 5157
trsm 2 2 0 153
gemm 3934 2 2 51144
trsm 1 1 0 218
gemm 3933 1 1 4329
trsm 4 4 0 577
gemm 3932 4 4 74255
trsm 1 1 0 154
gemm 3931 1 1 2428
trsm 2 2 0 65
gemm 3930 2 2 9346
trsm 1 1 0 60
gemm 3929 1 1 2374
trsm 8 8 0 1069
gemm 3928 8 8 165321
trsm 1 1 0 51
gemm 3927 1 1 2380
trsm 2 2 0 86
gemm 3926 2 2 9345
trsm 1 1 0 64
gemm 3925 1 1 2373
trsm 4 4 0 140
gemm 3924 4 4 37128
trsm 1 1 0 61
gemm 3923 1 1 2371
trsm 2 2 0 69
gemm 3922 2 2 9322
trsm 1 1 0 62
gemm 3921 1 1 2371
trsm 16 16 0 3452
gemm 3920 16 16 710101
trsm 1 1 0 287
gemm 3919 1 1 2789
trsm 2 2 0 99
gemm 3918 2 2 9758
trsm 1 1 0 70
gemm 3917 1 1 2370
trsm 4 4 0 215
gemm 3916 4 4 39878
trsm 1 1 0 89
gemm 3915 1 1 2370
trsm 2 2 0 64
gemm 3914 2 2 9332
trsm 1 1 0 75
gemm 3913 1 1 2370
trsm 8 8 0 472
gemm 3912 8 8 148166
trsm 1 1 0 68
gemm 3911 1 1 2364
trsm 2 2 0 65
gemm 3910 2 2 9297
trsm 1 1 0 70
gemm 3909 1 1 2362
trsm 4 4 0 112
gemm 3908 4 4 36969
trsm 1 1 0 77
gemm 3907 1 1 2361
trsm 2 2 0 61
gemm 3906 2 2 9279
trsm 1 1 0 54
gemm 3905 1 1 2360
trsm 64 3904 0 8362527
gemm 3904 3904 64 707095250
trsm 1 1 0 1547
gemm 3903 1 1 16977
trsm 2 2 0 490
gemm 3902 2 2 21920
trsm 1 1 0 126
gemm 3901 1 1 4324
trsm 4 4 0 956
gemm 3900 4 4 60441
trsm 1 1 0 222
gemm 3899 1 1 2372
trsm 2 2 0 82
gemm 3898 2 2 9265
trsm 1 1 0 50
gemm 3897 1 1 2358
trsm 8 8 0 2230
gemm 3896 8 8 166418
trsm 1 1 0 50
gemm 3895 1 1 2359
trsm 2 2 0 78
gemm 3894 2 2 9259
trsm 1 1 0 50
gemm 3893 1 1 2354
trsm 4 4 0 122
gemm 3892 4 4 36821
trsm 1 1 0 51
gemm 3891 1 1 2353
trsm 2 2 0 73
gemm 3890 2 2 9242
trsm 1 1 0 53
gemm 3889 1 1 2355
trsm 16 16 0 5533
gemm 3888 16 16 829561
trsm 1 1 0 507
gemm 3887 1 1 6254
trsm 2 2 0 344
gemm 3886 2 2 13567
trsm 1 1 0 50
gemm 3885 1 1 2350
trsm 4 4 0 575
gemm 3884 4 4 44779
trsm 1 1 0 50
gemm 3883 1 1 2346
trsm 2 2 0 81
gemm 3882 2 2 9255
trsm 1 1 0 51
gemm 3881 1 1 2339
trsm 8 8 0 1194
gemm 3880 8 8 160139
trsm 1 1 0 105
gemm 3879 1 1 2389
trsm 2 2 0 82
gemm 3878 2 2 9233
trsm 1 1 0 76
gemm 3877 1 1 2356
trsm 4 4 0 133
gemm 3876 4 4 36672
trsm 1 1 0 51
gemm 3875 1 1 2341
trsm 2 2 0 83
gemm 3874 2 2 9213
trsm 1 1 0 51
gemm 3873 1 1 2340
trsm 32 32 0 21109
gemm 3872 32 32 3251516
trsm 1 1 0 785
gemm 3871 1 1 5894
trsm 2 2 0 248
gemm 3870 2 2 14905
trsm 1 1 0 56
gemm 3869 1 1 2345
trsm 4 4 0 590
gemm 3868 4 4 44859
trsm 1 1 0 74
gemm 3867 1 1 2337
trsm 2 2 0 65
gemm 3866 2 2 9192
trsm 1 1 0 69
gemm 3865 1 1 2339
trsm 8 8 0 1299
gemm 3864 8 8 160632
trsm 1 1 0 51
gemm 3863 1 1 2345
trsm 2 2 0 71
gemm 3862 2 2 9205
trsm 1 1 0 56
gemm 3861 1 1 2334
trsm 4 4 0 137
gemm 3860 4 4 36529
trsm 1 1 0 66
gemm 3859 1 1 2333
trsm 2 2 0 223
gemm 3858 2 2 9592
trsm 1 1 0 95
gemm 3857 1 1 2611
trsm 16 16 0 3849
gemm 3856 16 16 688395
trsm 1 1 0 357
gemm 3855 1 1 3298
trsm 2 2 0 100
gemm 3854 2 2 10481
trsm 1 1 0 52
gemm 3853 1 1 2358
trsm 4 4 0 258
gemm 3852 4 4 37567
trsm 1 1 0 62
gemm 3851 1 1 2334
trsm 2 2 0 70
gemm 3850 2 2 9154
trsm 1 1 0 50
gemm 3849 1 1 2332
trsm 8 8 0 396
gemm 3848 8 8 148553
trsm 1 1 0 86
gemm 3847 1 1 2456
trsm 2 2 0 72
gemm 3846 2 2 9145
trsm 1 1 0 62
gemm 3845 1 1 2319
trsm 4 4 0 123
gemm 3844 4 4 36380
trsm 1 1 0 51
gemm 3843 1 1 2323
trsm 2 2 0 73
gemm 3842 2 2 9138
trsm 1 1 0 51
gemm 3841 1 1 2323
trsm 64 3840 0 7994430
gemm 3840 3840 64 688600870
trsm 1 1 0 1014
gemm 3839 1 1 6442
trsm 2 2 0 319
gemm 3838 2 2 14141
trsm 1 1 0 70
gemm 3837 1 1 2320
trsm 4 4 0 575
gemm 3836 4 4 44882
trsm 1 1 0 50
gemm 3835 1 1 2318
trsm 2 2 0 73
gemm 3834 2 2 9122
trsm 1 1 0 53
gemm 3833 1 1 2323
trsm 8 8 0 1761
gemm 3832 8 8 171352
trsm 1 1 0 65
gemm 3831 1 1 2324
trsm 2 2 0 66
gemm 3830 2 2 9593
trsm 1 1 0 53
gemm 3829 1 1 2317
trsm 4 4 0 135
gemm 3828 4 4 36736
trsm 1 1 0 52
gemm 3827 1 1 2315
trsm 2 2 0 63
gemm 3826 2 2 9101
trsm 1 1 0 62
gemm 3825 1 1 2317
trsm 16 16 0 5621
gemm 3824 16 16 796508
trsm 1 1 0 462
gemm 3823 1 1 5158
trsm 2 2 0 87
gemm 3822 2 2 13261
trsm 1 1 0 51
gemm 3821 1 1 2311
trsm 4 4 0 171
gemm 3820 4 4 40563
trsm 1 1 0 61
gemm 3819 1 1 2310
trsm 2 2 0 72
gemm 3818 2 2 9073
trsm 1 1 0 52
gemm 3817 1 1 2307
trsm 8 8 0 550
gemm 3816 8 8 147037
trsm 1 1 0 63
gemm 3815 1 1 2300
trsm 2 2 0 64
gemm 3814 2 2 48875
trsm 1 1 0 295
gemm 3813 1 1 4282
trsm 4 4 0 333
gemm 3812 4 4 63596
trsm 1 1 0 127
gemm 3811 1 1 4358
trsm 2 2 0 140
gemm 3810 2 2 16550
trsm 1 1 0 116
gemm 3809 1 1 4347
trsm 32 32 0 32792
gemm 3808 32 32 2901785
trsm 1 1 0 672
gemm 3807 1 1 6705
trsm 2 2 0 207
gemm 3806 2 2 19866
trsm 1 1 0 97
gemm 3805 1 1 4110
trsm 4 4 0 522
gemm 3804 4 4 69679
trsm 1 1 0 80
gemm 3803 1 1 4402
trsm 2 2 0 113
gemm 3802 2 2 16584
trsm 1 1 0 70
gemm 3801 1 1 4344
trsm 8 8 0 1216
gemm 3800 8 8 156780
trsm 1 1 0 108
gemm 3799 1 1 2316
trsm 2 2 0 63
gemm 3798 2 2 9031
trsm 1 1 0 62
gemm 3797 1 1 2297
trsm 4 4 0 133
gemm 3796 4 4 35926
trsm 1 1 0 53
gemm 3795 1 1 2300
trsm 2 2 0 60
gemm 3794 2 2 9023
trsm 1 1 0 60
gemm 3793 1 1 2294
trsm 16 16 0 4155
gemm 3792 16 16 736828
trsm 1 1 0 463
gemm 3791 1 1 2660
trsm 2 2 0 92
gemm 3790 2 2 9850
trsm 1 1 0 89
gemm 3789 1 1 2295
trsm 4 4 0 191
gemm 3788 4 4 36084
trsm 1 1 0 52
gemm 3787 1 1 2292
trsm 2 2 0 69
gemm 3786 2 2 9005
trsm 1 1 0 51
gemm 3785 1 1 2291
trsm 8 8 0 449
gemm 3784 8 8 150654
trsm 1 1 0 78
gemm 3783 1 1 37162
trsm 2 2 0 231
gemm 3782 2 2 9213
trsm 1 1 0 52
gemm 3781 1 1 2301
trsm 4 4 0 122
gemm 3780 4 4 35833
trsm 1 1 0 50
gemm 3779 1 1 2286
trsm 2 2 0 62
gemm 3778 2 2 8984
trsm 1 1 0 49
gemm 3777 1 1 2299
trsm 64 3776 0 8030740
gemm 3776 3776 64 667573952
trsm 1 1 0 1233
gemm 3775 1 1 6069
trsm 2 2 0 476
gemm 3774 2 2 13106
trsm 1 1 0 71
gemm 3773 1 1 2277
trsm 4 4 0 701
gemm 3772 4 4 43737
trsm 1 1 0 50
gemm 3771 1 1 2283
trsm 2 2 0 87
gemm 3770 2 2 8965
trsm 1 1 0 50
gemm 3769 1 1 2291
trsm 8 8 0 2740
gemm 3768 8 8 204844
trsm 1 1 0 372
gemm 3767 1 1 2461
trsm 2 2 0 85
gemm 3766 2 2 9346
trsm 1 1 0 50
gemm 3765 1 1 2281
trsm 4 4 0 146
gemm 3764 4 4 35623
trsm 1 1 0 52
gemm 3763 1 1 2276
trsm 2 2 0 72
gemm 3762 2 2 8947
trsm 1 1 0 52
gemm 3761 1 1 2278
trsm 16 16 0 5272
gemm 3760 16 16 751767
trsm 1 1 0 344
gemm 3759 1 1 3542
trsm 2 2 0 101
gemm 3758 2 2 10929
trsm 1 1 0 64
gemm 3757 1 1 2294
trsm 4 4 0 161
gemm 3756 4 4 39352
trsm 1 1 0 68
gemm 3755 1 1 2288
trsm 2 2 0 69
gemm 3754 2 2 8926
trsm 1 1 0 51
gemm 3753 1 1 2271
trsm 8 8 0 391
gemm 3752 8 8 143120
trsm 1 1 0 52
gemm 3751 1 1 2269
trsm 2 2 0 70
gemm 3750 2 2 43094
trsm 1 1 0 277
gemm 3749 1 1 4054
trsm 4 4 0 448
gemm 3748 4 4 65705
trsm 1 1 0 117
gemm 3747 1 1 2676
trsm 2 2 0 72
gemm 3746 2 2 10444
trsm 1 1 0 62
gemm 3745 1 1 2656
trsm 32 32 0 25185
gemm 3744 32 32 3087055
trsm 1 1 0 474
gemm 3743 1 1 4322
trsm 2 2 0 475
gemm 3742 2 2 12672
trsm 1 1 0 61
gemm 3741 1 1 2253
trsm 4 4 0 384
gemm 3740 4 4 39504
trsm 1 1 0 52
gemm 3739 1 1 2255
trsm 2 2 0 115
gemm 3738 2 2 8937
trsm 1 1 0 61
gemm 3737 1 1 2280
trsm 8 8 0 1431
gemm 3736 8 8 155686
trsm 1 1 0 71
gemm 3735 1 1 2282
trsm 2 2 0 72
gemm 3734 2 2 8897
trsm 1 1 0 51
gemm 3733 1 1 2279
trsm 4 4 0 120
gemm 3732 4 4 35343
trsm 1 1 0 52
gemm 3731 1 1 2279
trsm 2 2 0 71
gemm 3730 2 2 8899
trsm 1 1 0 61
gemm 3729 1 1 2280
trsm 16 16 0 3891
gemm 3728 16 16 687170
trsm 1 1 0 258
gemm 3727 1 1 5480
trsm 2 2 0 181
gemm 3726 2 2 14459
trsm 1 1 0 72
gemm 3725 1 1 2266
trsm 4 4 0 157
gemm 3724 4 4 36467
trsm 1 1 0 61
gemm 3723 1 1 2253
trsm 2 2 0 79
gemm 3722 2 2 8853
trsm 1 1 0 61
gemm 3721 1 1 2256
trsm 8 8 0 446
gemm 3720 8 8 165778
trsm 1 1 0 117
gemm 3719 1 1 2277
trsm 2 2 0 88
gemm 3718 2 2 8873
trsm 1 1 0 67
gemm 3717 1 1 2254
trsm 4 4 0 131
gemm 3716 4 4 35184
trsm 1 1 0 60
gemm 3715 1 1 2251
trsm 2 2 0 73
gemm 3714 2 2 8836
trsm 1 1 0 60
gemm 3713 1 1 2247
trsm 64 3712 0 7757866
gemm 3712 3712 64 662961008
trsm 1 1 0 1097
gemm 3711 1 1 4153
trsm 2 2 0 385
gemm 3710 2 2 13490
trsm 1 1 0 66
gemm 3709 1 1 2236
trsm 4 4 0 687
gemm 3708 4 4 44852
trsm 1 1 0 58
gemm 3707 1 1 2248
trsm 2 2 0 77
gemm 3706 2 2 8815
trsm 1 1 0 61
gemm 3705 1 1 2235
trsm 8 8 0 3162
gemm 3704 8 8 159820
trsm 1 1 0 52
gemm 3703 1 1 2242
trsm 2 2 0 82
gemm 3702 2 2 8809
trsm 1 1 0 60
gemm 3701 1 1 2243
trsm 4 4 0 135
gemm 3700 4 4 88956
trsm 1 1 0 638
gemm 3699 1 1 4285
trsm 2 2 0 115
gemm 3698 2 2 15830
trsm 1 1 0 131
gemm 3697 1 1 3857
trsm 16 16 0 14424
gemm 3696 16 16 655108
trsm 1 1 0 313
gemm 3695 1 1 3327
trsm 2 2 0 96
gemm 3694 2 2 12077
trsm 1 1 0 62
gemm 3693 1 1 2237
trsm 4 4 0 226
gemm 3692 4 4 36346
trsm 1 1 0 65
gemm 3691 1 1 2235
trsm 2 2 0 75
gemm 3690 2 2 8802
trsm 1 1 0 54
gemm 3689 1 1 2233
trsm 8 8 0 416
gemm 3688 8 8 247424
trsm 1 1 0 411
gemm 3687 1 1 4451
trsm 2 2 0 196
gemm 3686 2 2 16693
trsm 1 1 0 135
gemm 3685 1 1 4065
trsm 4 4 0 230
gemm 3684 4 4 44111
trsm 1 1 0 71
gemm 3683 1 1 2247
trsm 2 2 0 74
gemm 3682 2 2 8760
trsm 1 1 0 73
gemm 3681 1 1 2228
trsm 32 32 0 23317
gemm 3680 32 32 2816605
trsm 1 1 0 512
gemm 3679 1 1 6558
trsm 2 2 0 251
gemm 3678 2 2 17912
trsm 1 1 0 113
gemm 3677 1 1 3881
trsm 4 4 0 587
gemm 3676 4 4 64441
trsm 1 1 0 108
gemm 3675 1 1 3892
trsm 2 2 0 219
gemm 3674 2 2 8813
trsm 1 1 0 51
gemm 3673 1 1 2222
trsm 8 8 0 1174
gemm 3672 8 8 155967
trsm 1 1 0 77
gemm 3671 1 1 2235
trsm 2 2 0 77
gemm 3670 2 2 11610
trsm 1 1 0 72
gemm 3669 1 1 2223
trsm 4 4 0 153
gemm 3668 4 4 37756
trsm 1 1 0 73
gemm 3667 1 1 2241
trsm 2 2 0 65
gemm 3666 2 2 8717
trsm 1 1 0 52
gemm 3665 1 1 2222
trsm 16 16 0 4648
gemm 3664 16 16 723935
trsm 1 1 0 350
gemm 3663 1 1 2808
trsm 2 2 0 136
gemm 3662 2 2 9855
trsm 1 1 0 52
gemm 3661 1 1 2223
trsm 4 4 0 172
gemm 3660 4 4 35994
trsm 1 1 0 71
gemm 3659 1 1 2273
trsm 2 2 0 81
gemm 3658 2 2 8723
trsm 1 1 0 72
gemm 3657 1 1 2207
trsm 8 8 0 428
gemm 3656 8 8 147303
trsm 1 1 0 157
gemm 3655 1 1 2242
trsm 2 2 0 75
gemm 3654 2 2 8742
trsm 1 1 0 51
gemm 3653 1 1 2265
trsm 4 4 0 128
gemm 3652 4 4 34681
trsm 1 1 0 49
gemm 3651 1 1 2213
trsm 2 2 0 78
gemm 3650 2 2 8683
trsm 1 1 0 51
gemm 3649 1 1 2211
trsm 64 3648 0 7871023
gemm 3648 3648 64 628634077
trsm 1 1 0 1140
gemm 3647 1 1 5809
trsm 2 2 0 372
gemm 3646 2 2 13408
trsm 1 1 0 66
gemm 3645 1 1 2204
trsm 4 4 0 499
gemm 3644 4 4 51553
trsm 1 1 0 66
gemm 3643 1 1 2225
trsm 2 2 0 82
gemm 3642 2 2 8663
trsm 1 1 0 95
gemm 3641 1 1 2225
trsm 8 8 0 2205
gemm 3640 8 8 165962
trsm 1 1 0 65
gemm 3639 1 1 5297
trsm 2 2 0 99
gemm 3638 2 2 8713
trsm 1 1 0 61
gemm 3637 1 1 2204
trsm 4 4 0 175
gemm 3636 4 4 34593
trsm 1 1 0 64
gemm 3635 1 1 2195
trsm 2 2 0 110
gemm 3634 2 2 8682
trsm 1 1 0 51
gemm 3633 1 1 2201
trsm 16 16 0 5595
gemm 3632 16 16 766003
trsm 1 1 0 715
gemm 3631 1 1 3416
trsm 2 2 0 135
gemm 3630 2 2 10944
trsm 1 1 0 50
gemm 3629 1 1 2195
trsm 4 4 0 218
gemm 3628 4 4 38438
trsm 1 1 0 62
gemm 3627 1 1 2194
trsm 2 2 0 83
gemm 3626 2 2 8622
trsm 1 1 0 51
gemm 3625 1 1 2194
trsm 8 8 0 483
gemm 3624 8 8 137782
trsm 1 1 0 52
gemm 3623 1 1 2188
trsm 2 2 0 80
gemm 3622 2 2 8620
trsm 1 1 0 49
gemm 3621 1 1 2192
trsm 4 4 0 132
gemm 3620 4 4 55673
trsm 1 1 0 129
gemm 3619 1 1 2277
trsm 2 2 0 83
gemm 3618 2 2 8617
trsm 1 1 0 49
gemm 3617 1 1 2190
trsm 32 32 0 66938
gemm 3616 32 32 2858699
trsm 1 1 0 693
gemm 3615 1 1 5129
trsm 2 2 0 261
gemm 3614 2 2 12031
trsm 1 1 0 81
gemm 3613 1 1 2186
trsm 4 4 0 480
gemm 3612 4 4 88816
trsm 1 1 0 303
gemm 3611 1 1 4368
trsm 2 2 0 130
gemm 3610 2 2 15203
trsm 1 1 0 119
gemm 3609 1 1 3605
trsm 8 8 0 1357
gemm 3608 8 8 220450
trsm 1 1 0 196
gemm 3607 1 1 2273
trsm 2 2 0 72
gemm 3606 2 2 8651
trsm 1 1 0 50
gemm 3605 1 1 2192
trsm 4 4 0 148
gemm 3604 4 4 34259
trsm 1 1 0 50
gemm 3603 1 1 2177
trsm 2 2 0 80
gemm 3602 2 2 8565
trsm 1 1 0 50
gemm 3601 1 1 2175
trsm 16 16 0 4223
gemm 3600 16 16 722234
trsm 1 1 0 400
gemm 3599 1 1 3823
trsm 2 2 0 243
gemm 3598 2 2 15439
trsm 1 1 0 85
gemm 3597 1 1 4034
trsm 4 4 0 416
gemm 3596 4 4 35771
trsm 1 1 0 50
gemm 3595 1 1 2192
trsm 2 2 0 66
gemm 3594 2 2 11866
trsm 1 1 0 142
gemm 3593 1 1 2174
trsm 8 8 0 806
gemm 3592 8 8 138174
trsm 1 1 0 51
gemm 3591 1 1 2294
trsm 2 2 0 70
gemm 3590 2 2 8540
trsm 1 1 0 50
gemm 3589 1 1 2173
trsm 4 4 0 132
gemm 3588 4 4 33969
trsm 1 1 0 83
gemm 3587 1 1 2169
trsm 2 2 0 72
gemm 3586 2 2 8534
trsm 1 1 0 51
gemm 3585 1 1 2166
trsm 64 3584 0 8665062
gemm 3584 3584 64 603151852
trsm 1 1 0 1297
gemm 3583 1 1 4729
trsm 2 2 0 461
gemm 3582 2 2 12030
trsm 1 1 0 59
gemm 3581 1 1 2156
trsm 4 4 0 559
gemm 3580 4 4 44785
trsm 1 1 0 89
gemm 3579 1 1 2170
trsm 2 2 0 87
gemm 3578 2 2 8519
trsm 1 1 0 51
gemm 3577 1 1 2170
trsm 8 8 0 2586
gemm 3576 8 8 235703
trsm 1 1 0 798
gemm 3575 1 1 2434
trsm 2 2 0 141
gemm 3574 2 2 8619
trsm 1 1 0 94
gemm 3573 1 1 2168
trsm 4 4 0 243
gemm 3572 4 4 36916
trsm 1 1 0 91
gemm 3571 1 1 2165
trsm 2 2 0 99
gemm 3570 2 2 8500
trsm 1 1 0 106
gemm 3569 1 1 2169
trsm 16 16 0 7036
gemm 3568 16 16 761564
trsm 1 1 0 425
gemm 3567 1 1 5011
trsm 2 2 0 201
gemm 3566 2 2 11781
trsm 1 1 0 133
gemm 3565 1 1 2223
trsm 4 4 0 330
gemm 3564 4 4 38685
trsm 1 1 0 95
gemm 3563 1 1 2160
trsm 2 2 0 96
gemm 3562 2 2 8501
trsm 1 1 0 57
gemm 3561 1 1 2158
trsm 8 8 0 713
gemm 3560 8 8 213199
trsm 1 1 0 371
gemm 3559 1 1 4120
trsm 2 2 0 159
gemm 3558 2 2 16383
trsm 1 1 0 119
gemm 3557 1 1 3998
trsm 4 4 0 206
gemm 3556 4 4 61842
trsm 1 1 0 109
gemm 3555 1 1 2357
trsm 2 2 0 91
gemm 3554 2 2 8586
trsm 1 1 0 49
gemm 3553 1 1 2167
trsm 32 32 0 28217
gemm 3552 32 32 2963255
trsm 1 1 0 527
gemm 3551 1 1 4545
trsm 2 2 0 340
gemm 3550 2 2 12562
trsm 1 1 0 59
gemm 3549 1 1 2146
trsm 4 4 0 429
gemm 3548 4 4 42117
trsm 1 1 0 68
gemm 3547 1 1 2154
trsm 2 2 0 74
gemm 3546 2 2 8435
trsm 1 1 0 63
gemm 3545 1 1 2141
trsm 8 8 0 1254
gemm 3544 8 8 157580
trsm 1 1 0 74
gemm 3543 1 1 2156
trsm 2 2 0 88
gemm 3542 2 2 8429
trsm 1 1 0 49
gemm 3541 1 1 2989
trsm 4 4 0 195
gemm 3540 4 4 36064
trsm 1 1 0 66
gemm 3539 1 1 2146
trsm 2 2 0 75
gemm 3538 2 2 8424
trsm 1 1 0 50
gemm 3537 1 1 2138
trsm 16 16 0 4468
gemm 3536 16 16 755470
trsm 1 1 0 390
gemm 3535 1 1 3364
trsm 2 2 0 149
gemm 3534 2 2 10483
trsm 1 1 0 104
gemm 3533 1 1 2202
trsm 4 4 0 281
gemm 3532 4 4 41907
trsm 1 1 0 85
gemm 3531 1 1 2140
trsm 2 2 0 105
gemm 3530 2 2 8396
trsm 1 1 0 53
gemm 3529 1 1 2131
trsm 8 8 0 572
gemm 3528 8 8 145600
trsm 1 1 0 149
gemm 3527 1 1 2141
trsm 2 2 0 203
gemm 3526 2 2 8421
trsm 1 1 0 50
gemm 3525 1 1 2137
trsm 4 4 0 171
gemm 3524 4 4 33371
trsm 1 1 0 49
gemm 3523 1 1 2136
trsm 2 2 0 80
gemm 3522 2 2 8382
trsm 1 1 0 53
gemm 3521 1 1 2157
trsm 64 3520 0 7952744
gemm 3520 3520 64 600246398
trsm 1 1 0 1381
gemm 3519 1 1 6855
trsm 2 2 0 280
gemm 3518 2 2 17436
trsm 1 1 0 130
gemm 3517 1 1 3709
trsm 4 4 0 955
gemm 3516 4 4 74704
trsm 1 1 0 211
gemm 3515 1 1 2172
trsm 2 2 0 89
gemm 3514 2 2 8367
trsm 1 1 0 68
gemm 3513 1 1 2133
trsm 8 8 0 2897
gemm 3512 8 8 150044
trsm 1 1 0 55
gemm 3511 1 1 2127
trsm 2 2 0 78
gemm 3510 2 2 8350
trsm 1 1 0 54
gemm 3509 1 1 2127
trsm 4 4 0 145
gemm 3508 4 4 33231
trsm 1 1 0 60
gemm 3507 1 1 2123
trsm 2 2 0 71
gemm 3506 2 2 8356
trsm 1 1 0 60
gemm 3505 1 1 2127
trsm 16 16 0 5012
gemm 3504 16 16 748177
trsm 1 1 0 589
gemm 3503 1 1 4118
trsm 2 2 0 295
gemm 3502 2 2 16555
trsm 1 1 0 66
gemm 3501 1 1 2311
trsm 4 4 0 391
gemm 3500 4 4 42450
trsm 1 1 0 73
gemm 3499 1 1 2123
trsm 2 2 0 122
gemm 3498 2 2 10877
trsm 1 1 0 76
gemm 3497 1 1 2117
trsm 8 8 0 1045
gemm 3496 8 8 156484
trsm 1 1 0 117
gemm 3495 1 1 2129
trsm 2 2 0 88
gemm 3494 2 2 8322
trsm 1 1 0 51
gemm 3493 1 1 2117
trsm 4 4 0 157
gemm 3492 4 4 38135
trsm 1 1 0 87
gemm 3491 1 1 2121
trsm 2 2 0 87
gemm 3490 2 2 8314
trsm 1 1 0 50
gemm 3489 1 1 2126
trsm 32 32 0 25463
gemm 3488 32 32 2877053
trsm 1 1 0 514
gemm 3487 1 1 4591
trsm 2 2 0 482
gemm 3486 2 2 11074
trsm 1 1 0 61
gemm 3485 1 1 2121
trsm 4 4 0 396
gemm 3484 4 4 42191
trsm 1 1 0 117
gemm 3483 1 1 3127
trsm 2 2 0 144
gemm 3482 2 2 23131
trsm 1 1 0 424
gemm 3481 1 1 2298
trsm 8 8 0 2188
gemm 3480 8 8 193580
trsm 1 1 0 196
gemm 3479 1 1 4143
trsm 2 2 0 129
gemm 3478 2 2 15533
trsm 1 1 0 115
gemm 3477 1 1 3786
trsm 4 4 0 251
gemm 3476 4 4 60215
trsm 1 1 0 94
gemm 3475 1 1 3688
trsm 2 2 0 103
gemm 3474 2 2 14995
trsm 1 1 0 112
gemm 3473 1 1 3728
trsm 16 16 0 6260
gemm 3472 16 16 602723
trsm 1 1 0 113
gemm 3471 1 1 2205
trsm 2 2 0 105
gemm 3470 2 2 8369
trsm 1 1 0 51
gemm 3469 1 1 2213
trsm 4 4 0 180
gemm 3468 4 4 33065
trsm 1 1 0 65
gemm 3467 1 1 2101
trsm 2 2 0 80
gemm 3466 2 2 8250
trsm 1 1 0 67
gemm 3465 1 1 2109
trsm 8 8 0 551
gemm 3464 8 8 253028
trsm 1 1 0 461
gemm 3463 1 1 5224
trsm 2 2 0 144
gemm 3462 2 2 15165
trsm 1 1 0 134
gemm 3461 1 1 3568
trsm 4 4 0 200
gemm 3460 4 4 39777
trsm 1 1 0 66
gemm 3459 1 1 2116
trsm 2 2 0 102
gemm 3458 2 2 8229
trsm 1 1 0 91
gemm 3457 1 1 2096
trsm 64 3456 0 7293633
gemm 3456 3456 64 568232061
trsm 1 1 0 1364
gemm 3455 1 1 6089
trsm 2 2 0 473
gemm 3454 2 2 12521
trsm 1 1 0 57
gemm 3453 1 1 2092
trsm 4 4 0 1184
gemm 3452 4 4 69114
trsm 1 1 0 171
gemm 3451 1 1 3623
trsm 2 2 0 139
gemm 3450 2 2 21144
trsm 1 1 0 96
gemm 3449 1 1 3746
trsm 8 8 0 3141
gemm 3448 8 8 171800
trsm 1 1 0 270
gemm 3447 1 1 2098
trsm 2 2 0 84
gemm 3446 2 2 8198
trsm 1 1 0 50
gemm 3445 1 1 2082
trsm 4 4 0 140
gemm 3444 4 4 32631
trsm 1 1 0 52
gemm 3443 1 1 2080
trsm 2 2 0 71
gemm 3442 2 2 8190
trsm 1 1 0 53
gemm 3441 1 1 2080
trsm 16 16 0 6496
gemm 3440 16 16 646963
trsm 1 1 0 778
gemm 3439 1 1 19159
trsm 2 2 0 252
gemm 3438 2 2 17101
trsm 1 1 0 109
gemm 3437 1 1 3602
trsm 4 4 0 666
gemm 3436 4 4 46883
trsm 1 1 0 217
gemm 3435 1 1 2095
trsm 2 2 0 73
gemm 3434 2 2 8176
trsm 1 1 0 52
gemm 3433 1 1 2074
trsm 8 8 0 1168
gemm 3432 8 8 141587
trsm 1 1 0 53
gemm 3431 1 1 2080
trsm 2 2 0 73
gemm 3430 2 2 8221
trsm 1 1 0 65
gemm 3429 1 1 2077
trsm 4 4 0 124
gemm 3428 4 4 32481
trsm 1 1 0 69
gemm 3427 1 1 2072
trsm 2 2 0 70
gemm 3426 2 2 8155
trsm 1 1 0 51
gemm 3425 1 1 2079
trsm 32 32 0 34905
gemm 3424 32 32 2664968
trsm 1 1 0 573
gemm 3423 1 1 5493
trsm 2 2 0 396
gemm 3422 2 2 12449
trsm 1 1 0 60
gemm 3421 1 1 2096
trsm 4 4 0 645
gemm 3420 4 4 55535
trsm 1 1 0 107
gemm 3419 1 1 2089
trsm 2 2 0 75
gemm 3418 2 2 8140
trsm 1 1 0 61
gemm 3417 1 1 2072
trsm 8 8 0 1398
gemm 3416 8 8 159661
trsm 1 1 0 113
gemm 3415 1 1 2091
trsm 2 2 0 75
gemm 3414 2 2 8719
trsm 1 1 0 94
gemm 3413 1 1 3964
trsm 4 4 0 211
gemm 3412 4 4 46770
trsm 1 1 0 72
gemm 3411 1 1 2079
trsm 2 2 0 73
gemm 3410 2 2 8116
trsm 1 1 0 49
gemm 3409 1 1 2070
trsm 16 16 0 3713
gemm 3408 16 16 607175
trsm 1 1 0 291
gemm 3407 1 1 3713
trsm 2 2 0 123
gemm 3406 2 2 10814
trsm 1 1 0 59
gemm 3405 1 1 2087
trsm 4 4 0 193
gemm 3404 4 4 35421
trsm 1 1 0 114
gemm 3403 1 1 2065
trsm 2 2 0 71
gemm 3402 2 2 8099
trsm 1 1 0 63
gemm 3401 1 1 2067
trsm 8 8 0 418
gemm 3400 8 8 129382
trsm 1 1 0 66
gemm 3399 1 1 2063
trsm 2 2 0 71
gemm 3398 2 2 8091
trsm 1 1 0 79
gemm 3397 1 1 2055
trsm 4 4 0 134
gemm 3396 4 4 32155
trsm 1 1 0 79
gemm 3395 1 1 2059
trsm 2 2 0 87
gemm 3394 2 2 8081
trsm 1 1 0 60
gemm 3393 1 1 2059
trsm 64 3392 0 7314836
gemm 3392 3392 64 544831748
trsm 1 1 0 1232
gemm 3391 1 1 5229
trsm 2 2 0 587
gemm 3390 2 2 12506
trsm 1 1 0 54
gemm 3389 1 1 2063
trsm 4 4 0 648
gemm 3388 4 4 39168
trsm 1 1 0 69
gemm 3387 1 1 2060
trsm 2 2 0 73
gemm 3386 2 2 8061
trsm 1 1 0 49
gemm 3385 1 1 2046
trsm 8 8 0 2170
gemm 3384 8 8 282696
trsm 1 1 0 791
gemm 3383 1 1 4183
trsm 2 2 0 218
gemm 3382 2 2 10625
trsm 1 1 0 52
gemm 3381 1 1 2077
trsm 4 4 0 151
gemm 3380 4 4 32047
trsm 1 1 0 52
gemm 3379 1 1 2049
trsm 2 2 0 71
gemm 3378 2 2 8043
trsm 1 1 0 51
gemm 3377 1 1 2049
trsm 16 16 0 5738
gemm 3376 16 16 550805
trsm 1 1 0 67
gemm 3375 1 1 3099
trsm 2 2 0 74
gemm 3374 2 2 43391
trsm 1 1 0 221
gemm 3373 1 1 5029
trsm 4 4 0 244
gemm 3372 4 4 61174
trsm 1 1 0 102
gemm 3371 1 1 3782
trsm 2 2 0 136
gemm 3370 2 2 14827
trsm 1 1 0 106
gemm 3369 1 1 3821
trsm 8 8 0 1614
gemm 3368 8 8 175671
trsm 1 1 0 111
gemm 3367 1 1 2060
trsm 2 2 0 76
gemm 3366 2 2 8015
trsm 1 1 0 52
gemm 3365 1 1 2037
trsm 4 4 0 127
gemm 3364 4 4 31851
trsm 1 1 0 52
gemm 3363 1 1 2041
trsm 2 2 0 62
gemm 3362 2 2 8000
trsm 1 1 0 50
gemm 3361 1 1 2041
trsm 32 32 0 21941
gemm 3360 32 32 2674080
trsm 1 1 0 742
gemm 3359 1 1 8120
trsm 2 2 0 478
gemm 3358 2 2 16641
trsm 1 1 0 94
gemm 3357 1 1 3438
trsm 4 4 0 396
gemm 3356 4 4 44455
trsm 1 1 0 65
gemm 3355 1 1 2049
trsm 2 2 0 77
gemm 3354 2 2 7989
trsm 1 1 0 50
gemm 3353 1 1 2049
trsm 8 8 0 1232
gemm 3352 8 8 136817
trsm 1 1 0 77
gemm 3351 1 1 2038
trsm 2 2 0 73
gemm 3350 2 2 7973
trsm 1 1 0 51
gemm 3349 1 1 2035
trsm 4 4 0 116
gemm 3348 4 4 31703
trsm 1 1 0 50
gemm 3347 1 1 2033
trsm 2 2 0 67
gemm 3346 2 2 7967
trsm 1 1 0 50
gemm 3345 1 1 2033
trsm 16 16 0 4081
gemm 3344 16 16 644745
trsm 1 1 0 433
gemm 3343 1 1 4268
trsm 2 2 0 195
gemm 3342 2 2 14245
trsm 1 1 0 107
gemm 3341 1 1 3535
trsm 4 4 0 265
gemm 3340 4 4 32651
trsm 1 1 0 52
gemm 3339 1 1 2019
trsm 2 2 0 61
gemm 3338 2 2 7948
trsm 1 1 0 52
gemm 3337 1 1 2028
trsm 8 8 0 533
gemm 3336 8 8 127261
trsm 1 1 0 54
gemm 3335 1 1 2021
trsm 2 2 0 66
gemm 3334 2 2 7939
trsm 1 1 0 53
gemm 3333 1 1 2018
trsm 4 4 0 104
gemm 3332 4 4 31551
trsm 1 1 0 55
gemm 3331 1 1 2019
trsm 2 2 0 67
gemm 3330 2 2 7925
trsm 1 1 0 51
gemm 3329 1 1 2017
trsm 64 3328 0 7118872
gemm 3328 3328 64 518820433
trsm 1 1 0 1225
gemm 3327 1 1 5052
trsm 2 2 0 395
gemm 3326 2 2 13577
trsm 1 1 0 79
gemm 3325 1 1 2015
trsm 4 4 0 516
gemm 3324 4 4 42615
trsm 1 1 0 84
gemm 3323 1 1 3313
trsm 2 2 0 74
gemm 3322 2 2 7907
trsm 1 1 0 51
gemm 3321 1 1 2011
trsm 8 8 0 2275
gemm 3320 8 8 140427
trsm 1 1 0 52
gemm 3319 1 1 2011
trsm 2 2 0 70
gemm 3318 2 2 7899
trsm 1 1 0 49
gemm 3317 1 1 2007
trsm 4 4 0 152
gemm 3316 4 4 31400
trsm 1 1 0 81
gemm 3315 1 1 2017
trsm 2 2 0 88
gemm 3314 2 2 7893
trsm 1 1 0 69
gemm 3313 1 1 2009
trsm 16 16 0 5911
gemm 3312 16 16 723094
trsm 1 1 0 543
gemm 3311 1 1 4034
trsm 2 2 0 121
gemm 3310 2 2 10759
trsm 1 1 0 70
gemm 3309 1 1 2022
trsm 4 4 0 232
gemm 3308 4 4 33430
trsm 1 1 0 70
gemm 3307 1 1 2007
trsm 2 2 0 70
gemm 3306 2 2 7873
trsm 1 1 0 69
gemm 3305 1 1 2007
trsm 8 8 0 381
gemm 3304 8 8 125939
trsm 1 1 0 55
gemm 3303 1 1 2001
trsm 2 2 0 71
gemm 3302 2 2 7867
trsm 1 1 0 59
gemm 3301 1 1 1999
trsm 4 4 0 109
gemm 3300 4 4 31253
trsm 1 1 0 500
gemm 3299 1 1 4242
trsm 2 2 0 151
gemm 3298 2 2 15341
trsm 1 1 0 105
gemm 3297 1 1 3656
trsm 32 32 0 37074
gemm 3296 32 32 2540593
trsm 1 1 0 517
gemm 3295 1 1 4762
trsm 2 2 0 281
gemm 3294 2 2 11361
trsm 1 1 0 48
gemm 3293 1 1 2005
trsm 4 4 0 462
gemm 3292 4 4 35612
trsm 1 1 0 62
gemm 3291 1 1 2004
trsm 2 2 0 67
gemm 3290 2 2 7831
trsm 1 1 0 51
gemm 3289 1 1 1998
trsm 8 8 0 1728
gemm 3288 8 8 143525
trsm 1 1 0 56
gemm 3287 1 1 2002
trsm 2 2 0 72
gemm 3286 2 2 7829
trsm 1 1 0 69
gemm 3285 1 1 1999
trsm 4 4 0 109
gemm 3284 4 4 64397
trsm 1 1 0 194
gemm 3283 1 1 4377
trsm 2 2 0 267
gemm 3282 2 2 16161
trsm 1 1 0 99
gemm 3281 1 1 3392
trsm 16 16 0 7186
gemm 3280 16 16 597961
trsm 1 1 0 304
gemm 3279 1 1 2132
trsm 2 2 0 87
gemm 3278 2 2 7822
trsm 1 1 0 57
gemm 3277 1 1 1992
trsm 4 4 0 158
gemm 3276 4 4 31185
trsm 1 1 0 80
gemm 3275 1 1 1996
trsm 2 2 0 60
gemm 3274 2 2 7799
trsm 1 1 0 69
gemm 3273 1 1 1980
trsm 8 8 0 379
gemm 3272 8 8 141428
trsm 1 1 0 155
gemm 3271 1 1 2005
trsm 2 2 0 227
gemm 3270 2 2 14137
trsm 1 1 0 133
gemm 3269 1 1 3632
trsm 4 4 0 212
gemm 3268 4 4 57013
trsm 1 1 0 82
gemm 3267 1 1 3619
trsm 2 2 0 99
gemm 3266 2 2 14793
trsm 1 1 0 69
gemm 3265 1 1 3550
trsm 64 3264 0 6788684
gemm 3264 3264 64 497680128
trsm 1 1 0 1433
gemm 3263 1 1 4640
trsm 2 2 0 552
gemm 3262 2 2 12521
trsm 1 1 0 77
gemm 3261 1 1 2002
trsm 4 4 0 652
gemm 3260 4 4 37147
trsm 1 1 0 50
gemm 3259 1 1 1980
trsm 2 2 0 83
gemm 3258 2 2 7764
trsm 1 1 0 51
gemm 3257 1 1 1981
trsm 8 8 0 2588
gemm 3256 8 8 208048
trsm 1 1 0 885
gemm 3255 1 1 5605
trsm 2 2 0 116
gemm 3254 2 2 14926
trsm 1 1 0 105
gemm 3253 1 1 3599
trsm 4 4 0 352
gemm 3252 4 4 56842
trsm 1 1 0 126
gemm 3251 1 1 2862
trsm 2 2 0 71
gemm 3250 2 2 7744
trsm 1 1 0 51
gemm 3249 1 1 1974
trsm 16 16 0 6180
gemm 3248 16 16 623870
trsm 1 1 0 113
gemm 3247 1 1 2709
trsm 2 2 0 81
gemm 3246 2 2 10077
trsm 1 1 0 59
gemm 3245 1 1 1972
trsm 4 4 0 213
gemm 3244 4 4 32081
trsm 1 1 0 559
gemm 3243 1 1 4653
trsm 2 2 0 136
gemm 3242 2 2 14887
trsm 1 1 0 94
gemm 3241 1 1 3693
trsm 8 8 0 816
gemm 3240 8 8 191563
trsm 1 1 0 235
gemm 3239 1 1 2020
trsm 2 2 0 75
gemm 3238 2 2 7738
trsm 1 1 0 52
gemm 3237 1 1 1966
trsm 4 4 0 154
gemm 3236 4 4 30647
trsm 1 1 0 53
gemm 3235 1 1 1965
trsm 2 2 0 65
gemm 3234 2 2 7708
trsm 1 1 0 51
gemm 3233 1 1 1965
trsm 32 32 0 23553
gemm 3232 32 32 2406611
trsm 1 1 0 668
gemm 3231 1 1 4284
trsm 2 2 0 390
gemm 3230 2 2 11307
trsm 1 1 0 64
gemm 3229 1 1 1971
trsm 4 4 0 602
gemm 3228 4 4 34741
trsm 1 1 0 66
gemm 3227 1 1 1956
trsm 2 2 0 74
gemm 3226 2 2 7690
trsm 1 1 0 52
gemm 3225 1 1 1952
trsm 8 8 0 1614
gemm 3224 8 8 232624
trsm 1 1 0 585
gemm 3223 1 1 3834
trsm 2 2 0 124
gemm 3222 2 2 15654
trsm 1 1 0 133
gemm 3221 1 1 3509
trsm 4 4 0 272
gemm 3220 4 4 35816
trsm 1 1 0 76
gemm 3219 1 1 1968
trsm 2 2 0 67
gemm 3218 2 2 7663
trsm 1 1 0 52
gemm 3217 1 1 1949
trsm 16 16 0 4009
gemm 3216 16 16 509126
trsm 1 1 0 92
gemm 3215 1 1 1968
trsm 2 2 0 68
gemm 3214 2 2 7666
trsm 1 1 0 49
gemm 3213 1 1 1947
trsm 4 4 0 141
gemm 3212 4 4 30461
trsm 1 1 0 54
gemm 3211 1 1 1951
trsm 2 2 0 65
gemm 3210 2 2 7649
trsm 1 1 0 51
gemm 3209 1 1 1950
trsm 8 8 0 392
gemm 3208 8 8 215531
trsm 1 1 0 357
gemm 3207 1 1 4361
trsm 2 2 0 142
gemm 3206 2 2 15751
trsm 1 1 0 130
gemm 3205 1 1 3495
trsm 4 4 0 256
gemm 3204 4 4 43148
trsm 1 1 0 112
gemm 3203 1 1 1963
trsm 2 2 0 82
gemm 3202 2 2 7737
trsm 1 1 0 53
gemm 3201 1 1 1949
trsm 64 3200 0 6649985
gemm 3200 3200 64 482478566
trsm 1 1 0 1196
gemm 3199 1 1 4436
trsm 2 2 0 460
gemm 3198 2 2 11096
trsm 1 1 0 69
gemm 3197 1 1 1942
trsm 4 4 0 565
gemm 3196 4 4 35071
trsm 1 1 0 58
gemm 3195 1 1 1944
trsm 2 2 0 82
gemm 3194 2 2 7605
trsm 1 1 0 74
gemm 3193 1 1 1943
trsm 8 8 0 2477
gemm 3192 8 8 134408
trsm 1 1 0 60
gemm 3191 1 1 1933
trsm 2 2 0 65
gemm 3190 2 2 7595
trsm 1 1 0 49
gemm 3189 1 1 1942
trsm 4 4 0 144
gemm 3188 4 4 30190
trsm 1 1 0 50
gemm 3187 1 1 1930
trsm 2 2 0 65
gemm 3186 2 2 7584
trsm 1 1 0 62
gemm 3185 1 1 1938
trsm 16 16 0 5696
gemm 3184 16 16 666209
trsm 1 1 0 846
gemm 3183 1 1 3913
trsm 2 2 0 217
gemm 3182 2 2 9805
trsm 1 1 0 65
gemm 3181 1 1 1928
trsm 4 4 0 196
gemm 3180 4 4 32141
trsm 1 1 0 54
gemm 3179 1 1 1931
trsm 2 2 0 80
gemm 3178 2 2 7574
trsm 1 1 0 51
gemm 3177 1 1 1932
trsm 8 8 0 597
gemm 3176 8 8 121973
trsm 1 1 0 81
gemm 3175 1 1 1935
trsm 2 2 0 72
gemm 3174 2 2 7567
trsm 1 1 0 56
gemm 3173 1 1 1922
trsm 4 4 0 111
gemm 3172 4 4 30051
trsm 1 1 0 54
gemm 3171 1 1 1929
trsm 2 2 0 84
gemm 3170 2 2 7565
trsm 1 1 0 51
gemm 3169 1 1 1922
trsm 32 32 0 21874
gemm 3168 32 32 2483568
trsm 1 1 0 670
gemm 3167 1 1 3710
trsm 2 2 0 234
gemm 3166 2 2 10716
trsm 1 1 0 60
gemm 3165 1 1 1950
trsm 4 4 0 412
gemm 3164 4 4 34970
trsm 1 1 0 71
gemm 3163 1 1 1925
trsm 2 2 0 69
gemm 3162 2 2 7532
trsm 1 1 0 64
gemm 3161 1 1 1920
trsm 8 8 0 1433
gemm 3160 8 8 130609
trsm 1 1 0 54
gemm 3159 1 1 1923
trsm 2 2 0 73
gemm 3158 2 2 7521
trsm 1 1 0 122
gemm 3157 1 1 2286
trsm 4 4 0 126
gemm 3156 4 4 29906
trsm 1 1 0 63
gemm 3155 1 1 1913
trsm 2 2 0 77
gemm 3154 2 2 7516
trsm 1 1 0 62
gemm 3153 1 1 1917
trsm 16 16 0 3523
gemm 3152 16 16 666460
trsm 1 1 0 428
gemm 3151 1 1 3673
trsm 2 2 0 200
gemm 3150 2 2 8576
trsm 1 1 0 60
gemm 3149 1 1 1944
trsm 4 4 0 281
gemm 3148 4 4 32390
trsm 1 1 0 79
gemm 3147 1 1 1923
trsm 2 2 0 78
gemm 3146 2 2 7497
trsm 1 1 0 61
gemm 3145 1 1 1995
trsm 8 8 0 641
gemm 3144 8 8 125139
trsm 1 1 0 53
gemm 3143 1 1 1916
trsm 2 2 0 68
gemm 3142 2 2 7490
trsm 1 1 0 63
gemm 3141 1 1 1912
trsm 4 4 0 120
gemm 3140 4 4 29753
trsm 1 1 0 55
gemm 3139 1 1 1912
trsm 2 2 0 81
gemm 3138 2 2 7482
trsm 1 1 0 49
gemm 3137 1 1 1903
trsm 64 3136 0 6820384
gemm 3136 3136 64 468875724
trsm 1 1 0 1259
gemm 3135 1 1 4371
trsm 2 2 0 797
gemm 3134 2 2 11395
trsm 1 1 0 74
gemm 3133 1 1 1902
trsm 4 4 0 713
gemm 3132 4 4 37574
trsm 1 1 0 66
gemm 3131 1 1 1906
trsm 2 2 0 85
gemm 3130 2 2 7457
trsm 1 1 0 50
gemm 3129 1 1 1900
trsm 8 8 0 2177
gemm 3128 8 8 135189
trsm 1 1 0 76
gemm 3127 1 1 1902
trsm 2 2 0 88
gemm 3126 2 2 7451
trsm 1 1 0 59
gemm 3125 1 1 1902
trsm 4 4 0 143
gemm 3124 4 4 29604
trsm 1 1 0 50
gemm 3123 1 1 1896
trsm 2 2 0 60
gemm 3122 2 2 7442
trsm 1 1 0 60
gemm 3121 1 1 1900
trsm 16 16 0 5752
gemm 3120 16 16 660160
trsm 1 1 0 507
gemm 3119 1 1 4392
trsm 2 2 0 185
gemm 3118 2 2 9841
trsm 1 1 0 50
gemm 3117 1 1 1909
trsm 4 4 0 155
gemm 3116 4 4 34511
trsm 1 1 0 76
gemm 3115 1 1 1901
trsm 2 2 0 70
gemm 3114 2 2 7416
trsm 1 1 0 65
gemm 3113 1 1 1887
trsm 8 8 0 407
gemm 3112 8 8 117836
trsm 1 1 0 64
gemm 3111 1 1 1891
trsm 2 2 0 67
gemm 3110 2 2 7410
trsm 1 1 0 51
gemm 3109 1 1 2015
trsm 4 4 0 119
gemm 3108 4 4 29448
trsm 1 1 0 62
gemm 3107 1 1 1891
trsm 2 2 0 69
gemm 3106 2 2 7401
trsm 1 1 0 51
gemm 3105 1 1 1884
trsm 32 32 0 21958
gemm 3104 32 32 2369019
trsm 1 1 0 376
gemm 3103 1 1 3987
trsm 2 2 0 158
gemm 3102 2 2 10049
trsm 1 1 0 47
gemm 3101 1 1 1902
trsm 4 4 0 723
gemm 3100 4 4 34218
trsm 1 1 0 53
gemm 3099 1 1 1883
trsm 2 2 0 65
gemm 3098 2 2 7406
trsm 1 1 0 49
gemm 3097 1 1 1878
trsm 8 8 0 1232
gemm 3096 8 8 126776
trsm 1 1 0 60
gemm 3095 1 1 1885
trsm 2 2 0 67
gemm 3094 2 2 7372
trsm 1 1 0 51
gemm 3093 1 1 1886
trsm 4 4 0 128
gemm 3092 4 4 29296
trsm 1 1 0 51
gemm 3091 1 1 1875
trsm 2 2 0 71
gemm 3090 2 2 7366
trsm 1 1 0 49
gemm 3089 1 1 1886
trsm 16 16 0 3345
gemm 3088 16 16 607218
trsm 1 1 0 429
gemm 3087 1 1 3773
trsm 2 2 0 217
gemm 3086 2 2 13426
trsm 1 1 0 122
gemm 3085 1 1 1902
trsm 4 4 0 254
gemm 3084 4 4 31014
trsm 1 1 0 81
gemm 3083 1 1 1892
trsm 2 2 0 89
gemm 3082 2 2 7349
trsm 1 1 0 83
gemm 3081 1 1 1875
trsm 8 8 0 612
gemm 3080 8 8 118806
trsm 1 1 0 65
gemm 3079 1 1 1872
trsm 2 2 0 77
gemm 3078 2 2 7332
trsm 1 1 0 49
gemm 3077 1 1 1896
trsm 4 4 0 126
gemm 3076 4 4 29138
trsm 1 1 0 54
gemm 3075 1 1 1889
trsm 2 2 0 74
gemm 3074 2 2 7327
trsm 1 1 0 51
gemm 3073 1 1 1870
trsm 64 3072 0 6976265
gemm 3072 3072 64 440987951
trsm 1 1 0 1439
gemm 3071 1 1 5674
trsm 2 2 0 523
gemm 3070 2 2 13321
trsm 1 1 0 54
gemm 3069 1 1 1861
trsm 4 4 0 773
gemm 3068 4 4 44644
trsm 1 1 0 56
gemm 3067 1 1 1879
trsm 2 2 0 75
gemm 3066 2 2 7305
trsm 1 1 0 46
gemm 3065 1 1 2739
trsm 8 8 0 2786
gemm 3064 8 8 145213
trsm 1 1 0 94
gemm 3063 1 1 1939
trsm 2 2 0 67
gemm 3062 2 2 12242
trsm 1 1 0 51
gemm 3061 1 1 1865
trsm 4 4 0 138
gemm 3060 4 4 29176
trsm 1 1 0 52
gemm 3059 1 1 1857
trsm 2 2 0 71
gemm 3058 2 2 7287
trsm 1 1 0 49
gemm 3057 1 1 1856
trsm 16 16 0 5710
gemm 3056 16 16 655049
trsm 1 1 0 791
gemm 3055 1 1 2460
trsm 2 2 0 150
gemm 3054 2 2 10359
trsm 1 1 0 57
gemm 3053 1 1 1859
trsm 4 4 0 203
gemm 3052 4 4 29607
trsm 1 1 0 54
gemm 3051 1 1 1863
trsm 2 2 0 71
gemm 3050 2 2 7276
trsm 1 1 0 50
gemm 3049 1 1 1851
trsm 8 8 0 412
gemm 3048 8 8 115661
trsm 1 1 0 55
gemm 3047 1 1 5534
trsm 2 2 0 70
gemm 3046 2 2 7260
trsm 1 1 0 52
gemm 3045 1 1 1854
trsm 4 4 0 124
gemm 3044 4 4 28850
trsm 1 1 0 55
gemm 3043 1 1 1852
trsm 2 2 0 67
gemm 3042 2 2 7250
trsm 1 1 0 63
gemm 3041 1 1 1851
trsm 32 32 0 23741
gemm 3040 32 32 2504834
trsm 1 1 0 1365
gemm 3039 1 1 4745
trsm 2 2 0 319
gemm 3038 2 2 11081
trsm 1 1 0 82
gemm 3037 1 1 1864
trsm 4 4 0 431
gemm 3036 4 4 35273
trsm 1 1 0 64
gemm 3035 1 1 1855
trsm 2 2 0 80
gemm 3034 2 2 7260
trsm 1 1 0 64
gemm 3033 1 1 1860
trsm 8 8 0 1433
gemm 3032 8 8 127679
trsm 1 1 0 54
gemm 3031 1 1 1838
trsm 2 2 0 82
gemm 3030 2 2 7220
trsm 1 1 0 48
gemm 3029 1 1 1839
trsm 4 4 0 114
gemm 3028 4 4 28691
trsm 1 1 0 63
gemm 3027 1 1 1841
trsm 2 2 0 70
gemm 3026 2 2 7323
trsm 1 1 0 96
gemm 3025 1 1 1840
trsm 16 16 0 3945
gemm 3024 16 16 618764
trsm 1 1 0 366
gemm 3023 1 1 2554
trsm 2 2 0 120
gemm 3022 2 2 8022
trsm 1 1 0 91
gemm 3021 1 1 1842
trsm 4 4 0 180
gemm 3020 4 4 29339
trsm 1 1 0 63
gemm 3019 1 1 1839
trsm 2 2 0 73
gemm 3018 2 2 7192
trsm 1 1 0 61
gemm 3017 1 1 1838
trsm 8 8 0 392
gemm 3016 8 8 114150
trsm 1 1 0 87
gemm 3015 1 1 1850
trsm 2 2 0 74
gemm 3014 2 2 7189
trsm 1 1 0 90
gemm 3013 1 1 1833
trsm 4 4 0 109
gemm 3012 4 4 28552
trsm 1 1 0 63
gemm 3011 1 1 1833
trsm 2 2 0 71
gemm 3010 2 2 7172
trsm 1 1 0 50
gemm 3009 1 1 1833
trsm 64 3008 0 6392389
gemm 3008 3008 64 425153383
trsm 1 1 0 1680
gemm 3007 1 1 3653
trsm 2 2 0 508
gemm 3006 2 2 11896
trsm 1 1 0 56
gemm 3005 1 1 1913
trsm 4 4 0 792
gemm 3004 4 4 34825
trsm 1 1 0 76
gemm 3003 1 1 1831
trsm 2 2 0 87
gemm 3002 2 2 7161
trsm 1 1 0 66
gemm 3001 1 1 1831
trsm 8 8 0 2085
gemm 3000 8 8 122003
trsm 1 1 0 70
gemm 2999 1 1 1828
trsm 2 2 0 75
gemm 2998 2 2 7147
trsm 1 1 0 60
gemm 2997 1 1 1826
trsm 4 4 0 147
gemm 2996 4 4 28386
trsm 1 1 0 62
gemm 2995 1 1 1827
trsm 2 2 0 68
gemm 2994 2 2 7142
trsm 1 1 0 51
gemm 2993 1 1 1826
trsm 16 16 0 6112
gemm 2992 16 16 678031
trsm 1 1 0 691
gemm 2991 1 1 4096
trsm 2 2 0 201
gemm 2990 2 2 8653
trsm 1 1 0 51
gemm 2989 1 1 1820
trsm 4 4 0 170
gemm 2988 4 4 33114
trsm 1 1 0 78
gemm 2987 1 1 1825
trsm 2 2 0 69
gemm 2986 2 2 7122
trsm 1 1 0 68
gemm 2985 1 1 1826
trsm 8 8 0 572
gemm 2984 8 8 116856
trsm 1 1 0 71
gemm 2983 1 1 1824
trsm 2 2 0 80
gemm 2982 2 2 7113
trsm 1 1 0 58
gemm 2981 1 1 1816
trsm 4 4 0 119
gemm 2980 4 4 28244
trsm 1 1 0 67
gemm 2979 1 1 1808
trsm 2 2 0 72
gemm 2978 2 2 7098
trsm 1 1 0 62
gemm 2977 1 1 1807
trsm 32 32 0 23004
gemm 2976 32 32 2156600
trsm 1 1 0 673
gemm 2975 1 1 3863
trsm 2 2 0 196
gemm 2974 2 2 10757
trsm 1 1 0 92
gemm 2973 1 1 1818
trsm 4 4 0 232
gemm 2972 4 4 34182
trsm 1 1 0 64
gemm 2971 1 1 1812
trsm 2 2 0 73
gemm 2970 2 2 45360
trsm 1 1 0 322
gemm 2969 1 1 3352
trsm 8 8 0 1362
gemm 2968 8 8 219404
trsm 1 1 0 298
gemm 2967 1 1 1968
trsm 2 2 0 80
gemm 2966 2 2 7174
trsm 1 1 0 63
gemm 2965 1 1 1799
trsm 4 4 0 140
gemm 2964 4 4 28109
trsm 1 1 0 61
gemm 2963 1 1 1806
trsm 2 2 0 61
gemm 2962 2 2 7060
trsm 1 1 0 60
gemm 2961 1 1 1799
trsm 16 16 0 3641
gemm 2960 16 16 473689
trsm 1 1 0 114
gemm 2959 1 1 1823
trsm 2 2 0 65
gemm 2958 2 2 11658
trsm 1 1 0 60
gemm 2957 1 1 1801
trsm 4 4 0 123
gemm 2956 4 4 28178
trsm 1 1 0 71
gemm 2955 1 1 1802
trsm 2 2 0 62
gemm 2954 2 2 7046
trsm 1 1 0 57
gemm 2953 1 1 1818
trsm 8 8 0 364
gemm 2952 8 8 210202
trsm 1 1 0 614
gemm 2951 1 1 4472
trsm 2 2 0 152
gemm 2950 2 2 13307
trsm 1 1 0 78
gemm 2949 1 1 3147
trsm 4 4 0 177
gemm 2948 4 4 91214
trsm 1 1 0 302
gemm 2947 1 1 1935
trsm 2 2 0 93
gemm 2946 2 2 7042
trsm 1 1 0 87
gemm 2945 1 1 1811
trsm 64 2944 0 6233028
gemm 2944 2944 64 403319114
trsm 1 1 0 1742
gemm 2943 1 1 5453
trsm 2 2 0 517
gemm 2942 2 2 10400
trsm 1 1 0 86
gemm 2941 1 1 38627
trsm 4 4 0 1294
gemm 2940 4 4 56417
trsm 1 1 0 115
gemm 2939 1 1 3074
trsm 2 2 0 125
gemm 2938 2 2 12445
trsm 1 1 0 106
gemm 2937 1 1 3182
trsm 8 8 0 2757
gemm 2936 8 8 165134
trsm 1 1 0 402
gemm 2935 1 1 2467
trsm 2 2 0 93
gemm 2934 2 2 7445
trsm 1 1 0 49
gemm 2933 1 1 1782
trsm 4 4 0 146
gemm 2932 4 4 27807
trsm 1 1 0 55
gemm 2931 1 1 1787
trsm 2 2 0 70
gemm 2930 2 2 6990
trsm 1 1 0 50
gemm 2929 1 1 1779
trsm 16 16 0 6287
gemm 2928 16 16 493604
trsm 1 1 0 180
gemm 2927 1 1 4326
trsm 2 2 0 99
gemm 2926 2 2 15366
trsm 1 1 0 86
gemm 2925 1 1 2759
trsm 4 4 0 294
gemm 2924 4 4 87409
trsm 1 1 0 308
gemm 2923 1 1 4151
trsm 2 2 0 146
gemm 2922 2 2 14022
trsm 1 1 0 105
gemm 2921 1 1 3118
trsm 8 8 0 2491
gemm 2920 8 8 159726
trsm 1 1 0 236
gemm 2919 1 1 1842
trsm 2 2 0 86
gemm 2918 2 2 6964
trsm 1 1 0 59
gemm 2917 1 1 1772
trsm 4 4 0 136
gemm 2916 4 4 27637
trsm 1 1 0 63
gemm 2915 1 1 1770
trsm 2 2 0 64
gemm 2914 2 2 6947
trsm 1 1 0 49
gemm 2913 1 1 1772
trsm 32 32 0 23533
gemm 2912 32 32 2297907
trsm 1 1 0 612
gemm 2911 1 1 4691
trsm 2 2 0 401
gemm 2910 2 2 11500
trsm 1 1 0 80
gemm 2909 1 1 1798
trsm 4 4 0 487
gemm 2908 4 4 32654
trsm 1 1 0 110
gemm 2907 1 1 1832
trsm 2 2 0 89
gemm 2906 2 2 6963
trsm 1 1 0 53
gemm 2905 1 1 1793
trsm 8 8 0 2007
gemm 2904 8 8 122310
trsm 1 1 0 62
gemm 2903 1 1 1771
trsm 2 2 0 237
gemm 2902 2 2 12578
trsm 1 1 0 128
gemm 2901 1 1 3111
trsm 4 4 0 213
gemm 2900 4 4 55985
trsm 1 1 0 106
gemm 2899 1 1 3301
trsm 2 2 0 104
gemm 2898 2 2 12482
trsm 1 1 0 114
gemm 2897 1 1 3143
trsm 16 16 0 8721
gemm 2896 16 16 501955
trsm 1 1 0 164
gemm 2895 1 1 1799
trsm 2 2 0 92
gemm 2894 2 2 6922
trsm 1 1 0 59
gemm 2893 1 1 1768
trsm 4 4 0 119
gemm 2892 4 4 27465
trsm 1 1 0 52
gemm 2891 1 1 1769
trsm 2 2 0 170
gemm 2890 2 2 6895
trsm 1 1 0 58
gemm 2889 1 1 1762
trsm 8 8 0 563
gemm 2888 8 8 113008
trsm 1 1 0 70
gemm 2887 1 1 1759
trsm 2 2 0 81
gemm 2886 2 2 6883
trsm 1 1 0 52
gemm 2885 1 1 1760
trsm 4 4 0 121
gemm 2884 4 4 27339
trsm 1 1 0 54
gemm 2883 1 1 1754
trsm 2 2 0 76
gemm 2882 2 2 6872
trsm 1 1 0 60
gemm 2881 1 1 1757
trsm 64 2880 0 6337491
gemm 2880 2880 64 396307043
trsm 1 1 0 2000
gemm 2879 1 1 4949
trsm 2 2 0 483
gemm 2878 2 2 11142
trsm 1 1 0 64
gemm 2877 1 1 1752
trsm 4 4 0 1038
gemm 2876 4 4 32236
trsm 1 1 0 73
gemm 2875 1 1 1757
trsm 2 2 0 84
gemm 2874 2 2 6858
trsm 1 1 0 49
gemm 2873 1 1 1747
trsm 8 8 0 1900
gemm 2872 8 8 120489
trsm 1 1 0 54
gemm 2871 1 1 1744
trsm 2 2 0 78
gemm 2870 2 2 6847
trsm 1 1 0 63
gemm 2869 1 1 1753
trsm 4 4 0 144
gemm 2868 4 4 27184
trsm 1 1 0 66
gemm 2867 1 1 1743
trsm 2 2 0 70
gemm 2866 2 2 46290
trsm 1 1 0 340
gemm 2865 1 1 3272
trsm 16 16 0 8455
gemm 2864 16 16 544675
trsm 1 1 0 244
gemm 2863 1 1 3657
trsm 2 2 0 90
gemm 2862 2 2 8252
trsm 1 1 0 57
gemm 2861 1 1 1739
trsm 4 4 0 149
gemm 2860 4 4 28136
trsm 1 1 0 52
gemm 2859 1 1 1750
trsm 2 2 0 61
gemm 2858 2 2 6814
trsm 1 1 0 57
gemm 2857 1 1 1737
trsm 8 8 0 403
gemm 2856 8 8 113585
trsm 1 1 0 235
gemm 2855 1 1 1741
trsm 2 2 0 75
gemm 2854 2 2 6815
trsm 1 1 0 111
gemm 2853 1 1 1769
trsm 4 4 0 159
gemm 2852 4 4 27060
trsm 1 1 0 56
gemm 2851 1 1 1733
trsm 2 2 0 61
gemm 2850 2 2 6797
trsm 1 1 0 55
gemm 2849 1 1 1740
trsm 32 32 0 25766
gemm 2848 32 32 2263697
trsm 1 1 0 432
gemm 2847 1 1 4989
trsm 2 2 0 307
gemm 2846 2 2 10399
trsm 1 1 0 100
gemm 2845 1 1 1748
trsm 4 4 0 425
gemm 2844 4 4 30645
trsm 1 1 0 58
gemm 2843 1 1 1735
trsm 2 2 0 58
gemm 2842 2 2 8718
trsm 1 1 0 125
gemm 2841 1 1 1762
trsm 8 8 0 1514
gemm 2840 8 8 124748
trsm 1 1 0 118
gemm 2839 1 1 1731
trsm 2 2 0 82
gemm 2838 2 2 6774
trsm 1 1 0 52
gemm 2837 1 1 4226
trsm 4 4 0 246
gemm 2836 4 4 29732
trsm 1 1 0 77
gemm 2835 1 1 1736
trsm 2 2 0 59
gemm 2834 2 2 6758
trsm 1 1 0 51
gemm 2833 1 1 1729
trsm 16 16 0 3932
gemm 2832 16 16 529993
trsm 1 1 0 418
gemm 2831 1 1 10282
trsm 2 2 0 327
gemm 2830 2 2 12807
trsm 1 1 0 237
gemm 2829 1 1 3271
trsm 4 4 0 404
gemm 2828 4 4 49211
trsm 1 1 0 126
gemm 2827 1 1 3091
trsm 2 2 0 140
gemm 2826 2 2 11875
trsm 1 1 0 122
gemm 2825 1 1 2582
trsm 8 8 0 873
gemm 2824 8 8 133011
trsm 1 1 0 62
gemm 2823 1 1 2013
trsm 2 2 0 95
gemm 2822 2 2 7897
trsm 1 1 0 60
gemm 2821 1 1 2021
trsm 4 4 0 140
gemm 2820 4 4 31346
trsm 1 1 0 63
gemm 2819 1 1 2020
trsm 2 2 0 76
gemm 2818 2 2 7888
trsm 1 1 0 58
gemm 2817 1 1 2039
trsm 64 2816 0 6021846
gemm 2816 2816 64 368806977
trsm 1 1 0 1765
gemm 2815 1 1 4722
trsm 2 2 0 482
gemm 2814 2 2 11452
trsm 1 1 0 56
gemm 2813 1 1 1716
trsm 4 4 0 619
gemm 2812 4 4 31911
trsm 1 1 0 54
gemm 2811 1 1 1710
trsm 2 2 0 69
gemm 2810 2 2 6711
trsm 1 1 0 48
gemm 2809 1 1 1717
trsm 8 8 0 2265
gemm 2808 8 8 120025
trsm 1 1 0 78
gemm 2807 1 1 1714
trsm 2 2 0 65
gemm 2806 2 2 6696
trsm 1 1 0 48
gemm 2805 1 1 1707
trsm 4 4 0 141
gemm 2804 4 4 26583
trsm 1 1 0 51
gemm 2803 1 1 1706
trsm 2 2 0 63
gemm 2802 2 2 6687
trsm 1 1 0 51
gemm 2801 1 1 1707
trsm 16 16 0 6225
gemm 2800 16 16 601645
trsm 1 1 0 537
gemm 2799 1 1 2927
trsm 2 2 0 233
gemm 2798 2 2 9452
trsm 1 1 0 72
gemm 2797 1 1 1716
trsm 4 4 0 371
gemm 2796 4 4 29954
trsm 1 1 0 77
gemm 2795 1 1 1699
trsm 2 2 0 65
gemm 2794 2 2 6665
trsm 1 1 0 52
gemm 2793 1 1 1705
trsm 8 8 0 520
gemm 2792 8 8 110852
trsm 1 1 0 53
gemm 2791 1 1 1705
trsm 2 2 0 62
gemm 2790 2 2 6655
trsm 1 1 0 71
gemm 2789 1 1 1703
trsm 4 4 0 451
gemm 2788 4 4 28840
trsm 1 1 0 82
gemm 2787 1 1 1719
trsm 2 2 0 65
gemm 2786 2 2 6682
trsm 1 1 0 49
gemm 2785 1 1 1714
trsm 32 32 0 24075
gemm 2784 32 32 2162669
trsm 1 1 0 857
gemm 2783 1 1 3962
trsm 2 2 0 305
gemm 2782 2 2 8654
trsm 1 1 0 49
gemm 2781 1 1 1708
trsm 4 4 0 314
gemm 2780 4 4 29329
trsm 1 1 0 54
gemm 2779 1 1 1702
trsm 2 2 0 62
gemm 2778 2 2 6627
trsm 1 1 0 50
gemm 2777 1 1 1710
trsm 8 8 0 2238
gemm 2776 8 8 209107
trsm 1 1 0 197
gemm 2775 1 1 3248
trsm 2 2 0 185
gemm 2774 2 2 11741
trsm 1 1 0 145
gemm 2773 1 1 1738
trsm 4 4 0 130
gemm 2772 4 4 26339
trsm 1 1 0 50
gemm 2771 1 1 1694
trsm 2 2 0 62
gemm 2770 2 2 6616
trsm 1 1 0 50
gemm 2769 1 1 1687
trsm 16 16 0 4160
gemm 2768 16 16 435156
trsm 1 1 0 56
gemm 2767 1 1 1702
trsm 2 2 0 74
gemm 2766 2 2 6618
trsm 1 1 0 50
gemm 2765 1 1 1692
trsm 4 4 0 113
gemm 2764 4 4 26226
trsm 1 1 0 53
gemm 2763 1 1 1687
trsm 2 2 0 64
gemm 2762 2 2 6592
trsm 1 1 0 50
gemm 2761 1 1 1686
trsm 8 8 0 407
gemm 2760 8 8 104615
trsm 1 1 0 51
gemm 2759 1 1 1689
trsm 2 2 0 62
gemm 2758 2 2 41188
trsm 1 1 0 276
gemm 2757 1 1 3165
trsm 4 4 0 364
gemm 2756 4 4 49139
trsm 1 1 0 140
gemm 2755 1 1 3103
trsm 2 2 0 137
gemm 2754 2 2 12397
trsm 1 1 0 107
gemm 2753 1 1 3105
trsm 64 2752 0 5681065
gemm 2752 2752 64 364477420
trsm 1 1 0 1581
gemm 2751 1 1 3869
trsm 2 2 0 405
gemm 2750 2 2 8868
trsm 1 1 0 56
gemm 2749 1 1 1687
trsm 4 4 0 1008
gemm 2748 4 4 32131
trsm 1 1 0 52
gemm 2747 1 1 1672
trsm 2 2 0 70
gemm 2746 2 2 6560
trsm 1 1 0 54
gemm 2745 1 1 1670
trsm 8 8 0 2159
gemm 2744 8 8 118670
trsm 1 1 0 65
gemm 2743 1 1 1684
trsm 2 2 0 71
gemm 2742 2 2 6543
trsm 1 1 0 49
gemm 2741 1 1 1668
trsm 4 4 0 154
gemm 2740 4 4 25989
trsm 1 1 0 52
gemm 2739 1 1 1674
trsm 2 2 0 65
gemm 2738 2 2 6540
trsm 1 1 0 53
gemm 2737 1 1 1678
trsm 16 16 0 5902
gemm 2736 16 16 582259
trsm 1 1 0 466
gemm 2735 1 1 2788
trsm 2 2 0 202
gemm 2734 2 2 9804
trsm 1 1 0 48
gemm 2733 1 1 1683
trsm 4 4 0 331
gemm 2732 4 4 29498
trsm 1 1 0 75
gemm 2731 1 1 1669
trsm 2 2 0 86
gemm 2730 2 2 6515
trsm 1 1 0 48
gemm 2729 1 1 1670
trsm 8 8 0 442
gemm 2728 8 8 105482
trsm 1 1 0 64
gemm 2727 1 1 1697
trsm 2 2 0 77
gemm 2726 2 2 6510
trsm 1 1 0 51
gemm 2725 1 1 1682
trsm 4 4 0 107
gemm 2724 4 4 25830
trsm 1 1 0 52
gemm 2723 1 1 1660
trsm 2 2 0 63
gemm 2722 2 2 6497
trsm 1 1 0 52
gemm 2721 1 1 1658
trsm 32 32 0 24424
gemm 2720 32 32 1991266
trsm 1 1 0 601
gemm 2719 1 1 3780
trsm 2 2 0 292
gemm 2718 2 2 9352
trsm 1 1 0 79
gemm 2717 1 1 1683
trsm 4 4 0 369
gemm 2716 4 4 29146
trsm 1 1 0 89
gemm 2715 1 1 1659
trsm 2 2 0 81
gemm 2714 2 2 6478
trsm 1 1 0 90
gemm 2713 1 1 1660
trsm 8 8 0 1015
gemm 2712 8 8 110048
trsm 1 1 0 52
gemm 2711 1 1 1676
trsm 2 2 0 73
gemm 2710 2 2 6469
trsm 1 1 0 51
gemm 2709 1 1 1652
trsm 4 4 0 122
gemm 2708 4 4 25678
trsm 1 1 0 50
gemm 2707 1 1 1649
trsm 2 2 0 68
gemm 2706 2 2 6462
trsm 1 1 0 51
gemm 2705 1 1 1658
trsm 16 16 0 3364
gemm 2704 16 16 599220
trsm 1 1 0 416
gemm 2703 1 1 2140
trsm 2 2 0 156
gemm 2702 2 2 6738
trsm 1 1 0 70
gemm 2701 1 1 1693
trsm 4 4 0 182
gemm 2700 4 4 26038
trsm 1 1 0 108
gemm 2699 1 1 1670
trsm 2 2 0 65
gemm 2698 2 2 7006
trsm 1 1 0 104
gemm 2697 1 1 1652
trsm 8 8 0 410
gemm 2696 8 8 102116
trsm 1 1 0 54
gemm 2695 1 1 1643
trsm 2 2 0 66
gemm 2694 2 2 6428
trsm 1 1 0 53
gemm 2693 1 1 1645
trsm 4 4 0 111
gemm 2692 4 4 25556
trsm 1 1 0 51
gemm 2691 1 1 1647
trsm 2 2 0 65
gemm 2690 2 2 6425
trsm 1 1 0 50
gemm 2689 1 1 1646
trsm 64 2688 0 5648162
gemm 2688 2688 64 339141694
trsm 1 1 0 1324
gemm 2687 1 1 4362
trsm 2 2 0 361
gemm 2686 2 2 9455
trsm 1 1 0 59
gemm 2685 1 1 1644
trsm 4 4 0 726
gemm 2684 4 4 29890
trsm 1 1 0 70
gemm 2683 1 1 1636
trsm 2 2 0 164
gemm 2682 2 2 6505
trsm 1 1 0 85
gemm 2681 1 1 1640
trsm 8 8 0 1968
gemm 2680 8 8 114262
trsm 1 1 0 63
gemm 2679 1 1 1632
trsm 2 2 0 64
gemm 2678 2 2 6393
trsm 1 1 0 48
gemm 2677 1 1 1632
trsm 4 4 0 132
gemm 2676 4 4 25377
trsm 1 1 0 50
gemm 2675 1 1 1637
trsm 2 2 0 63
gemm 2674 2 2 6381
trsm 1 1 0 69
gemm 2673 1 1 1634
trsm 16 16 0 9595
gemm 2672 16 16 616387
trsm 1 1 0 413
gemm 2671 1 1 4239
trsm 2 2 0 455
gemm 2670 2 2 9370
trsm 1 1 0 83
gemm 2669 1 1 1677
trsm 4 4 0 273
gemm 2668 4 4 27078
trsm 1 1 0 56
gemm 2667 1 1 1631
trsm 2 2 0 87
gemm 2666 2 2 6369
trsm 1 1 0 77
gemm 2665 1 1 1629
trsm 8 8 0 437
gemm 2664 8 8 101119
trsm 1 1 0 64
gemm 2663 1 1 1647
trsm 2 2 0 65
gemm 2662 2 2 6377
trsm 1 1 0 57
gemm 2661 1 1 1625
trsm 4 4 0 129
gemm 2660 4 4 25251
trsm 1 1 0 70
gemm 2659 1 1 1620
trsm 2 2 0 63
gemm 2658 2 2 6345
trsm 1 1 0 67
gemm 2657 1 1 1623
trsm 32 32 0 20660
gemm 2656 32 32 2115768
trsm 1 1 0 560
gemm 2655 1 1 4399
trsm 2 2 0 234
gemm 2654 2 2 14376
trsm 1 1 0 115
gemm 2653 1 1 2832
trsm 4 4 0 848
gemm 2652 4 4 58348
trsm 1 1 0 145
gemm 2651 1 1 3094
trsm 2 2 0 145
gemm 2650 2 2 11605
trsm 1 1 0 124
gemm 2649 1 1 2959
trsm 8 8 0 1887
gemm 2648 8 8 123681
trsm 1 1 0 166
gemm 2647 1 1 1644
trsm 2 2 0 93
gemm 2646 2 2 6340
trsm 1 1 0 50
gemm 2645 1 1 1611
trsm 4 4 0 123
gemm 2644 4 4 25097
trsm 1 1 0 59
gemm 2643 1 1 1612
trsm 2 2 0 89
gemm 2642 2 2 6311
trsm 1 1 0 52
gemm 2641 1 1 1610
trsm 16 16 0 4235
gemm 2640 16 16 431991
trsm 1 1 0 83
gemm 2639 1 1 1656
trsm 2 2 0 128
gemm 2638 2 2 6354
trsm 1 1 0 57
gemm 2637 1 1 1613
trsm 4 4 0 176
gemm 2636 4 4 27965
trsm 1 1 0 98
gemm 2635 1 1 1663
trsm 2 2 0 65
gemm 2634 2 2 8759
trsm 1 1 0 65
gemm 2633 1 1 1607
trsm 8 8 0 543
gemm 2632 8 8 153485
trsm 1 1 0 181
gemm 2631 1 1 1953
trsm 2 2 0 105
gemm 2630 2 2 6441
trsm 1 1 0 76
gemm 2629 1 1 1637
trsm 4 4 0 119
gemm 2628 4 4 24958
trsm 1 1 0 80
gemm 2627 1 1 1627
trsm 2 2 0 66
gemm 2626 2 2 6270
trsm 1 1 0 69
gemm 2625 1 1 1609
trsm 64 2624 0 5578625
gemm 2624 2624 64 331487094
trsm 1 1 0 1219
gemm 2623 1 1 3673
trsm 2 2 0 465
gemm 2622 2 2 9851
trsm 1 1 0 73
gemm 2621 1 1 1590
trsm 4 4 0 1137
gemm 2620 4 4 29938
trsm 1 1 0 52
gemm 2619 1 1 1605
trsm 2 2 0 77
gemm 2618 2 2 6253
trsm 1 1 0 50
gemm 2617 1 1 1595
trsm 8 8 0 2146
gemm 2616 8 8 109323
trsm 1 1 0 54
gemm 2615 1 1 1596
trsm 2 2 0 80
gemm 2614 2 2 6241
trsm 1 1 0 51
gemm 2613 1 1 1593
trsm 4 4 0 149
gemm 2612 4 4 24810
trsm 1 1 0 52
gemm 2611 1 1 1593
trsm 2 2 0 73
gemm 2610 2 2 6234
trsm 1 1 0 51
gemm 2609 1 1 2682
trsm 16 16 0 6047
gemm 2608 16 16 508945
trsm 1 1 0 1059
gemm 2607 1 1 5002
trsm 2 2 0 221
gemm 2606 2 2 14268
trsm 1 1 0 111
gemm 2605 1 1 2785
trsm 4 4 0 347
gemm 2604 4 4 46292
trsm 1 1 0 102
gemm 2603 1 1 2877
trsm 2 2 0 133
gemm 2602 2 2 6223
trsm 1 1 0 50
gemm 2601 1 1 1595
trsm 8 8 0 1363
gemm 2600 8 8 103795
trsm 1 1 0 54
gemm 2599 1 1 1586
trsm 2 2 0 73
gemm 2598 2 2 6208
trsm 1 1 0 50
gemm 2597 1 1 1586
trsm 4 4 0 140
gemm 2596 4 4 67906
trsm 1 1 0 148
gemm 2595 1 1 1648
trsm 2 2 0 77
gemm 2594 2 2 6230
trsm 1 1 0 63
gemm 2593 1 1 1603
trsm 32 32 0 24500
gemm 2592 32 32 1980611
trsm 1 1 0 519
gemm 2591 1 1 4372
trsm 2 2 0 310
gemm 2590 2 2 9952
trsm 1 1 0 70
gemm 2589 1 1 1582
trsm 4 4 0 613
gemm 2588 4 4 30035
trsm 1 1 0 61
gemm 2587 1 1 1579
trsm 2 2 0 76
gemm 2586 2 2 6179
trsm 1 1 0 113
gemm 2585 1 1 2903
trsm 8 8 0 1447
gemm 2584 8 8 107806
trsm 1 1 0 53
gemm 2583 1 1 1585
trsm 2 2 0 83
gemm 2582 2 2 6167
trsm 1 1 0 52
gemm 2581 1 1 1576
trsm 4 4 0 111
gemm 2580 4 4 42936
trsm 1 1 0 121
gemm 2579 1 1 2829
trsm 2 2 0 540
gemm 2578 2 2 9769
trsm 1 1 0 133
gemm 2577 1 1 3021
trsm 16 16 0 6790
gemm 2576 16 16 594692
trsm 1 1 0 369
gemm 2575 1 1 1784
trsm 2 2 0 139
gemm 2574 2 2 6401
trsm 1 1 0 74
gemm 2573 1 1 1590
trsm 4 4 0 171
gemm 2572 4 4 24545
trsm 1 1 0 53
gemm 2571 1 1 1591
trsm 2 2 0 85
gemm 2570 2 2 6138
trsm 1 1 0 73
gemm 2569 1 1 1590
trsm 8 8 0 386
gemm 2568 8 8 100145
trsm 1 1 0 73
gemm 2567 1 1 1578
trsm 2 2 0 65
gemm 2566 2 2 6133
trsm 1 1 0 51
gemm 2565 1 1 1573
trsm 4 4 0 121
gemm 2564 4 4 24334
trsm 1 1 0 51
gemm 2563 1 1 1563
trsm 2 2 0 63
gemm 2562 2 2 6122
trsm 1 1 0 52
gemm 2561 1 1 1569
trsm 64 2560 0 6244512
gemm 2560 2560 64 308647080
trsm 1 1 0 1320
gemm 2559 1 1 3135
trsm 2 2 0 386
gemm 2558 2 2 8750
trsm 1 1 0 67
gemm 2557 1 1 1560
trsm 4 4 0 558
gemm 2556 4 4 27782
trsm 1 1 0 58
gemm 2555 1 1 1559
trsm 2 2 0 71
gemm 2554 2 2 6101
trsm 1 1 0 49
gemm 2553 1 1 1566
trsm 8 8 0 2312
gemm 2552 8 8 104360
trsm 1 1 0 51
gemm 2551 1 1 1760
trsm 2 2 0 96
gemm 2550 2 2 6099
trsm 1 1 0 49
gemm 2549 1 1 1556
trsm 4 4 0 139
gemm 2548 4 4 24186
trsm 1 1 0 52
gemm 2547 1 1 1576
trsm 2 2 0 65
gemm 2546 2 2 6081
trsm 1 1 0 48
gemm 2545 1 1 1555
trsm 16 16 0 43334
gemm 2544 16 16 516508
trsm 1 1 0 461
gemm 2543 1 1 2825
trsm 2 2 0 156
gemm 2542 2 2 11127
trsm 1 1 0 61
gemm 2541 1 1 1560
trsm 4 4 0 195
gemm 2540 4 4 29619
trsm 1 1 0 74
gemm 2539 1 1 1573
trsm 2 2 0 70
gemm 2538 2 2 6069
trsm 1 1 0 48
gemm 2537 1 1 1549
trsm 8 8 0 479
gemm 2536 8 8 96288
trsm 1 1 0 50
gemm 2535 1 1 1557
trsm 2 2 0 90
gemm 2534 2 2 6065
trsm 1 1 0 61
gemm 2533 1 1 1546
trsm 4 4 0 121
gemm 2532 4 4 24060
trsm 1 1 0 53
gemm 2531 1 1 1544
trsm 2 2 0 60
gemm 2530 2 2 6048
trsm 1 1 0 57
gemm 2529 1 1 1549
trsm 32 32 0 20988
gemm 2528 32 32 1906114
trsm 1 1 0 564
gemm 2527 1 1 2567
trsm 2 2 0 160
gemm 2526 2 2 7806
trsm 1 1 0 75
gemm 2525 1 1 1577
trsm 4 4 0 413
gemm 2524 4 4 27705
trsm 1 1 0 66
gemm 2523 1 1 1552
trsm 2 2 0 61
gemm 2522 2 2 6024
trsm 1 1 0 49
gemm 2521 1 1 1553
trsm 8 8 0 1249
gemm 2520 8 8 101765
trsm 1 1 0 54
gemm 2519 1 1 1555
trsm 2 2 0 70
gemm 2518 2 2 6015
trsm 1 1 0 49
gemm 2517 1 1 1537
trsm 4 4 0 105
gemm 2516 4 4 70487
trsm 1 1 0 245
gemm 2515 1 1 2937
trsm 2 2 0 130
gemm 2514 2 2 11021
trsm 1 1 0 96
gemm 2513 1 1 2817
trsm 16 16 0 5223
gemm 2512 16 16 455992
trsm 1 1 0 216
gemm 2511 1 1 1566
trsm 2 2 0 88
gemm 2510 2 2 6009
trsm 1 1 0 50
gemm 2509 1 1 1536
trsm 4 4 0 130
gemm 2508 4 4 26449
trsm 1 1 0 57
gemm 2507 1 1 1531
trsm 2 2 0 82
gemm 2506 2 2 5990
trsm 1 1 0 50
gemm 2505 1 1 1531
trsm 8 8 0 352
gemm 2504 8 8 94843
trsm 1 1 0 63
gemm 2503 1 1 1531
trsm 2 2 0 63
gemm 2502 2 2 5979
trsm 1 1 0 52
gemm 2501 1 1 1528
trsm 4 4 0 109
gemm 2500 4 4 23730
trsm 1 1 0 62
gemm 2499 1 1 1527
trsm 2 2 0 64
gemm 2498 2 2 5972
trsm 1 1 0 51
gemm 2497 1 1 1533
trsm 64 2496 0 5202530
gemm 2496 2496 64 287335212
trsm 1 1 0 1527
gemm 2495 1 1 2978
trsm 2 2 0 469
gemm 2494 2 2 8290
trsm 1 1 0 67
gemm 2493 1 1 1523
trsm 4 4 0 665
gemm 2492 4 4 28283
trsm 1 1 0 53
gemm 2491 1 1 1525
trsm 2 2 0 82
gemm 2490 2 2 5949
trsm 1 1 0 50
gemm 2489 1 1 1528
trsm 8 8 0 2481
gemm 2488 8 8 103104
trsm 1 1 0 67
gemm 2487 1 1 2773
trsm 2 2 0 83
gemm 2486 2 2 5941
trsm 1 1 0 57
gemm 2485 1 1 1523
trsm 4 4 0 122
gemm 2484 4 4 23578
trsm 1 1 0 53
gemm 2483 1 1 1518
trsm 2 2 0 71
gemm 2482 2 2 5934
trsm 1 1 0 49
gemm 2481 1 1 1523
trsm 16 16 0 6352
gemm 2480 16 16 515248
trsm 1 1 0 730
gemm 2479 1 1 3480
trsm 2 2 0 220
gemm 2478 2 2 9060
trsm 1 1 0 64
gemm 2477 1 1 1519
trsm 4 4 0 437
gemm 2476 4 4 26831
trsm 1 1 0 69
gemm 2475 1 1 1514
trsm 2 2 0 64
gemm 2474 2 2 5919
trsm 1 1 0 63
gemm 2473 1 1 1516
trsm 8 8 0 429
gemm 2472 8 8 96574
trsm 1 1 0 54
gemm 2471 1 1 1511
trsm 2 2 0 68
gemm 2470 2 2 5903
trsm 1 1 0 48
gemm 2469 1 1 1508
trsm 4 4 0 115
gemm 2468 4 4 23427
trsm 1 1 0 54
gemm 2467 1 1 1508
trsm 2 2 0 245
gemm 2466 2 2 6078
trsm 1 1 0 75
gemm 2465 1 1 1553
trsm 32 32 0 22059
gemm 2464 32 32 1773692
trsm 1 1 0 738
gemm 2463 1 1 3679
trsm 2 2 0 221
gemm 2462 2 2 9219
trsm 1 1 0 72
gemm 2461 1 1 1529
trsm 4 4 0 140
gemm 2460 4 4 26604
trsm 1 1 0 77
gemm 2459 1 1 1526
trsm 2 2 0 75
gemm 2458 2 2 5881
trsm 1 1 0 49
gemm 2457 1 1 1503
trsm 8 8 0 1222
gemm 2456 8 8 100238
trsm 1 1 0 53
gemm 2455 1 1 1500
trsm 2 2 0 71
gemm 2454 2 2 5864
trsm 1 1 0 51
gemm 2453 1 1 1499
trsm 4 4 0 130
gemm 2452 4 4 23281
trsm 1 1 0 53
gemm 2451 1 1 1510
trsm 2 2 0 83
gemm 2450 2 2 5858
trsm 1 1 0 50
gemm 2449 1 1 1499
trsm 16 16 0 2817
gemm 2448 16 16 382924
trsm 1 1 0 52
gemm 2447 1 1 35218
trsm 2 2 0 249
gemm 2446 2 2 11680
trsm 1 1 0 108
gemm 2445 1 1 2803
trsm 4 4 0 233
gemm 2444 4 4 43809
trsm 1 1 0 130
gemm 2443 1 1 2781
trsm 2 2 0 133
gemm 2442 2 2 10536
trsm 1 1 0 75
gemm 2441 1 1 2703
trsm 8 8 0 884
gemm 2440 8 8 115275
trsm 1 1 0 185
gemm 2439 1 1 1507
trsm 2 2 0 73
gemm 2438 2 2 5829
trsm 1 1 0 52
gemm 2437 1 1 1497
trsm 4 4 0 126
gemm 2436 4 4 23126
trsm 1 1 0 54
gemm 2435 1 1 1489
trsm 2 2 0 69
gemm 2434 2 2 5818
trsm 1 1 0 50
gemm 2433 1 1 1487
trsm 64 2432 0 4940746
gemm 2432 2432 64 274712850
trsm 1 1 0 1310
gemm 2431 1 1 4989
trsm 2 2 0 399
gemm 2430 2 2 10762
trsm 1 1 0 68
gemm 2429 1 1 1487
trsm 4 4 0 766
gemm 2428 4 4 31371
trsm 1 1 0 60
gemm 2427 1 1 1488
trsm 2 2 0 79
gemm 2426 2 2 5797
trsm 1 1 0 51
gemm 2425 1 1 1483
trsm 8 8 0 2452
gemm 2424 8 8 102878
trsm 1 1 0 53
gemm 2423 1 1 1480
trsm 2 2 0 61
gemm 2422 2 2 5789
trsm 1 1 0 53
gemm 2421 1 1 1482
trsm 4 4 0 133
gemm 2420 4 4 22981
trsm 1 1 0 56
gemm 2419 1 1 1482
trsm 2 2 0 67
gemm 2418 2 2 5785
trsm 1 1 0 49
gemm 2417 1 1 1479
trsm 16 16 0 5331
gemm 2416 16 16 398058
trsm 1 1 0 67
gemm 2415 1 1 1603
trsm 2 2 0 187
gemm 2414 2 2 6267
trsm 1 1 0 51
gemm 2413 1 1 1478
trsm 4 4 0 121
gemm 2412 4 4 24335
trsm 1 1 0 54
gemm 2411 1 1 1475
trsm 2 2 0 65
gemm 2410 2 2 5762
trsm 1 1 0 50
gemm 2409 1 1 1474
trsm 8 8 0 362
gemm 2408 8 8 91672
trsm 1 1 0 55
gemm 2407 1 1 1476
trsm 2 2 0 64
gemm 2406 2 2 5753
trsm 1 1 0 52
gemm 2405 1 1 1478
trsm 4 4 0 103
gemm 2404 4 4 74297
trsm 1 1 0 345
gemm 2403 1 1 2802
trsm 2 2 0 155
gemm 2402 2 2 10716
trsm 1 1 0 75
gemm 2401 1 1 2516
trsm 32 32 0 37339
gemm 2400 32 32 1838759
trsm 1 1 0 714
gemm 2399 1 1 4561
trsm 2 2 0 263
gemm 2398 2 2 11052
trsm 1 1 0 101
gemm 2397 1 1 2556
trsm 4 4 0 493
gemm 2396 4 4 44454
trsm 1 1 0 118
gemm 2395 1 1 2695
trsm 2 2 0 100
gemm 2394 2 2 10314
trsm 1 1 0 110
gemm 2393 1 1 2655
trsm 8 8 0 1687
gemm 2392 8 8 138540
trsm 1 1 0 137
gemm 2391 1 1 1491
trsm 2 2 0 73
gemm 2390 2 2 5714
trsm 1 1 0 53
gemm 2389 1 1 1471
trsm 4 4 0 134
gemm 2388 4 4 22689
trsm 1 1 0 53
gemm 2387 1 1 1467
trsm 2 2 0 61
gemm 2386 2 2 5709
trsm 1 1 0 48
gemm 2385 1 1 1458
trsm 16 16 0 3699
gemm 2384 16 16 384775
trsm 1 1 0 69
gemm 2383 1 1 1489
trsm 2 2 0 78
gemm 2382 2 2 5723
trsm 1 1 0 50
gemm 2381 1 1 1466
trsm 4 4 0 108
gemm 2380 4 4 22669
trsm 1 1 0 56
gemm 2379 1 1 1465
trsm 2 2 0 67
gemm 2378 2 2 5687
trsm 1 1 0 50
gemm 2377 1 1 1454
trsm 8 8 0 359
gemm 2376 8 8 90049
trsm 1 1 0 54
gemm 2375 1 1 1455
trsm 2 2 0 67
gemm 2374 2 2 5678
trsm 1 1 0 50
gemm 2373 1 1 1451
trsm 4 4 0 109
gemm 2372 4 4 22530
trsm 1 1 0 48
gemm 2371 1 1 1458
trsm 2 2 0 406
gemm 2370 2 2 10492
trsm 1 1 0 131
gemm 2369 1 1 2648
trsm 64 2368 0 4912778
gemm 2368 2368 64 266733396
trsm 1 1 0 1232
gemm 2367 1 1 3252
trsm 2 2 0 457
gemm 2366 2 2 10071
trsm 1 1 0 58
gemm 2365 1 1 1450
trsm 4 4 0 657
gemm 2364 4 4 27075
trsm 1 1 0 70
gemm 2363 1 1 1461
trsm 2 2 0 70
gemm 2362 2 2 5648
trsm 1 1 0 51
gemm 2361 1 1 1446
trsm 8 8 0 2704
gemm 2360 8 8 98207
trsm 1 1 0 62
gemm 2359 1 1 1446
trsm 2 2 0 62
gemm 2358 2 2 5640
trsm 1 1 0 52
gemm 2357 1 1 1450
trsm 4 4 0 133
gemm 2356 4 4 58706
trsm 1 1 0 403
gemm 2355 1 1 2784
trsm 2 2 0 143
gemm 2354 2 2 10390
trsm 1 1 0 128
gemm 2353 1 1 2537
trsm 16 16 0 8379
gemm 2352 16 16 438143
trsm 1 1 0 654
gemm 2351 1 1 1533
trsm 2 2 0 78
gemm 2350 2 2 5663
trsm 1 1 0 53
gemm 2349 1 1 1447
trsm 4 4 0 130
gemm 2348 4 4 22429
trsm 1 1 0 53
gemm 2347 1 1 1437
trsm 2 2 0 65
gemm 2346 2 2 5613
trsm 1 1 0 50
gemm 2345 1 1 1445
trsm 8 8 0 373
gemm 2344 8 8 95991
trsm 1 1 0 74
gemm 2343 1 1 1471
trsm 2 2 0 65
gemm 2342 2 2 5601
trsm 1 1 0 51
gemm 2341 1 1 1433
trsm 4 4 0 105
gemm 2340 4 4 22226
trsm 1 1 0 54
gemm 2339 1 1 1455
trsm 2 2 0 62
gemm 2338 2 2 5615
trsm 1 1 0 50
gemm 2337 1 1 1431
trsm 32 32 0 23409
gemm 2336 32 32 1843492
trsm 1 1 0 8829
gemm 2335 1 1 3774
trsm 2 2 0 295
gemm 2334 2 2 9485
trsm 1 1 0 73
gemm 2333 1 1 1451
trsm 4 4 0 434
gemm 2332 4 4 26254
trsm 1 1 0 63
gemm 2331 1 1 1448
trsm 2 2 0 77
gemm 2330 2 2 5576
trsm 1 1 0 52
gemm 2329 1 1 1440
trsm 8 8 0 1436
gemm 2328 8 8 94873
trsm 1 1 0 51
gemm 2327 1 1 1425
trsm 2 2 0 82
gemm 2326 2 2 5567
trsm 1 1 0 50
gemm 2325 1 1 1423
trsm 4 4 0 138
gemm 2324 4 4 22085
trsm 1 1 0 54
gemm 2323 1 1 1424
trsm 2 2 0 71
gemm 2322 2 2 5557
trsm 1 1 0 50
gemm 2321 1 1 1421
trsm 16 16 0 2629
gemm 2320 16 16 495516
trsm 1 1 0 411
gemm 2319 1 1 2265
trsm 2 2 0 108
gemm 2318 2 2 6783
trsm 1 1 0 71
gemm 2317 1 1 1455
trsm 4 4 0 150
gemm 2316 4 4 22106
trsm 1 1 0 78
gemm 2315 1 1 1438
trsm 2 2 0 61
gemm 2314 2 2 5540
trsm 1 1 0 76
gemm 2313 1 1 1437
trsm 8 8 0 448
gemm 2312 8 8 87903
trsm 1 1 0 53
gemm 2311 1 1 1419
trsm 2 2 0 62
gemm 2310 2 2 5526
trsm 1 1 0 49
gemm 2309 1 1 1415
trsm 4 4 0 132
gemm 2308 4 4 29227
trsm 1 1 0 50
gemm 2307 1 1 1418
trsm 2 2 0 62
gemm 2306 2 2 5516
trsm 1 1 0 51
gemm 2305 1 1 1413
trsm 64 2304 0 4937344
gemm 2304 2304 64 332004622
trsm 1 1 0 1294
gemm 2303 1 1 3772
trsm 2 2 0 485
gemm 2302 2 2 10102
trsm 1 1 0 73
gemm 2301 1 1 1426
trsm 4 4 0 718
gemm 2300 4 4 25565
trsm 1 1 0 62
gemm 2299 1 1 1409
trsm 2 2 0 83
gemm 2298 2 2 5497
trsm 1 1 0 49
gemm 2297 1 1 1408
trsm 8 8 0 2328
gemm 2296 8 8 94566
trsm 1 1 0 63
gemm 2295 1 1 1405
trsm 2 2 0 64
gemm 2294 2 2 5488
trsm 1 1 0 49
gemm 2293 1 1 1411
trsm 4 4 0 120
gemm 2292 4 4 21756
trsm 1 1 0 54
gemm 2291 1 1 1404
trsm 2 2 0 64
gemm 2290 2 2 5480
trsm 1 1 0 50
gemm 2289 1 1 1403
trsm 16 16 0 5685
gemm 2288 16 16 522518
trsm 1 1 0 448
gemm 2287 1 1 3221
trsm 2 2 0 190
gemm 2286 2 2 7908
trsm 1 1 0 49
gemm 2285 1 1 1434
trsm 4 4 0 163
gemm 2284 4 4 61630
trsm 1 1 0 193
gemm 2283 1 1 1658
trsm 2 2 0 81
gemm 2282 2 2 5511
trsm 1 1 0 62
gemm 2281 1 1 1399
trsm 8 8 0 523
gemm 2280 8 8 98091
trsm 1 1 0 70
gemm 2279 1 1 1396
trsm 2 2 0 64
gemm 2278 2 2 5451
trsm 1 1 0 50
gemm 2277 1 1 1395
trsm 4 4 0 140
gemm 2276 4 4 21614
trsm 1 1 0 54
gemm 2275 1 1 1396
trsm 2 2 0 63
gemm 2274 2 2 5444
trsm 1 1 0 49
gemm 2273 1 1 1393
trsm 32 32 0 22497
gemm 2272 32 32 1749031
trsm 1 1 0 539
gemm 2271 1 1 3092
trsm 2 2 0 250
gemm 2270 2 2 7658
trsm 1 1 0 70
gemm 2269 1 1 1400
trsm 4 4 0 595
gemm 2268 4 4 25292
trsm 1 1 0 55
gemm 2267 1 1 1400
trsm 2 2 0 89
gemm 2266 2 2 5421
trsm 1 1 0 49
gemm 2265 1 1 1391
trsm 8 8 0 9814
gemm 2264 8 8 97368
trsm 1 1 0 71
gemm 2263 1 1 1390
trsm 2 2 0 69
gemm 2262 2 2 5413
trsm 1 1 0 50
gemm 2261 1 1 1388
trsm 4 4 0 105
gemm 2260 4 4 21470
trsm 1 1 0 54
gemm 2259 1 1 1388
trsm 2 2 0 69
gemm 2258 2 2 5404
trsm 1 1 0 52
gemm 2257 1 1 1384
trsm 16 16 0 2585
gemm 2256 16 16 481520
trsm 1 1 0 491
gemm 2255 1 1 2751
trsm 2 2 0 165
gemm 2254 2 2 7776
trsm 1 1 0 75
gemm 2253 1 1 1414
trsm 4 4 0 205
gemm 2252 4 4 22890
trsm 1 1 0 78
gemm 2251 1 1 1410
trsm 2 2 0 94
gemm 2250 2 2 5385
trsm 1 1 0 49
gemm 2249 1 1 1402
trsm 8 8 0 376
gemm 2248 8 8 85250
trsm 1 1 0 50
gemm 2247 1 1 1377
trsm 2 2 0 88
gemm 2246 2 2 5375
trsm 1 1 0 62
gemm 2245 1 1 1378
trsm 4 4 0 109
gemm 2244 4 4 21327
trsm 1 1 0 57
gemm 2243 1 1 1377
trsm 2 2 0 61
gemm 2242 2 2 5373
trsm 1 1 0 61
gemm 2241 1 1 1374
trsm 64 2240 0 4736261
gemm 2240 2240 64 244746896
trsm 1 1 0 1509
gemm 2239 1 1 4817
trsm 2 2 0 793
gemm 2238 2 2 11570
trsm 1 1 0 110
gemm 2237 1 1 2445
trsm 4 4 0 978
gemm 2236 4 4 40605
trsm 1 1 0 85
gemm 2235 1 1 2360
trsm 2 2 0 123
gemm 2234 2 2 9223
trsm 1 1 0 123
gemm 2233 1 1 2412
trsm 8 8 0 2956
gemm 2232 8 8 116811
trsm 1 1 0 132
gemm 2231 1 1 1381
trsm 2 2 0 83
gemm 2230 2 2 5338
trsm 1 1 0 51
gemm 2229 1 1 1368
trsm 4 4 0 135
gemm 2228 4 4 21162
trsm 1 1 0 52
gemm 2227 1 1 1367
trsm 2 2 0 75
gemm 2226 2 2 5333
trsm 1 1 0 49
gemm 2225 1 1 1364
trsm 16 16 0 5912
gemm 2224 16 16 360119
trsm 1 1 0 161
gemm 2223 1 1 1388
trsm 2 2 0 73
gemm 2222 2 2 8844
trsm 1 1 0 115
gemm 2221 1 1 2195
trsm 4 4 0 165
gemm 2220 4 4 25405
trsm 1 1 0 89
gemm 2219 1 1 1379
trsm 2 2 0 62
gemm 2218 2 2 5309
trsm 1 1 0 49
gemm 2217 1 1 1360
trsm 8 8 0 389
gemm 2216 8 8 84886
trsm 1 1 0 52
gemm 2215 1 1 1360
trsm 2 2 0 62
gemm 2214 2 2 5299
trsm 1 1 0 51
gemm 2213 1 1 1359
trsm 4 4 0 124
gemm 2212 4 4 72074
trsm 1 1 0 348
gemm 2211 1 1 2518
trsm 2 2 0 116
gemm 2210 2 2 9296
trsm 1 1 0 128
gemm 2209 1 1 2605
trsm 32 32 0 38954
gemm 2208 32 32 1634049
trsm 1 1 0 515
gemm 2207 1 1 3095
trsm 2 2 0 240
gemm 2206 2 2 8460
trsm 1 1 0 97
gemm 2205 1 1 1354
trsm 4 4 0 530
gemm 2204 4 4 23901
trsm 1 1 0 54
gemm 2203 1 1 1353
trsm 2 2 0 62
gemm 2202 2 2 5276
trsm 1 1 0 54
gemm 2201 1 1 1358
trsm 8 8 0 1741
gemm 2200 8 8 88522
trsm 1 1 0 55
gemm 2199 1 1 1350
trsm 2 2 0 66
gemm 2198 2 2 5267
trsm 1 1 0 276
gemm 2197 1 1 2681
trsm 4 4 0 221
gemm 2196 4 4 39725
trsm 1 1 0 111
gemm 2195 1 1 2402
trsm 2 2 0 116
gemm 2194 2 2 9600
trsm 1 1 0 86
gemm 2193 1 1 2778
trsm 16 16 0 5870
gemm 2192 16 16 432618
trsm 1 1 0 430
gemm 2191 1 1 1483
trsm 2 2 0 110
gemm 2190 2 2 5363
trsm 1 1 0 70
gemm 2189 1 1 1346
trsm 4 4 0 149
gemm 2188 4 4 21190
trsm 1 1 0 52
gemm 2187 1 1 1352
trsm 2 2 0 67
gemm 2186 2 2 5235
trsm 1 1 0 51
gemm 2185 1 1 1350
trsm 8 8 0 445
gemm 2184 8 8 82889
trsm 1 1 0 55
gemm 2183 1 1 1340
trsm 2 2 0 65
gemm 2182 2 2 5226
trsm 1 1 0 50
gemm 2181 1 1 1339
trsm 4 4 0 109
gemm 2180 4 4 20725
trsm 1 1 0 52
gemm 2179 1 1 1339
trsm 2 2 0 63
gemm 2178 2 2 5216
trsm 1 1 0 50
gemm 2177 1 1 1339
trsm 64 2176 0 4735838
gemm 2176 2176 64 225162054
trsm 1 1 0 1504
gemm 2175 1 1 3065
trsm 2 2 0 417
gemm 2174 2 2 7913
trsm 1 1 0 83
gemm 2173 1 1 1328
trsm 4 4 0 846
gemm 2172 4 4 24348
trsm 1 1 0 56
gemm 2171 1 1 1336
trsm 2 2 0 77
gemm 2170 2 2 5198
trsm 1 1 0 50
gemm 2169 1 1 1332
trsm 8 8 0 2301
gemm 2168 8 8 89933
trsm 1 1 0 55
gemm 2167 1 1 1331
trsm 2 2 0 61
gemm 2166 2 2 39242
trsm 1 1 0 267
gemm 2165 1 1 2549
trsm 4 4 0 361
gemm 2164 4 4 39705
trsm 1 1 0 114
gemm 2163 1 1 2384
trsm 2 2 0 113
gemm 2162 2 2 9359
trsm 1 1 0 102
gemm 2161 1 1 2457
trsm 16 16 0 9080
gemm 2160 16 16 405537
trsm 1 1 0 304
gemm 2159 1 1 2295
trsm 2 2 0 85
gemm 2158 2 2 5725
trsm 1 1 0 50
gemm 2157 1 1 1328
trsm 4 4 0 112
gemm 2156 4 4 21053
trsm 1 1 0 53
gemm 2155 1 1 1325
trsm 2 2 0 59
gemm 2154 2 2 5162
trsm 1 1 0 54
gemm 2153 1 1 1323
trsm 8 8 0 363
gemm 2152 8 8 81604
trsm 1 1 0 53
gemm 2151 1 1 1329
trsm 2 2 0 63
gemm 2150 2 2 5158
trsm 1 1 0 54
gemm 2149 1 1 1322
trsm 4 4 0 123
gemm 2148 4 4 20427
trsm 1 1 0 54
gemm 2147 1 1 1324
trsm 2 2 0 61
gemm 2146 2 2 5141
trsm 1 1 0 52
gemm 2145 1 1 1320
trsm 32 32 0 21630
gemm 2144 32 32 1707238
trsm 1 1 0 571
gemm 2143 1 1 2828
trsm 2 2 0 173
gemm 2142 2 2 7866
trsm 1 1 0 60
gemm 2141 1 1 1339
trsm 4 4 0 256
gemm 2140 4 4 23048
trsm 1 1 0 52
gemm 2139 1 1 1334
trsm 2 2 0 58
gemm 2138 2 2 5133
trsm 1 1 0 49
gemm 2137 1 1 1314
trsm 8 8 0 845
gemm 2136 8 8 86664
trsm 1 1 0 53
gemm 2135 1 1 1317
trsm 2 2 0 63
gemm 2134 2 2 5116
trsm 1 1 0 51
gemm 2133 1 1 1310
trsm 4 4 0 112
gemm 2132 4 4 20265
trsm 1 1 0 109
gemm 2131 1 1 2581
trsm 2 2 0 73
gemm 2130 2 2 5105
trsm 1 1 0 51
gemm 2129 1 1 1310
trsm 16 16 0 2628
gemm 2128 16 16 444301
trsm 1 1 0 527
gemm 2127 1 1 2923
trsm 2 2 0 279
gemm 2126 2 2 17119
trsm 1 1 0 124
gemm 2125 1 1 2370
trsm 4 4 0 420
gemm 2124 4 4 35817
trsm 1 1 0 56
gemm 2123 1 1 1327
trsm 2 2 0 86
gemm 2122 2 2 5088
trsm 1 1 0 50
gemm 2121 1 1 1305
trsm 8 8 0 568
gemm 2120 8 8 82861
trsm 1 1 0 53
gemm 2119 1 1 1304
trsm 2 2 0 65
gemm 2118 2 2 5078
trsm 1 1 0 52
gemm 2117 1 1 1308
trsm 4 4 0 111
gemm 2116 4 4 20121
trsm 1 1 0 53
gemm 2115 1 1 1301
trsm 2 2 0 65
gemm 2114 2 2 5064
trsm 1 1 0 51
gemm 2113 1 1 1298
trsm 64 2112 0 4573956
gemm 2112 2112 64 214574671
trsm 1 1 0 1457
gemm 2111 1 1 4007
trsm 2 2 0 480
gemm 2110 2 2 8920
trsm 1 1 0 67
gemm 2109 1 1 1292
trsm 4 4 0 924
gemm 2108 4 4 24918
trsm 1 1 0 50
gemm 2107 1 1 1298
trsm 2 2 0 90
gemm 2106 2 2 7422
trsm 1 1 0 66
gemm 2105 1 1 1294
trsm 8 8 0 2382
gemm 2104 8 8 87489
trsm 1 1 0 51
gemm 2103 1 1 1293
trsm 2 2 0 67
gemm 2102 2 2 5039
trsm 1 1 0 53
gemm 2101 1 1 1297
trsm 4 4 0 132
gemm 2100 4 4 19961
trsm 1 1 0 53
gemm 2099 1 1 1290
trsm 2 2 0 62
gemm 2098 2 2 5026
trsm 1 1 0 51
gemm 2097 1 1 1289
trsm 16 16 0 5718
gemm 2096 16 16 480784
trsm 1 1 0 445
gemm 2095 1 1 3072
trsm 2 2 0 215
gemm 2094 2 2 7239
trsm 1 1 0 49
gemm 2093 1 1 1305
trsm 4 4 0 417
gemm 2092 4 4 22095
trsm 1 1 0 56
gemm 2091 1 1 1296
trsm 2 2 0 62
gemm 2090 2 2 5008
trsm 1 1 0 51
gemm 2089 1 1 1289
trsm 8 8 0 437
gemm 2088 8 8 79328
trsm 1 1 0 53
gemm 2087 1 1 1286
trsm 2 2 0 65
gemm 2086 2 2 5129
trsm 1 1 0 51
gemm 2085 1 1 1286
trsm 4 4 0 111
gemm 2084 4 4 19816
trsm 1 1 0 55
gemm 2083 1 1 1282
trsm 2 2 0 62
gemm 2082 2 2 4988
trsm 1 1 0 50
gemm 2081 1 1 1281
trsm 32 32 0 21904
gemm 2080 32 32 1660272
trsm 1 1 0 445
gemm 2079 1 1 2558
trsm 2 2 0 310
gemm 2078 2 2 9211
trsm 1 1 0 67
gemm 2077 1 1 1305
trsm 4 4 0 309
gemm 2076 4 4 21790
trsm 1 1 0 71
gemm 2075 1 1 1283
trsm 2 2 0 82
gemm 2074 2 2 4972
trsm 1 1 0 65
gemm 2073 1 1 1311
trsm 8 8 0 1066
gemm 2072 8 8 87260
trsm 1 1 0 54
gemm 2071 1 1 1277
trsm 2 2 0 84
gemm 2070 2 2 4961
trsm 1 1 0 50
gemm 2069 1 1 1272
trsm 4 4 0 119
gemm 2068 4 4 19665
trsm 1 1 0 52
gemm 2067 1 1 1272
trsm 2 2 0 59
gemm 2066 2 2 4958
trsm 1 1 0 51
gemm 2065 1 1 1271
trsm 16 16 0 2938
gemm 2064 16 16 368363
trsm 1 1 0 257
gemm 2063 1 1 1348
trsm 2 2 0 104
gemm 2062 2 2 4972
trsm 1 1 0 72
gemm 2061 1 1 1290
trsm 4 4 0 135
gemm 2060 4 4 19618
trsm 1 1 0 264
gemm 2059 1 1 2737
trsm 2 2 0 162
gemm 2058 2 2 9799
trsm 1 1 0 123
gemm 2057 1 1 2277
trsm 8 8 0 755
gemm 2056 8 8 144693
trsm 1 1 0 119
gemm 2055 1 1 2321
trsm 2 2 0 130
gemm 2054 2 2 8696
trsm 1 1 0 84
gemm 2053 1 1 2145
trsm 4 4 0 169
gemm 2052 4 4 34677
trsm 1 1 0 249
gemm 2051 1 1 1279
trsm 2 2 0 67
gemm 2050 2 2 4915
trsm 1 1 0 50
gemm 2049 1 1 1261
trsm 64 2048 0 4703782
gemm 2048 2048 64 202197286
trsm 1 1 0 1328
gemm 2047 1 1 2992
trsm 2 2 0 720
gemm 2046 2 2 7796
trsm 1 1 0 73
gemm 2045 1 1 1251
trsm 4 4 0 676
gemm 2044 4 4 24090
trsm 1 1 0 51
gemm 2043 1 1 1260
trsm 2 2 0 79
gemm 2042 2 2 4898
trsm 1 1 0 53
gemm 2041 1 1 1256
trsm 8 8 0 2498
gemm 2040 8 8 82252
trsm 1 1 0 53
gemm 2039 1 1 1256
trsm 2 2 0 3959
gemm 2038 2 2 4925
trsm 1 1 0 47
gemm 2037 1 1 1255
trsm 4 4 0 155
gemm 2036 4 4 19360
trsm 1 1 0 52
gemm 2035 1 1 1254
trsm 2 2 0 69
gemm 2034 2 2 4878
trsm 1 1 0 50
gemm 2033 1 1 1256
trsm 16 16 0 6304
gemm 2032 16 16 372594
trsm 1 1 0 199
gemm 2031 1 1 1826
trsm 2 2 0 100
gemm 2030 2 2 6107
trsm 1 1 0 69
gemm 2029 1 1 1271
trsm 4 4 0 141
gemm 2028 4 4 20181
trsm 1 1 0 77
gemm 2027 1 1 1263
trsm 2 2 0 64
gemm 2026 2 2 4859
trsm 1 1 0 69
gemm 2025 1 1 1249
trsm 8 8 0 405
gemm 2024 8 8 132877
trsm 1 1 0 326
gemm 2023 1 1 3193
trsm 2 2 0 175
gemm 2022 2 2 10592
trsm 1 1 0 117
gemm 2021 1 1 2134
trsm 4 4 0 214
gemm 2020 4 4 35648
trsm 1 1 0 87
gemm 2019 1 1 2238
trsm 2 2 0 151
gemm 2018 2 2 8944
trsm 1 1 0 104
gemm 2017 1 1 2158
trsm 32 32 0 43683
gemm 2016 32 32 1408835
trsm 1 1 0 533
gemm 2015 1 1 2180
trsm 2 2 0 290
gemm 2014 2 2 6345
trsm 1 1 0 68
gemm 2013 1 1 1270
trsm 4 4 0 211
gemm 2012 4 4 22912
trsm 1 1 0 78
gemm 2011 1 1 1250
trsm 2 2 0 70
gemm 2010 2 2 5968
trsm 1 1 0 90
gemm 2009 1 1 1243
trsm 8 8 0 1272
gemm 2008 8 8 81533
trsm 1 1 0 50
gemm 2007 1 1 1238
trsm 2 2 0 71
gemm 2006 2 2 4828
trsm 1 1 0 52
gemm 2005 1 1 1235
trsm 4 4 0 104
gemm 2004 4 4 19053
trsm 1 1 0 52
gemm 2003 1 1 1233
trsm 2 2 0 70
gemm 2002 2 2 4803
trsm 1 1 0 51
gemm 2001 1 1 1233
trsm 16 16 0 2356
gemm 2000 16 16 453075
trsm 1 1 0 482
gemm 1999 1 1 2173
trsm 2 2 0 207
gemm 1998 2 2 5601
trsm 1 1 0 80
gemm 1997 1 1 1275
trsm 4 4 0 199
gemm 1996 4 4 20055
trsm 1 1 0 82
gemm 1995 1 1 1253
trsm 2 2 0 105
gemm 1994 2 2 4784
trsm 1 1 0 80
gemm 1993 1 1 1228
trsm 8 8 0 422
gemm 1992 8 8 75636
trsm 1 1 0 61
gemm 1991 1 1 1253
trsm 2 2 0 97
gemm 1990 2 2 4772
trsm 1 1 0 50
gemm 1989 1 1 1225
trsm 4 4 0 116
gemm 1988 4 4 18897
trsm 1 1 0 54
gemm 1987 1 1 1226
trsm 2 2 0 85
gemm 1986 2 2 4764
trsm 1 1 0 50
gemm 1985 1 1 1226
trsm 64 1984 0 4130231
gemm 1984 1984 64 183813122
trsm 1 1 0 1265
gemm 1983 1 1 2420
trsm 2 2 0 370
gemm 1982 2 2 7386
trsm 1 1 0 54
gemm 1981 1 1 1223
trsm 4 4 0 663
gemm 1980 4 4 22530
trsm 1 1 0 136
gemm 1979 1 1 2087
trsm 2 2 0 141
gemm 1978 2 2 4786
trsm 1 1 0 50
gemm 1977 1 1 1219
trsm 8 8 0 2167
gemm 1976 8 8 80617
trsm 1 1 0 52
gemm 1975 1 1 1217
trsm 2 2 0 65
gemm 1974 2 2 4787
trsm 1 1 0 51
gemm 1973 1 1 1219
trsm 4 4 0 134
gemm 1972 4 4 18751
trsm 1 1 0 53
gemm 1971 1 1 1215
trsm 2 2 0 62
gemm 1970 2 2 4727
trsm 1 1 0 50
gemm 1969 1 1 1214
trsm 16 16 0 6156
gemm 1968 16 16 434570
trsm 1 1 0 678
gemm 1967 1 1 3118
trsm 2 2 0 211
gemm 1966 2 2 11122
trsm 1 1 0 96
gemm 1965 1 1 2162
trsm 4 4 0 255
gemm 1964 4 4 25213
trsm 1 1 0 92
gemm 1963 1 1 1224
trsm 2 2 0 76
gemm 1962 2 2 4708
trsm 1 1 0 50
gemm 1961 1 1 1209
trsm 8 8 0 625
gemm 1960 8 8 76883
trsm 1 1 0 52
gemm 1959 1 1 1208
trsm 2 2 0 65
gemm 1958 2 2 4697
trsm 1 1 0 50
gemm 1957 1 1 1209
trsm 4 4 0 108
gemm 1956 4 4 18589
trsm 1 1 0 52
gemm 1955 1 1 1205
trsm 2 2 0 107
gemm 1954 2 2 4753
trsm 1 1 0 58
gemm 1953 1 1 1229
trsm 32 32 0 23169
gemm 1952 32 32 1419851
trsm 1 1 0 711
gemm 1951 1 1 2046
trsm 2 2 0 118
gemm 1950 2 2 7386
trsm 1 1 0 61
gemm 1949 1 1 1236
trsm 4 4 0 363
gemm 1948 4 4 21742
trsm 1 1 0 63
gemm 1947 1 1 38086
trsm 2 2 0 258
gemm 1946 2 2 9667
trsm 1 1 0 118
gemm 1945 1 1 2147
trsm 8 8 0 1819
gemm 1944 8 8 148180
trsm 1 1 0 127
gemm 1943 1 1 2198
trsm 2 2 0 99
gemm 1942 2 2 8391
trsm 1 1 0 120
gemm 1941 1 1 2116
trsm 4 4 0 214
gemm 1940 4 4 32130
trsm 1 1 0 235
gemm 1939 1 1 1280
trsm 2 2 0 64
gemm 1938 2 2 4649
trsm 1 1 0 50
gemm 1937 1 1 1199
trsm 16 16 0 3250
gemm 1936 16 16 304532
trsm 1 1 0 53
gemm 1935 1 1 1194
trsm 2 2 0 64
gemm 1934 2 2 4641
trsm 1 1 0 50
gemm 1933 1 1 1192
trsm 4 4 0 115
gemm 1932 4 4 18373
trsm 1 1 0 54
gemm 1931 1 1 1195
trsm 2 2 0 65
gemm 1930 2 2 4635
trsm 1 1 0 52
gemm 1929 1 1 1192
trsm 8 8 0 344
gemm 1928 8 8 78258
trsm 1 1 0 92
gemm 1927 1 1 1200
trsm 2 2 0 63
gemm 1926 2 2 4624
trsm 1 1 0 54
gemm 1925 1 1 1189
trsm 4 4 0 103
gemm 1924 4 4 18303
trsm 1 1 0 54
gemm 1923 1 1 1189
trsm 2 2 0 67
gemm 1922 2 2 4618
trsm 1 1 0 51
gemm 1921 1 1 1185
trsm 64 1920 0 3961106
gemm 1920 1920 64 171857011
trsm 1 1 0 1314
gemm 1919 1 1 3043
trsm 2 2 0 400
gemm 1918 2 2 6879
trsm 1 1 0 55
gemm 1917 1 1 1186
trsm 4 4 0 564
gemm 1916 4 4 20460
trsm 1 1 0 58
gemm 1915 1 1 1182
trsm 2 2 0 78
gemm 1914 2 2 4601
trsm 1 1 0 51
gemm 1913 1 1 1183
trsm 8 8 0 1930
gemm 1912 8 8 78404
trsm 1 1 0 54
gemm 1911 1 1 1181
trsm 2 2 0 80
gemm 1910 2 2 4607
trsm 1 1 0 50
gemm 1909 1 1 1180
trsm 4 4 0 151
gemm 1908 4 4 18143
trsm 1 1 0 52
gemm 1907 1 1 1185
trsm 2 2 0 61
gemm 1906 2 2 4578
trsm 1 1 0 51
gemm 1905 1 1 1176
trsm 16 16 0 5952
gemm 1904 16 16 452740
trsm 1 1 0 607
gemm 1903 1 1 2093
trsm 2 2 0 537
gemm 1902 2 2 6369
trsm 1 1 0 63
gemm 1901 1 1 1183
trsm 4 4 0 214
gemm 1900 4 4 20767
trsm 1 1 0 88
gemm 1899 1 1 1174
trsm 2 2 0 65
gemm 1898 2 2 4560
trsm 1 1 0 57
gemm 1897 1 1 1174
trsm 8 8 0 398
gemm 1896 8 8 72176
trsm 1 1 0 54
gemm 1895 1 1 1171
trsm 2 2 0 63
gemm 1894 2 2 4547
trsm 1 1 0 50
gemm 1893 1 1 1169
trsm 4 4 0 115
gemm 1892 4 4 18003
trsm 1 1 0 52
gemm 1891 1 1 1171
trsm 2 2 0 62
gemm 1890 2 2 4539
trsm 1 1 0 51
gemm 1889 1 1 1171
trsm 32 32 0 19577
gemm 1888 32 32 1459331
trsm 1 1 0 698
gemm 1887 1 1 4063
trsm 2 2 0 328
gemm 1886 2 2 9757
trsm 1 1 0 105
gemm 1885 1 1 2070
trsm 4 4 0 355
gemm 1884 4 4 35419
trsm 1 1 0 141
gemm 1883 1 1 2113
trsm 2 2 0 128
gemm 1882 2 2 15574
trsm 1 1 0 116
gemm 1881 1 1 2020
trsm 8 8 0 1262
gemm 1880 8 8 138090
trsm 1 1 0 102
gemm 1879 1 1 1197
trsm 2 2 0 79
gemm 1878 2 2 4513
trsm 1 1 0 52
gemm 1877 1 1 1160
trsm 4 4 0 134
gemm 1876 4 4 17862
trsm 1 1 0 53
gemm 1875 1 1 1159
trsm 2 2 0 66
gemm 1874 2 2 4500
trsm 1 1 0 50
gemm 1873 1 1 1158
trsm 16 16 0 3449
gemm 1872 16 16 301599
trsm 1 1 0 60
gemm 1871 1 1 1172
trsm 2 2 0 62
gemm 1870 2 2 4509
trsm 1 1 0 50
gemm 1869 1 1 1155
trsm 4 4 0 108
gemm 1868 4 4 17776
trsm 1 1 0 51
gemm 1867 1 1 1154
trsm 2 2 0 63
gemm 1866 2 2 4483
trsm 1 1 0 53
gemm 1865 1 1 1155
trsm 8 8 0 353
gemm 1864 8 8 70709
trsm 1 1 0 54
gemm 1863 1 1 1149
trsm 2 2 0 63
gemm 1862 2 2 4484
trsm 1 1 0 50
gemm 1861 1 1 1154
trsm 4 4 0 107
gemm 1860 4 4 17705
trsm 1 1 0 51
gemm 1859 1 1 1152
trsm 2 2 0 64
gemm 1858 2 2 4463
trsm 1 1 0 52
gemm 1857 1 1 1150
trsm 64 1856 0 3954276
gemm 1856 1856 64 161224730
trsm 1 1 0 1641
gemm 1855 1 1 4124
trsm 2 2 0 393
gemm 1854 2 2 11061
trsm 1 1 0 94
gemm 1853 1 1 2046
trsm 4 4 0 818
gemm 1852 4 4 43767
trsm 1 1 0 81
gemm 1851 1 1 2073
trsm 2 2 0 127
gemm 1850 2 2 7935
trsm 1 1 0 80
gemm 1849 1 1 2040
trsm 8 8 0 2056
gemm 1848 8 8 76808
trsm 1 1 0 54
gemm 1847 1 1 1148
trsm 2 2 0 64
gemm 1846 2 2 4441
trsm 1 1 0 51
gemm 1845 1 1 1142
trsm 4 4 0 126
gemm 1844 4 4 17549
trsm 1 1 0 53
gemm 1843 1 1 1141
trsm 2 2 0 66
gemm 1842 2 2 4428
trsm 1 1 0 51
gemm 1841 1 1 1137
trsm 16 16 0 4978
gemm 1840 16 16 296599
trsm 1 1 0 53
gemm 1839 1 1 1149
trsm 2 2 0 61
gemm 1838 2 2 4420
trsm 1 1 0 52
gemm 1837 1 1 1139
trsm 4 4 0 117
gemm 1836 4 4 17472
trsm 1 1 0 110
gemm 1835 1 1 1299
trsm 2 2 0 181
gemm 1834 2 2 4453
trsm 1 1 0 51
gemm 1833 1 1 1155
trsm 8 8 0 382
gemm 1832 8 8 69575
trsm 1 1 0 53
gemm 1831 1 1 1135
trsm 2 2 0 64
gemm 1830 2 2 4396
trsm 1 1 0 51
gemm 1829 1 1 1131
trsm 4 4 0 118
gemm 1828 4 4 17394
trsm 1 1 0 53
gemm 1827 1 1 1132
trsm 2 2 0 64
gemm 1826 2 2 4386
trsm 1 1 0 52
gemm 1825 1 1 1131
trsm 32 32 0 20631
gemm 1824 32 32 1503061
trsm 1 1 0 515
gemm 1823 1 1 1942
trsm 2 2 0 227
gemm 1822 2 2 7001
trsm 1 1 0 64
gemm 1821 1 1 1126
trsm 4 4 0 281
gemm 1820 4 4 19207
trsm 1 1 0 53
gemm 1819 1 1 1125
trsm 2 2 0 70
gemm 1818 2 2 4371
trsm 1 1 0 50
gemm 1817 1 1 1125
trsm 8 8 0 1240
gemm 1816 8 8 73664
trsm 1 1 0 55
gemm 1815 1 1 1147
trsm 2 2 0 61
gemm 1814 2 2 4465
trsm 1 1 0 49
gemm 1813 1 1 1124
trsm 4 4 0 133
gemm 1812 4 4 17247
trsm 1 1 0 52
gemm 1811 1 1 1121
trsm 2 2 0 61
gemm 1810 2 2 4348
trsm 1 1 0 50
gemm 1809 1 1 1122
trsm 16 16 0 2949
gemm 1808 16 16 285470
trsm 1 1 0 76
gemm 1807 1 1 1132
trsm 2 2 0 61
gemm 1806 2 2 4359
trsm 1 1 0 51
gemm 1805 1 1 1119
trsm 4 4 0 114
gemm 1804 4 4 17174
trsm 1 1 0 53
gemm 1803 1 1 1117
trsm 2 2 0 63
gemm 1802 2 2 4337
trsm 1 1 0 51
gemm 1801 1 1 1116
trsm 8 8 0 333
gemm 1800 8 8 156457
trsm 1 1 0 849
gemm 1799 1 1 2153
trsm 2 2 0 167
gemm 1798 2 2 18859
trsm 1 1 0 171
gemm 1797 1 1 1912
trsm 4 4 0 217
gemm 1796 4 4 30062
trsm 1 1 0 125
gemm 1795 1 1 2072
trsm 2 2 0 123
gemm 1794 2 2 11871
trsm 1 1 0 181
gemm 1793 1 1 1941
trsm 64 1792 0 3620122
gemm 1792 1792 64 150056158
trsm 1 1 0 1586
gemm 1791 1 1 3016
trsm 2 2 0 836
gemm 1790 2 2 44615
trsm 1 1 0 238
gemm 1789 1 1 2114
trsm 4 4 0 723
gemm 1788 4 4 33838
trsm 1 1 0 100
gemm 1787 1 1 1992
trsm 2 2 0 132
gemm 1786 2 2 7570
trsm 1 1 0 72
gemm 1785 1 1 1906
trsm 8 8 0 1982
gemm 1784 8 8 137488
trsm 1 1 0 136
gemm 1783 1 1 2258
trsm 2 2 0 98
gemm 1782 2 2 7695
trsm 1 1 0 71
gemm 1781 1 1 2520
trsm 4 4 0 288
gemm 1780 4 4 17185
trsm 1 1 0 51
gemm 1779 1 1 1102
trsm 2 2 0 73
gemm 1778 2 2 4274
trsm 1 1 0 52
gemm 1777 1 1 1220
trsm 16 16 0 5674
gemm 1776 16 16 289015
trsm 1 1 0 53
gemm 1775 1 1 1108
trsm 2 2 0 75
gemm 1774 2 2 4379
trsm 1 1 0 50
gemm 1773 1 1 1102
trsm 4 4 0 127
gemm 1772 4 4 59331
trsm 1 1 0 140
gemm 1771 1 1 1500
trsm 2 2 0 87
gemm 1770 2 2 4716
trsm 1 1 0 72
gemm 1769 1 1 1123
trsm 8 8 0 510
gemm 1768 8 8 69616
trsm 1 1 0 82
gemm 1767 1 1 1115
trsm 2 2 0 63
gemm 1766 2 2 4246
trsm 1 1 0 74
gemm 1765 1 1 1094
trsm 4 4 0 140
gemm 1764 4 4 16798
trsm 1 1 0 51
gemm 1763 1 1 1094
trsm 2 2 0 66
gemm 1762 2 2 4243
trsm 1 1 0 48
gemm 1761 1 1 1090
trsm 32 32 0 19417
gemm 1760 32 32 1422052
trsm 1 1 0 565
gemm 1759 1 1 2064
trsm 2 2 0 182
gemm 1758 2 2 6417
trsm 1 1 0 82
gemm 1757 1 1 1116
trsm 4 4 0 411
gemm 1756 4 4 19942
trsm 1 1 0 83
gemm 1755 1 1 1109
trsm 2 2 0 84
gemm 1754 2 2 4217
trsm 1 1 0 59
gemm 1753 1 1 1088
trsm 8 8 0 1022
gemm 1752 8 8 70038
trsm 1 1 0 63
gemm 1751 1 1 1086
trsm 2 2 0 79
gemm 1750 2 2 4221
trsm 1 1 0 52
gemm 1749 1 1 1085
trsm 4 4 0 106
gemm 1748 4 4 16654
trsm 1 1 0 52
gemm 1747 1 1 1213
trsm 2 2 0 63
gemm 1746 2 2 4209
trsm 1 1 0 50
gemm 1745 1 1 1083
trsm 16 16 0 2695
gemm 1744 16 16 273547
trsm 1 1 0 53
gemm 1743 1 1 1084
trsm 2 2 0 62
gemm 1742 2 2 4191
trsm 1 1 0 53
gemm 1741 1 1 1082
trsm 4 4 0 111
gemm 1740 4 4 16572
trsm 1 1 0 52
gemm 1739 1 1 1080
trsm 2 2 0 61
gemm 1738 2 2 4181
trsm 1 1 0 49
gemm 1737 1 1 1077
trsm 8 8 0 354
gemm 1736 8 8 65854
trsm 1 1 0 52
gemm 1735 1 1 1079
trsm 2 2 0 67
gemm 1734 2 2 4177
trsm 1 1 0 49
gemm 1733 1 1 1075
trsm 4 4 0 111
gemm 1732 4 4 16486
trsm 1 1 0 60
gemm 1731 1 1 1076
trsm 2 2 0 62
gemm 1730 2 2 4170
trsm 1 1 0 50
gemm 1729 1 1 1073
trsm 64 1728 0 3731623
gemm 1728 1728 64 141817616
trsm 1 1 0 1475
gemm 1727 1 1 3078
trsm 2 2 0 470
gemm 1726 2 2 8123
trsm 1 1 0 73
gemm 1725 1 1 1072
trsm 4 4 0 663
gemm 1724 4 4 18962
trsm 1 1 0 57
gemm 1723 1 1 1070
trsm 2 2 0 83
gemm 1722 2 2 4145
trsm 1 1 0 50
gemm 1721 1 1 1066
trsm 8 8 0 1345
gemm 1720 8 8 118794
trsm 1 1 0 239
gemm 1719 1 1 1583
trsm 2 2 0 85
gemm 1718 2 2 5080
trsm 1 1 0 69
gemm 1717 1 1 1092
trsm 4 4 0 167
gemm 1716 4 4 17015
trsm 1 1 0 54
gemm 1715 1 1 1066
trsm 2 2 0 65
gemm 1714 2 2 4130
trsm 1 1 0 49
gemm 1713 1 1 1063
trsm 16 16 0 5308
gemm 1712 16 16 426782
trsm 1 1 0 849
gemm 1711 1 1 2028
trsm 2 2 0 407
gemm 1710 2 2 5674
trsm 1 1 0 80
gemm 1709 1 1 1089
trsm 4 4 0 520
gemm 1708 4 4 19162
trsm 1 1 0 89
gemm 1707 1 1 1083
trsm 2 2 0 88
gemm 1706 2 2 4104
trsm 1 1 0 49
gemm 1705 1 1 1059
trsm 8 8 0 480
gemm 1704 8 8 65540
trsm 1 1 0 55
gemm 1703 1 1 1057
trsm 2 2 0 62
gemm 1702 2 2 4103
trsm 1 1 0 52
gemm 1701 1 1 1058
trsm 4 4 0 110
gemm 1700 4 4 16195
trsm 1 1 0 52
gemm 1699 1 1 1055
trsm 2 2 0 70
gemm 1698 2 2 4085
trsm 1 1 0 50
gemm 1697 1 1 1056
trsm 32 32 0 26558
gemm 1696 32 32 1230077
trsm 1 1 0 536
gemm 1695 1 1 2439
trsm 2 2 0 179
gemm 1694 2 2 5598
trsm 1 1 0 83
gemm 1693 1 1 1073
trsm 4 4 0 370
gemm 1692 4 4 17706
trsm 1 1 0 80
gemm 1691 1 1 1073
trsm 2 2 0 76
gemm 1690 2 2 4067
trsm 1 1 0 83
gemm 1689 1 1 1050
trsm 8 8 0 731
gemm 1688 8 8 67770
trsm 1 1 0 55
gemm 1687 1 1 1049
trsm 2 2 0 64
gemm 1686 2 2 4057
trsm 1 1 0 52
gemm 1685 1 1 1048
trsm 4 4 0 106
gemm 1684 4 4 16050
trsm 1 1 0 54
gemm 1683 1 1 1046
trsm 2 2 0 67
gemm 1682 2 2 4048
trsm 1 1 0 50
gemm 1681 1 1 1046
trsm 16 16 0 2111
gemm 1680 16 16 396490
trsm 1 1 0 429
gemm 1679 1 1 2344
trsm 2 2 0 94
gemm 1678 2 2 5891
trsm 1 1 0 78
gemm 1677 1 1 1047
trsm 4 4 0 164
gemm 1676 4 4 16468
trsm 1 1 0 52
gemm 1675 1 1 1042
trsm 2 2 0 62
gemm 1674 2 2 4040
trsm 1 1 0 52
gemm 1673 1 1 1042
trsm 8 8 0 375
gemm 1672 8 8 63491
trsm 1 1 0 53
gemm 1671 1 1 1039
trsm 2 2 0 64
gemm 1670 2 2 4027
trsm 1 1 0 51
gemm 1669 1 1 1038
trsm 4 4 0 125
gemm 1668 4 4 15881
trsm 1 1 0 53
gemm 1667 1 1 1036
trsm 2 2 0 62
gemm 1666 2 2 4019
trsm 1 1 0 52
gemm 1665 1 1 1035
trsm 64 1664 0 3447084
gemm 1664 1664 64 127892916
trsm 1 1 0 1293
gemm 1663 1 1 2397
trsm 2 2 0 343
gemm 1662 2 2 7697
trsm 1 1 0 55
gemm 1661 1 1 1036
trsm 4 4 0 834
gemm 1660 4 4 19801
trsm 1 1 0 56
gemm 1659 1 1 1032
trsm 2 2 0 69
gemm 1658 2 2 3993
trsm 1 1 0 52
gemm 1657 1 1 1031
trsm 8 8 0 1519
gemm 1656 8 8 130862
trsm 1 1 0 567
gemm 1655 1 1 2243
trsm 2 2 0 148
gemm 1654 2 2 6990
trsm 1 1 0 100
gemm 1653 1 1 1901
trsm 4 4 0 305
gemm 1652 4 4 28266
trsm 1 1 0 109
gemm 1651 1 1 1920
trsm 2 2 0 136
gemm 1650 2 2 7057
trsm 1 1 0 101
gemm 1649 1 1 1792
trsm 16 16 0 8882
gemm 1648 16 16 286332
trsm 1 1 0 339
gemm 1647 1 1 1042
trsm 2 2 0 67
gemm 1646 2 2 3963
trsm 1 1 0 52
gemm 1645 1 1 1025
trsm 4 4 0 134
gemm 1644 4 4 15757
trsm 1 1 0 52
gemm 1643 1 1 1022
trsm 2 2 0 62
gemm 1642 2 2 3954
trsm 1 1 0 55
gemm 1641 1 1 1025
trsm 8 8 0 371
gemm 1640 8 8 62313
trsm 1 1 0 52
gemm 1639 1 1 1022
trsm 2 2 0 63
gemm 1638 2 2 3944
trsm 1 1 0 52
gemm 1637 1 1 1043
trsm 4 4 0 121
gemm 1636 4 4 15597
trsm 1 1 0 52
gemm 1635 1 1 1021
trsm 2 2 0 61
gemm 1634 2 2 3932
trsm 1 1 0 50
gemm 1633 1 1 1016
trsm 32 32 0 29710
gemm 1632 32 32 1262117
trsm 1 1 0 689
gemm 1631 1 1 2092
trsm 2 2 0 284
gemm 1630 2 2 5519
trsm 1 1 0 79
gemm 1629 1 1 1016
trsm 4 4 0 434
gemm 1628 4 4 60648
trsm 1 1 0 304
gemm 1627 1 1 1875
trsm 2 2 0 151
gemm 1626 2 2 7148
trsm 1 1 0 64
gemm 1625 1 1 1844
trsm 8 8 0 1384
gemm 1624 8 8 122205
trsm 1 1 0 122
gemm 1623 1 1 1838
trsm 2 2 0 95
gemm 1622 2 2 7107
trsm 1 1 0 87
gemm 1621 1 1 1697
trsm 4 4 0 190
gemm 1620 4 4 27861
trsm 1 1 0 96
gemm 1619 1 1 1748
trsm 2 2 0 99
gemm 1618 2 2 6630
trsm 1 1 0 60
gemm 1617 1 1 1749
trsm 16 16 0 5055
gemm 1616 16 16 273999
trsm 1 1 0 127
gemm 1615 1 1 1027
trsm 2 2 0 77
gemm 1614 2 2 3888
trsm 1 1 0 50
gemm 1613 1 1 1005
trsm 4 4 0 113
gemm 1612 4 4 15372
trsm 1 1 0 54
gemm 1611 1 1 1007
trsm 2 2 0 64
gemm 1610 2 2 3884
trsm 1 1 0 50
gemm 1609 1 1 999
trsm 8 8 0 368
gemm 1608 8 8 63588
trsm 1 1 0 54
gemm 1607 1 1 1002
trsm 2 2 0 62
gemm 1606 2 2 3869
trsm 1 1 0 52
gemm 1605 1 1 996
trsm 4 4 0 104
gemm 1604 4 4 15280
trsm 1 1 0 53
gemm 1603 1 1 997
trsm 2 2 0 62
gemm 1602 2 2 3867
trsm 1 1 0 50
gemm 1601 1 1 996
trsm 64 1600 0 3630177
gemm 1600 1600 64 123238931
trsm 1 1 0 1218
gemm 1599 1 1 2085
trsm 2 2 0 344
gemm 1598 2 2 6471
trsm 1 1 0 57
gemm 1597 1 1 996
trsm 4 4 0 944
gemm 1596 4 4 22322
trsm 1 1 0 86
gemm 1595 1 1 1025
trsm 2 2 0 94
gemm 1594 2 2 3848
trsm 1 1 0 51
gemm 1593 1 1 1004
trsm 8 8 0 3467
gemm 1592 8 8 69693
trsm 1 1 0 52
gemm 1591 1 1 1000
trsm 2 2 0 72
gemm 1590 2 2 3832
trsm 1 1 0 50
gemm 1589 1 1 988
trsm 4 4 0 146
gemm 1588 4 4 15134
trsm 1 1 0 53
gemm 1587 1 1 988
trsm 2 2 0 63
gemm 1586 2 2 3830
trsm 1 1 0 51
gemm 1585 1 1 987
trsm 16 16 0 4568
gemm 1584 16 16 391280
trsm 1 1 0 655
gemm 1583 1 1 2353
trsm 2 2 0 100
gemm 1582 2 2 6481
trsm 1 1 0 60
gemm 1581 1 1 996
trsm 4 4 0 257
gemm 1580 4 4 16925
trsm 1 1 0 63
gemm 1579 1 1 994
trsm 2 2 0 75
gemm 1578 2 2 3808
trsm 1 1 0 60
gemm 1577 1 1 980
trsm 8 8 0 396
gemm 1576 8 8 59933
trsm 1 1 0 51
gemm 1575 1 1 1074
trsm 2 2 0 75
gemm 1574 2 2 3800
trsm 1 1 0 50
gemm 1573 1 1 978
trsm 4 4 0 117
gemm 1572 4 4 14983
trsm 1 1 0 56
gemm 1571 1 1 977
trsm 2 2 0 65
gemm 1570 2 2 3789
trsm 1 1 0 50
gemm 1569 1 1 976
trsm 32 32 0 21337
gemm 1568 32 32 1041211
trsm 1 1 0 352
gemm 1567 1 1 2343
trsm 2 2 0 189
gemm 1566 2 2 5975
trsm 1 1 0 72
gemm 1565 1 1 1010
trsm 4 4 0 275
gemm 1564 4 4 17261
trsm 1 1 0 84
gemm 1563 1 1 992
trsm 2 2 0 88
gemm 1562 2 2 3773
trsm 1 1 0 71
gemm 1561 1 1 969
trsm 8 8 0 982
gemm 1560 8 8 65726
trsm 1 1 0 62
gemm 1559 1 1 975
trsm 2 2 0 85
gemm 1558 2 2 6826
trsm 1 1 0 105
gemm 1557 1 1 970
trsm 4 4 0 145
gemm 1556 4 4 14876
trsm 1 1 0 50
gemm 1555 1 1 970
trsm 2 2 0 71
gemm 1554 2 2 3746
trsm 1 1 0 54
gemm 1553 1 1 969
trsm 16 16 0 2539
gemm 1552 16 16 364494
trsm 1 1 0 421
gemm 1551 1 1 2550
trsm 2 2 0 131
gemm 1550 2 2 13901
trsm 1 1 0 102
gemm 1549 1 1 1783
trsm 4 4 0 310
gemm 1548 4 4 27787
trsm 1 1 0 79
gemm 1547 1 1 1759
trsm 2 2 0 121
gemm 1546 2 2 6542
trsm 1 1 0 87
gemm 1545 1 1 1800
trsm 8 8 0 736
gemm 1544 8 8 104708
trsm 1 1 0 92
gemm 1543 1 1 973
trsm 2 2 0 78
gemm 1542 2 2 3720
trsm 1 1 0 53
gemm 1541 1 1 961
trsm 4 4 0 145
gemm 1540 4 4 14682
trsm 1 1 0 53
gemm 1539 1 1 967
trsm 2 2 0 71
gemm 1538 2 2 3716
trsm 1 1 0 50
gemm 1537 1 1 958
trsm 64 1536 0 3504440
gemm 1536 1536 64 112787679
trsm 1 1 0 5226
gemm 1535 1 1 1880
trsm 2 2 0 225
gemm 1534 2 2 6173
trsm 1 1 0 83
gemm 1533 1 1 956
trsm 4 4 0 550
gemm 1532 4 4 17829
trsm 1 1 0 56
gemm 1531 1 1 957
trsm 2 2 0 142
gemm 1530 2 2 3709
trsm 1 1 0 50
gemm 1529 1 1 951
trsm 8 8 0 1698
gemm 1528 8 8 62037
trsm 1 1 0 51
gemm 1527 1 1 954
trsm 2 2 0 63
gemm 1526 2 2 3756
trsm 1 1 0 50
gemm 1525 1 1 949
trsm 4 4 0 136
gemm 1524 4 4 14529
trsm 1 1 0 53
gemm 1523 1 1 951
trsm 2 2 0 62
gemm 1522 2 2 3671
trsm 1 1 0 50
gemm 1521 1 1 945
trsm 16 16 0 5656
gemm 1520 16 16 405401
trsm 1 1 0 852
gemm 1519 1 1 2041
trsm 2 2 0 318
gemm 1518 2 2 5717
trsm 1 1 0 50
gemm 1517 1 1 952
trsm 4 4 0 680
gemm 1516 4 4 16424
trsm 1 1 0 51
gemm 1515 1 1 956
trsm 2 2 0 75
gemm 1514 2 2 3660
trsm 1 1 0 50
gemm 1513 1 1 942
trsm 8 8 0 425
gemm 1512 8 8 58125
trsm 1 1 0 54
gemm 1511 1 1 940
trsm 2 2 0 76
gemm 1510 2 2 3650
trsm 1 1 0 53
gemm 1509 1 1 939
trsm 4 4 0 122
gemm 1508 4 4 14376
trsm 1 1 0 53
gemm 1507 1 1 940
trsm 2 2 0 63
gemm 1506 2 2 3634
trsm 1 1 0 52
gemm 1505 1 1 936
trsm 32 32 0 19735
gemm 1504 32 32 1140679
trsm 1 1 0 481
gemm 1503 1 1 2054
trsm 2 2 0 220
gemm 1502 2 2 5744
trsm 1 1 0 65
gemm 1501 1 1 967
trsm 4 4 0 398
gemm 1500 4 4 17197
trsm 1 1 0 66
gemm 1499 1 1 954
trsm 2 2 0 75
gemm 1498 2 2 3615
trsm 1 1 0 64
gemm 1497 1 1 932
trsm 8 8 0 1027
gemm 1496 8 8 61195
trsm 1 1 0 51
gemm 1495 1 1 932
trsm 2 2 0 69
gemm 1494 2 2 3609
trsm 1 1 0 49
gemm 1493 1 1 929
trsm 4 4 0 116
gemm 1492 4 4 14242
trsm 1 1 0 51
gemm 1491 1 1 930
trsm 2 2 0 64
gemm 1490 2 2 3603
trsm 1 1 0 51
gemm 1489 1 1 926
trsm 16 16 0 1980
gemm 1488 16 16 345181
trsm 1 1 0 323
gemm 1487 1 1 2529
trsm 2 2 0 326
gemm 1486 2 2 7427
trsm 1 1 0 98
gemm 1485 1 1 1809
trsm 4 4 0 475
gemm 1484 4 4 23352
trsm 1 1 0 110
gemm 1483 1 1 946
trsm 2 2 0 91
gemm 1482 2 2 3580
trsm 1 1 0 72
gemm 1481 1 1 922
trsm 8 8 0 598
gemm 1480 8 8 57492
trsm 1 1 0 52
gemm 1479 1 1 923
trsm 2 2 0 84
gemm 1478 2 2 6623
trsm 1 1 0 49
gemm 1477 1 1 920
trsm 4 4 0 115
gemm 1476 4 4 14078
trsm 1 1 0 73
gemm 1475 1 1 957
trsm 2 2 0 85
gemm 1474 2 2 3572
trsm 1 1 0 50
gemm 1473 1 1 916
trsm 64 1472 0 3187441
gemm 1472 1472 64 103050995
trsm 1 1 0 1350
gemm 1471 1 1 2579
trsm 2 2 0 458
gemm 1470 2 2 6645
trsm 1 1 0 76
gemm 1469 1 1 915
trsm 4 4 0 791
gemm 1468 4 4 59619
trsm 1 1 0 188
gemm 1467 1 1 1070
trsm 2 2 0 92
gemm 1466 2 2 3548
trsm 1 1 0 61
gemm 1465 1 1 928
trsm 8 8 0 2286
gemm 1464 8 8 59934
trsm 1 1 0 52
gemm 1463 1 1 915
trsm 2 2 0 69
gemm 1462 2 2 3536
trsm 1 1 0 50
gemm 1461 1 1 912
trsm 4 4 0 136
gemm 1460 4 4 13929
trsm 1 1 0 52
gemm 1459 1 1 911
trsm 2 2 0 62
gemm 1458 2 2 3523
trsm 1 1 0 49
gemm 1457 1 1 910
trsm 16 16 0 4736
gemm 1456 16 16 375330
trsm 1 1 0 594
gemm 1455 1 1 2884
trsm 2 2 0 290
gemm 1454 2 2 5976
trsm 1 1 0 70
gemm 1453 1 1 936
trsm 4 4 0 470
gemm 1452 4 4 16350
trsm 1 1 0 76
gemm 1451 1 1 926
trsm 2 2 0 73
gemm 1450 2 2 3508
trsm 1 1 0 61
gemm 1449 1 1 906
trsm 8 8 0 435
gemm 1448 8 8 55661
trsm 1 1 0 53
gemm 1447 1 1 908
trsm 2 2 0 72
gemm 1446 2 2 3493
trsm 1 1 0 51
gemm 1445 1 1 904
trsm 4 4 0 115
gemm 1444 4 4 13787
trsm 1 1 0 52
gemm 1443 1 1 908
trsm 2 2 0 62
gemm 1442 2 2 3489
trsm 1 1 0 52
gemm 1441 1 1 899
trsm 32 32 0 21463
gemm 1440 32 32 1051665
trsm 1 1 0 487
gemm 1439 1 1 1612
trsm 2 2 0 209
gemm 1438 2 2 5344
trsm 1 1 0 71
gemm 1437 1 1 913
trsm 4 4 0 608
gemm 1436 4 4 16763
trsm 1 1 0 78
gemm 1435 1 1 897
trsm 2 2 0 76
gemm 1434 2 2 3465
trsm 1 1 0 52
gemm 1433 1 1 893
trsm 8 8 0 1553
gemm 1432 8 8 61812
trsm 1 1 0 54
gemm 1431 1 1 899
trsm 2 2 0 65
gemm 1430 2 2 3455
trsm 1 1 0 50
gemm 1429 1 1 917
trsm 4 4 0 104
gemm 1428 4 4 13626
trsm 1 1 0 52
gemm 1427 1 1 895
trsm 2 2 0 62
gemm 1426 2 2 3447
trsm 1 1 0 52
gemm 1425 1 1 890
trsm 16 16 0 2617
gemm 1424 16 16 223916
trsm 1 1 0 135
gemm 1423 1 1 900
trsm 2 2 0 75
gemm 1422 2 2 3446
trsm 1 1 0 51
gemm 1421 1 1 892
trsm 4 4 0 178
gemm 1420 4 4 13577
trsm 1 1 0 51
gemm 1419 1 1 889
trsm 2 2 0 62
gemm 1418 2 2 38481
trsm 1 1 0 178
gemm 1417 1 1 1907
trsm 8 8 0 646
gemm 1416 8 8 102482
trsm 1 1 0 143
gemm 1415 1 1 1624
trsm 2 2 0 100
gemm 1414 2 2 6197
trsm 1 1 0 145
gemm 1413 1 1 1656
trsm 4 4 0 229
gemm 1412 4 4 24528
trsm 1 1 0 120
gemm 1411 1 1 1536
trsm 2 2 0 119
gemm 1410 2 2 5971
trsm 1 1 0 88
gemm 1409 1 1 1712
trsm 64 1408 0 3022689
gemm 1408 1408 64 94032146
trsm 1 1 0 1289
gemm 1407 1 1 2359
trsm 2 2 0 360
gemm 1406 2 2 5717
trsm 1 1 0 55
gemm 1405 1 1 879
trsm 4 4 0 776
gemm 1404 4 4 17079
trsm 1 1 0 56
gemm 1403 1 1 904
trsm 2 2 0 73
gemm 1402 2 2 3470
trsm 1 1 0 58
gemm 1401 1 1 877
trsm 8 8 0 1547
gemm 1400 8 8 57410
trsm 1 1 0 55
gemm 1399 1 1 879
trsm 2 2 0 71
gemm 1398 2 2 3381
trsm 1 1 0 51
gemm 1397 1 1 874
trsm 4 4 0 140
gemm 1396 4 4 13334
trsm 1 1 0 64
gemm 1395 1 1 875
trsm 2 2 0 61
gemm 1394 2 2 3377
trsm 1 1 0 53
gemm 1393 1 1 871
trsm 16 16 0 4711
gemm 1392 16 16 225804
trsm 1 1 0 136
gemm 1391 1 1 1010
trsm 2 2 0 205
gemm 1390 2 2 5079
trsm 1 1 0 79
gemm 1389 1 1 912
trsm 4 4 0 139
gemm 1388 4 4 15130
trsm 1 1 0 55
gemm 1387 1 1 869
trsm 2 2 0 63
gemm 1386 2 2 3358
trsm 1 1 0 52
gemm 1385 1 1 866
trsm 8 8 0 396
gemm 1384 8 8 69487
trsm 1 1 0 207
gemm 1383 1 1 873
trsm 2 2 0 76
gemm 1382 2 2 3348
trsm 1 1 0 50
gemm 1381 1 1 865
trsm 4 4 0 113
gemm 1380 4 4 13181
trsm 1 1 0 53
gemm 1379 1 1 866
trsm 2 2 0 62
gemm 1378 2 2 3337
trsm 1 1 0 53
gemm 1377 1 1 861
trsm 32 32 0 21417
gemm 1376 32 32 1072373
trsm 1 1 0 613
gemm 1375 1 1 1979
trsm 2 2 0 262
gemm 1374 2 2 6848
trsm 1 1 0 93
gemm 1373 1 1 1492
trsm 4 4 0 386
gemm 1372 4 4 36936
trsm 1 1 0 107
gemm 1371 1 1 1723
trsm 2 2 0 100
gemm 1370 2 2 5187
trsm 1 1 0 92
gemm 1369 1 1 1352
trsm 8 8 0 1480
gemm 1368 8 8 80247
trsm 1 1 0 125
gemm 1367 1 1 886
trsm 2 2 0 75
gemm 1366 2 2 3314
trsm 1 1 0 50
gemm 1365 1 1 854
trsm 4 4 0 122
gemm 1364 4 4 13033
trsm 1 1 0 53
gemm 1363 1 1 858
trsm 2 2 0 62
gemm 1362 2 2 3295
trsm 1 1 0 53
gemm 1361 1 1 853
trsm 16 16 0 3604
gemm 1360 16 16 214378
trsm 1 1 0 51
gemm 1359 1 1 860
trsm 2 2 0 63
gemm 1358 2 2 3288
trsm 1 1 0 53
gemm 1357 1 1 850
trsm 4 4 0 102
gemm 1356 4 4 12963
trsm 1 1 0 52
gemm 1355 1 1 939
trsm 2 2 0 101
gemm 1354 2 2 3334
trsm 1 1 0 49
gemm 1353 1 1 847
trsm 8 8 0 601
gemm 1352 8 8 55133
trsm 1 1 0 89
gemm 1351 1 1 853
trsm 2 2 0 62
gemm 1350 2 2 3274
trsm 1 1 0 49
gemm 1349 1 1 843
trsm 4 4 0 114
gemm 1348 4 4 12883
trsm 1 1 0 52
gemm 1347 1 1 849
trsm 2 2 0 63
gemm 1346 2 2 3258
trsm 1 1 0 50
gemm 1345 1 1 841
trsm 64 1344 0 2889766
gemm 1344 1344 64 85029761
trsm 1 1 0 1504
gemm 1343 1 1 1873
trsm 2 2 0 393
gemm 1342 2 2 5111
trsm 1 1 0 68
gemm 1341 1 1 840
trsm 4 4 0 737
gemm 1340 4 4 17296
trsm 1 1 0 51
gemm 1339 1 1 841
trsm 2 2 0 73
gemm 1338 2 2 3240
trsm 1 1 0 55
gemm 1337 1 1 840
trsm 8 8 0 1474
gemm 1336 8 8 55456
trsm 1 1 0 53
gemm 1335 1 1 839
trsm 2 2 0 62
gemm 1334 2 2 3248
trsm 1 1 0 51
gemm 1333 1 1 840
trsm 4 4 0 139
gemm 1332 4 4 12726
trsm 1 1 0 52
gemm 1331 1 1 836
trsm 2 2 0 62
gemm 1330 2 2 3220
trsm 1 1 0 51
gemm 1329 1 1 837
trsm 16 16 0 4357
gemm 1328 16 16 274680
trsm 1 1 0 597
gemm 1327 1 1 3437
trsm 2 2 0 124
gemm 1326 2 2 8601
trsm 1 1 0 73
gemm 1325 1 1 1505
trsm 4 4 0 354
gemm 1324 4 4 24296
trsm 1 1 0 82
gemm 1323 1 1 1633
trsm 2 2 0 127
gemm 1322 2 2 5771
trsm 1 1 0 100
gemm 1321 1 1 1619
trsm 8 8 0 922
gemm 1320 8 8 92351
trsm 1 1 0 76
gemm 1319 1 1 1498
trsm 2 2 0 183
gemm 1318 2 2 3198
trsm 1 1 0 52
gemm 1317 1 1 828
trsm 4 4 0 126
gemm 1316 4 4 12583
trsm 1 1 0 53
gemm 1315 1 1 827
trsm 2 2 0 66
gemm 1314 2 2 3184
trsm 1 1 0 50
gemm 1313 1 1 824
trsm 32 32 0 20979
gemm 1312 32 32 1026473
trsm 1 1 0 768
gemm 1311 1 1 1962
trsm 2 2 0 274
gemm 1310 2 2 4866
trsm 1 1 0 51
gemm 1309 1 1 848
trsm 4 4 0 404
gemm 1308 4 4 15853
trsm 1 1 0 53
gemm 1307 1 1 838
trsm 2 2 0 70
gemm 1306 2 2 3164
trsm 1 1 0 51
gemm 1305 1 1 818
trsm 8 8 0 1380
gemm 1304 8 8 59979
trsm 1 1 0 110
gemm 1303 1 1 825
trsm 2 2 0 77
gemm 1302 2 2 3163
trsm 1 1 0 54
gemm 1301 1 1 819
trsm 4 4 0 125
gemm 1300 4 4 12427
trsm 1 1 0 58
gemm 1299 1 1 819
trsm 2 2 0 61
gemm 1298 2 2 3145
trsm 1 1 0 52
gemm 1297 1 1 812
trsm 16 16 0 3163
gemm 1296 16 16 247104
trsm 1 1 0 238
gemm 1295 1 1 1062
trsm 2 2 0 83
gemm 1294 2 2 3242
trsm 1 1 0 73
gemm 1293 1 1 827
trsm 4 4 0 128
gemm 1292 4 4 12397
trsm 1 1 0 62
gemm 1291 1 1 816
trsm 2 2 0 73
gemm 1290 2 2 3130
trsm 1 1 0 57
gemm 1289 1 1 810
trsm 8 8 0 434
gemm 1288 8 8 49272
trsm 1 1 0 53
gemm 1287 1 1 814
trsm 2 2 0 63
gemm 1286 2 2 3121
trsm 1 1 0 52
gemm 1285 1 1 807
trsm 4 4 0 114
gemm 1284 4 4 12279
trsm 1 1 0 53
gemm 1283 1 1 809
trsm 2 2 0 63
gemm 1282 2 2 3110
trsm 1 1 0 56
gemm 1281 1 1 804
trsm 64 1280 0 2737284
gemm 1280 1280 64 76842736
trsm 1 1 0 1557
gemm 1279 1 1 2372
trsm 2 2 0 453
gemm 1278 2 2 5692
trsm 1 1 0 64
gemm 1277 1 1 918
trsm 4 4 0 847
gemm 1276 4 4 17300
trsm 1 1 0 53
gemm 1275 1 1 803
trsm 2 2 0 79
gemm 1274 2 2 5370
trsm 1 1 0 81
gemm 1273 1 1 1337
trsm 8 8 0 1750
gemm 1272 8 8 53439
trsm 1 1 0 53
gemm 1271 1 1 801
trsm 2 2 0 71
gemm 1270 2 2 3082
trsm 1 1 0 53
gemm 1269 1 1 798
trsm 4 4 0 125
gemm 1268 4 4 12136
trsm 1 1 0 53
gemm 1267 1 1 801
trsm 2 2 0 63
gemm 1266 2 2 3076
trsm 1 1 0 51
gemm 1265 1 1 795
trsm 16 16 0 4901
gemm 1264 16 16 248658
trsm 1 1 0 129
gemm 1263 1 1 1427
trsm 2 2 0 91
gemm 1262 2 2 3075
trsm 1 1 0 71
gemm 1261 1 1 810
trsm 4 4 0 142
gemm 1260 4 4 45948
trsm 1 1 0 191
gemm 1259 1 1 1551
trsm 2 2 0 114
gemm 1258 2 2 5486
trsm 1 1 0 77
gemm 1257 1 1 1414
trsm 8 8 0 682
gemm 1256 8 8 95677
trsm 1 1 0 104
gemm 1255 1 1 1470
trsm 2 2 0 92
gemm 1254 2 2 5438
trsm 1 1 0 82
gemm 1253 1 1 1439
trsm 4 4 0 186
gemm 1252 4 4 22109
trsm 1 1 0 58
gemm 1251 1 1 1435
trsm 2 2 0 104
gemm 1250 2 2 5481
trsm 1 1 0 104
gemm 1249 1 1 1463
trsm 32 32 0 33576
gemm 1248 32 32 911956
trsm 1 1 0 703
gemm 1247 1 1 2530
trsm 2 2 0 480
gemm 1246 2 2 7320
trsm 1 1 0 117
gemm 1245 1 1 1310
trsm 4 4 0 919
gemm 1244 4 4 21142
trsm 1 1 0 82
gemm 1243 1 1 796
trsm 2 2 0 85
gemm 1242 2 2 3014
trsm 1 1 0 49
gemm 1241 1 1 782
trsm 8 8 0 1054
gemm 1240 8 8 50346
trsm 1 1 0 53
gemm 1239 1 1 783
trsm 2 2 0 83
gemm 1238 2 2 3004
trsm 1 1 0 53
gemm 1237 1 1 778
trsm 4 4 0 113
gemm 1236 4 4 11832
trsm 1 1 0 52
gemm 1235 1 1 779
trsm 2 2 0 62
gemm 1234 2 2 6659
trsm 1 1 0 80
gemm 1233 1 1 776
trsm 16 16 0 3917
gemm 1232 16 16 196442
trsm 1 1 0 54
gemm 1231 1 1 896
trsm 2 2 0 64
gemm 1230 2 2 2986
trsm 1 1 0 53
gemm 1229 1 1 779
trsm 4 4 0 159
gemm 1228 4 4 13732
trsm 1 1 0 53
gemm 1227 1 1 781
trsm 2 2 0 67
gemm 1226 2 2 2976
trsm 1 1 0 53
gemm 1225 1 1 773
trsm 8 8 0 346
gemm 1224 8 8 46593
trsm 1 1 0 52
gemm 1223 1 1 774
trsm 2 2 0 62
gemm 1222 2 2 2968
trsm 1 1 0 50
gemm 1221 1 1 770
trsm 4 4 0 104
gemm 1220 4 4 11668
trsm 1 1 0 53
gemm 1219 1 1 772
trsm 2 2 0 64
gemm 1218 2 2 2965
trsm 1 1 0 54
gemm 1217 1 1 767
trsm 64 1216 0 2566243
gemm 1216 1216 64 69637949
trsm 1 1 0 1240
gemm 1215 1 1 1548
trsm 2 2 0 444
gemm 1214 2 2 5174
trsm 1 1 0 70
gemm 1213 1 1 783
trsm 4 4 0 1354
gemm 1212 4 4 58218
trsm 1 1 0 276
gemm 1211 1 1 1583
trsm 2 2 0 152
gemm 1210 2 2 5471
trsm 1 1 0 72
gemm 1209 1 1 1340
trsm 8 8 0 3243
gemm 1208 8 8 97706
trsm 1 1 0 172
gemm 1207 1 1 1375
trsm 2 2 0 81
gemm 1206 2 2 4918
trsm 1 1 0 76
gemm 1205 1 1 1294
trsm 4 4 0 196
gemm 1204 4 4 15993
trsm 1 1 0 102
gemm 1203 1 1 773
trsm 2 2 0 63
gemm 1202 2 2 2919
trsm 1 1 0 50
gemm 1201 1 1 757
trsm 16 16 0 4260
gemm 1200 16 16 198067
trsm 1 1 0 196
gemm 1199 1 1 769
trsm 2 2 0 76
gemm 1198 2 2 2916
trsm 1 1 0 50
gemm 1197 1 1 759
trsm 4 4 0 136
gemm 1196 4 4 11557
trsm 1 1 0 58
gemm 1195 1 1 757
trsm 2 2 0 63
gemm 1194 2 2 2900
trsm 1 1 0 55
gemm 1193 1 1 752
trsm 8 8 0 404
gemm 1192 8 8 49396
trsm 1 1 0 80
gemm 1191 1 1 757
trsm 2 2 0 76
gemm 1190 2 2 2890
trsm 1 1 0 53
gemm 1189 1 1 750
trsm 4 4 0 104
gemm 1188 4 4 11376
trsm 1 1 0 53
gemm 1187 1 1 752
trsm 2 2 0 63
gemm 1186 2 2 2881
trsm 1 1 0 55
gemm 1185 1 1 748
trsm 32 32 0 21760
gemm 1184 32 32 873874
trsm 1 1 0 406
gemm 1183 1 1 1873
trsm 2 2 0 155
gemm 1182 2 2 4229
trsm 1 1 0 65
gemm 1181 1 1 770
trsm 4 4 0 251
gemm 1180 4 4 14153
trsm 1 1 0 61
gemm 1179 1 1 762
trsm 2 2 0 82
gemm 1178 2 2 2863
trsm 1 1 0 62
gemm 1177 1 1 745
trsm 8 8 0 941
gemm 1176 8 8 49970
trsm 1 1 0 53
gemm 1175 1 1 746
trsm 2 2 0 82
gemm 1174 2 2 2851
trsm 1 1 0 49
gemm 1173 1 1 743
trsm 4 4 0 126
gemm 1172 4 4 11230
trsm 1 1 0 63
gemm 1171 1 1 1275
trsm 2 2 0 98
gemm 1170 2 2 2873
trsm 1 1 0 50
gemm 1169 1 1 738
trsm 16 16 0 2239
gemm 1168 16 16 219888
trsm 1 1 0 168
gemm 1167 1 1 816
trsm 2 2 0 91
gemm 1166 2 2 2843
trsm 1 1 0 72
gemm 1165 1 1 740
trsm 4 4 0 136
gemm 1164 4 4 11532
trsm 1 1 0 58
gemm 1163 1 1 738
trsm 2 2 0 74
gemm 1162 2 2 2825
trsm 1 1 0 54
gemm 1161 1 1 736
trsm 8 8 0 437
gemm 1160 8 8 45066
trsm 1 1 0 53
gemm 1159 1 1 736
trsm 2 2 0 63
gemm 1158 2 2 2816
trsm 1 1 0 54
gemm 1157 1 1 732
trsm 4 4 0 122
gemm 1156 4 4 11067
trsm 1 1 0 54
gemm 1155 1 1 734
trsm 2 2 0 63
gemm 1154 2 2 2806
trsm 1 1 0 53
gemm 1153 1 1 728
trsm 64 1152 0 2403040
gemm 1152 1152 64 61220932
trsm 1 1 0 1260
gemm 1151 1 1 2361
trsm 2 2 0 455
gemm 1150 2 2 5643
trsm 1 1 0 75
gemm 1149 1 1 731
trsm 4 4 0 796
gemm 1148 4 4 13429
trsm 1 1 0 52
gemm 1147 1 1 728
trsm 2 2 0 73
gemm 1146 2 2 2792
trsm 1 1 0 52
gemm 1145 1 1 724
trsm 8 8 0 1209
gemm 1144 8 8 45717
trsm 1 1 0 62
gemm 1143 1 1 725
trsm 2 2 0 70
gemm 1142 2 2 2778
trsm 1 1 0 53
gemm 1141 1 1 722
trsm 4 4 0 127
gemm 1140 4 4 10915
trsm 1 1 0 54
gemm 1139 1 1 724
trsm 2 2 0 65
gemm 1138 2 2 41221
trsm 1 1 0 175
gemm 1137 1 1 833
trsm 16 16 0 5669
gemm 1136 16 16 215540
trsm 1 1 0 226
gemm 1135 1 1 1932
trsm 2 2 0 151
gemm 1134 2 2 5577
trsm 1 1 0 99
gemm 1133 1 1 1310
trsm 4 4 0 257
gemm 1132 4 4 20420
trsm 1 1 0 95
gemm 1131 1 1 1229
trsm 2 2 0 113
gemm 1130 2 2 5073
trsm 1 1 0 105
gemm 1129 1 1 1187
trsm 8 8 0 1273
gemm 1128 8 8 82016
trsm 1 1 0 72
gemm 1127 1 1 1331
trsm 2 2 0 122
gemm 1126 2 2 4874
trsm 1 1 0 81
gemm 1125 1 1 1187
trsm 4 4 0 183
gemm 1124 4 4 19357
trsm 1 1 0 85
gemm 1123 1 1 1245
trsm 2 2 0 330
gemm 1122 2 2 2737
trsm 1 1 0 50
gemm 1121 1 1 714
trsm 32 32 0 21064
gemm 1120 32 32 708185
trsm 1 1 0 87
gemm 1119 1 1 782
trsm 2 2 0 628
gemm 1118 2 2 6677
trsm 1 1 0 120
gemm 1117 1 1 1372
trsm 4 4 0 213
gemm 1116 4 4 21706
trsm 1 1 0 132
gemm 1115 1 1 1360
trsm 2 2 0 131
gemm 1114 2 2 4945
trsm 1 1 0 146
gemm 1113 1 1 1404
trsm 8 8 0 1158
gemm 1112 8 8 79133
trsm 1 1 0 56
gemm 1111 1 1 719
trsm 2 2 0 72
gemm 1110 2 2 2782
trsm 1 1 0 54
gemm 1109 1 1 697
trsm 4 4 0 117
gemm 1108 4 4 10628
trsm 1 1 0 57
gemm 1107 1 1 708
trsm 2 2 0 73
gemm 1106 2 2 2694
trsm 1 1 0 53
gemm 1105 1 1 700
trsm 16 16 0 2910
gemm 1104 16 16 178379
trsm 1 1 0 54
gemm 1103 1 1 719
trsm 2 2 0 74
gemm 1102 2 2 2686
trsm 1 1 0 55
gemm 1101 1 1 699
trsm 4 4 0 114
gemm 1100 4 4 10540
trsm 1 1 0 52
gemm 1099 1 1 703
trsm 2 2 0 63
gemm 1098 2 2 2679
trsm 1 1 0 56
gemm 1097 1 1 697
trsm 8 8 0 332
gemm 1096 8 8 41758
trsm 1 1 0 53
gemm 1095 1 1 702
trsm 2 2 0 63
gemm 1094 2 2 2666
trsm 1 1 0 53
gemm 1093 1 1 693
trsm 4 4 0 102
gemm 1092 4 4 10465
trsm 1 1 0 53
gemm 1091 1 1 696
trsm 2 2 0 63
gemm 1090 2 2 2654
trsm 1 1 0 53
gemm 1089 1 1 693
trsm 64 1088 0 2256267
gemm 1088 1088 64 55482578
trsm 1 1 0 1427
gemm 1087 1 1 1624
trsm 2 2 0 437
gemm 1086 2 2 4388
trsm 1 1 0 56
gemm 1085 1 1 690
trsm 4 4 0 621
gemm 1084 4 4 14299
trsm 1 1 0 54
gemm 1083 1 1 715
trsm 2 2 0 71
gemm 1082 2 2 2635
trsm 1 1 0 48
gemm 1081 1 1 690
trsm 8 8 0 2426
gemm 1080 8 8 46530
trsm 1 1 0 58
gemm 1079 1 1 698
trsm 2 2 0 71
gemm 1078 2 2 2625
trsm 1 1 0 52
gemm 1077 1 1 684
trsm 4 4 0 118
gemm 1076 4 4 10320
trsm 1 1 0 51
gemm 1075 1 1 686
trsm 2 2 0 64
gemm 1074 2 2 2617
trsm 1 1 0 52
gemm 1073 1 1 682
trsm 16 16 0 4799
gemm 1072 16 16 174691
trsm 1 1 0 65
gemm 1071 1 1 753
trsm 2 2 0 72
gemm 1070 2 2 2680
trsm 1 1 0 53
gemm 1069 1 1 678
trsm 4 4 0 105
gemm 1068 4 4 10389
trsm 1 1 0 51
gemm 1067 1 1 680
trsm 2 2 0 65
gemm 1066 2 2 2600
trsm 1 1 0 58
gemm 1065 1 1 679
trsm 8 8 0 367
gemm 1064 8 8 40753
trsm 1 1 0 52
gemm 1063 1 1 679
trsm 2 2 0 64
gemm 1062 2 2 2588
trsm 1 1 0 55
gemm 1061 1 1 675
trsm 4 4 0 102
gemm 1060 4 4 10162
trsm 1 1 0 52
gemm 1059 1 1 679
trsm 2 2 0 63
gemm 1058 2 2 2581
trsm 1 1 0 52
gemm 1057 1 1 672
trsm 32 32 0 20814
gemm 1056 32 32 816360
trsm 1 1 0 966
gemm 1055 1 1 1644
trsm 2 2 0 121
gemm 1054 2 2 3662
trsm 1 1 0 70
gemm 1053 1 1 686
trsm 4 4 0 323
gemm 1052 4 4 11943
trsm 1 1 0 74
gemm 1051 1 1 689
trsm 2 2 0 66
gemm 1050 2 2 2568
trsm 1 1 0 68
gemm 1049 1 1 669
trsm 8 8 0 622
gemm 1048 8 8 40911
trsm 1 1 0 52
gemm 1047 1 1 672
trsm 2 2 0 64
gemm 1046 2 2 2555
trsm 1 1 0 58
gemm 1045 1 1 667
trsm 4 4 0 106
gemm 1044 4 4 10014
trsm 1 1 0 52
gemm 1043 1 1 668
trsm 2 2 0 63
gemm 1042 2 2 2542
trsm 1 1 0 51
gemm 1041 1 1 664
trsm 16 16 0 2317
gemm 1040 16 16 159249
trsm 1 1 0 52
gemm 1039 1 1 672
trsm 2 2 0 71
gemm 1038 2 2 2536
trsm 1 1 0 52
gemm 1037 1 1 665
trsm 4 4 0 111
gemm 1036 4 4 9950
trsm 1 1 0 51
gemm 1035 1 1 668
trsm 2 2 0 63
gemm 1034 2 2 2526
trsm 1 1 0 54
gemm 1033 1 1 659
trsm 8 8 0 345
gemm 1032 8 8 89713
trsm 1 1 0 221
gemm 1031 1 1 1485
trsm 2 2 0 163
gemm 1030 2 2 4630
trsm 1 1 0 113
gemm 1029 1 1 1202
trsm 4 4 0 228
gemm 1028 4 4 24420
trsm 1 1 0 113
gemm 1027 1 1 1303
trsm 2 2 0 130
gemm 1026 2 2 4460
trsm 1 1 0 91
gemm 1025 1 1 1184
trsm 64 1024 0 2272238
gemm 1024 1024 64 48521670
trsm 1 1 0 1305
gemm 1023 1 1 1559
trsm 2 2 0 496
gemm 1022 2 2 3674
trsm 1 1 0 81
gemm 1021 1 1 675
trsm 4 4 0 1019
gemm 1020 4 4 54402
trsm 1 1 0 224
gemm 1019 1 1 1299
trsm 2 2 0 182
gemm 1018 2 2 4406
trsm 1 1 0 125
gemm 1017 1 1 1377
trsm 8 8 0 3636
gemm 1016 8 8 82768
trsm 1 1 0 114
gemm 1015 1 1 1181
trsm 2 2 0 128
gemm 1014 2 2 4709
trsm 1 1 0 88
gemm 1013 1 1 1171
trsm 4 4 0 249
gemm 1012 4 4 17647
trsm 1 1 0 71
gemm 1011 1 1 1216
trsm 2 2 0 111
gemm 1010 2 2 4400
trsm 1 1 0 81
gemm 1009 1 1 1110
trsm 16 16 0 7518
gemm 1008 16 16 184480
trsm 1 1 0 409
gemm 1007 1 1 662
trsm 2 2 0 95
gemm 1006 2 2 4448
trsm 1 1 0 84
gemm 1005 1 1 1111
trsm 4 4 0 137
gemm 1004 4 4 17102
trsm 1 1 0 62
gemm 1003 1 1 1004
trsm 2 2 0 114
gemm 1002 2 2 4768
trsm 1 1 0 72
gemm 1001 1 1 1435
trsm 8 8 0 627
gemm 1000 8 8 70486
trsm 1 1 0 231
gemm 999 1 1 1537
trsm 2 2 0 100
gemm 998 2 2 3947
trsm 1 1 0 71
gemm 997 1 1 1218
trsm 4 4 0 173
gemm 996 4 4 19414
trsm 1 1 0 111
gemm 995 1 1 1162
trsm 2 2 0 111
gemm 994 2 2 4219
trsm 1 1 0 92
gemm 993 1 1 1274
trsm 32 32 0 24020
gemm 992 32 32 760271
trsm 1 1 0 388
gemm 991 1 1 2001
trsm 2 2 0 283
gemm 990 2 2 3634
trsm 1 1 0 90
gemm 989 1 1 669
trsm 4 4 0 381
gemm 988 4 4 10690
trsm 1 1 0 103
gemm 987 1 1 647
trsm 2 2 0 87
gemm 986 2 2 2414
trsm 1 1 0 58
gemm 985 1 1 630
trsm 8 8 0 1836
gemm 984 8 8 41191
trsm 1 1 0 61
gemm 983 1 1 629
trsm 2 2 0 90
gemm 982 2 2 2429
trsm 1 1 0 50
gemm 981 1 1 628
trsm 4 4 0 139
gemm 980 4 4 9420
trsm 1 1 0 65
gemm 979 1 1 627
trsm 2 2 0 62
gemm 978 2 2 2394
trsm 1 1 0 49
gemm 977 1 1 629
trsm 16 16 0 2668
gemm 976 16 16 153446
trsm 1 1 0 73
gemm 975 1 1 632
trsm 2 2 0 64
gemm 974 2 2 2384
trsm 1 1 0 53
gemm 973 1 1 622
trsm 4 4 0 143
gemm 972 4 4 9337
trsm 1 1 0 48
gemm 971 1 1 621
trsm 2 2 0 61
gemm 970 2 2 2372
trsm 1 1 0 50
gemm 969 1 1 623
trsm 8 8 0 339
gemm 968 8 8 36944
trsm 1 1 0 50
gemm 967 1 1 620
trsm 2 2 0 62
gemm 966 2 2 2363
trsm 1 1 0 52
gemm 965 1 1 619
trsm 4 4 0 110
gemm 964 4 4 9264
trsm 1 1 0 52
gemm 963 1 1 618
trsm 2 2 0 61
gemm 962 2 2 2353
trsm 1 1 0 50
gemm 961 1 1 616
trsm 64 960 0 2051738
gemm 960 960 64 41855835
trsm 1 1 0 1425
gemm 959 1 1 1478
trsm 2 2 0 487
gemm 958 2 2 3735
trsm 1 1 0 56
gemm 957 1 1 616
trsm 4 4 0 882
gemm 956 4 4 13485
trsm 1 1 0 57
gemm 955 1 1 613
trsm 2 2 0 73
gemm 954 2 2 2336
trsm 1 1 0 53
gemm 953 1 1 611
trsm 8 8 0 2906
gemm 952 8 8 40850
trsm 1 1 0 55
gemm 951 1 1 611
trsm 2 2 0 71
gemm 950 2 2 2326
trsm 1 1 0 51
gemm 949 1 1 610
trsm 4 4 0 148
gemm 948 4 4 9102
trsm 1 1 0 65
gemm 947 1 1 608
trsm 2 2 0 59
gemm 946 2 2 2317
trsm 1 1 0 50
gemm 945 1 1 607
trsm 16 16 0 4299
gemm 944 16 16 239512
trsm 1 1 0 456
gemm 943 1 1 1645
trsm 2 2 0 200
gemm 942 2 2 5119
trsm 1 1 0 124
gemm 941 1 1 1132
trsm 4 4 0 393
gemm 940 4 4 16435
trsm 1 1 0 91
gemm 939 1 1 1064
trsm 2 2 0 103
gemm 938 2 2 4211
trsm 1 1 0 94
gemm 937 1 1 1047
trsm 8 8 0 985
gemm 936 8 8 65207
trsm 1 1 0 159
gemm 935 1 1 1105
trsm 2 2 0 117
gemm 934 2 2 4167
trsm 1 1 0 83
gemm 933 1 1 972
trsm 4 4 0 169
gemm 932 4 4 15472
trsm 1 1 0 104
gemm 931 1 1 1194
trsm 2 2 0 120
gemm 930 2 2 4386
trsm 1 1 0 84
gemm 929 1 1 1107
trsm 32 32 0 21561
gemm 928 32 32 627245
trsm 1 1 0 317
gemm 927 1 1 804
trsm 2 2 0 131
gemm 926 2 2 2993
trsm 1 1 0 87
gemm 925 1 1 620
trsm 4 4 0 206
gemm 924 4 4 44604
trsm 1 1 0 234
gemm 923 1 1 1129
trsm 2 2 0 128
gemm 922 2 2 4268
trsm 1 1 0 93
gemm 921 1 1 1040
trsm 8 8 0 978
gemm 920 8 8 72282
trsm 1 1 0 112
gemm 919 1 1 1086
trsm 2 2 0 104
gemm 918 2 2 4071
trsm 1 1 0 70
gemm 917 1 1 1028
trsm 4 4 0 193
gemm 916 4 4 15646
trsm 1 1 0 98
gemm 915 1 1 1112
trsm 2 2 0 119
gemm 914 2 2 4168
trsm 1 1 0 96
gemm 913 1 1 1134
trsm 16 16 0 4443
gemm 912 16 16 196522
trsm 1 1 0 218
gemm 911 1 1 624
trsm 2 2 0 60
gemm 910 2 2 2235
trsm 1 1 0 49
gemm 909 1 1 592
trsm 4 4 0 119
gemm 908 4 4 8735
trsm 1 1 0 52
gemm 907 1 1 584
trsm 2 2 0 62
gemm 906 2 2 2224
trsm 1 1 0 52
gemm 905 1 1 586
trsm 8 8 0 346
gemm 904 8 8 34532
trsm 1 1 0 51
gemm 903 1 1 583
trsm 2 2 0 62
gemm 902 2 2 2212
trsm 1 1 0 50
gemm 901 1 1 580
trsm 4 4 0 100
gemm 900 4 4 8668
trsm 1 1 0 54
gemm 899 1 1 579
trsm 2 2 0 60
gemm 898 2 2 2203
trsm 1 1 0 50
gemm 897 1 1 579
trsm 64 896 0 1876407
gemm 896 896 64 36889412
trsm 1 1 0 1229
gemm 895 1 1 1562
trsm 2 2 0 687
gemm 894 2 2 3634
trsm 1 1 0 133
gemm 893 1 1 574
trsm 4 4 0 575
gemm 892 4 4 13832
trsm 1 1 0 86
gemm 891 1 1 576
trsm 2 2 0 79
gemm 890 2 2 2186
trsm 1 1 0 50
gemm 889 1 1 574
trsm 8 8 0 2298
gemm 888 8 8 37200
trsm 1 1 0 52
gemm 887 1 1 573
trsm 2 2 0 63
gemm 886 2 2 2177
trsm 1 1 0 51
gemm 885 1 1 573
trsm 4 4 0 112
gemm 884 4 4 8503
trsm 1 1 0 50
gemm 883 1 1 570
trsm 2 2 0 62
gemm 882 2 2 2167
trsm 1 1 0 53
gemm 881 1 1 569
trsm 16 16 0 5386
gemm 880 16 16 148647
trsm 1 1 0 72
gemm 879 1 1 572
trsm 2 2 0 62
gemm 878 2 2 2373
trsm 1 1 0 51
gemm 877 1 1 689
trsm 4 4 0 115
gemm 876 4 4 14743
trsm 1 1 0 73
gemm 875 1 1 1045
trsm 2 2 0 113
gemm 874 2 2 3734
trsm 1 1 0 96
gemm 873 1 1 950
trsm 8 8 0 506
gemm 872 8 8 42623
trsm 1 1 0 66
gemm 871 1 1 578
trsm 2 2 0 62
gemm 870 2 2 2138
trsm 1 1 0 49
gemm 869 1 1 564
trsm 4 4 0 105
gemm 868 4 4 8400
trsm 1 1 0 54
gemm 867 1 1 565
trsm 2 2 0 62
gemm 866 2 2 2128
trsm 1 1 0 48
gemm 865 1 1 559
trsm 32 32 0 22134
gemm 864 32 32 719334
trsm 1 1 0 530
gemm 863 1 1 1656
trsm 2 2 0 471
gemm 862 2 2 4114
trsm 1 1 0 85
gemm 861 1 1 576
trsm 4 4 0 454
gemm 860 4 4 11418
trsm 1 1 0 83
gemm 859 1 1 556
trsm 2 2 0 66
gemm 858 2 2 2110
trsm 1 1 0 78
gemm 857 1 1 555
trsm 8 8 0 1073
gemm 856 8 8 35354
trsm 1 1 0 51
gemm 855 1 1 555
trsm 2 2 0 75
gemm 854 2 2 2100
trsm 1 1 0 52
gemm 853 1 1 553
trsm 4 4 0 111
gemm 852 4 4 8201
trsm 1 1 0 52
gemm 851 1 1 553
trsm 2 2 0 67
gemm 850 2 2 2092
trsm 1 1 0 49
gemm 849 1 1 552
trsm 16 16 0 2089
gemm 848 16 16 137863
trsm 1 1 0 104
gemm 847 1 1 560
trsm 2 2 0 83
gemm 846 2 2 2084
trsm 1 1 0 50
gemm 845 1 1 548
trsm 4 4 0 112
gemm 844 4 4 8126
trsm 1 1 0 52
gemm 843 1 1 548
trsm 2 2 0 61
gemm 842 2 2 2081
trsm 1 1 0 52
gemm 841 1 1 545
trsm 8 8 0 338
gemm 840 8 8 69800
trsm 1 1 0 168
gemm 839 1 1 630
trsm 2 2 0 95
gemm 838 2 2 2093
trsm 1 1 0 88
gemm 837 1 1 545
trsm 4 4 0 139
gemm 836 4 4 8059
trsm 1 1 0 118
gemm 835 1 1 546
trsm 2 2 0 87
gemm 834 2 2 2056
trsm 1 1 0 49
gemm 833 1 1 539
trsm 64 832 0 1724640
gemm 832 832 64 32012367
trsm 1 1 0 1167
gemm 831 1 1 1120
trsm 2 2 0 494
gemm 830 2 2 3174
trsm 1 1 0 48
gemm 829 1 1 539
trsm 4 4 0 824
gemm 828 4 4 11132
trsm 1 1 0 55
gemm 827 1 1 535
trsm 2 2 0 76
gemm 826 2 2 2035
trsm 1 1 0 50
gemm 825 1 1 536
trsm 8 8 0 3593
gemm 824 8 8 35743
trsm 1 1 0 65
gemm 823 1 1 537
trsm 2 2 0 62
gemm 822 2 2 2026
trsm 1 1 0 52
gemm 821 1 1 533
trsm 4 4 0 124
gemm 820 4 4 7907
trsm 1 1 0 51
gemm 819 1 1 531
trsm 2 2 0 65
gemm 818 2 2 2015
trsm 1 1 0 51
gemm 817 1 1 531
trsm 16 16 0 4335
gemm 816 16 16 129584
trsm 1 1 0 50
gemm 815 1 1 600
trsm 2 2 0 61
gemm 814 2 2 2192
trsm 1 1 0 51
gemm 813 1 1 535
trsm 4 4 0 111
gemm 812 4 4 7838
trsm 1 1 0 52
gemm 811 1 1 528
trsm 2 2 0 61
gemm 810 2 2 1996
trsm 1 1 0 50
gemm 809 1 1 525
trsm 8 8 0 355
gemm 808 8 8 30922
trsm 1 1 0 52
gemm 807 1 1 525
trsm 2 2 0 61
gemm 806 2 2 1989
trsm 1 1 0 52
gemm 805 1 1 525
trsm 4 4 0 117
gemm 804 4 4 7751
trsm 1 1 0 50
gemm 803 1 1 525
trsm 2 2 0 60
gemm 802 2 2 1979
trsm 1 1 0 51
gemm 801 1 1 521
trsm 32 32 0 57522
gemm 800 32 32 605320
trsm 1 1 0 720
gemm 799 1 1 1406
trsm 2 2 0 154
gemm 798 2 2 3003
trsm 1 1 0 76
gemm 797 1 1 534
trsm 4 4 0 146
gemm 796 4 4 8513
trsm 1 1 0 75
gemm 795 1 1 527
trsm 2 2 0 83
gemm 794 2 2 1968
trsm 1 1 0 71
gemm 793 1 1 516
trsm 8 8 0 581
gemm 792 8 8 30593
trsm 1 1 0 54
gemm 791 1 1 516
trsm 2 2 0 74
gemm 790 2 2 1950
trsm 1 1 0 51
gemm 789 1 1 514
trsm 4 4 0 115
gemm 788 4 4 7605
trsm 1 1 0 53
gemm 787 1 1 512
trsm 2 2 0 72
gemm 786 2 2 1943
trsm 1 1 0 52
gemm 785 1 1 512
trsm 16 16 0 1914
gemm 784 16 16 119772
trsm 1 1 0 55
gemm 783 1 1 515
trsm 2 2 0 61
gemm 782 2 2 1933
trsm 1 1 0 51
gemm 781 1 1 518
trsm 4 4 0 126
gemm 780 4 4 7523
trsm 1 1 0 52
gemm 779 1 1 510
trsm 2 2 0 62
gemm 778 2 2 1924
trsm 1 1 0 48
gemm 777 1 1 507
trsm 8 8 0 335
gemm 776 8 8 29751
trsm 1 1 0 51
gemm 775 1 1 510
trsm 2 2 0 62
gemm 774 2 2 1911
trsm 1 1 0 50
gemm 773 1 1 507
trsm 4 4 0 109
gemm 772 4 4 7460
trsm 1 1 0 50
gemm 771 1 1 505
trsm 2 2 0 65
gemm 770 2 2 1902
trsm 1 1 0 51
gemm 769 1 1 503
trsm 64 768 0 1642289
gemm 768 768 64 28757130
trsm 1 1 0 1261
gemm 767 1 1 1346
trsm 2 2 0 374
gemm 766 2 2 3066
trsm 1 1 0 60
gemm 765 1 1 502
trsm 4 4 0 650
gemm 764 4 4 10271
trsm 1 1 0 59
gemm 763 1 1 501
trsm 2 2 0 69
gemm 762 2 2 1884
trsm 1 1 0 49
gemm 761 1 1 499
trsm 8 8 0 2279
gemm 760 8 8 31948
trsm 1 1 0 51
gemm 759 1 1 497
trsm 2 2 0 62
gemm 758 2 2 1875
trsm 1 1 0 50
gemm 757 1 1 496
trsm 4 4 0 126
gemm 756 4 4 7298
trsm 1 1 0 53
gemm 755 1 1 499
trsm 2 2 0 63
gemm 754 2 2 1866
trsm 1 1 0 49
gemm 753 1 1 494
trsm 16 16 0 4345
gemm 752 16 16 123604
trsm 1 1 0 79
gemm 751 1 1 501
trsm 2 2 0 59
gemm 750 2 2 1860
trsm 1 1 0 49
gemm 749 1 1 491
trsm 4 4 0 110
gemm 748 4 4 7220
trsm 1 1 0 52
gemm 747 1 1 490
trsm 2 2 0 60
gemm 746 2 2 1845
trsm 1 1 0 50
gemm 745 1 1 491
trsm 8 8 0 366
gemm 744 8 8 28498
trsm 1 1 0 52
gemm 743 1 1 489
trsm 2 2 0 61
gemm 742 2 2 1914
trsm 1 1 0 58
gemm 741 1 1 509
trsm 4 4 0 104
gemm 740 4 4 7164
trsm 1 1 0 49
gemm 739 1 1 489
trsm 2 2 0 59
gemm 738 2 2 1827
trsm 1 1 0 49
gemm 737 1 1 487
trsm 32 32 0 20770
gemm 736 32 32 635802
trsm 1 1 0 531
gemm 735 1 1 1082
trsm 2 2 0 105
gemm 734 2 2 3119
trsm 1 1 0 71
gemm 733 1 1 502
trsm 4 4 0 413
gemm 732 4 4 8656
trsm 1 1 0 77
gemm 731 1 1 497
trsm 2 2 0 71
gemm 730 2 2 1815
trsm 1 1 0 70
gemm 729 1 1 480
trsm 8 8 0 1525
gemm 728 8 8 29760
trsm 1 1 0 54
gemm 727 1 1 479
trsm 2 2 0 72
gemm 726 2 2 1798
trsm 1 1 0 51
gemm 725 1 1 477
trsm 4 4 0 125
gemm 724 4 4 7009
trsm 1 1 0 52
gemm 723 1 1 480
trsm 2 2 0 76
gemm 722 2 2 1790
trsm 1 1 0 49
gemm 721 1 1 474
trsm 16 16 0 2287
gemm 720 16 16 115042
trsm 1 1 0 55
gemm 719 1 1 477
trsm 2 2 0 75
gemm 718 2 2 1781
trsm 1 1 0 52
gemm 717 1 1 474
trsm 4 4 0 114
gemm 716 4 4 6938
trsm 1 1 0 54
gemm 715 1 1 472
trsm 2 2 0 67
gemm 714 2 2 1771
trsm 1 1 0 50
gemm 713 1 1 470
trsm 8 8 0 344
gemm 712 8 8 27297
trsm 1 1 0 53
gemm 711 1 1 470
trsm 2 2 0 62
gemm 710 2 2 1761
trsm 1 1 0 50
gemm 709 1 1 468
trsm 4 4 0 105
gemm 708 4 4 6855
trsm 1 1 0 54
gemm 707 1 1 468
trsm 2 2 0 60
gemm 706 2 2 1753
trsm 1 1 0 49
gemm 705 1 1 464
trsm 64 704 0 1544357
gemm 704 704 64 23101316
trsm 1 1 0 1696
gemm 703 1 1 1442
trsm 2 2 0 489
gemm 702 2 2 3256
trsm 1 1 0 57
gemm 701 1 1 466
trsm 4 4 0 731
gemm 700 4 4 13691
trsm 1 1 0 71
gemm 699 1 1 461
trsm 2 2 0 80
gemm 698 2 2 1731
trsm 1 1 0 49
gemm 697 1 1 460
trsm 8 8 0 3532
gemm 696 8 8 32914
trsm 1 1 0 53
gemm 695 1 1 465
trsm 2 2 0 73
gemm 694 2 2 1723
trsm 1 1 0 51
gemm 693 1 1 484
trsm 4 4 0 133
gemm 692 4 4 6692
trsm 1 1 0 50
gemm 691 1 1 457
trsm 2 2 0 65
gemm 690 2 2 1715
trsm 1 1 0 50
gemm 689 1 1 458
trsm 16 16 0 4810
gemm 688 16 16 121801
trsm 1 1 0 90
gemm 687 1 1 460
trsm 2 2 0 78
gemm 686 2 2 1704
trsm 1 1 0 48
gemm 685 1 1 453
trsm 4 4 0 138
gemm 684 4 4 6632
trsm 1 1 0 51
gemm 683 1 1 454
trsm 2 2 0 63
gemm 682 2 2 1697
trsm 1 1 0 49
gemm 681 1 1 452
trsm 8 8 0 415
gemm 680 8 8 26111
trsm 1 1 0 54
gemm 679 1 1 452
trsm 2 2 0 87
gemm 678 2 2 1686
trsm 1 1 0 49
gemm 677 1 1 452
trsm 4 4 0 134
gemm 676 4 4 6557
trsm 1 1 0 53
gemm 675 1 1 447
trsm 2 2 0 64
gemm 674 2 2 1679
trsm 1 1 0 50
gemm 673 1 1 447
trsm 32 32 0 18768
gemm 672 32 32 638635
trsm 1 1 0 716
gemm 671 1 1 1142
trsm 2 2 0 273
gemm 670 2 2 2234
trsm 1 1 0 78
gemm 669 1 1 478
trsm 4 4 0 331
gemm 668 4 4 7905
trsm 1 1 0 67
gemm 667 1 1 452
trsm 2 2 0 93
gemm 666 2 2 1659
trsm 1 1 0 69
gemm 665 1 1 443
trsm 8 8 0 1933
gemm 664 8 8 27891
trsm 1 1 0 52
gemm 663 1 1 443
trsm 2 2 0 92
gemm 662 2 2 1652
trsm 1 1 0 49
gemm 661 1 1 439
trsm 4 4 0 145
gemm 660 4 4 6391
trsm 1 1 0 52
gemm 659 1 1 441
trsm 2 2 0 61
gemm 658 2 2 1639
trsm 1 1 0 51
gemm 657 1 1 437
trsm 16 16 0 3347
gemm 656 16 16 103421
trsm 1 1 0 74
gemm 655 1 1 450
trsm 2 2 0 82
gemm 654 2 2 1642
trsm 1 1 0 51
gemm 653 1 1 440
trsm 4 4 0 128
gemm 652 4 4 6380
trsm 1 1 0 55
gemm 651 1 1 434
trsm 2 2 0 67
gemm 650 2 2 1620
trsm 1 1 0 50
gemm 649 1 1 433
trsm 8 8 0 400
gemm 648 8 8 27669
trsm 1 1 0 63
gemm 647 1 1 435
trsm 2 2 0 62
gemm 646 2 2 1610
trsm 1 1 0 50
gemm 645 1 1 430
trsm 4 4 0 101
gemm 644 4 4 6268
trsm 1 1 0 53
gemm 643 1 1 430
trsm 2 2 0 63
gemm 642 2 2 1602
trsm 1 1 0 50
gemm 641 1 1 427
trsm 64 640 0 1334260
gemm 640 640 64 19393505
trsm 1 1 0 1102
gemm 639 1 1 1557
trsm 2 2 0 672
gemm 638 2 2 3425
trsm 1 1 0 51
gemm 637 1 1 426
trsm 4 4 0 816
gemm 636 4 4 9160
trsm 1 1 0 52
gemm 635 1 1 424
trsm 2 2 0 64
gemm 634 2 2 1586
trsm 1 1 0 49
gemm 633 1 1 424
trsm 8 8 0 2489
gemm 632 8 8 26341
trsm 1 1 0 65
gemm 631 1 1 422
trsm 2 2 0 64
gemm 630 2 2 1574
trsm 1 1 0 49
gemm 629 1 1 421
trsm 4 4 0 124
gemm 628 4 4 6113
trsm 1 1 0 54
gemm 627 1 1 419
trsm 2 2 0 60
gemm 626 2 2 1589
trsm 1 1 0 51
gemm 625 1 1 418
trsm 16 16 0 4989
gemm 624 16 16 105492
trsm 1 1 0 76
gemm 623 1 1 422
trsm 2 2 0 71
gemm 622 2 2 1616
trsm 1 1 0 49
gemm 621 1 1 417
trsm 4 4 0 103
gemm 620 4 4 6096
trsm 1 1 0 50
gemm 619 1 1 414
trsm 2 2 0 63
gemm 618 2 2 1546
trsm 1 1 0 51
gemm 617 1 1 413
trsm 8 8 0 360
gemm 616 8 8 24961
trsm 1 1 0 59
gemm 615 1 1 414
trsm 2 2 0 61
gemm 614 2 2 1535
trsm 1 1 0 48
gemm 613 1 1 410
trsm 4 4 0 107
gemm 612 4 4 5960
trsm 1 1 0 54
gemm 611 1 1 411
trsm 2 2 0 61
gemm 610 2 2 1528
trsm 1 1 0 48
gemm 609 1 1 408
trsm 32 32 0 21897
gemm 608 32 32 539192
trsm 1 1 0 735
gemm 607 1 1 1047
trsm 2 2 0 290
gemm 606 2 2 2696
trsm 1 1 0 88
gemm 605 1 1 429
trsm 4 4 0 439
gemm 604 4 4 8416
trsm 1 1 0 82
gemm 603 1 1 406
trsm 2 2 0 83
gemm 602 2 2 1510
trsm 1 1 0 78
gemm 601 1 1 404
trsm 8 8 0 760
gemm 600 8 8 26032
trsm 1 1 0 52
gemm 599 1 1 404
trsm 2 2 0 84
gemm 598 2 2 1497
trsm 1 1 0 47
gemm 597 1 1 402
trsm 4 4 0 133
gemm 596 4 4 5807
trsm 1 1 0 53
gemm 595 1 1 403
trsm 2 2 0 74
gemm 594 2 2 1489
trsm 1 1 0 49
gemm 593 1 1 423
trsm 16 16 0 2370
gemm 592 16 16 92358
trsm 1 1 0 53
gemm 591 1 1 399
trsm 2 2 0 69
gemm 590 2 2 1479
trsm 1 1 0 49
gemm 589 1 1 403
trsm 4 4 0 116
gemm 588 4 4 5734
trsm 1 1 0 49
gemm 587 1 1 397
trsm 2 2 0 66
gemm 586 2 2 1468
trsm 1 1 0 52
gemm 585 1 1 394
trsm 8 8 0 346
gemm 584 8 8 22501
trsm 1 1 0 52
gemm 583 1 1 394
trsm 2 2 0 64
gemm 582 2 2 1457
trsm 1 1 0 51
gemm 581 1 1 396
trsm 4 4 0 103
gemm 580 4 4 5638
trsm 1 1 0 52
gemm 579 1 1 391
trsm 2 2 0 62
gemm 578 2 2 1449
trsm 1 1 0 53
gemm 577 1 1 390
trsm 64 576 0 1270067
gemm 576 576 64 15446821
trsm 1 1 0 994
gemm 575 1 1 776
trsm 2 2 0 283
gemm 574 2 2 2039
trsm 1 1 0 50
gemm 573 1 1 390
trsm 4 4 0 797
gemm 572 4 4 6818
trsm 1 1 0 52
gemm 571 1 1 387
trsm 2 2 0 67
gemm 570 2 2 1432
trsm 1 1 0 49
gemm 569 1 1 385
trsm 8 8 0 2015
gemm 568 8 8 24469
trsm 1 1 0 53
gemm 567 1 1 386
trsm 2 2 0 66
gemm 566 2 2 1420
trsm 1 1 0 49
gemm 565 1 1 385
trsm 4 4 0 143
gemm 564 4 4 5530
trsm 1 1 0 50
gemm 563 1 1 381
trsm 2 2 0 63
gemm 562 2 2 1408
trsm 1 1 0 47
gemm 561 1 1 382
trsm 16 16 0 4259
gemm 560 16 16 98449
trsm 1 1 0 66
gemm 559 1 1 379
trsm 2 2 0 61
gemm 558 2 2 1405
trsm 1 1 0 50
gemm 557 1 1 379
trsm 4 4 0 101
gemm 556 4 4 5606
trsm 1 1 0 52
gemm 555 1 1 378
trsm 2 2 0 61
gemm 554 2 2 1392
trsm 1 1 0 50
gemm 553 1 1 377
trsm 8 8 0 359
gemm 552 8 8 21286
trsm 1 1 0 54
gemm 551 1 1 376
trsm 2 2 0 64
gemm 550 2 2 1382
trsm 1 1 0 51
gemm 549 1 1 376
trsm 4 4 0 104
gemm 548 4 4 5338
trsm 1 1 0 53
gemm 547 1 1 373
trsm 2 2 0 61
gemm 546 2 2 1371
trsm 1 1 0 50
gemm 545 1 1 371
trsm 32 32 0 19094
gemm 544 32 32 389412
trsm 1 1 0 168
gemm 543 1 1 543
trsm 2 2 0 114
gemm 542 2 2 1545
trsm 1 1 0 80
gemm 541 1 1 395
trsm 4 4 0 160
gemm 540 4 4 37021
trsm 1 1 0 177
gemm 539 1 1 777
trsm 2 2 0 147
gemm 538 2 2 2529
trsm 1 1 0 112
gemm 537 1 1 644
trsm 8 8 0 1233
gemm 536 8 8 39224
trsm 1 1 0 88
gemm 535 1 1 690
trsm 2 2 0 97
gemm 534 2 2 2381
trsm 1 1 0 74
gemm 533 1 1 680
trsm 4 4 0 238
gemm 532 4 4 15264
trsm 1 1 0 83
gemm 531 1 1 658
trsm 2 2 0 77
gemm 530 2 2 2357
trsm 1 1 0 62
gemm 529 1 1 649
trsm 16 16 0 4409
gemm 528 16 16 146973
trsm 1 1 0 244
gemm 527 1 1 391
trsm 2 2 0 78
gemm 526 2 2 1363
trsm 1 1 0 50
gemm 525 1 1 360
trsm 4 4 0 235
gemm 524 4 4 5174
trsm 1 1 0 49
gemm 523 1 1 365
trsm 2 2 0 61
gemm 522 2 2 1317
trsm 1 1 0 49
gemm 521 1 1 356
trsm 8 8 0 426
gemm 520 8 8 20147
trsm 1 1 0 52
gemm 519 1 1 357
trsm 2 2 0 62
gemm 518 2 2 1308
trsm 1 1 0 51
gemm 517 1 1 354
trsm 4 4 0 111
gemm 516 4 4 5064
trsm 1 1 0 51
gemm 515 1 1 356
trsm 2 2 0 67
gemm 514 2 2 1297
trsm 1 1 0 49
gemm 513 1 1 352
trsm 64 512 0 1070776
gemm 512 512 64 11724317
trsm 1 1 0 801
gemm 511 1 1 880
trsm 2 2 0 380
gemm 510 2 2 2592
trsm 1 1 0 53
gemm 509 1 1 354
trsm 4 4 0 529
gemm 508 4 4 6379
trsm 1 1 0 49
gemm 507 1 1 358
trsm 2 2 0 70
gemm 506 2 2 1283
trsm 1 1 0 49
gemm 505 1 1 347
trsm 8 8 0 1982
gemm 504 8 8 21301
trsm 1 1 0 52
gemm 503 1 1 350
trsm 2 2 0 64
gemm 502 2 2 1266
trsm 1 1 0 50
gemm 501 1 1 345
trsm 4 4 0 134
gemm 500 4 4 4893
trsm 1 1 0 52
gemm 499 1 1 343
trsm 2 2 0 64
gemm 498 2 2 1257
trsm 1 1 0 50
gemm 497 1 1 344
trsm 16 16 0 4450
gemm 496 16 16 80251
trsm 1 1 0 52
gemm 495 1 1 349
trsm 2 2 0 68
gemm 494 2 2 1252
trsm 1 1 0 50
gemm 493 1 1 342
trsm 4 4 0 105
gemm 492 4 4 4813
trsm 1 1 0 52
gemm 491 1 1 338
trsm 2 2 0 64
gemm 490 2 2 1357
trsm 1 1 0 67
gemm 489 1 1 359
trsm 8 8 0 352
gemm 488 8 8 18863
trsm 1 1 0 56
gemm 487 1 1 338
trsm 2 2 0 62
gemm 486 2 2 1229
trsm 1 1 0 49
gemm 485 1 1 336
trsm 4 4 0 103
gemm 484 4 4 4739
trsm 1 1 0 52
gemm 483 1 1 334
trsm 2 2 0 63
gemm 482 2 2 1220
trsm 1 1 0 51
gemm 481 1 1 335
trsm 32 32 0 18505
gemm 480 32 32 306945
trsm 1 1 0 67
gemm 479 1 1 357
trsm 2 2 0 80
gemm 478 2 2 1486
trsm 1 1 0 50
gemm 477 1 1 332
trsm 4 4 0 179
gemm 476 4 4 5260
trsm 1 1 0 50
gemm 475 1 1 330
trsm 2 2 0 67
gemm 474 2 2 1201
trsm 1 1 0 49
gemm 473 1 1 329
trsm 8 8 0 665
gemm 472 8 8 19147
trsm 1 1 0 52
gemm 471 1 1 327
trsm 2 2 0 62
gemm 470 2 2 1194
trsm 1 1 0 49
gemm 469 1 1 327
trsm 4 4 0 107
gemm 468 4 4 4604
trsm 1 1 0 52
gemm 467 1 1 326
trsm 2 2 0 60
gemm 466 2 2 1183
trsm 1 1 0 50
gemm 465 1 1 325
trsm 16 16 0 2312
gemm 464 16 16 73315
trsm 1 1 0 69
gemm 463 1 1 332
trsm 2 2 0 80
gemm 462 2 2 1205
trsm 1 1 0 50
gemm 461 1 1 327
trsm 4 4 0 124
gemm 460 4 4 4575
trsm 1 1 0 52
gemm 459 1 1 321
trsm 2 2 0 60
gemm 458 2 2 1164
trsm 1 1 0 49
gemm 457 1 1 321
trsm 8 8 0 341
gemm 456 8 8 17679
trsm 1 1 0 52
gemm 455 1 1 320
trsm 2 2 0 63
gemm 454 2 2 1153
trsm 1 1 0 50
gemm 453 1 1 317
trsm 4 4 0 105
gemm 452 4 4 4438
trsm 1 1 0 48
gemm 451 1 1 316
trsm 2 2 0 59
gemm 450 2 2 1144
trsm 1 1 0 49
gemm 449 1 1 318
trsm 64 448 0 895526
gemm 448 448 64 9726542
trsm 1 1 0 814
gemm 447 1 1 669
trsm 2 2 0 561
gemm 446 2 2 2586
trsm 1 1 0 125
gemm 445 1 1 353
trsm 4 4 0 476
gemm 444 4 4 5432
trsm 1 1 0 85
gemm 443 1 1 318
trsm 2 2 0 83
gemm 442 2 2 1132
trsm 1 1 0 51
gemm 441 1 1 311
trsm 8 8 0 1166
gemm 440 8 8 18792
trsm 1 1 0 53
gemm 439 1 1 309
trsm 2 2 0 85
gemm 438 2 2 1231
trsm 1 1 0 51
gemm 437 1 1 307
trsm 4 4 0 120
gemm 436 4 4 4414
trsm 1 1 0 54
gemm 435 1 1 307
trsm 2 2 0 64
gemm 434 2 2 1107
trsm 1 1 0 50
gemm 433 1 1 307
trsm 16 16 0 3661
gemm 432 16 16 68922
trsm 1 1 0 54
gemm 431 1 1 304
trsm 2 2 0 63
gemm 430 2 2 1103
trsm 1 1 0 52
gemm 429 1 1 304
trsm 4 4 0 114
gemm 428 4 4 4225
trsm 1 1 0 52
gemm 427 1 1 303
trsm 2 2 0 63
gemm 426 2 2 1087
trsm 1 1 0 52
gemm 425 1 1 301
trsm 8 8 0 364
gemm 424 8 8 16536
trsm 1 1 0 54
gemm 423 1 1 301
trsm 2 2 0 64
gemm 422 2 2 1079
trsm 1 1 0 51
gemm 421 1 1 298
trsm 4 4 0 118
gemm 420 4 4 4152
trsm 1 1 0 52
gemm 419 1 1 297
trsm 2 2 0 66
gemm 418 2 2 1069
trsm 1 1 0 50
gemm 417 1 1 296
trsm 32 32 0 16751
gemm 416 32 32 378719
trsm 1 1 0 539
gemm 415 1 1 961
trsm 2 2 0 266
gemm 414 2 2 3049
trsm 1 1 0 104
gemm 413 1 1 502
trsm 4 4 0 568
gemm 412 4 4 9085
trsm 1 1 0 105
gemm 411 1 1 478
trsm 2 2 0 120
gemm 410 2 2 1949
trsm 1 1 0 80
gemm 409 1 1 516
trsm 8 8 0 1030
gemm 408 8 8 20184
trsm 1 1 0 54
gemm 407 1 1 302
trsm 2 2 0 95
gemm 406 2 2 1044
trsm 1 1 0 53
gemm 405 1 1 290
trsm 4 4 0 120
gemm 404 4 4 4004
trsm 1 1 0 51
gemm 403 1 1 287
trsm 2 2 0 62
gemm 402 2 2 1031
trsm 1 1 0 52
gemm 401 1 1 290
trsm 16 16 0 3083
gemm 400 16 16 63253
trsm 1 1 0 53
gemm 399 1 1 287
trsm 2 2 0 61
gemm 398 2 2 1026
trsm 1 1 0 50
gemm 397 1 1 290
trsm 4 4 0 108
gemm 396 4 4 3923
trsm 1 1 0 54
gemm 395 1 1 284
trsm 2 2 0 61
gemm 394 2 2 1010
trsm 1 1 0 50
gemm 393 1 1 282
trsm 8 8 0 353
gemm 392 8 8 15245
trsm 1 1 0 52
gemm 391 1 1 281
trsm 2 2 0 62
gemm 390 2 2 1008
trsm 1 1 0 47
gemm 389 1 1 280
trsm 4 4 0 101
gemm 388 4 4 3859
trsm 1 1 0 51
gemm 387 1 1 280
trsm 2 2 0 66
gemm 386 2 2 997
trsm 1 1 0 49
gemm 385 1 1 278
trsm 64 384 0 725204
gemm 384 384 64 7314284
trsm 1 1 0 830
gemm 383 1 1 983
trsm 2 2 0 300
gemm 382 2 2 1966
trsm 1 1 0 90
gemm 381 1 1 275
trsm 4 4 0 573
gemm 380 4 4 5544
trsm 1 1 0 84
gemm 379 1 1 282
trsm 2 2 0 107
gemm 378 2 2 985
trsm 1 1 0 49
gemm 377 1 1 274
trsm 8 8 0 1200
gemm 376 8 8 15800
trsm 1 1 0 53
gemm 375 1 1 273
trsm 2 2 0 94
gemm 374 2 2 970
trsm 1 1 0 49
gemm 373 1 1 271
trsm 4 4 0 132
gemm 372 4 4 3705
trsm 1 1 0 50
gemm 371 1 1 270
trsm 2 2 0 59
gemm 370 2 2 961
trsm 1 1 0 52
gemm 369 1 1 268
trsm 16 16 0 4019
gemm 368 16 16 62092
trsm 1 1 0 52
gemm 367 1 1 266
trsm 2 2 0 60
gemm 366 2 2 952
trsm 1 1 0 51
gemm 365 1 1 265
trsm 4 4 0 109
gemm 364 4 4 4861
trsm 1 1 0 96
gemm 363 1 1 320
trsm 2 2 0 68
gemm 362 2 2 944
trsm 1 1 0 49
gemm 361 1 1 265
trsm 8 8 0 370
gemm 360 8 8 14430
trsm 1 1 0 50
gemm 359 1 1 264
trsm 2 2 0 62
gemm 358 2 2 930
trsm 1 1 0 50
gemm 357 1 1 262
trsm 4 4 0 103
gemm 356 4 4 3535
trsm 1 1 0 49
gemm 355 1 1 261
trsm 2 2 0 63
gemm 354 2 2 924
trsm 1 1 0 49
gemm 353 1 1 260
trsm 32 32 0 18841
gemm 352 32 32 256042
trsm 1 1 0 158
gemm 351 1 1 277
trsm 2 2 0 69
gemm 350 2 2 1033
trsm 1 1 0 49
gemm 349 1 1 257
trsm 4 4 0 165
gemm 348 4 4 3798
trsm 1 1 0 48
gemm 347 1 1 256
trsm 2 2 0 62
gemm 346 2 2 903
trsm 1 1 0 50
gemm 345 1 1 254
trsm 8 8 0 498
gemm 344 8 8 14001
trsm 1 1 0 200
gemm 343 1 1 581
trsm 2 2 0 135
gemm 342 2 2 1766
trsm 1 1 0 121
gemm 341 1 1 444
trsm 4 4 0 306
gemm 340 4 4 6698
trsm 1 1 0 137
gemm 339 1 1 573
trsm 2 2 0 112
gemm 338 2 2 1483
trsm 1 1 0 88
gemm 337 1 1 378
trsm 16 16 0 4472
gemm 336 16 16 105356
trsm 1 1 0 89
gemm 335 1 1 448
trsm 2 2 0 140
gemm 334 2 2 1471
trsm 1 1 0 70
gemm 333 1 1 437
trsm 4 4 0 193
gemm 332 4 4 5839
trsm 1 1 0 95
gemm 331 1 1 422
trsm 2 2 0 146
gemm 330 2 2 1535
trsm 1 1 0 94
gemm 329 1 1 432
trsm 8 8 0 653
gemm 328 8 8 22860
trsm 1 1 0 82
gemm 327 1 1 408
trsm 2 2 0 97
gemm 326 2 2 1355
trsm 1 1 0 85
gemm 325 1 1 471
trsm 4 4 0 188
gemm 324 4 4 5871
trsm 1 1 0 58
gemm 323 1 1 405
trsm 2 2 0 91
gemm 322 2 2 1613
trsm 1 1 0 99
gemm 321 1 1 486
trsm 64 320 0 554037
gemm 320 320 64 4868627
trsm 1 1 0 507
gemm 319 1 1 680
trsm 2 2 0 179
gemm 318 2 2 1379
trsm 1 1 0 84
gemm 317 1 1 238
trsm 4 4 0 322
gemm 316 4 4 4519
trsm 1 1 0 91
gemm 315 1 1 244
trsm 2 2 0 101
gemm 314 2 2 826
trsm 1 1 0 47
gemm 313 1 1 242
trsm 8 8 0 1367
gemm 312 8 8 13462
trsm 1 1 0 65
gemm 311 1 1 243
trsm 2 2 0 93
gemm 310 2 2 820
trsm 1 1 0 51
gemm 309 1 1 239
trsm 4 4 0 122
gemm 308 4 4 3084
trsm 1 1 0 51
gemm 307 1 1 240
trsm 2 2 0 63
gemm 306 2 2 807
trsm 1 1 0 50
gemm 305 1 1 237
trsm 16 16 0 3612
gemm 304 16 16 105323
trsm 1 1 0 280
gemm 303 1 1 330
trsm 2 2 0 113
gemm 302 2 2 836
trsm 1 1 0 94
gemm 301 1 1 255
trsm 4 4 0 146
gemm 300 4 4 3034
trsm 1 1 0 99
gemm 299 1 1 233
trsm 2 2 0 93
gemm 298 2 2 798
trsm 1 1 0 94
gemm 297 1 1 226
trsm 8 8 0 377
gemm 296 8 8 11657
trsm 1 1 0 51
gemm 295 1 1 236
trsm 2 2 0 63
gemm 294 2 2 782
trsm 1 1 0 50
gemm 293 1 1 231
trsm 4 4 0 112
gemm 292 4 4 2934
trsm 1 1 0 48
gemm 291 1 1 229
trsm 2 2 0 63
gemm 290 2 2 772
trsm 1 1 0 50
gemm 289 1 1 227
trsm 32 32 0 16824
gemm 288 32 32 314573
trsm 1 1 0 609
gemm 287 1 1 420
trsm 2 2 0 222
gemm 286 2 2 1095
trsm 1 1 0 95
gemm 285 1 1 255
trsm 4 4 0 320
gemm 284 4 4 2918
trsm 1 1 0 100
gemm 283 1 1 223
trsm 2 2 0 104
gemm 282 2 2 757
trsm 1 1 0 84
gemm 281 1 1 215
trsm 8 8 0 683
gemm 280 8 8 11590
trsm 1 1 0 51
gemm 279 1 1 216
trsm 2 2 0 95
gemm 278 2 2 742
trsm 1 1 0 50
gemm 277 1 1 213
trsm 4 4 0 158
gemm 276 4 4 2792
trsm 1 1 0 51
gemm 275 1 1 212
trsm 2 2 0 60
gemm 274 2 2 734
trsm 1 1 0 50
gemm 273 1 1 211
trsm 16 16 0 2035
gemm 272 16 16 42759
trsm 1 1 0 52
gemm 271 1 1 210
trsm 2 2 0 62
gemm 270 2 2 720
trsm 1 1 0 50
gemm 269 1 1 208
trsm 4 4 0 102
gemm 268 4 4 2712
trsm 1 1 0 53
gemm 267 1 1 212
trsm 2 2 0 60
gemm 266 2 2 714
trsm 1 1 0 50
gemm 265 1 1 211
trsm 8 8 0 339
gemm 264 8 8 10448
trsm 1 1 0 53
gemm 263 1 1 208
trsm 2 2 0 65
gemm 262 2 2 707
trsm 1 1 0 52
gemm 261 1 1 205
trsm 4 4 0 105
gemm 260 4 4 2653
trsm 1 1 0 53
gemm 259 1 1 205
trsm 2 2 0 60
gemm 258 2 2 694
trsm 1 1 0 52
gemm 257 1 1 202
trsm 64 256 0 422308
gemm 256 256 64 3139064
trsm 1 1 0 412
gemm 255 1 1 355
trsm 2 2 0 165
gemm 254 2 2 892
trsm 1 1 0 93
gemm 253 1 1 199
trsm 4 4 0 615
gemm 252 4 4 3725
trsm 1 1 0 53
gemm 251 1 1 200
trsm 2 2 0 103
gemm 250 2 2 677
trsm 1 1 0 48
gemm 249 1 1 198
trsm 8 8 0 801
gemm 248 8 8 42703
trsm 1 1 0 261
gemm 247 1 1 466
trsm 2 2 0 173
gemm 246 2 2 1218
trsm 1 1 0 118
gemm 245 1 1 412
trsm 4 4 0 193
gemm 244 4 4 4372
trsm 1 1 0 120
gemm 243 1 1 363
trsm 2 2 0 84
gemm 242 2 2 1142
trsm 1 1 0 83
gemm 241 1 1 415
trsm 16 16 0 4194
gemm 240 16 16 76283
trsm 1 1 0 111
gemm 239 1 1 415
trsm 2 2 0 105
gemm 238 2 2 1135
trsm 1 1 0 250
gemm 237 1 1 372
trsm 4 4 0 198
gemm 236 4 4 4401
trsm 1 1 0 69
gemm 235 1 1 300
trsm 2 2 0 119
gemm 234 2 2 1102
trsm 1 1 0 93
gemm 233 1 1 362
trsm 8 8 0 589
gemm 232 8 8 16360
trsm 1 1 0 60
gemm 231 1 1 291
trsm 2 2 0 78
gemm 230 2 2 1017
trsm 1 1 0 80
gemm 229 1 1 347
trsm 4 4 0 209
gemm 228 4 4 4034
trsm 1 1 0 92
gemm 227 1 1 307
trsm 2 2 0 90
gemm 226 2 2 1088
trsm 1 1 0 70
gemm 225 1 1 326
trsm 32 32 0 17686
gemm 224 32 32 145391
trsm 1 1 0 53
gemm 223 1 1 186
trsm 2 2 0 63
gemm 222 2 2 611
trsm 1 1 0 50
gemm 221 1 1 180
trsm 4 4 0 104
gemm 220 4 4 2254
trsm 1 1 0 50
gemm 219 1 1 181
trsm 2 2 0 61
gemm 218 2 2 597
trsm 1 1 0 49
gemm 217 1 1 180
trsm 8 8 0 336
gemm 216 8 8 8670
trsm 1 1 0 53
gemm 215 1 1 185
trsm 2 2 0 64
gemm 214 2 2 593
trsm 1 1 0 50
gemm 213 1 1 182
trsm 4 4 0 111
gemm 212 4 4 2182
trsm 1 1 0 53
gemm 211 1 1 182
trsm 2 2 0 61
gemm 210 2 2 582
trsm 1 1 0 56
gemm 209 1 1 181
trsm 16 16 0 1915
gemm 208 16 16 32984
trsm 1 1 0 52
gemm 207 1 1 184
trsm 2 2 0 64
gemm 206 2 2 579
trsm 1 1 0 55
gemm 205 1 1 172
trsm 4 4 0 105
gemm 204 4 4 2111
trsm 1 1 0 55
gemm 203 1 1 177
trsm 2 2 0 62
gemm 202 2 2 572
trsm 1 1 0 57
gemm 201 1 1 169
trsm 8 8 0 328
gemm 200 8 8 8024
trsm 1 1 0 61
gemm 199 1 1 176
trsm 2 2 0 63
gemm 198 2 2 551
trsm 1 1 0 58
gemm 197 1 1 173
trsm 4 4 0 108
gemm 196 4 4 2027
trsm 1 1 0 56
gemm 195 1 1 173
trsm 2 2 0 62
gemm 194 2 2 546
trsm 1 1 0 56
gemm 193 1 1 170
trsm 64 192 0 305173
gemm 192 192 64 1801563
trsm 1 1 0 459
gemm 191 1 1 269
trsm 2 2 0 236
gemm 190 2 2 615
trsm 1 1 0 106
gemm 189 1 1 190
trsm 4 4 0 286
gemm 188 4 4 2145
trsm 1 1 0 97
gemm 187 1 1 167
trsm 2 2 0 103
gemm 186 2 2 535
trsm 1 1 0 83
gemm 185 1 1 160
trsm 8 8 0 802
gemm 184 8 8 7789
trsm 1 1 0 55
gemm 183 1 1 168
trsm 2 2 0 96
gemm 182 2 2 519
trsm 1 1 0 54
gemm 181 1 1 165
trsm 4 4 0 146
gemm 180 4 4 1880
trsm 1 1 0 57
gemm 179 1 1 163
trsm 2 2 0 91
gemm 178 2 2 511
trsm 1 1 0 57
gemm 177 1 1 164
trsm 16 16 0 2837
gemm 176 16 16 28883
trsm 1 1 0 59
gemm 175 1 1 161
trsm 2 2 0 63
gemm 174 2 2 493
trsm 1 1 0 58
gemm 173 1 1 160
trsm 4 4 0 129
gemm 172 4 4 1801
trsm 1 1 0 52
gemm 171 1 1 158
trsm 2 2 0 64
gemm 170 2 2 485
trsm 1 1 0 56
gemm 169 1 1 158
trsm 8 8 0 345
gemm 168 8 8 6815
trsm 1 1 0 58
gemm 167 1 1 157
trsm 2 2 0 64
gemm 166 2 2 481
trsm 1 1 0 58
gemm 165 1 1 155
trsm 4 4 0 113
gemm 164 4 4 1734
trsm 1 1 0 57
gemm 163 1 1 154
trsm 2 2 0 59
gemm 162 2 2 471
trsm 1 1 0 55
gemm 161 1 1 153
trsm 32 32 0 14660
gemm 160 32 32 106100
trsm 1 1 0 60
gemm 159 1 1 151
trsm 2 2 0 63
gemm 158 2 2 469
trsm 1 1 0 56
gemm 157 1 1 144
trsm 4 4 0 103
gemm 156 4 4 1768
trsm 1 1 0 55
gemm 155 1 1 149
trsm 2 2 0 59
gemm 154 2 2 460
trsm 1 1 0 56
gemm 153 1 1 141
trsm 8 8 0 338
gemm 152 8 8 6229
trsm 1 1 0 56
gemm 151 1 1 147
trsm 2 2 0 63
gemm 150 2 2 445
trsm 1 1 0 57
gemm 149 1 1 145
trsm 4 4 0 102
gemm 148 4 4 1574
trsm 1 1 0 56
gemm 147 1 1 144
trsm 2 2 0 66
gemm 146 2 2 436
trsm 1 1 0 57
gemm 145 1 1 143
trsm 16 16 0 1927
gemm 144 16 16 23352
trsm 1 1 0 57
gemm 143 1 1 142
trsm 2 2 0 70
gemm 142 2 2 432
trsm 1 1 0 55
gemm 141 1 1 134
trsm 4 4 0 104
gemm 140 4 4 1505
trsm 1 1 0 56
gemm 139 1 1 139
trsm 2 2 0 69
gemm 138 2 2 421
trsm 1 1 0 57
gemm 137 1 1 131
trsm 8 8 0 330
gemm 136 8 8 5622
trsm 1 1 0 56
gemm 135 1 1 137
trsm 2 2 0 70
gemm 134 2 2 406
trsm 1 1 0 55
gemm 133 1 1 137
trsm 4 4 0 107
gemm 132 4 4 1422
trsm 1 1 0 55
gemm 131 1 1 135
trsm 2 2 0 68
gemm 130 2 2 396
trsm 1 1 0 57
gemm 129 1 1 135
trsm 64 128 0 349495
gemm 128 128 64 767636
trsm 1 1 0 340
gemm 127 1 1 230
trsm 2 2 0 230
gemm 126 2 2 462
trsm 1 1 0 99
gemm 125 1 1 154
trsm 4 4 0 168
gemm 124 4 4 1441
trsm 1 1 0 92
gemm 123 1 1 130
trsm 2 2 0 98
gemm 122 2 2 379
trsm 1 1 0 81
gemm 121 1 1 133
trsm 8 8 0 564
gemm 120 8 8 5100
trsm 1 1 0 55
gemm 119 1 1 139
trsm 2 2 0 151
gemm 118 2 2 367
trsm 1 1 0 55
gemm 117 1 1 127
trsm 4 4 0 144
gemm 116 4 4 1274
trsm 1 1 0 58
gemm 115 1 1 126
trsm 2 2 0 65
gemm 114 2 2 360
trsm 1 1 0 56
gemm 113 1 1 124
trsm 16 16 0 2385
gemm 112 16 16 18724
trsm 1 1 0 56
gemm 111 1 1 123
trsm 2 2 0 60
gemm 110 2 2 349
trsm 1 1 0 65
gemm 109 1 1 149
trsm 4 4 0 107
gemm 108 4 4 1200
trsm 1 1 0 55
gemm 107 1 1 123
trsm 2 2 0 61
gemm 106 2 2 340
trsm 1 1 0 56
gemm 105 1 1 122
trsm 8 8 0 340
gemm 104 8 8 4491
trsm 1 1 0 58
gemm 103 1 1 117
trsm 2 2 0 70
gemm 102 2 2 330
trsm 1 1 0 56
gemm 101 1 1 117
trsm 4 4 0 110
gemm 100 4 4 1135
trsm 1 1 0 56
gemm 99 1 1 115
trsm 2 2 0 60
gemm 98 2 2 314
trsm 1 1 0 56
gemm 97 1 1 115
trsm 32 32 0 14046
gemm 96 32 32 64769
trsm 1 1 0 57
gemm 95 1 1 115
trsm 2 2 0 70
gemm 94 2 2 318
trsm 1 1 0 57
gemm 93 1 1 106
trsm 4 4 0 102
gemm 92 4 4 992
trsm 1 1 0 55
gemm 91 1 1 112
trsm 2 2 0 63
gemm 90 2 2 307
trsm 1 1 0 56
gemm 89 1 1 103
trsm 8 8 0 350
gemm 88 8 8 3822
trsm 1 1 0 58
gemm 87 1 1 108
trsm 2 2 0 65
gemm 86 2 2 299
trsm 1 1 0 55
gemm 85 1 1 108
trsm 4 4 0 109
gemm 84 4 4 975
trsm 1 1 0 55
gemm 83 1 1 106
trsm 2 2 0 61
gemm 82 2 2 286
trsm 1 1 0 57
gemm 81 1 1 105
trsm 16 16 0 1947
gemm 80 16 16 13998
trsm 1 1 0 56
gemm 79 1 1 99
trsm 2 2 0 66
gemm 78 2 2 287
trsm 1 1 0 58
gemm 77 1 1 100
trsm 4 4 0 115
gemm 76 4 4 963
trsm 1 1 0 58
gemm 75 1 1 103
trsm 2 2 0 60
gemm 74 2 2 266
trsm 1 1 0 55
gemm 73 1 1 102
trsm 8 8 0 332
gemm 72 8 8 2895
trsm 1 1 0 57
gemm 71 1 1 93
trsm 2 2 0 76
gemm 70 2 2 252
trsm 1 1 0 56
gemm 69 1 1 93
trsm 4 4 0 118
gemm 68 4 4 763
trsm 1 1 0 56
gemm 67 1 1 92
trsm 2 2 0 67
gemm 66 2 2 243
trsm 1 1 0 59
gemm 65 1 1 92
trsm 64 64 0 98181
gemm 64 64 64 189945
trsm 1 1 0 193
gemm 63 1 1 130
trsm 2 2 0 95
gemm 62 2 2 293
trsm 1 1 0 55
gemm 61 1 1 94
trsm 4 4 0 142
gemm 60 4 4 761
trsm 1 1 0 57
gemm 59 1 1 91
trsm 2 2 0 62
gemm 58 2 2 226
trsm 1 1 0 55
gemm 57 1 1 91
trsm 8 8 0 395
gemm 56 8 8 2385
trsm 1 1 0 58
gemm 55 1 1 92
trsm 2 2 0 62
gemm 54 2 2 219
trsm 1 1 0 57
gemm 53 1 1 89
trsm 4 4 0 129
gemm 52 4 4 624
trsm 1 1 0 55
gemm 51 1 1 82
trsm 2 2 0 65
gemm 50 2 2 233
trsm 1 1 0 56
gemm 49 1 1 79
trsm 16 16 0 1966
gemm 48 16 16 7725
trsm 1 1 0 56
gemm 47 1 1 78
trsm 2 2 0 60
gemm 46 2 2 193
trsm 1 1 0 55
gemm 45 1 1 79
trsm 4 4 0 119
gemm 44 4 4 614
trsm 1 1 0 55
gemm 43 1 1 83
trsm 2 2 0 59
gemm 42 2 2 189
trsm 1 1 0 57
gemm 41 1 1 79
trsm 8 8 0 350
gemm 40 8 8 1944
trsm 1 1 0 55
gemm 39 1 1 77
trsm 2 2 0 62
gemm 38 2 2 183
trsm 1 1 0 57
gemm 37 1 1 73
trsm 4 4 0 120
gemm 36 4 4 559
trsm 1 1 0 58
gemm 35 1 1 74
trsm 2 2 0 60
gemm 34 2 2 173
trsm 1 1 0 57
gemm 33 1 1 72
trsm 32 32 0 16172
gemm 32 32 32 38546
trsm 1 1 0 147
gemm 31 1 1 86
trsm 2 2 0 61
gemm 30 2 2 155
trsm 1 1 0 57
gemm 29 1 1 68
trsm 4 4 0 130
gemm 28 4 4 443
trsm 1 1 0 58
gemm 27 1 1 74
trsm 2 2 0 61
gemm 26 2 2 154
trsm 1 1 0 59
gemm 25 1 1 74
trsm 8 8 0 341
gemm 24 8 8 1132
trsm 1 1 0 56
gemm 23 1 1 70
trsm 2 2 0 72
gemm 22 2 2 140
trsm 1 1 0 57
gemm 21 1 1 70
trsm 4 4 0 118
gemm 20 4 4 317
trsm 1 1 0 56
gemm 19 1 1 62
trsm 2 2 0 63
gemm 18 2 2 123
trsm 1 1 0 57
gemm 17 1 1 60
trsm 16 16 0 1969
gemm 16 16 16 2959
trsm 1 1 0 56
gemm 15 1 1 60
trsm 2 2 0 67
gemm 14 2 2 118
trsm 1 1 0 57
gemm 13 1 1 58
trsm 4 4 0 113
gemm 12 4 4 255
trsm 1 1 0 56
gemm 11 1 1 53
trsm 2 2 0 66
gemm 10 2 2 120
trsm 1 1 0 58
gemm 9 1 1 63
trsm 8 8 0 337
gemm 8 8 8 528
trsm 1 1 0 57
gemm 7 1 1 63
trsm 2 2 0 62
gemm 6 2 2 97
trsm 1 1 0 58
gemm 5 1 1 60
trsm 4 4 0 107
gemm 4 4 4 188
trsm 1 1 0 55
gemm 3 1 1 59
trsm 2 2 0 60
gemm 2 2 2 94
trsm 1 1 0 56
gemm 1 1 1 46


==> anc/ozaki25_fp8_artifact/traces/dense_qr.txt <==
gemm 4064 32 4064 798744625
gemm 4064 4064 32 398529775
gemm 4032 32 4032 775640508
gemm 4032 4032 32 386390629
gemm 4000 32 4000 771194451
gemm 4000 4000 32 371550611
gemm 3968 32 3968 770110559
gemm 3968 3968 32 379599850
gemm 3936 32 3936 761269389
gemm 3936 3936 32 375882723
gemm 3904 32 3904 739925592
gemm 3904 3904 32 361803970
gemm 3872 32 3872 739217766
gemm 3872 3872 32 354094343
gemm 3840 32 3840 721450773
gemm 3840 3840 32 350035312
gemm 3808 32 3808 731381584
gemm 3808 3808 32 352268345
gemm 3776 32 3776 724499602
gemm 3776 3776 32 358047948
gemm 3744 32 3744 691259862
gemm 3744 3744 32 344058829
gemm 3712 32 3712 674960528
gemm 3712 3712 32 329618726
gemm 3680 32 3680 671913630
gemm 3680 3680 32 321878555
gemm 3648 32 3648 672135373
gemm 3648 3648 32 311801231
gemm 3616 32 3616 651049409
gemm 3616 3616 32 319777891
gemm 3584 32 3584 628366050
gemm 3584 3584 32 314947706
gemm 3552 32 3552 625763369
gemm 3552 3552 32 303369325
gemm 3520 32 3520 627476976
gemm 3520 3520 32 309535262
gemm 3488 32 3488 627188417
gemm 3488 3488 32 322992792
gemm 3456 32 3456 612841228
gemm 3456 3456 32 301844397
gemm 3424 32 3424 609274845
gemm 3424 3424 32 298594497
gemm 3392 32 3392 587058017
gemm 3392 3392 32 291362675
gemm 3360 32 3360 572733733
gemm 3360 3360 32 278368779
gemm 3328 32 3328 563558309
gemm 3328 3328 32 272873278
gemm 3296 32 3296 559171107
gemm 3296 3296 32 267182058
gemm 3264 32 3264 543843513
gemm 3264 3264 32 256713644
gemm 3232 32 3232 529484021
gemm 3232 3232 32 286800048
gemm 3200 32 3200 515542292
gemm 3200 3200 32 243979785
gemm 3168 32 3168 499162393
gemm 3168 3168 32 239545505
gemm 3136 32 3136 486496874
gemm 3136 3136 32 231831542
gemm 3104 32 3104 474851591
gemm 3104 3104 32 230215138
gemm 3072 32 3072 458499795
gemm 3072 3072 32 223370399
gemm 3040 32 3040 451872753
gemm 3040 3040 32 216205915
gemm 3008 32 3008 438610036
gemm 3008 3008 32 206496643
gemm 2976 32 2976 434262218
gemm 2976 2976 32 205351259
gemm 2944 32 2944 423468549
gemm 2944 2944 32 202826837
gemm 2912 32 2912 419212789
gemm 2912 2912 32 199175866
gemm 2880 32 2880 412994639
gemm 2880 2880 32 197661100
gemm 2848 32 2848 407789438
gemm 2848 2848 32 192939437
gemm 2816 32 2816 394618572
gemm 2816 2816 32 185932248
gemm 2784 32 2784 402947197
gemm 2784 2784 32 193531605
gemm 2752 32 2752 375234528
gemm 2752 2752 32 180091374
gemm 2720 32 2720 369709391
gemm 2720 2720 32 184593804
gemm 2688 32 2688 365135975
gemm 2688 2688 32 181228741
gemm 2656 32 2656 349222335
gemm 2656 2656 32 166731246
gemm 2624 32 2624 356284384
gemm 2624 2624 32 174014091
gemm 2592 32 2592 338641013
gemm 2592 2592 32 159931366
gemm 2560 32 2560 322529087
gemm 2560 2560 32 155612333
gemm 2528 32 2528 316997282
gemm 2528 2528 32 153146477
gemm 2496 32 2496 311115148
gemm 2496 2496 32 151103369
gemm 2464 32 2464 311332926
gemm 2464 2464 32 146711856
gemm 2432 32 2432 303834754
gemm 2432 2432 32 143855643
gemm 2400 32 2400 289979514
gemm 2400 2400 32 135505055
gemm 2368 32 2368 281578981
gemm 2368 2368 32 132395508
gemm 2336 32 2336 271339378
gemm 2336 2336 32 128035379
gemm 2304 32 2304 266872701
gemm 2304 2304 32 127145387
gemm 2272 32 2272 254418293
gemm 2272 2272 32 120243177
gemm 2240 32 2240 244030266
gemm 2240 2240 32 115555540
gemm 2208 32 2208 237583632
gemm 2208 2208 32 112874377
gemm 2176 32 2176 227024183
gemm 2176 2176 32 109931071
gemm 2144 32 2144 221227828
gemm 2144 2144 32 105152819
gemm 2112 32 2112 221166107
gemm 2112 2112 32 104503962
gemm 2080 32 2080 212221613
gemm 2080 2080 32 100342972
gemm 2048 32 2048 201086679
gemm 2048 2048 32 97889821
gemm 2016 32 2016 195428490
gemm 2016 2016 32 94441280
gemm 1984 32 1984 190052687
gemm 1984 1984 32 96746048
gemm 1952 32 1952 187071600
gemm 1952 1952 32 90028010
gemm 1920 32 1920 176814392
gemm 1920 1920 32 86417867
gemm 1888 32 1888 176082992
gemm 1888 1888 32 85294613
gemm 1856 32 1856 165822332
gemm 1856 1856 32 81326313
gemm 1824 32 1824 165712127
gemm 1824 1824 32 78522557
gemm 1792 32 1792 156495810
gemm 1792 1792 32 76352900
gemm 1760 32 1760 149785041
gemm 1760 1760 32 72214028
gemm 1728 32 1728 141848897
gemm 1728 1728 32 71725937
gemm 1696 32 1696 139375250
gemm 1696 1696 32 70119153
gemm 1664 32 1664 132624610
gemm 1664 1664 32 65203080
gemm 1632 32 1632 130917919
gemm 1632 1632 32 64792694
gemm 1600 32 1600 126140761
gemm 1600 1600 32 62371110
gemm 1568 32 1568 117085348
gemm 1568 1568 32 58045398
gemm 1536 32 1536 109072776
gemm 1536 1536 32 58256185
gemm 1504 32 1504 109510018
gemm 1504 1504 32 56803322
gemm 1472 32 1472 100039013
gemm 1472 1472 32 53157736
gemm 1440 32 1440 94931065
gemm 1440 1440 32 50383322
gemm 1408 32 1408 88504252
gemm 1408 1408 32 47268421
gemm 1376 32 1376 83667786
gemm 1376 1376 32 44601959
gemm 1344 32 1344 82669015
gemm 1344 1344 32 42774712
gemm 1312 32 1312 79931236
gemm 1312 1312 32 41679311
gemm 1280 32 1280 72478487
gemm 1280 1280 32 37608487
gemm 1248 32 1248 66232213
gemm 1248 1248 32 35792218
gemm 1216 32 1216 63550223
gemm 1216 1216 32 34511648
gemm 1184 32 1184 61113585
gemm 1184 1184 32 32401788
gemm 1152 32 1152 56926742
gemm 1152 1152 32 31078693
gemm 1120 32 1120 54371900
gemm 1120 1120 32 29328157
gemm 1088 32 1088 50901458
gemm 1088 1088 32 28762656
gemm 1056 32 1056 49312456
gemm 1056 1056 32 26754150
gemm 1024 32 1024 45847248
gemm 1024 1024 32 25627498
gemm 992 32 992 43498978
gemm 992 992 32 23918359
gemm 960 32 960 40062447
gemm 960 960 32 22129308
gemm 928 32 928 36896720
gemm 928 928 32 20596257
gemm 896 32 896 34039730
gemm 896 896 32 18835732
gemm 864 32 864 31735796
gemm 864 864 32 17637359
gemm 832 32 832 29422496
gemm 832 832 32 16020769
gemm 800 32 800 27036736
gemm 800 800 32 14796684
gemm 768 32 768 24892131
gemm 768 768 32 15660584
gemm 736 32 736 23105227
gemm 736 736 32 13001027
gemm 704 32 704 21133243
gemm 704 704 32 11523619
gemm 672 32 672 19394404
gemm 672 672 32 10616717
gemm 640 32 640 17264324
gemm 640 640 32 9643735
gemm 608 32 608 16150135
gemm 608 608 32 8929025
gemm 576 32 576 14385264
gemm 576 576 32 7881468
gemm 544 32 544 12847466
gemm 544 544 32 7048788
gemm 512 32 512 11482874
gemm 512 512 32 6111795
gemm 480 32 480 9901660
gemm 480 480 32 5427642
gemm 448 32 448 8857940
gemm 448 448 32 4789840
gemm 416 32 416 7786255
gemm 416 416 32 4350303
gemm 384 32 384 6178144
gemm 384 384 32 3788056
gemm 352 32 352 5260217
gemm 352 352 32 3068302
gemm 320 32 320 4301317
gemm 320 320 32 2529277
gemm 288 32 288 3387174
gemm 288 288 32 1874048
gemm 256 32 256 2678412
gemm 256 256 32 1499021
gemm 224 32 224 2018042
gemm 224 224 32 1142147
gemm 192 32 192 1480288
gemm 192 192 32 889585
gemm 160 32 160 1137623
gemm 160 160 32 521629
gemm 128 32 128 701355
gemm 128 128 32 370569


==> anc/ozaki25_fp8_artifact/traces/l2_sensitivity.txt <==
L2 plane-feeding sensitivity: native-x composites at 4x/2x/1x HBM (default 4x)
  LOBPCG b=64        Rubin  2 / 2 / 2
  LOBPCG b=64        GB300  35 / 35 / 35
  LOBPCG b=128       Rubin  4 / 4 / 4
  LOBPCG b=128       GB300  67 / 67 / 67
  UMFPACK mf-LU      Rubin  1 / 1 / 1
  UMFPACK mf-LU      GB300  29 / 27 / 27
  CCSD contractions  Rubin  4 / 4 / 4
  CCSD contractions  GB300  58 / 58 / 58
  Dense LU 4096      Rubin  3 / 3 / 2
  Dense LU 4096      GB300  50 / 50 / 50
  Dense QR 4096      Rubin  2 / 2 / 2
  Dense QR 4096      GB300  33 / 31 / 31


==> anc/ozaki25_fp8_artifact/traces/lobpcg_b128.txt <==
gemm 20 20 20 29472
gemm 110592 128 128 177220734
gemm 128 128 110592 95158774
gemm 110592 128 128 142953081
gemm 110592 128 128 97527338
gemm 128 128 110592 119950746
gemm 110592 128 128 102737392
gemm 110592 128 128 169307590
gemm 128 128 110592 88524099
gemm 128 128 110592 93808941
gemm 110592 128 128 80470615
gemm 110592 128 128 68915365
gemm 110592 128 128 71438793
gemm 110592 128 128 68534963
gemm 128 128 110592 89718990
gemm 110592 128 128 483052592
gemm 110592 128 128 478625265
gemm 128 110592 128 138665428
gemm 128 110592 128 91985029
gemm 128 128 110592 92412915
gemm 128 128 110592 93862872
gemm 128 128 110592 105101548
gemm 128 128 110592 89549945
gemm 128 128 110592 75872165
gemm 128 128 110592 81164847
gemm 128 128 110592 111873434
gemm 110592 128 128 89592614
gemm 110592 128 128 88392846
gemm 110592 128 128 70257999
gemm 110592 128 128 90716484
gemm 110592 128 128 79339630
gemm 110592 128 128 69615983
gemm 128 128 110592 84573783
gemm 110592 128 128 440311059
gemm 110592 128 128 436945014
gemm 128 110592 128 176044356
gemm 128 110592 128 91094877
gemm 128 128 110592 65276264
gemm 128 128 110592 65034814
gemm 128 128 110592 65947385
gemm 128 128 110592 62581852
gemm 128 128 110592 59319753
gemm 128 128 110592 76190831
gemm 128 128 110592 85407949
gemm 110592 128 128 87258724
gemm 110592 128 128 87811106
gemm 110592 128 128 66926384
gemm 110592 128 128 85943984
gemm 110592 128 128 73917077
gemm 110592 128 128 65107087
gemm 128 128 110592 76496415
gemm 110592 128 128 91683560
gemm 110592 128 128 284283145
gemm 128 110592 128 146075124
gemm 128 110592 128 82885529
gemm 128 128 110592 93111939
gemm 128 128 110592 86359046
gemm 128 128 110592 83761282
gemm 128 128 110592 85261604
gemm 128 128 110592 70713655
gemm 128 128 110592 84839360
gemm 128 128 110592 85683513
gemm 110592 128 128 83022287
gemm 110592 128 128 95503734
gemm 110592 128 128 68577978
gemm 110592 128 128 93969383
gemm 110592 128 128 70605743
gemm 110592 128 128 84274255
gemm 128 128 110592 86983460
gemm 110592 128 128 120976061
gemm 110592 128 128 156781421
gemm 128 110592 128 130963417
gemm 128 110592 128 84507443
gemm 128 128 110592 70760004
gemm 128 128 110592 72569817
gemm 128 128 110592 77030778
gemm 128 128 110592 72434712
gemm 128 128 110592 56389769
gemm 128 128 110592 66676757
gemm 128 128 110592 68844667
gemm 110592 128 128 90521490
gemm 110592 128 128 92588792
gemm 110592 128 128 70859415
gemm 110592 128 128 92972126
gemm 110592 128 128 69942670
gemm 110592 128 128 70605563
gemm 128 128 110592 78758397
gemm 110592 128 128 105388097
gemm 110592 128 128 147672423
gemm 128 110592 128 144192315
gemm 128 110592 128 95719477
gemm 128 128 110592 73856867
gemm 128 128 110592 78016748
gemm 128 128 110592 72196024
gemm 128 128 110592 72310909
gemm 128 128 110592 58686743
gemm 128 128 110592 72841777
gemm 128 128 110592 80348926
gemm 110592 128 128 82491865
gemm 110592 128 128 97632590
gemm 110592 128 128 80779359
gemm 110592 128 128 98193796
gemm 110592 128 128 79383391
gemm 110592 128 128 73905973
gemm 128 128 110592 70503255
gemm 110592 128 128 101666778
gemm 110592 128 128 157947219
gemm 128 110592 128 127227885
gemm 128 110592 128 99891922
gemm 128 128 110592 67795379
gemm 128 128 110592 78233002
gemm 128 128 110592 68409817
gemm 128 128 110592 67362375
gemm 128 128 110592 57909548
gemm 128 128 110592 71053266
gemm 128 128 110592 68957571
gemm 110592 128 128 88714202
gemm 110592 128 128 91757102
gemm 110592 128 128 75430293
gemm 110592 128 128 93824342
gemm 110592 128 128 76867822
gemm 110592 128 128 71612935
gemm 128 128 110592 75159782
gemm 110592 128 128 108000772
gemm 110592 128 128 143915635
gemm 128 110592 128 142124730
gemm 128 110592 128 90630352
gemm 128 128 110592 67514062
gemm 128 128 110592 65478125
gemm 128 128 110592 66351143
gemm 128 128 110592 67137373
gemm 128 128 110592 58261147
gemm 128 128 110592 72464947
gemm 128 128 110592 67472572
gemm 110592 128 128 99188530
gemm 110592 128 128 100285934
gemm 110592 128 128 72720465
gemm 110592 128 128 89955344
gemm 110592 128 128 70625826
gemm 110592 128 128 68970980
gemm 128 128 110592 77097085
gemm 110592 128 128 110181723
gemm 110592 128 128 152556374
gemm 128 110592 128 121991095
gemm 128 110592 128 79451971
gemm 128 128 110592 87407462
gemm 128 128 110592 66589351
gemm 128 128 110592 92118413
gemm 128 128 110592 77412164
gemm 128 128 110592 56854018
gemm 128 128 110592 66877834
gemm 128 128 110592 67983656
gemm 110592 128 128 88795116
gemm 110592 128 128 108397784
gemm 110592 128 128 68543274
gemm 110592 128 128 89156677
gemm 110592 128 128 70598150
gemm 110592 128 128 75619603
gemm 128 128 110592 68071409
gemm 110592 128 128 94457366
gemm 110592 128 128 148182426
gemm 128 110592 128 125488700
gemm 128 110592 128 79137966
gemm 128 128 110592 71909101
gemm 128 128 110592 66602660
gemm 128 128 110592 68510029
gemm 128 128 110592 79480716
gemm 128 128 110592 73163008
gemm 128 128 110592 68057555
gemm 128 128 110592 75080379
gemm 110592 128 128 82262220
gemm 110592 128 128 91150259
gemm 110592 128 128 76562049
gemm 110592 128 128 209109988
gemm 110592 128 128 73569422
gemm 110592 128 128 73512325
gemm 128 128 110592 68740292
gemm 110592 128 128 98903486
gemm 110592 128 128 145688088
gemm 128 110592 128 135806507
gemm 128 110592 128 81014921
gemm 128 128 110592 64231058
gemm 128 128 110592 64639102
gemm 128 128 110592 70611479
gemm 128 128 110592 64488150
gemm 128 128 110592 63173801
gemm 128 128 110592 66816986
gemm 128 128 110592 78528096
gemm 110592 128 128 85916313
gemm 110592 128 128 89514308
gemm 110592 128 128 70222293
gemm 110592 128 128 94240772
gemm 110592 128 128 91331180
gemm 110592 128 128 70267074
gemm 128 128 110592 66780294
gemm 110592 128 128 110819297
gemm 110592 128 128 144055048
gemm 128 110592 128 121679212
gemm 128 110592 128 113099462
gemm 128 128 110592 70773332
gemm 128 128 110592 66570309
gemm 128 128 110592 76412080
gemm 128 128 110592 67927193
gemm 128 128 110592 56427078
gemm 128 128 110592 69246981
gemm 128 128 110592 65555861
gemm 110592 128 128 76854764
gemm 110592 128 128 99804884
gemm 110592 128 128 69894790
gemm 110592 128 128 89799722
gemm 110592 128 128 70053443
gemm 110592 128 128 73890535
gemm 128 128 110592 77814281
gemm 110592 128 128 98856376
gemm 110592 128 128 154998138
gemm 128 110592 128 127896172
gemm 128 110592 128 82922201
gemm 128 128 110592 68027192
gemm 128 128 110592 75028437
gemm 128 128 110592 76455125
gemm 128 128 110592 70393591
gemm 128 128 110592 56027628
gemm 128 128 110592 71487320
gemm 128 128 110592 72787600
gemm 110592 128 128 76917796
gemm 110592 128 128 96861575
gemm 110592 128 128 68445869
gemm 110592 128 128 100552237
gemm 110592 128 128 71212723
gemm 110592 128 128 68822477
gemm 128 128 110592 68140549
gemm 110592 128 128 100589671
gemm 110592 128 128 142853509
gemm 128 110592 128 136388224
gemm 128 110592 128 78222828
gemm 128 128 110592 69291842
gemm 128 128 110592 79141399
gemm 128 128 110592 66647072
gemm 128 128 110592 65135020
gemm 128 128 110592 55436156
gemm 128 128 110592 64545156
gemm 128 128 110592 65519782
gemm 110592 128 128 81933985
gemm 110592 128 128 86315649
gemm 110592 128 128 71147795
gemm 110592 128 128 87782449
gemm 110592 128 128 67600124
gemm 110592 128 128 70851173
gemm 128 128 110592 70260819
gemm 110592 128 128 99012829
gemm 110592 128 128 139216619
gemm 128 110592 128 127663459
gemm 128 110592 128 82210273
gemm 128 128 110592 74408240
gemm 128 128 110592 70078865
gemm 128 128 110592 68490780
gemm 128 128 110592 76711460
gemm 128 128 110592 63663163
gemm 128 128 110592 73985306
gemm 128 128 110592 70030511
gemm 110592 128 128 82528107
gemm 110592 128 128 100853076
gemm 110592 128 128 76494520
gemm 110592 128 128 101182711
gemm 110592 128 128 69737499
gemm 110592 128 128 69549066
gemm 128 128 110592 66237326
gemm 110592 128 128 94184758
gemm 110592 128 128 137642307
gemm 128 110592 128 127620155
gemm 128 110592 128 85752424
gemm 128 128 110592 73849949
gemm 128 128 110592 68375787
gemm 128 128 110592 72360519
gemm 128 128 110592 66290903
gemm 128 128 110592 88190516
gemm 128 128 110592 71324072
gemm 128 128 110592 75058641
gemm 110592 128 128 85629954
gemm 110592 128 128 90702364
gemm 110592 128 128 68759233
gemm 110592 128 128 101333801
gemm 110592 128 128 68508755
gemm 110592 128 128 67362222
gemm 128 128 110592 84629810
gemm 110592 128 128 96259115
gemm 110592 128 128 139939000
gemm 128 110592 128 137627383
gemm 128 110592 128 80838155
gemm 128 128 110592 66154123
gemm 128 128 110592 65192834
gemm 128 128 110592 64875214
gemm 128 128 110592 65848776
gemm 128 128 110592 55471316
gemm 128 128 110592 65703625
gemm 128 128 110592 65617555
gemm 110592 128 128 91346329
gemm 110592 128 128 88059287
gemm 110592 128 128 74717682
gemm 110592 128 128 92319216
gemm 110592 128 128 72713852
gemm 110592 128 128 69667329
gemm 128 128 110592 68226770
gemm 110592 128 128 99557823
gemm 110592 128 128 144544182
gemm 128 110592 128 128291562
gemm 128 110592 128 78775537
gemm 128 128 110592 79347594
gemm 128 128 110592 86163290
gemm 128 128 110592 86117843
gemm 128 128 110592 71413318
gemm 128 128 110592 58727076
gemm 128 128 110592 77152567
gemm 128 128 110592 66855233
gemm 110592 128 128 78489953
gemm 110592 128 128 87530517
gemm 110592 128 128 82632888
gemm 110592 128 128 87892061
gemm 110592 128 128 67205510
gemm 110592 128 128 68440878
gemm 128 128 110592 70128979
gemm 110592 128 128 96064154
gemm 110592 128 128 150647749
gemm 128 110592 128 133148410
gemm 128 110592 128 80027827
gemm 128 128 110592 65901940
gemm 128 128 110592 66550116
gemm 128 128 110592 67946440
gemm 128 128 110592 68260269
gemm 128 128 110592 57593190
gemm 128 128 110592 66655141
gemm 128 128 110592 71207019
gemm 110592 128 128 81335077
gemm 110592 128 128 100372960
gemm 110592 128 128 68002711
gemm 110592 128 128 86322337
gemm 110592 128 128 68150242
gemm 110592 128 128 84651641
gemm 128 128 110592 65872764
gemm 110592 128 128 95742395
gemm 110592 128 128 156462340
gemm 128 110592 128 124349612
gemm 128 110592 128 82307075
gemm 128 128 110592 68026150
gemm 128 128 110592 69624956
gemm 128 128 110592 66188914
gemm 128 128 110592 66532044
gemm 128 128 110592 69125942
gemm 128 128 110592 66152600
gemm 128 128 110592 67260700
gemm 110592 128 128 89402681
gemm 110592 128 128 123756295
gemm 110592 128 128 74006819
gemm 110592 128 128 92583999
gemm 110592 128 128 67716487
gemm 110592 128 128 68499844
gemm 128 128 110592 66855052
gemm 110592 128 128 94678005
gemm 110592 128 128 148918609
gemm 128 110592 128 131477076
gemm 128 110592 128 80166015
gemm 128 128 110592 66028837
gemm 128 128 110592 70315379
gemm 128 128 110592 72385838
gemm 128 128 110592 76637706
gemm 128 128 110592 75369899
gemm 128 128 110592 69379582
gemm 128 128 110592 73374820
gemm 110592 128 128 83214427
gemm 110592 128 128 91286719
gemm 110592 128 128 70138116
gemm 110592 128 128 94264528
gemm 110592 128 128 79608142
gemm 110592 128 128 70701030
gemm 128 128 110592 105997206
gemm 110592 128 128 102266651
gemm 110592 128 128 148893750
gemm 128 110592 128 128983673
gemm 128 110592 128 87858258
gemm 128 128 110592 66953928
gemm 128 128 110592 70990393
gemm 128 128 110592 70082602
gemm 128 128 110592 67710364
gemm 128 128 110592 59602335
gemm 128 128 110592 69306933
gemm 128 128 110592 71418309
gemm 110592 128 128 86481693
gemm 110592 128 128 90915648
gemm 110592 128 128 69183548
gemm 110592 128 128 119103188
gemm 110592 128 128 92445286
gemm 110592 128 128 88839539
gemm 128 128 110592 76984110
gemm 110592 128 128 101897926
gemm 110592 128 128 144161270
gemm 128 110592 128 132406446
gemm 128 110592 128 92430108
gemm 128 128 110592 66888016
gemm 128 128 110592 65100870
gemm 128 128 110592 66136535
gemm 128 128 110592 67010276
gemm 128 128 110592 59270581
gemm 128 128 110592 68790650
gemm 128 128 110592 66668118
gemm 110592 128 128 84687617
gemm 110592 128 128 100106141
gemm 110592 128 128 69605006
gemm 110592 128 128 93299447
gemm 110592 128 128 70194142
gemm 110592 128 128 75706577
gemm 128 128 110592 76924467
gemm 110592 128 128 104774096
gemm 110592 128 128 150909734
gemm 128 110592 128 132669600
gemm 128 110592 128 107704485
gemm 128 128 110592 67079043
gemm 128 128 110592 71941158
gemm 128 128 110592 82980417
gemm 128 128 110592 79578570
gemm 128 128 110592 61034950
gemm 128 128 110592 67138723
gemm 128 128 110592 67745960
gemm 110592 128 128 87398037
gemm 110592 128 128 91327554
gemm 110592 128 128 86188721
gemm 110592 128 128 159852366
gemm 110592 128 128 85705446
gemm 110592 128 128 76140512
gemm 128 128 110592 99348032
gemm 110592 128 128 102595954
gemm 110592 128 128 143455348
gemm 128 110592 128 130608393
gemm 128 110592 128 81963636
gemm 128 128 110592 67283322
gemm 128 128 110592 71081190
gemm 128 128 110592 66592387
gemm 128 128 110592 86689218
gemm 128 128 110592 65898810
gemm 128 128 110592 66266330
gemm 128 128 110592 67354213
gemm 110592 128 128 86194678
gemm 110592 128 128 91369107
gemm 110592 128 128 68735041
gemm 110592 128 128 92066911
gemm 110592 128 128 71152771
gemm 110592 128 128 71564912
gemm 128 128 110592 79368160
gemm 110592 128 128 116474397
gemm 110592 128 128 137634949
gemm 128 110592 128 144601297
gemm 128 110592 128 91974315
gemm 128 128 110592 67520778
gemm 128 128 110592 74181444
gemm 128 128 110592 77725161
gemm 128 128 110592 81408200
gemm 128 128 110592 55648418
gemm 128 128 110592 80235021
gemm 128 128 110592 65807993
gemm 110592 128 128 81355270
gemm 110592 128 128 87053485
gemm 110592 128 128 70283101
gemm 110592 128 128 90382870
gemm 110592 128 128 71400799
gemm 110592 128 128 82676439
gemm 128 128 110592 68174324
gemm 110592 128 128 102174838
gemm 110592 128 128 138989863
gemm 128 110592 128 136962372
gemm 128 110592 128 82245854
gemm 128 128 110592 88119437
gemm 128 128 110592 67717721
gemm 128 128 110592 80446919
gemm 128 128 110592 67922917
gemm 128 128 110592 55777628
gemm 128 128 110592 69379038
gemm 128 128 110592 73778556
gemm 110592 128 128 90586128
gemm 110592 128 128 90110910
gemm 110592 128 128 69982769
gemm 110592 128 128 94687790
gemm 110592 128 128 69861443
gemm 110592 128 128 75715886
gemm 128 128 110592 90874982
gemm 110592 128 128 98825157
gemm 110592 128 128 142717724
gemm 128 110592 128 140595929
gemm 128 110592 128 93094773
gemm 128 128 110592 122838430
gemm 128 128 110592 131706565
gemm 128 128 110592 107242016
gemm 128 128 110592 93151455
gemm 128 128 110592 66375100
gemm 128 128 110592 84266898
gemm 128 128 110592 84793705
gemm 110592 128 128 80146770
gemm 110592 128 128 94189118
gemm 110592 128 128 82947353
gemm 110592 128 128 97697824
gemm 110592 128 128 71327807
gemm 110592 128 128 70820699
gemm 128 128 110592 91722429
gemm 110592 128 128 111993727
gemm 110592 128 128 161488626
gemm 128 110592 128 136919933
gemm 128 110592 128 81720810
gemm 128 128 110592 92596615
gemm 128 128 110592 92777777
gemm 128 128 110592 105824471
gemm 128 128 110592 92847134
gemm 128 128 110592 71255302
gemm 128 128 110592 87228385
gemm 128 128 110592 86875364
gemm 110592 128 128 92141523
gemm 110592 128 128 98745235
gemm 110592 128 128 90228524
gemm 110592 128 128 104960174
gemm 110592 128 128 70131510
gemm 110592 128 128 69585407
gemm 128 128 110592 89775028
gemm 110592 128 128 103760890
gemm 110592 128 128 147889618
gemm 128 110592 128 145878276
gemm 128 110592 128 91782326
gemm 128 128 110592 97438772
gemm 128 128 110592 102958475
gemm 128 128 110592 109911659
gemm 128 128 110592 88201613
gemm 128 128 110592 67936826
gemm 128 128 110592 82637488
gemm 128 128 110592 85227384
gemm 110592 128 128 82053342
gemm 110592 128 128 93973011
gemm 110592 128 128 78574920
gemm 110592 128 128 92390715
gemm 110592 128 128 80620463
gemm 110592 128 128 70192637
gemm 128 128 110592 90308370
gemm 110592 128 128 96698740
gemm 110592 128 128 147605645
gemm 128 110592 128 123901722
gemm 128 110592 128 78602306
gemm 128 128 110592 89628683
gemm 128 128 110592 95113423
gemm 128 128 110592 82199006
gemm 128 128 110592 86462591
gemm 128 128 110592 82377508
gemm 128 128 110592 86789628
gemm 128 128 110592 88479783
gemm 110592 128 128 85233344
gemm 110592 128 128 90049419
gemm 110592 128 128 71344979
gemm 110592 128 128 93149019
gemm 110592 128 128 90424379
gemm 110592 128 128 71989240
gemm 128 128 110592 94052055
gemm 110592 128 128 97976981
gemm 110592 128 128 143519645
gemm 128 110592 128 125145166
gemm 128 110592 128 86333366
gemm 128 128 110592 90587203
gemm 128 128 110592 92334687
gemm 128 128 110592 82779479
gemm 128 128 110592 83037910
gemm 128 128 110592 73231138
gemm 128 128 110592 89266405
gemm 128 128 110592 89685684
gemm 110592 128 128 86636777
gemm 110592 128 128 91233051
gemm 110592 128 128 69116879
gemm 110592 128 128 100621027
gemm 110592 128 128 70343417
gemm 110592 128 128 67816655
gemm 128 128 110592 71057939
gemm 110592 128 128 101727826
gemm 110592 128 128 143962193
gemm 128 110592 128 132273220
gemm 128 110592 128 77970338
gemm 128 128 110592 65693824
gemm 128 128 110592 65482055
gemm 128 128 110592 66154115
gemm 128 128 110592 66497761
gemm 128 128 110592 54465631
gemm 128 128 110592 85750252
gemm 128 128 110592 66234014
gemm 110592 128 128 74892266
gemm 110592 128 128 87155881
gemm 110592 128 128 83612903
gemm 110592 128 128 88092380
gemm 110592 128 128 66976125
gemm 110592 128 128 69245957
gemm 128 128 110592 74943510
gemm 110592 128 128 101504295
gemm 110592 128 128 153310673
gemm 128 110592 128 138151879
gemm 128 110592 128 87314147
gemm 128 128 110592 91019052
gemm 128 128 110592 97952387
gemm 128 128 110592 85275336
gemm 128 128 110592 87644463
gemm 128 128 110592 84108096
gemm 128 128 110592 93063162
gemm 128 128 110592 82981509
gemm 110592 128 128 74565705
gemm 110592 128 128 95091980
gemm 110592 128 128 72026109
gemm 110592 128 128 96409432
gemm 110592 128 128 70864184
gemm 110592 128 128 68880233
gemm 128 128 110592 75670495
gemm 110592 128 128 109813598
gemm 110592 128 128 143618619
gemm 128 110592 128 132998761
gemm 128 110592 128 86944566
gemm 128 128 110592 72060434
gemm 128 128 110592 75829857
gemm 128 128 110592 68855460
gemm 128 128 110592 69487940
gemm 128 128 110592 57386433
gemm 128 128 110592 68306084
gemm 128 128 110592 83095650
gemm 110592 128 128 85810256
gemm 110592 128 128 96597934
gemm 110592 128 128 73875842
gemm 110592 128 128 94640519
gemm 110592 128 128 72121779
gemm 110592 128 128 74974885
gemm 128 128 110592 74729430
gemm 110592 128 128 96273009
gemm 110592 128 128 163569807
gemm 128 110592 128 148158275
gemm 128 110592 128 78434963
gemm 128 128 110592 65289948
gemm 128 128 110592 64963509
gemm 128 128 110592 66505143
gemm 128 128 110592 66433314
gemm 128 128 110592 56982561
gemm 128 128 110592 68241205
gemm 128 128 110592 71231315
gemm 110592 128 128 85919930
gemm 110592 128 128 94586805
gemm 110592 128 128 68483342
gemm 110592 128 128 92698543
gemm 110592 128 128 69356417
gemm 110592 128 128 79436605
gemm 128 128 110592 88473056
gemm 110592 128 128 121041035
gemm 110592 128 128 142552419
gemm 128 110592 128 131205202
gemm 128 110592 128 81101193
gemm 128 128 110592 112313415
gemm 128 128 110592 92959020
gemm 128 128 110592 87922651
gemm 128 128 110592 84860859
gemm 128 128 110592 69637597
gemm 128 128 110592 82536277
gemm 128 128 110592 84349250
gemm 110592 128 128 87042804
gemm 110592 128 128 107193045
gemm 110592 128 128 69011839
gemm 110592 128 128 96913377
gemm 110592 128 128 67559293
gemm 110592 128 128 69050405
gemm 128 128 110592 88472102
gemm 110592 128 128 97155569
gemm 110592 128 128 148951432
gemm 128 110592 128 129018958
gemm 128 110592 128 82110226
gemm 128 128 110592 99321888
gemm 128 128 110592 146355484
gemm 128 128 110592 91127218
gemm 128 128 110592 96723811
gemm 128 128 110592 68601884
gemm 128 128 110592 82660619
gemm 128 128 110592 95329875
gemm 110592 128 128 79683580
gemm 110592 128 128 100143843
gemm 110592 128 128 89761869
gemm 110592 128 128 92547927
gemm 110592 128 128 70985220
gemm 110592 128 128 78707821
gemm 128 128 110592 87621450
gemm 110592 128 128 99610422
gemm 110592 128 128 143155949
gemm 128 110592 128 131204792
gemm 128 110592 128 91821404
gemm 128 128 110592 101685470
gemm 128 128 110592 95213411
gemm 128 128 110592 91355436
gemm 128 128 110592 81841980
gemm 128 128 110592 67384699
gemm 128 128 110592 82160817
gemm 128 128 110592 81779173
gemm 110592 128 128 80983945
gemm 110592 128 128 97899922
gemm 110592 128 128 78785738
gemm 110592 128 128 89937156
gemm 110592 128 128 71035277
gemm 110592 128 128 75480113
gemm 128 128 110592 88589979
gemm 110592 128 128 100615737
gemm 110592 128 128 146788413
gemm 128 110592 128 129027235
gemm 128 110592 128 78282882
gemm 128 128 110592 69657946
gemm 128 128 110592 77742154
gemm 128 128 110592 96370577
gemm 128 128 110592 89056430
gemm 128 128 110592 55823309
gemm 128 128 110592 82342667
gemm 128 128 110592 69972432
gemm 110592 128 128 79510919
gemm 110592 128 128 92706467
gemm 110592 128 128 74358358
gemm 110592 128 128 89513575
gemm 110592 128 128 68024187
gemm 110592 128 128 67039583
gemm 128 128 110592 80156631
gemm 110592 128 128 97509783
gemm 110592 128 128 145830002
gemm 128 110592 128 128598780
gemm 128 110592 128 77939459
gemm 128 128 110592 67024993
gemm 128 128 110592 65431507
gemm 128 128 110592 72274081
gemm 128 128 110592 69533619
gemm 128 128 110592 60488022
gemm 128 128 110592 76667270
gemm 128 128 110592 92031651
gemm 110592 128 128 86682354
gemm 110592 128 128 97148142
gemm 110592 128 128 69918225
gemm 110592 128 128 90664191
gemm 110592 128 128 70838839
gemm 110592 128 128 87657570
gemm 128 128 110592 71713267
gemm 110592 128 128 75795961
gemm 110592 128 128 68207638


==> anc/ozaki25_fp8_artifact/traces/lobpcg_b64.txt <==
gemm 20 20 20 21772
gemm 110592 64 64 279926108
gemm 64 64 110592 24183635
gemm 110592 64 64 253426383
gemm 110592 64 64 190838867
gemm 64 64 110592 31714083
gemm 110592 64 64 215959428
gemm 110592 64 64 146435859
gemm 64 64 110592 24066472
gemm 64 64 110592 23534051
gemm 110592 64 64 37021968
gemm 110592 64 64 20678042
gemm 110592 64 64 26994805
gemm 110592 64 64 27571166
gemm 64 64 110592 44772496
gemm 110592 64 64 199503393
gemm 110592 64 64 204459935
gemm 64 110592 64 187477525
gemm 64 110592 64 203601936
gemm 64 64 110592 42176937
gemm 64 64 110592 39417540
gemm 64 64 110592 36659466
gemm 64 64 110592 40993953
gemm 64 64 110592 29697074
gemm 64 64 110592 32070041
gemm 64 64 110592 32062178
gemm 110592 64 64 24460480
gemm 110592 64 64 38016844
gemm 110592 64 64 27600027
gemm 110592 64 64 35409004
gemm 110592 64 64 24951078
gemm 110592 64 64 23579229
gemm 64 64 110592 36813936
gemm 110592 64 64 41559373
gemm 110592 64 64 44422291
gemm 64 110592 64 38064303
gemm 64 110592 64 33475510
gemm 64 64 110592 38177475
gemm 64 64 110592 41039159
gemm 64 64 110592 33440858
gemm 64 64 110592 33578423
gemm 64 64 110592 26319592
gemm 64 64 110592 33691993
gemm 64 64 110592 33903174
gemm 110592 64 64 60343507
gemm 110592 64 64 47458319
gemm 110592 64 64 22635874
gemm 110592 64 64 36778611
gemm 110592 64 64 24735351
gemm 110592 64 64 22532982
gemm 64 64 110592 37227235
gemm 110592 64 64 44414621
gemm 110592 64 64 47956574
gemm 64 110592 64 39144456
gemm 64 110592 64 34624892
gemm 64 64 110592 37765636
gemm 64 64 110592 42110668
gemm 64 64 110592 34616609
gemm 64 64 110592 34160160
gemm 64 64 110592 27996756
gemm 64 64 110592 36607344
gemm 64 64 110592 41459608
gemm 110592 64 64 42348445
gemm 110592 64 64 42747767
gemm 110592 64 64 25967173
gemm 110592 64 64 37147365
gemm 110592 64 64 23525066
gemm 110592 64 64 24152035
gemm 64 64 110592 36078201
gemm 110592 64 64 39013293
gemm 110592 64 64 40317007
gemm 64 110592 64 40052769
gemm 64 110592 64 33243619
gemm 64 64 110592 38042415
gemm 64 64 110592 40519090
gemm 64 64 110592 34375976
gemm 64 64 110592 36684013
gemm 64 64 110592 32627716
gemm 64 64 110592 39363612
gemm 64 64 110592 34983215
gemm 110592 64 64 49614582
gemm 110592 64 64 37345313
gemm 110592 64 64 23043696
gemm 110592 64 64 38437985
gemm 110592 64 64 23033888
gemm 110592 64 64 23629165
gemm 64 64 110592 28995938
gemm 110592 64 64 48431765
gemm 110592 64 64 40782362
gemm 64 110592 64 40939875
gemm 64 110592 64 35550064
gemm 64 64 110592 34186063
gemm 64 64 110592 56336534
gemm 64 64 110592 41184937
gemm 64 64 110592 37835705
gemm 64 64 110592 31417501
gemm 64 64 110592 43900192
gemm 64 64 110592 35720399
gemm 110592 64 64 47294148
gemm 110592 64 64 44852582
gemm 110592 64 64 26700932
gemm 110592 64 64 38299460
gemm 110592 64 64 24309333
gemm 110592 64 64 24243294
gemm 64 64 110592 37543528
gemm 110592 64 64 44035811
gemm 110592 64 64 41378277
gemm 64 110592 64 38358656
gemm 64 110592 64 36205551
gemm 64 64 110592 44274253
gemm 64 64 110592 43592753
gemm 64 64 110592 36423807
gemm 64 64 110592 39298940
gemm 64 64 110592 29679516
gemm 64 64 110592 34588487
gemm 64 64 110592 42118851
gemm 110592 64 64 73389967
gemm 110592 64 64 35086060
gemm 110592 64 64 25051056
gemm 110592 64 64 38835724
gemm 110592 64 64 26899866
gemm 110592 64 64 26759276
gemm 64 64 110592 40242434
gemm 110592 64 64 42883891
gemm 110592 64 64 48179377
gemm 64 110592 64 37693169
gemm 64 110592 64 33079044
gemm 64 64 110592 38180327
gemm 64 64 110592 40474050
gemm 64 64 110592 32921873
gemm 64 64 110592 36211899
gemm 64 64 110592 27493814
gemm 64 64 110592 33066494
gemm 64 64 110592 34847409
gemm 110592 64 64 69143530
gemm 110592 64 64 36454374
gemm 110592 64 64 26917198
gemm 110592 64 64 37924241
gemm 110592 64 64 24617797
gemm 110592 64 64 24143758
gemm 64 64 110592 50136028
gemm 110592 64 64 52291757
gemm 110592 64 64 42826304
gemm 64 110592 64 36595735
gemm 64 110592 64 34775546
gemm 64 64 110592 38449735
gemm 64 64 110592 40137530
gemm 64 64 110592 33444391
gemm 64 64 110592 33287881
gemm 64 64 110592 26156076
gemm 64 64 110592 32864431
gemm 64 64 110592 33884961
gemm 110592 64 64 46525801
gemm 110592 64 64 50202748
gemm 110592 64 64 25008489
gemm 110592 64 64 42022966
gemm 110592 64 64 23572699
gemm 110592 64 64 23911874
gemm 64 64 110592 35906760
gemm 110592 64 64 40653448
gemm 110592 64 64 39869520
gemm 64 110592 64 35657974
gemm 64 110592 64 34237525
gemm 64 64 110592 37570995
gemm 64 64 110592 40051910
gemm 64 64 110592 34818282
gemm 64 64 110592 39128814
gemm 64 64 110592 27126254
gemm 64 64 110592 33983163
gemm 64 64 110592 36250350
gemm 110592 64 64 60372262
gemm 110592 64 64 46931370
gemm 110592 64 64 24425474
gemm 110592 64 64 36516377
gemm 110592 64 64 24739164
gemm 110592 64 64 25315791
gemm 64 64 110592 36560148
gemm 110592 64 64 42028551
gemm 110592 64 64 39440042
gemm 64 110592 64 35844963
gemm 64 110592 64 33394628
gemm 64 64 110592 37618201
gemm 64 64 110592 42722217
gemm 64 64 110592 35319104
gemm 64 64 110592 47087778
gemm 64 64 110592 34667909
gemm 64 64 110592 34315625
gemm 64 64 110592 34804118
gemm 110592 64 64 47244016
gemm 110592 64 64 34723576
gemm 110592 64 64 26658887
gemm 110592 64 64 35710414
gemm 110592 64 64 24547902
gemm 110592 64 64 25611290
gemm 64 64 110592 41663649
gemm 110592 64 64 39685120
gemm 110592 64 64 39056106
gemm 64 110592 64 37083835
gemm 64 110592 64 33615035
gemm 64 64 110592 47228361
gemm 64 64 110592 43345732
gemm 64 64 110592 33097031
gemm 64 64 110592 34922838
gemm 64 64 110592 34173052
gemm 64 64 110592 33441456
gemm 64 64 110592 35083759
gemm 110592 64 64 54390372
gemm 110592 64 64 36204956
gemm 110592 64 64 23458433
gemm 110592 64 64 38312508
gemm 110592 64 64 24861802
gemm 110592 64 64 24646976
gemm 64 64 110592 40490153
gemm 110592 64 64 40291283
gemm 110592 64 64 40127262
gemm 64 110592 64 43886513
gemm 64 110592 64 34348466
gemm 64 64 110592 43880754
gemm 64 64 110592 41303846
gemm 64 64 110592 33739559
gemm 64 64 110592 34510894
gemm 64 64 110592 30884467
gemm 64 64 110592 39406591
gemm 64 64 110592 41399179
gemm 110592 64 64 46388951
gemm 110592 64 64 36577616
gemm 110592 64 64 24186139
gemm 110592 64 64 34852666
gemm 110592 64 64 23450508
gemm 110592 64 64 24771032
gemm 64 64 110592 24815408
gemm 110592 64 64 38662267
gemm 110592 64 64 40170517
gemm 64 110592 64 35719092
gemm 64 110592 64 41471463
gemm 64 64 110592 25728122
gemm 64 64 110592 25497169
gemm 64 64 110592 25882279
gemm 64 64 110592 25619456
gemm 64 64 110592 31389856
gemm 64 64 110592 25662823
gemm 64 64 110592 25799688
gemm 110592 64 64 50245518
gemm 110592 64 64 35544488
gemm 110592 64 64 24938763
gemm 110592 64 64 35035039
gemm 110592 64 64 24508664
gemm 110592 64 64 24984022
gemm 64 64 110592 25545906
gemm 110592 64 64 40383865
gemm 110592 64 64 39189332
gemm 64 110592 64 43746969
gemm 64 110592 64 33125370
gemm 64 64 110592 25793428
gemm 64 64 110592 24751201
gemm 64 64 110592 29811465
gemm 64 64 110592 28982028
gemm 64 64 110592 22556350
gemm 64 64 110592 25126138
gemm 64 64 110592 24768926
gemm 110592 64 64 46391635
gemm 110592 64 64 37273407
gemm 110592 64 64 28977572
gemm 110592 64 64 35926591
gemm 110592 64 64 23807385
gemm 110592 64 64 24281975
gemm 64 64 110592 26775064
gemm 110592 64 64 40872876
gemm 110592 64 64 43953530
gemm 64 110592 64 36473418
gemm 64 110592 64 35164705
gemm 64 64 110592 35780890
gemm 64 64 110592 26700732
gemm 64 64 110592 25567492
gemm 64 64 110592 26164921
gemm 64 64 110592 22715291
gemm 64 64 110592 27855516
gemm 64 64 110592 27064692
gemm 110592 64 64 49355962
gemm 110592 64 64 36375461
gemm 110592 64 64 24226569
gemm 110592 64 64 37777172
gemm 110592 64 64 36609767
gemm 110592 64 64 25635368
gemm 64 64 110592 27192283
gemm 110592 64 64 43431070
gemm 110592 64 64 41729360
gemm 64 110592 64 35010955
gemm 64 110592 64 33269361
gemm 64 64 110592 26164669
gemm 64 64 110592 26663419
gemm 64 64 110592 25350787
gemm 64 64 110592 26096583
gemm 64 64 110592 22411642
gemm 64 64 110592 25392952
gemm 64 64 110592 25165097
gemm 110592 64 64 49296251
gemm 110592 64 64 38312397
gemm 110592 64 64 25569982
gemm 110592 64 64 41255800
gemm 110592 64 64 24938433
gemm 110592 64 64 34461855
gemm 64 64 110592 37602286
gemm 110592 64 64 61605085
gemm 110592 64 64 45641103
gemm 64 110592 64 34346395
gemm 64 110592 64 34875444
gemm 64 64 110592 27996674
gemm 64 64 110592 26605027
gemm 64 64 110592 25659397
gemm 64 64 110592 25970080
gemm 64 64 110592 22947148
gemm 64 64 110592 26030597
gemm 64 64 110592 24703128
gemm 110592 64 64 49712434
gemm 110592 64 64 49202747
gemm 110592 64 64 25781049
gemm 110592 64 64 43138839
gemm 110592 64 64 26550947
gemm 110592 64 64 30858475
gemm 64 64 110592 39823081
gemm 110592 64 64 40670648
gemm 110592 64 64 46201254
gemm 64 110592 64 34767726
gemm 64 110592 64 32810750
gemm 64 64 110592 25496632
gemm 64 64 110592 25686120
gemm 64 64 110592 27086118
gemm 64 64 110592 25168964
gemm 64 64 110592 21710048
gemm 64 64 110592 25022912
gemm 64 64 110592 25522574
gemm 110592 64 64 68778304
gemm 110592 64 64 34422474
gemm 110592 64 64 24468157
gemm 110592 64 64 38779213
gemm 110592 64 64 23997814
gemm 110592 64 64 24794389
gemm 64 64 110592 25133667
gemm 110592 64 64 38812077
gemm 110592 64 64 48867621
gemm 64 110592 64 34193067
gemm 64 110592 64 32898454
gemm 64 64 110592 25157089
gemm 64 64 110592 27237340
gemm 64 64 110592 26377189
gemm 64 64 110592 24654373
gemm 64 64 110592 21566012
gemm 64 64 110592 25326279
gemm 64 64 110592 28486809
gemm 110592 64 64 58260787
gemm 110592 64 64 38534771
gemm 110592 64 64 23062906
gemm 110592 64 64 37454232
gemm 110592 64 64 24988899
gemm 110592 64 64 24848342
gemm 64 64 110592 34873562
gemm 110592 64 64 43473914
gemm 110592 64 64 40113994
gemm 64 110592 64 35172753
gemm 64 110592 64 34906878
gemm 64 64 110592 28459017
gemm 64 64 110592 25679932
gemm 64 64 110592 24793934
gemm 64 64 110592 24828295
gemm 64 64 110592 22061410
gemm 64 64 110592 24977457
gemm 64 64 110592 26008187
gemm 110592 64 64 52258416
gemm 110592 64 64 38413886
gemm 110592 64 64 25858306
gemm 110592 64 64 43924725
gemm 110592 64 64 25094972
gemm 110592 64 64 25691808
gemm 64 64 110592 38480006
gemm 110592 64 64 43751118
gemm 110592 64 64 45055377
gemm 64 110592 64 35805522
gemm 64 110592 64 37307247
gemm 64 64 110592 27716339
gemm 64 64 110592 26959254
gemm 64 64 110592 30650611
gemm 64 64 110592 37484706
gemm 64 64 110592 25453647
gemm 64 64 110592 27152607
gemm 64 64 110592 27600273
gemm 110592 64 64 70554065
gemm 110592 64 64 42293416
gemm 110592 64 64 26527416
gemm 110592 64 64 35806361
gemm 110592 64 64 24334295
gemm 110592 64 64 24551979
gemm 64 64 110592 25264790
gemm 110592 64 64 42052336
gemm 110592 64 64 38347524
gemm 64 110592 64 33922602
gemm 64 110592 64 32688852
gemm 64 64 110592 24923542
gemm 64 64 110592 25726883
gemm 64 64 110592 24468461
gemm 64 64 110592 26769065
gemm 64 64 110592 26837716
gemm 64 64 110592 24431038
gemm 64 64 110592 24014092
gemm 110592 64 64 69185185
gemm 110592 64 64 35624282
gemm 110592 64 64 26126732
gemm 110592 64 64 35854894
gemm 110592 64 64 24658182
gemm 110592 64 64 25567408
gemm 64 64 110592 27591131
gemm 110592 64 64 39973451
gemm 110592 64 64 41851751
gemm 64 110592 64 34072492
gemm 64 110592 64 43937621
gemm 64 64 110592 26577512
gemm 64 64 110592 26360048
gemm 64 64 110592 25207850
gemm 64 64 110592 25205908
gemm 64 64 110592 31484492
gemm 64 64 110592 25504001
gemm 64 64 110592 26760587
gemm 110592 64 64 72174884
gemm 110592 64 64 37021784
gemm 110592 64 64 25901958
gemm 110592 64 64 35708834
gemm 110592 64 64 25677738
gemm 110592 64 64 29669172
gemm 64 64 110592 25462738
gemm 110592 64 64 40486124
gemm 110592 64 64 41284002
gemm 64 110592 64 34891226
gemm 64 110592 64 38562724
gemm 64 64 110592 26487419
gemm 64 64 110592 26862441
gemm 64 64 110592 26980455
gemm 64 64 110592 47196124
gemm 64 64 110592 31850870
gemm 64 64 110592 29286064
gemm 64 64 110592 26671467
gemm 110592 64 64 56003622
gemm 110592 64 64 37249363
gemm 110592 64 64 33049525
gemm 110592 64 64 35678381
gemm 110592 64 64 25137879
gemm 110592 64 64 26038133
gemm 64 64 110592 31770943
gemm 110592 64 64 42032096
gemm 110592 64 64 43807516
gemm 64 110592 64 36771284
gemm 64 110592 64 34959302
gemm 64 64 110592 26280766
gemm 64 64 110592 26118566
gemm 64 64 110592 26004082
gemm 64 64 110592 25902197
gemm 64 64 110592 22213797
gemm 64 64 110592 25809260
gemm 64 64 110592 25233443
gemm 110592 64 64 62487230
gemm 110592 64 64 40210517
gemm 110592 64 64 26045452
gemm 110592 64 64 37777200
gemm 110592 64 64 25805942
gemm 110592 64 64 25833286
gemm 64 64 110592 26369560
gemm 110592 64 64 40676982
gemm 110592 64 64 41007496
gemm 64 110592 64 35536440
gemm 64 110592 64 35957592
gemm 64 64 110592 25293506
gemm 64 64 110592 25162428
gemm 64 64 110592 31694061
gemm 64 64 110592 37755389
gemm 64 64 110592 26292876
gemm 64 64 110592 25598852
gemm 64 64 110592 26111922
gemm 110592 64 64 48187089
gemm 110592 64 64 36055765
gemm 110592 64 64 28607606
gemm 110592 64 64 42886135
gemm 110592 64 64 27878367
gemm 110592 64 64 24750562
gemm 64 64 110592 25763897
gemm 110592 64 64 45746951
gemm 110592 64 64 39264929
gemm 64 110592 64 33971890
gemm 64 110592 64 33946501
gemm 64 64 110592 29821273
gemm 64 64 110592 36777205
gemm 64 64 110592 29778477
gemm 64 64 110592 24875262
gemm 64 64 110592 21578468
gemm 64 64 110592 25630351
gemm 64 64 110592 25409226
gemm 110592 64 64 78414052
gemm 110592 64 64 41466036
gemm 110592 64 64 27655323
gemm 110592 64 64 35990002
gemm 110592 64 64 25064247
gemm 110592 64 64 25956008
gemm 64 64 110592 26363461
gemm 110592 64 64 39945857
gemm 110592 64 64 50741582
gemm 64 110592 64 48157245
gemm 64 110592 64 35723192
gemm 64 64 110592 28788212
gemm 64 64 110592 27797084
gemm 64 64 110592 29279941
gemm 64 64 110592 28695629
gemm 64 64 110592 23900570
gemm 64 64 110592 26406399
gemm 64 64 110592 30200726
gemm 110592 64 64 72228371
gemm 110592 64 64 36719164
gemm 110592 64 64 25059665
gemm 110592 64 64 36393391
gemm 110592 64 64 25989687
gemm 110592 64 64 26401556
gemm 64 64 110592 25953856
gemm 110592 64 64 42180838
gemm 110592 64 64 38394163
gemm 64 110592 64 34695729
gemm 64 110592 64 38964924
gemm 64 64 110592 26202568
gemm 64 64 110592 24893506
gemm 64 64 110592 25211559
gemm 64 64 110592 29712343
gemm 64 64 110592 22701860
gemm 64 64 110592 25100568
gemm 64 64 110592 29532240
gemm 110592 64 64 47622412
gemm 110592 64 64 36380071
gemm 110592 64 64 25203504
gemm 110592 64 64 36482006
gemm 110592 64 64 24135006
gemm 110592 64 64 39397980
gemm 64 64 110592 25243554
gemm 110592 64 64 38726279
gemm 110592 64 64 42134572
gemm 64 110592 64 35132525
gemm 64 110592 64 34115321
gemm 64 64 110592 25860688
gemm 64 64 110592 25410156
gemm 64 64 110592 30786376
gemm 64 64 110592 27244796
gemm 64 64 110592 25334550
gemm 64 64 110592 24581021
gemm 64 64 110592 26343702
gemm 110592 64 64 48376730
gemm 110592 64 64 34501593
gemm 110592 64 64 23678403
gemm 110592 64 64 36562313
gemm 110592 64 64 24396038
gemm 110592 64 64 33134127
gemm 64 64 110592 24977166
gemm 110592 64 64 37911720
gemm 110592 64 64 41683463
gemm 64 110592 64 36298867
gemm 64 110592 64 33964342
gemm 64 64 110592 27520723
gemm 64 64 110592 26982165
gemm 64 64 110592 27791436
gemm 64 64 110592 29143273
gemm 64 64 110592 22225835
gemm 64 64 110592 25246983
gemm 64 64 110592 27415139
gemm 110592 64 64 49058338
gemm 110592 64 64 34815985
gemm 110592 64 64 23827932
gemm 110592 64 64 34917423
gemm 110592 64 64 35551534
gemm 110592 64 64 23598110
gemm 64 64 110592 27619093
gemm 110592 64 64 39298492
gemm 110592 64 64 48830860
gemm 64 110592 64 34438833
gemm 64 110592 64 41971629
gemm 64 64 110592 25461045
gemm 64 64 110592 31043941
gemm 64 64 110592 25325614
gemm 64 64 110592 25372577
gemm 64 64 110592 21293223
gemm 64 64 110592 25829159
gemm 64 64 110592 24877023
gemm 110592 64 64 48613086
gemm 110592 64 64 37632834
gemm 110592 64 64 25290817
gemm 110592 64 64 36294853
gemm 110592 64 64 33098366
gemm 110592 64 64 36465287
gemm 64 64 110592 26785197
gemm 110592 64 64 40898810
gemm 110592 64 64 41155416
gemm 64 110592 64 39059362
gemm 64 110592 64 32823059
gemm 64 64 110592 25973071
gemm 64 64 110592 26483825
gemm 64 64 110592 25047097
gemm 64 64 110592 25740154
gemm 64 64 110592 21821493
gemm 64 64 110592 24877883
gemm 64 64 110592 25345280
gemm 110592 64 64 68529807
gemm 110592 64 64 41982508
gemm 110592 64 64 39028223
gemm 110592 64 64 35491776
gemm 110592 64 64 24350765
gemm 110592 64 64 25735384
gemm 64 64 110592 25303179
gemm 110592 64 64 41069985
gemm 110592 64 64 39157430
gemm 64 110592 64 39624003
gemm 64 110592 64 34830025
gemm 64 64 110592 26010072
gemm 64 64 110592 26114470
gemm 64 64 110592 25173588
gemm 64 64 110592 25220811
gemm 64 64 110592 21760733
gemm 64 64 110592 25596063
gemm 64 64 110592 24356104
gemm 110592 64 64 47122020
gemm 110592 64 64 39635874
gemm 110592 64 64 30132399
gemm 110592 64 64 35654618
gemm 110592 64 64 24231539
gemm 110592 64 64 24938896
gemm 64 64 110592 29916026
gemm 110592 64 64 42844536
gemm 110592 64 64 44693317
gemm 64 110592 64 44292468
gemm 64 110592 64 34013758
gemm 64 64 110592 33649103
gemm 64 64 110592 24919859
gemm 64 64 110592 25141798
gemm 64 64 110592 25064004
gemm 64 64 110592 22285101
gemm 64 64 110592 25576205
gemm 64 64 110592 26494185
gemm 110592 64 64 60778765
gemm 110592 64 64 36375209
gemm 110592 64 64 28631702
gemm 110592 64 64 35493884
gemm 110592 64 64 28970547
gemm 110592 64 64 24031145
gemm 64 64 110592 26277331
gemm 110592 64 64 39792966
gemm 110592 64 64 38520708
gemm 64 110592 64 36381349
gemm 64 110592 64 34408149
gemm 64 64 110592 25432294
gemm 64 64 110592 25291296
gemm 64 64 110592 25056358
gemm 64 64 110592 25531198
gemm 64 64 110592 22214896
gemm 64 64 110592 25835654
gemm 64 64 110592 25585617
gemm 110592 64 64 71904679
gemm 110592 64 64 35644732
gemm 110592 64 64 28444539
gemm 110592 64 64 41712500
gemm 110592 64 64 35955242
gemm 110592 64 64 25967111
gemm 64 64 110592 26882522
gemm 110592 64 64 40962451
gemm 110592 64 64 41184711
gemm 64 110592 64 35709674
gemm 64 110592 64 33933216
gemm 64 64 110592 37659362
gemm 64 64 110592 30148803
gemm 64 64 110592 25242920
gemm 64 64 110592 26188455
gemm 64 64 110592 22984268
gemm 64 64 110592 32043058
gemm 64 64 110592 30535509
gemm 110592 64 64 58406902
gemm 110592 64 64 46953973
gemm 110592 64 64 26273991
gemm 110592 64 64 46240297
gemm 110592 64 64 26425686
gemm 110592 64 64 26008011
gemm 64 64 110592 27666443
gemm 110592 64 64 42834938
gemm 110592 64 64 46643574
gemm 64 110592 64 45625084
gemm 64 110592 64 36391328
gemm 64 64 110592 30462907
gemm 64 64 110592 27280031
gemm 64 64 110592 27209346
gemm 64 64 110592 36188682
gemm 64 64 110592 22996582
gemm 64 64 110592 31853831
gemm 64 64 110592 26245719
gemm 110592 64 64 53262255
gemm 110592 64 64 42602395
gemm 110592 64 64 28196010
gemm 110592 64 64 39765581
gemm 110592 64 64 25919425
gemm 110592 64 64 26506606
gemm 64 64 110592 27938514
gemm 110592 64 64 40144723
gemm 110592 64 64 43057353
gemm 64 110592 64 39594879
gemm 64 110592 64 34716883
gemm 64 64 110592 25488611
gemm 64 64 110592 25757405
gemm 64 64 110592 29803213
gemm 64 64 110592 25609537
gemm 64 64 110592 21391027
gemm 64 64 110592 24986349
gemm 64 64 110592 24757157
gemm 110592 64 64 48981637
gemm 110592 64 64 36101472
gemm 110592 64 64 26126207
gemm 110592 64 64 36047287
gemm 110592 64 64 23993015
gemm 110592 64 64 31545273
gemm 64 64 110592 38469156
gemm 110592 64 64 39954480
gemm 110592 64 64 44313668
gemm 64 110592 64 37234476
gemm 64 110592 64 36724347
gemm 64 64 110592 37425448
gemm 64 64 110592 42092862
gemm 64 64 110592 32785352
gemm 64 64 110592 38513025
gemm 64 64 110592 27280568
gemm 64 64 110592 33982012
gemm 64 64 110592 34758107
gemm 110592 64 64 54522097
gemm 110592 64 64 36816886
gemm 110592 64 64 24013559
gemm 110592 64 64 49269740
gemm 110592 64 64 23858600
gemm 110592 64 64 30699065
gemm 64 64 110592 39540941
gemm 110592 64 64 47709902
gemm 110592 64 64 25373457


==> anc/ozaki25_fp8_artifact/traces/sched_dense_lu.csv <==
m,n,k,nbar,flops,platform,route,storage_mode,recon_mode,recon_host,Q0,Qplane,Qred,env_TF,env_sched_TF
4095,1,1,2.0,8.190e+03,Rubin,S2L,mat-L2,garner,simt,6.553e+04,0.000e+00,0.000e+00,1.9,0.9
4095,1,1,2.0,8.190e+03,GB300,S2L,mat-L2,garner,simt,6.553e+04,0.000e+00,0.000e+00,1.5,0.9
4094,2,2,4.0,3.275e+04,Rubin,S2L,mat-L2,garner,simt,1.310e+05,0.000e+00,0.000e+00,3.8,1.9
4094,2,2,4.0,3.275e+04,GB300,S2L,mat-L2,garner,simt,1.310e+05,0.000e+00,0.000e+00,3.0,1.9
4093,1,1,2.0,8.186e+03,Rubin,S2L,mat-L2,garner,simt,6.550e+04,0.000e+00,0.000e+00,1.9,0.9
4093,1,1,2.0,8.186e+03,GB300,S2L,mat-L2,garner,simt,6.550e+04,0.000e+00,0.000e+00,1.5,0.9
4092,4,4,8.0,1.309e+05,Rubin,S2L,mat-L2,garner,simt,2.620e+05,0.000e+00,0.000e+00,7.6,3.8
4092,4,4,8.0,1.309e+05,GB300,S2L,mat-L2,garner,simt,2.620e+05,0.000e+00,0.000e+00,5.9,3.8
4091,1,1,2.0,8.182e+03,Rubin,S2L,mat-L2,garner,simt,6.546e+04,0.000e+00,0.000e+00,1.9,0.9
4091,1,1,2.0,8.182e+03,GB300,S2L,mat-L2,garner,simt,6.546e+04,0.000e+00,0.000e+00,1.5,0.9
4090,2,2,4.0,3.272e+04,Rubin,S2L,mat-L2,garner,simt,1.309e+05,0.000e+00,0.000e+00,3.8,1.9
4090,2,2,4.0,3.272e+04,GB300,S2L,mat-L2,garner,simt,1.309e+05,0.000e+00,0.000e+00,3.0,1.9
4089,1,1,2.0,8.178e+03,Rubin,S2L,mat-L2,garner,simt,6.543e+04,0.000e+00,0.000e+00,1.9,0.9
4089,1,1,2.0,8.178e+03,GB300,S2L,mat-L2,garner,simt,6.543e+04,0.000e+00,0.000e+00,1.5,0.9
4088,8,8,16.0,5.233e+05,Rubin,S2L,mat-L2,garner,simt,5.238e+05,0.000e+00,0.000e+00,15.2,7.5
4088,8,8,16.0,5.233e+05,GB300,S2L,mat-L2,garner,simt,5.238e+05,0.000e+00,0.000e+00,11.8,7.5
4087,1,1,2.0,8.174e+03,Rubin,S2L,mat-L2,garner,simt,6.540e+04,0.000e+00,0.000e+00,1.9,0.9
4087,1,1,2.0,8.174e+03,GB300,S2L,mat-L2,garner,simt,6.540e+04,0.000e+00,0.000e+00,1.5,0.9
4086,2,2,4.0,3.269e+04,Rubin,S2L,mat-L2,garner,simt,1.308e+05,0.000e+00,0.000e+00,3.8,1.9
4086,2,2,4.0,3.269e+04,GB300,S2L,mat-L2,garner,simt,1.308e+05,0.000e+00,0.000e+00,3.0,1.9
4085,1,1,2.0,8.170e+03,Rubin,S2L,mat-L2,garner,simt,6.537e+04,0.000e+00,0.000e+00,1.9,0.9
4085,1,1,2.0,8.170e+03,GB300,S2L,mat-L2,garner,simt,6.537e+04,0.000e+00,0.000e+00,1.5,0.9
4084,4,4,8.0,1.307e+05,Rubin,S2L,mat-L2,garner,simt,2.615e+05,0.000e+00,0.000e+00,7.6,3.8
4084,4,4,8.0,1.307e+05,GB300,S2L,mat-L2,garner,simt,2.615e+05,0.000e+00,0.000e+00,5.9,3.8
4083,1,1,2.0,8.166e+03,Rubin,S2L,mat-L2,garner,simt,6.534e+04,0.000e+00,0.000e+00,1.9,0.9
4083,1,1,2.0,8.166e+03,GB300,S2L,mat-L2,garner,simt,6.534e+04,0.000e+00,0.000e+00,1.5,0.9
4082,2,2,4.0,3.266e+04,Rubin,S2L,mat-L2,garner,simt,1.307e+05,0.000e+00,0.000e+00,3.8,1.9
4082,2,2,4.0,3.266e+04,GB300,S2L,mat-L2,garner,simt,1.307e+05,0.000e+00,0.000e+00,3.0,1.9
4081,1,1,2.0,8.162e+03,Rubin,S2L,mat-L2,garner,simt,6.530e+04,0.000e+00,0.000e+00,1.9,0.9
4081,1,1,2.0,8.162e+03,GB300,S2L,mat-L2,garner,simt,6.530e+04,0.000e+00,0.000e+00,1.5,0.9
4080,16,16,31.9,2.089e+06,Rubin,S2L,mat-L2,garner,simt,1.047e+06,0.000e+00,0.000e+00,30.2,15.0
4080,16,16,31.9,2.089e+06,GB300,S2L,mat-L2,garner,simt,1.047e+06,0.000e+00,0.000e+00,23.6,15.0
4079,1,1,2.0,8.158e+03,Rubin,S2L,mat-L2,garner,simt,6.527e+04,0.000e+00,0.000e+00,1.9,0.9
4079,1,1,2.0,8.158e+03,GB300,S2L,mat-L2,garner,simt,6.527e+04,0.000e+00,0.000e+00,1.5,0.9
4078,2,2,4.0,3.262e+04,Rubin,S2L,mat-L2,garner,simt,1.305e+05,0.000e+00,0.000e+00,3.8,1.9
4078,2,2,4.0,3.262e+04,GB300,S2L,mat-L2,garner,simt,1.305e+05,0.000e+00,0.000e+00,3.0,1.9
4077,1,1,2.0,8.154e+03,Rubin,S2L,mat-L2,garner,simt,6.524e+04,0.000e+00,0.000e+00,1.9,0.9
4077,1,1,2.0,8.154e+03,GB300,S2L,mat-L2,garner,simt,6.524e+04,0.000e+00,0.000e+00,1.5,0.9
4076,4,4,8.0,1.304e+05,Rubin,S2L,mat-L2,garner,simt,2.610e+05,0.000e+00,0.000e+00,7.6,3.8
4076,4,4,8.0,1.304e+05,GB300,S2L,mat-L2,garner,simt,2.610e+05,0.000e+00,0.000e+00,5.9,3.8
4075,1,1,2.0,8.150e+03,Rubin,S2L,mat-L2,garner,simt,6.521e+04,0.000e+00,0.000e+00,1.9,0.9
4075,1,1,2.0,8.150e+03,GB300,S2L,mat-L2,garner,simt,6.521e+04,0.000e+00,0.000e+00,1.5,0.9
4074,2,2,4.0,3.259e+04,Rubin,S2L,mat-L2,garner,simt,1.304e+05,0.000e+00,0.000e+00,3.8,1.9
4074,2,2,4.0,3.259e+04,GB300,S2L,mat-L2,garner,simt,1.304e+05,0.000e+00,0.000e+00,3.0,1.9
4073,1,1,2.0,8.146e+03,Rubin,S2L,mat-L2,garner,simt,6.518e+04,0.000e+00,0.000e+00,1.9,0.9
4073,1,1,2.0,8.146e+03,GB300,S2L,mat-L2,garner,simt,6.518e+04,0.000e+00,0.000e+00,1.5,0.9
4072,8,8,16.0,5.212e+05,Rubin,S2L,mat-L2,garner,simt,5.217e+05,0.000e+00,0.000e+00,15.2,7.5
4072,8,8,16.0,5.212e+05,GB300,S2L,mat-L2,garner,simt,5.217e+05,0.000e+00,0.000e+00,11.8,7.5
4071,1,1,2.0,8.142e+03,Rubin,S2L,mat-L2,garner,simt,6.514e+04,0.000e+00,0.000e+00,1.9,0.9
4071,1,1,2.0,8.142e+03,GB300,S2L,mat-L2,garner,simt,6.514e+04,0.000e+00,0.000e+00,1.5,0.9
4070,2,2,4.0,3.256e+04,Rubin,S2L,mat-L2,garner,simt,1.303e+05,0.000e+00,0.000e+00,3.8,1.9
4070,2,2,4.0,3.256e+04,GB300,S2L,mat-L2,garner,simt,1.303e+05,0.000e+00,0.000e+00,3.0,1.9
4069,1,1,2.0,8.138e+03,Rubin,S2L,mat-L2,garner,simt,6.511e+04,0.000e+00,0.000e+00,1.9,0.9
4069,1,1,2.0,8.138e+03,GB300,S2L,mat-L2,garner,simt,6.511e+04,0.000e+00,0.000e+00,1.5,0.9
4068,4,4,8.0,1.302e+05,Rubin,S2L,mat-L2,garner,simt,2.605e+05,0.000e+00,0.000e+00,7.6,3.8
4068,4,4,8.0,1.302e+05,GB300,S2L,mat-L2,garner,simt,2.605e+05,0.000e+00,0.000e+00,5.9,3.8
4067,1,1,2.0,8.134e+03,Rubin,S2L,mat-L2,garner,simt,6.508e+04,0.000e+00,0.000e+00,1.9,0.9
4067,1,1,2.0,8.134e+03,GB300,S2L,mat-L2,garner,simt,6.508e+04,0.000e+00,0.000e+00,1.5,0.9
4066,2,2,4.0,3.253e+04,Rubin,S2L,mat-L2,garner,simt,1.301e+05,0.000e+00,0.000e+00,3.8,1.9
4066,2,2,4.0,3.253e+04,GB300,S2L,mat-L2,garner,simt,1.301e+05,0.000e+00,0.000e+00,3.0,1.9
4065,1,1,2.0,8.130e+03,Rubin,S2L,mat-L2,garner,simt,6.505e+04,0.000e+00,0.000e+00,1.9,0.9
4065,1,1,2.0,8.130e+03,GB300,S2L,mat-L2,garner,simt,6.505e+04,0.000e+00,0.000e+00,1.5,0.9
4064,32,32,63.5,8.323e+06,Rubin,S2L,mat-L2,garner,simt,2.089e+06,0.000e+00,0.000e+00,60.2,30.0
4064,32,32,63.5,8.323e+06,GB300,S2L,mat-L2,garner,simt,2.089e+06,0.000e+00,0.000e+00,47.1,29.9
4063,1,1,2.0,8.126e+03,Rubin,S2L,mat-L2,garner,simt,6.502e+04,0.000e+00,0.000e+00,1.9,0.9
4063,1,1,2.0,8.126e+03,GB300,S2L,mat-L2,garner,simt,6.502e+04,0.000e+00,0.000e+00,1.5,0.9
4062,2,2,4.0,3.250e+04,Rubin,S2L,mat-L2,garner,simt,1.300e+05,0.000e+00,0.000e+00,3.8,1.9
4062,2,2,4.0,3.250e+04,GB300,S2L,mat-L2,garner,simt,1.300e+05,0.000e+00,0.000e+00,3.0,1.9
4061,1,1,2.0,8.122e+03,Rubin,S2L,mat-L2,garner,simt,6.498e+04,0.000e+00,0.000e+00,1.9,0.9
4061,1,1,2.0,8.122e+03,GB300,S2L,mat-L2,garner,simt,6.498e+04,0.000e+00,0.000e+00,1.5,0.9
4060,4,4,8.0,1.299e+05,Rubin,S2L,mat-L2,garner,simt,2.600e+05,0.000e+00,0.000e+00,7.6,3.8
4060,4,4,8.0,1.299e+05,GB300,S2L,mat-L2,garner,simt,2.600e+05,0.000e+00,0.000e+00,5.9,3.8
4059,1,1,2.0,8.118e+03,Rubin,S2L,mat-L2,garner,simt,6.495e+04,0.000e+00,0.000e+00,1.9,0.9
4059,1,1,2.0,8.118e+03,GB300,S2L,mat-L2,garner,simt,6.495e+04,0.000e+00,0.000e+00,1.5,0.9
4058,2,2,4.0,3.246e+04,Rubin,S2L,mat-L2,garner,simt,1.299e+05,0.000e+00,0.000e+00,3.8,1.9
4058,2,2,4.0,3.246e+04,GB300,S2L,mat-L2,garner,simt,1.299e+05,0.000e+00,0.000e+00,3.0,1.9
4057,1,1,2.0,8.114e+03,Rubin,S2L,mat-L2,garner,simt,6.492e+04,0.000e+00,0.000e+00,1.9,0.9
4057,1,1,2.0,8.114e+03,GB300,S2L,mat-L2,garner,simt,6.492e+04,0.000e+00,0.000e+00,1.5,0.9
4056,8,8,16.0,5.192e+05,Rubin,S2L,mat-L2,garner,simt,5.197e+05,0.000e+00,0.000e+00,15.2,7.5
4056,8,8,16.0,5.192e+05,GB300,S2L,mat-L2,garner,simt,5.197e+05,0.000e+00,0.000e+00,11.8,7.5
4055,1,1,2.0,8.110e+03,Rubin,S2L,mat-L2,garner,simt,6.489e+04,0.000e+00,0.000e+00,1.9,0.9
4055,1,1,2.0,8.110e+03,GB300,S2L,mat-L2,garner,simt,6.489e+04,0.000e+00,0.000e+00,1.5,0.9
4054,2,2,4.0,3.243e+04,Rubin,S2L,mat-L2,garner,simt,1.298e+05,0.000e+00,0.000e+00,3.8,1.9
4054,2,2,4.0,3.243e+04,GB300,S2L,mat-L2,garner,simt,1.298e+05,0.000e+00,0.000e+00,3.0,1.9
4053,1,1,2.0,8.106e+03,Rubin,S2L,mat-L2,garner,simt,6.486e+04,0.000e+00,0.000e+00,1.9,0.9
4053,1,1,2.0,8.106e+03,GB300,S2L,mat-L2,garner,simt,6.486e+04,0.000e+00,0.000e+00,1.5,0.9
4052,4,4,8.0,1.297e+05,Rubin,S2L,mat-L2,garner,simt,2.595e+05,0.000e+00,0.000e+00,7.6,3.8
4052,4,4,8.0,1.297e+05,GB300,S2L,mat-L2,garner,simt,2.595e+05,0.000e+00,0.000e+00,5.9,3.8
4051,1,1,2.0,8.102e+03,Rubin,S2L,mat-L2,garner,simt,6.482e+04,0.000e+00,0.000e+00,1.9,0.9
4051,1,1,2.0,8.102e+03,GB300,S2L,mat-L2,garner,simt,6.482e+04,0.000e+00,0.000e+00,1.5,0.9
4050,2,2,4.0,3.240e+04,Rubin,S2L,mat-L2,garner,simt,1.296e+05,0.000e+00,0.000e+00,3.8,1.9
4050,2,2,4.0,3.240e+04,GB300,S2L,mat-L2,garner,simt,1.296e+05,0.000e+00,0.000e+00,3.0,1.9
4049,1,1,2.0,8.098e+03,Rubin,S2L,mat-L2,garner,simt,6.479e+04,0.000e+00,0.000e+00,1.9,0.9
4049,1,1,2.0,8.098e+03,GB300,S2L,mat-L2,garner,simt,6.479e+04,0.000e+00,0.000e+00,1.5,0.9
4048,16,16,31.9,2.073e+06,Rubin,S2L,mat-L2,garner,simt,1.038e+06,0.000e+00,0.000e+00,30.2,15.0
4048,16,16,31.9,2.073e+06,GB300,S2L,mat-L2,garner,simt,1.038e+06,0.000e+00,0.000e+00,23.6,15.0
4047,1,1,2.0,8.094e+03,Rubin,S2L,mat-L2,garner,simt,6.476e+04,0.000e+00,0.000e+00,1.9,0.9
4047,1,1,2.0,8.094e+03,GB300,S2L,mat-L2,garner,simt,6.476e+04,0.000e+00,0.000e+00,1.5,0.9
4046,2,2,4.0,3.237e+04,Rubin,S2L,mat-L2,garner,simt,1.295e+05,0.000e+00,0.000e+00,3.8,1.9
4046,2,2,4.0,3.237e+04,GB300,S2L,mat-L2,garner,simt,1.295e+05,0.000e+00,0.000e+00,3.0,1.9
4045,1,1,2.0,8.090e+03,Rubin,S2L,mat-L2,garner,simt,6.473e+04,0.000e+00,0.000e+00,1.9,0.9
4045,1,1,2.0,8.090e+03,GB300,S2L,mat-L2,garner,simt,6.473e+04,0.000e+00,0.000e+00,1.5,0.9
4044,4,4,8.0,1.294e+05,Rubin,S2L,mat-L2,garner,simt,2.589e+05,0.000e+00,0.000e+00,7.6,3.8
4044,4,4,8.0,1.294e+05,GB300,S2L,mat-L2,garner,simt,2.589e+05,0.000e+00,0.000e+00,5.9,3.8
4043,1,1,2.0,8.086e+03,Rubin,S2L,mat-L2,garner,simt,6.470e+04,0.000e+00,0.000e+00,1.9,0.9
4043,1,1,2.0,8.086e+03,GB300,S2L,mat-L2,garner,simt,6.470e+04,0.000e+00,0.000e+00,1.5,0.9
4042,2,2,4.0,3.234e+04,Rubin,S2L,mat-L2,garner,simt,1.294e+05,0.000e+00,0.000e+00,3.8,1.9
4042,2,2,4.0,3.234e+04,GB300,S2L,mat-L2,garner,simt,1.294e+05,0.000e+00,0.000e+00,3.0,1.9
4041,1,1,2.0,8.082e+03,Rubin,S2L,mat-L2,garner,simt,6.466e+04,0.000e+00,0.000e+00,1.9,0.9
4041,1,1,2.0,8.082e+03,GB300,S2L,mat-L2,garner,simt,6.466e+04,0.000e+00,0.000e+00,1.5,0.9
4040,8,8,16.0,5.171e+05,Rubin,S2L,mat-L2,garner,simt,5.176e+05,0.000e+00,0.000e+00,15.2,7.5
4040,8,8,16.0,5.171e+05,GB300,S2L,mat-L2,garner,simt,5.176e+05,0.000e+00,0.000e+00,11.8,7.5
4039,1,1,2.0,8.078e+03,Rubin,S2L,mat-L2,garner,simt,6.463e+04,0.000e+00,0.000e+00,1.9,0.9
4039,1,1,2.0,8.078e+03,GB300,S2L,mat-L2,garner,simt,6.463e+04,0.000e+00,0.000e+00,1.5,0.9
4038,2,2,4.0,3.230e+04,Rubin,S2L,mat-L2,garner,simt,1.292e+05,0.000e+00,0.000e+00,3.8,1.9
4038,2,2,4.0,3.230e+04,GB300,S2L,mat-L2,garner,simt,1.292e+05,0.000e+00,0.000e+00,3.0,1.9
4037,1,1,2.0,8.074e+03,Rubin,S2L,mat-L2,garner,simt,6.460e+04,0.000e+00,0.000e+00,1.9,0.9
4037,1,1,2.0,8.074e+03,GB300,S2L,mat-L2,garner,simt,6.460e+04,0.000e+00,0.000e+00,1.5,0.9
4036,4,4,8.0,1.292e+05,Rubin,S2L,mat-L2,garner,simt,2.584e+05,0.000e+00,0.000e+00,7.6,3.8
4036,4,4,8.0,1.292e+05,GB300,S2L,mat-L2,garner,simt,2.584e+05,0.000e+00,0.000e+00,5.9,3.8
4035,1,1,2.0,8.070e+03,Rubin,S2L,mat-L2,garner,simt,6.457e+04,0.000e+00,0.000e+00,1.9,0.9
4035,1,1,2.0,8.070e+03,GB300,S2L,mat-L2,garner,simt,6.457e+04,0.000e+00,0.000e+00,1.5,0.9
4034,2,2,4.0,3.227e+04,Rubin,S2L,mat-L2,garner,simt,1.291e+05,0.000e+00,0.000e+00,3.8,1.9
4034,2,2,4.0,3.227e+04,GB300,S2L,mat-L2,garner,simt,1.291e+05,0.000e+00,0.000e+00,3.0,1.9
4033,1,1,2.0,8.066e+03,Rubin,S2L,mat-L2,garner,simt,6.454e+04,0.000e+00,0.000e+00,1.9,0.9
4033,1,1,2.0,8.066e+03,GB300,S2L,mat-L2,garner,simt,6.454e+04,0.000e+00,0.000e+00,1.5,0.9
4032,4032,64,4032.0,2.081e+09,Rubin,S2L,mat-L2,garner,simt,1.342e+08,0.000e+00,0.000e+00,473.0,104.1
4032,4032,64,4032.0,2.081e+09,GB300,S2L,on-the-fly,garner,simt,1.342e+08,6.193e+07,0.000e+00,135.1,76.6
4031,1,1,2.0,8.062e+03,Rubin,S2L,mat-L2,garner,simt,6.450e+04,0.000e+00,0.000e+00,1.9,0.9
4031,1,1,2.0,8.062e+03,GB300,S2L,mat-L2,garner,simt,6.450e+04,0.000e+00,0.000e+00,1.5,0.9
4030,2,2,4.0,3.224e+04,Rubin,S2L,mat-L2,garner,simt,1.290e+05,0.000e+00,0.000e+00,3.8,1.9
4030,2,2,4.0,3.224e+04,GB300,S2L,mat-L2,garner,simt,1.290e+05,0.000e+00,0.000e+00,3.0,1.9
4029,1,1,2.0,8.058e+03,Rubin,S2L,mat-L2,garner,simt,6.447e+04,0.000e+00,0.000e+00,1.9,0.9
4029,1,1,2.0,8.058e+03,GB300,S2L,mat-L2,garner,simt,6.447e+04,0.000e+00,0.000e+00,1.5,0.9
4028,4,4,8.0,1.289e+05,Rubin,S2L,mat-L2,garner,simt,2.579e+05,0.000e+00,0.000e+00,7.6,3.8
4028,4,4,8.0,1.289e+05,GB300,S2L,mat-L2,garner,simt,2.579e+05,0.000e+00,0.000e+00,5.9,3.8
4027,1,1,2.0,8.054e+03,Rubin,S2L,mat-L2,garner,simt,6.444e+04,0.000e+00,0.000e+00,1.9,0.9
4027,1,1,2.0,8.054e+03,GB300,S2L,mat-L2,garner,simt,6.444e+04,0.000e+00,0.000e+00,1.5,0.9
4026,2,2,4.0,3.221e+04,Rubin,S2L,mat-L2,garner,simt,1.289e+05,0.000e+00,0.000e+00,3.8,1.9
4026,2,2,4.0,3.221e+04,GB300,S2L,mat-L2,garner,simt,1.289e+05,0.000e+00,0.000e+00,3.0,1.9
4025,1,1,2.0,8.050e+03,Rubin,S2L,mat-L2,garner,simt,6.441e+04,0.000e+00,0.000e+00,1.9,0.9
4025,1,1,2.0,8.050e+03,GB300,S2L,mat-L2,garner,simt,6.441e+04,0.000e+00,0.000e+00,1.5,0.9
4024,8,8,16.0,5.151e+05,Rubin,S2L,mat-L2,garner,simt,5.156e+05,0.000e+00,0.000e+00,15.2,7.5
4024,8,8,16.0,5.151e+05,GB300,S2L,mat-L2,garner,simt,5.156e+05,0.000e+00,0.000e+00,11.8,7.5
4023,1,1,2.0,8.046e+03,Rubin,S2L,mat-L2,garner,simt,6.438e+04,0.000e+00,0.000e+00,1.9,0.9
4023,1,1,2.0,8.046e+03,GB300,S2L,mat-L2,garner,simt,6.438e+04,0.000e+00,0.000e+00,1.5,0.9
4022,2,2,4.0,3.218e+04,Rubin,S2L,mat-L2,garner,simt,1.287e+05,0.000e+00,0.000e+00,3.8,1.9
4022,2,2,4.0,3.218e+04,GB300,S2L,mat-L2,garner,simt,1.287e+05,0.000e+00,0.000e+00,3.0,1.9
4021,1,1,2.0,8.042e+03,Rubin,S2L,mat-L2,garner,simt,6.434e+04,0.000e+00,0.000e+00,1.9,0.9
4021,1,1,2.0,8.042e+03,GB300,S2L,mat-L2,garner,simt,6.434e+04,0.000e+00,0.000e+00,1.5,0.9
4020,4,4,8.0,1.286e+05,Rubin,S2L,mat-L2,garner,simt,2.574e+05,0.000e+00,0.000e+00,7.6,3.8
4020,4,4,8.0,1.286e+05,GB300,S2L,mat-L2,garner,simt,2.574e+05,0.000e+00,0.000e+00,5.9,3.8
4019,1,1,2.0,8.038e+03,Rubin,S2L,mat-L2,garner,simt,6.431e+04,0.000e+00,0.000e+00,1.9,0.9
4019,1,1,2.0,8.038e+03,GB300,S2L,mat-L2,garner,simt,6.431e+04,0.000e+00,0.000e+00,1.5,0.9
4018,2,2,4.0,3.214e+04,Rubin,S2L,mat-L2,garner,simt,1.286e+05,0.000e+00,0.000e+00,3.8,1.9
4018,2,2,4.0,3.214e+04,GB300,S2L,mat-L2,garner,simt,1.286e+05,0.000e+00,0.000e+00,3.0,1.9
4017,1,1,2.0,8.034e+03,Rubin,S2L,mat-L2,garner,simt,6.428e+04,0.000e+00,0.000e+00,1.9,0.9
4017,1,1,2.0,8.034e+03,GB300,S2L,mat-L2,garner,simt,6.428e+04,0.000e+00,0.000e+00,1.5,0.9
4016,16,16,31.9,2.056e+06,Rubin,S2L,mat-L2,garner,simt,1.030e+06,0.000e+00,0.000e+00,30.2,15.0
4016,16,16,31.9,2.056e+06,GB300,S2L,mat-L2,garner,simt,1.030e+06,0.000e+00,0.000e+00,23.6,15.0
4015,1,1,2.0,8.030e+03,Rubin,S2L,mat-L2,garner,simt,6.425e+04,0.000e+00,0.000e+00,1.9,0.9
4015,1,1,2.0,8.030e+03,GB300,S2L,mat-L2,garner,simt,6.425e+04,0.000e+00,0.000e+00,1.5,0.9
4014,2,2,4.0,3.211e+04,Rubin,S2L,mat-L2,garner,simt,1.285e+05,0.000e+00,0.000e+00,3.8,1.9
4014,2,2,4.0,3.211e+04,GB300,S2L,mat-L2,garner,simt,1.285e+05,0.000e+00,0.000e+00,3.0,1.9
4013,1,1,2.0,8.026e+03,Rubin,S2L,mat-L2,garner,simt,6.422e+04,0.000e+00,0.000e+00,1.9,0.9
4013,1,1,2.0,8.026e+03,GB300,S2L,mat-L2,garner,simt,6.422e+04,0.000e+00,0.000e+00,1.5,0.9
4012,4,4,8.0,1.284e+05,Rubin,S2L,mat-L2,garner,simt,2.569e+05,0.000e+00,0.000e+00,7.6,3.8
4012,4,4,8.0,1.284e+05,GB300,S2L,mat-L2,garner,simt,2.569e+05,0.000e+00,0.000e+00,5.9,3.8
4011,1,1,2.0,8.022e+03,Rubin,S2L,mat-L2,garner,simt,6.418e+04,0.000e+00,0.000e+00,1.9,0.9
4011,1,1,2.0,8.022e+03,GB300,S2L,mat-L2,garner,simt,6.418e+04,0.000e+00,0.000e+00,1.5,0.9
4010,2,2,4.0,3.208e+04,Rubin,S2L,mat-L2,garner,simt,1.284e+05,0.000e+00,0.000e+00,3.8,1.9
4010,2,2,4.0,3.208e+04,GB300,S2L,mat-L2,garner,simt,1.284e+05,0.000e+00,0.000e+00,3.0,1.9
4009,1,1,2.0,8.018e+03,Rubin,S2L,mat-L2,garner,simt,6.415e+04,0.000e+00,0.000e+00,1.9,0.9
4009,1,1,2.0,8.018e+03,GB300,S2L,mat-L2,garner,simt,6.415e+04,0.000e+00,0.000e+00,1.5,0.9
4008,8,8,16.0,5.130e+05,Rubin,S2L,mat-L2,garner,simt,5.135e+05,0.000e+00,0.000e+00,15.2,7.5
4008,8,8,16.0,5.130e+05,GB300,S2L,mat-L2,garner,simt,5.135e+05,0.000e+00,0.000e+00,11.8,7.5
4007,1,1,2.0,8.014e+03,Rubin,S2L,mat-L2,garner,simt,6.412e+04,0.000e+00,0.000e+00,1.9,0.9
4007,1,1,2.0,8.014e+03,GB300,S2L,mat-L2,garner,simt,6.412e+04,0.000e+00,0.000e+00,1.5,0.9
4006,2,2,4.0,3.205e+04,Rubin,S2L,mat-L2,garner,simt,1.282e+05,0.000e+00,0.000e+00,3.8,1.9
4006,2,2,4.0,3.205e+04,GB300,S2L,mat-L2,garner,simt,1.282e+05,0.000e+00,0.000e+00,3.0,1.9
4005,1,1,2.0,8.010e+03,Rubin,S2L,mat-L2,garner,simt,6.409e+04,0.000e+00,0.000e+00,1.9,0.9
4005,1,1,2.0,8.010e+03,GB300,S2L,mat-L2,garner,simt,6.409e+04,0.000e+00,0.000e+00,1.5,0.9
4004,4,4,8.0,1.281e+05,Rubin,S2L,mat-L2,garner,simt,2.564e+05,0.000e+00,0.000e+00,7.6,3.8
4004,4,4,8.0,1.281e+05,GB300,S2L,mat-L2,garner,simt,2.564e+05,0.000e+00,0.000e+00,5.9,3.8
4003,1,1,2.0,8.006e+03,Rubin,S2L,mat-L2,garner,simt,6.406e+04,0.000e+00,0.000e+00,1.9,0.9
4003,1,1,2.0,8.006e+03,GB300,S2L,mat-L2,garner,simt,6.406e+04,0.000e+00,0.000e+00,1.5,0.9
4002,2,2,4.0,3.202e+04,Rubin,S2L,mat-L2,garner,simt,1.281e+05,0.000e+00,0.000e+00,3.8,1.9
4002,2,2,4.0,3.202e+04,GB300,S2L,mat-L2,garner,simt,1.281e+05,0.000e+00,0.000e+00,3.0,1.9
4001,1,1,2.0,8.002e+03,Rubin,S2L,mat-L2,garner,simt,6.402e+04,0.000e+00,0.000e+00,1.9,0.9
4001,1,1,2.0,8.002e+03,GB300,S2L,mat-L2,garner,simt,6.402e+04,0.000e+00,0.000e+00,1.5,0.9
4000,32,32,63.5,8.192e+06,Rubin,S2L,mat-L2,garner,simt,2.056e+06,0.000e+00,0.000e+00,60.2,30.0
4000,32,32,63.5,8.192e+06,GB300,S2L,mat-L2,garner,simt,2.056e+06,0.000e+00,0.000e+00,47.1,29.9
3999,1,1,2.0,7.998e+03,Rubin,S2L,mat-L2,garner,simt,6.399e+04,0.000e+00,0.000e+00,1.9,0.9
3999,1,1,2.0,7.998e+03,GB300,S2L,mat-L2,garner,simt,6.399e+04,0.000e+00,0.000e+00,1.5,0.9
3998,2,2,4.0,3.198e+04,Rubin,S2L,mat-L2,garner,simt,1.280e+05,0.000e+00,0.000e+00,3.8,1.9
3998,2,2,4.0,3.198e+04,GB300,S2L,mat-L2,garner,simt,1.280e+05,0.000e+00,0.000e+00,3.0,1.9
3997,1,1,2.0,7.994e+03,Rubin,S2L,mat-L2,garner,simt,6.396e+04,0.000e+00,0.000e+00,1.9,0.9
3997,1,1,2.0,7.994e+03,GB300,S2L,mat-L2,garner,simt,6.396e+04,0.000e+00,0.000e+00,1.5,0.9
3996,4,4,8.0,1.279e+05,Rubin,S2L,mat-L2,garner,simt,2.559e+05,0.000e+00,0.000e+00,7.6,3.8
3996,4,4,8.0,1.279e+05,GB300,S2L,mat-L2,garner,simt,2.559e+05,0.000e+00,0.000e+00,5.9,3.8
3995,1,1,2.0,7.990e+03,Rubin,S2L,mat-L2,garner,simt,6.393e+04,0.000e+00,0.000e+00,1.9,0.9
3995,1,1,2.0,7.990e+03,GB300,S2L,mat-L2,garner,simt,6.393e+04,0.000e+00,0.000e+00,1.5,0.9
3994,2,2,4.0,3.195e+04,Rubin,S2L,mat-L2,garner,simt,1.278e+05,0.000e+00,0.000e+00,3.8,1.9
3994,2,2,4.0,3.195e+04,GB300,S2L,mat-L2,garner,simt,1.278e+05,0.000e+00,0.000e+00,3.0,1.9
3993,1,1,2.0,7.986e+03,Rubin,S2L,mat-L2,garner,simt,6.390e+04,0.000e+00,0.000e+00,1.9,0.9
3993,1,1,2.0,7.986e+03,GB300,S2L,mat-L2,garner,simt,6.390e+04,0.000e+00,0.000e+00,1.5,0.9
3992,8,8,16.0,5.110e+05,Rubin,S2L,mat-L2,garner,simt,5.115e+05,0.000e+00,0.000e+00,15.1,7.5
3992,8,8,16.0,5.110e+05,GB300,S2L,mat-L2,garner,simt,5.115e+05,0.000e+00,0.000e+00,11.8,7.5
3991,1,1,2.0,7.982e+03,Rubin,S2L,mat-L2,garner,simt,6.386e+04,0.000e+00,0.000e+00,1.9,0.9
3991,1,1,2.0,7.982e+03,GB300,S2L,mat-L2,garner,simt,6.386e+04,0.000e+00,0.000e+00,1.5,0.9
3990,2,2,4.0,3.192e+04,Rubin,S2L,mat-L2,garner,simt,1.277e+05,0.000e+00,0.000e+00,3.8,1.9
3990,2,2,4.0,3.192e+04,GB300,S2L,mat-L2,garner,simt,1.277e+05,0.000e+00,0.000e+00,3.0,1.9
3989,1,1,2.0,7.978e+03,Rubin,S2L,mat-L2,garner,simt,6.383e+04,0.000e+00,0.000e+00,1.9,0.9
3989,1,1,2.0,7.978e+03,GB300,S2L,mat-L2,garner,simt,6.383e+04,0.000e+00,0.000e+00,1.5,0.9
3988,4,4,8.0,1.276e+05,Rubin,S2L,mat-L2,garner,simt,2.554e+05,0.000e+00,0.000e+00,7.6,3.8
3988,4,4,8.0,1.276e+05,GB300,S2L,mat-L2,garner,simt,2.554e+05,0.000e+00,0.000e+00,5.9,3.8
3987,1,1,2.0,7.974e+03,Rubin,S2L,mat-L2,garner,simt,6.380e+04,0.000e+00,0.000e+00,1.9,0.9
3987,1,1,2.0,7.974e+03,GB300,S2L,mat-L2,garner,simt,6.380e+04,0.000e+00,0.000e+00,1.5,0.9
3986,2,2,4.0,3.189e+04,Rubin,S2L,mat-L2,garner,simt,1.276e+05,0.000e+00,0.000e+00,3.8,1.9
3986,2,2,4.0,3.189e+04,GB300,S2L,mat-L2,garner,simt,1.276e+05,0.000e+00,0.000e+00,3.0,1.9
3985,1,1,2.0,7.970e+03,Rubin,S2L,mat-L2,garner,simt,6.377e+04,0.000e+00,0.000e+00,1.9,0.9
3985,1,1,2.0,7.970e+03,GB300,S2L,mat-L2,garner,simt,6.377e+04,0.000e+00,0.000e+00,1.5,0.9
3984,16,16,31.9,2.040e+06,Rubin,S2L,mat-L2,garner,simt,1.022e+06,0.000e+00,0.000e+00,30.2,15.0
3984,16,16,31.9,2.040e+06,GB300,S2L,mat-L2,garner,simt,1.022e+06,0.000e+00,0.000e+00,23.6,15.0
3983,1,1,2.0,7.966e+03,Rubin,S2L,mat-L2,garner,simt,6.374e+04,0.000e+00,0.000e+00,1.9,0.9
3983,1,1,2.0,7.966e+03,GB300,S2L,mat-L2,garner,simt,6.374e+04,0.000e+00,0.000e+00,1.5,0.9
3982,2,2,4.0,3.186e+04,Rubin,S2L,mat-L2,garner,simt,1.275e+05,0.000e+00,0.000e+00,3.8,1.9
3982,2,2,4.0,3.186e+04,GB300,S2L,mat-L2,garner,simt,1.275e+05,0.000e+00,0.000e+00,3.0,1.9
3981,1,1,2.0,7.962e+03,Rubin,S2L,mat-L2,garner,simt,6.370e+04,0.000e+00,0.000e+00,1.9,0.9
3981,1,1,2.0,7.962e+03,GB300,S2L,mat-L2,garner,simt,6.370e+04,0.000e+00,0.000e+00,1.5,0.9
3980,4,4,8.0,1.274e+05,Rubin,S2L,mat-L2,garner,simt,2.548e+05,0.000e+00,0.000e+00,7.6,3.8
3980,4,4,8.0,1.274e+05,GB300,S2L,mat-L2,garner,simt,2.548e+05,0.000e+00,0.000e+00,5.9,3.8
3979,1,1,2.0,7.958e+03,Rubin,S2L,mat-L2,garner,simt,6.367e+04,0.000e+00,0.000e+00,1.9,0.9
3979,1,1,2.0,7.958e+03,GB300,S2L,mat-L2,garner,simt,6.367e+04,0.000e+00,0.000e+00,1.5,0.9
3978,2,2,4.0,3.182e+04,Rubin,S2L,mat-L2,garner,simt,1.273e+05,0.000e+00,0.000e+00,3.8,1.9
3978,2,2,4.0,3.182e+04,GB300,S2L,mat-L2,garner,simt,1.273e+05,0.000e+00,0.000e+00,3.0,1.9
3977,1,1,2.0,7.954e+03,Rubin,S2L,mat-L2,garner,simt,6.364e+04,0.000e+00,0.000e+00,1.9,0.9
3977,1,1,2.0,7.954e+03,GB300,S2L,mat-L2,garner,simt,6.364e+04,0.000e+00,0.000e+00,1.5,0.9
3976,8,8,16.0,5.089e+05,Rubin,S2L,mat-L2,garner,simt,5.094e+05,0.000e+00,0.000e+00,15.1,7.5
3976,8,8,16.0,5.089e+05,GB300,S2L,mat-L2,garner,simt,5.094e+05,0.000e+00,0.000e+00,11.8,7.5
3975,1,1,2.0,7.950e+03,Rubin,S2L,mat-L2,garner,simt,6.361e+04,0.000e+00,0.000e+00,1.9,0.9
3975,1,1,2.0,7.950e+03,GB300,S2L,mat-L2,garner,simt,6.361e+04,0.000e+00,0.000e+00,1.5,0.9
3974,2,2,4.0,3.179e+04,Rubin,S2L,mat-L2,garner,simt,1.272e+05,0.000e+00,0.000e+00,3.8,1.9
3974,2,2,4.0,3.179e+04,GB300,S2L,mat-L2,garner,simt,1.272e+05,0.000e+00,0.000e+00,3.0,1.9
3973,1,1,2.0,7.946e+03,Rubin,S2L,mat-L2,garner,simt,6.358e+04,0.000e+00,0.000e+00,1.9,0.9
3973,1,1,2.0,7.946e+03,GB300,S2L,mat-L2,garner,simt,6.358e+04,0.000e+00,0.000e+00,1.5,0.9
3972,4,4,8.0,1.271e+05,Rubin,S2L,mat-L2,garner,simt,2.543e+05,0.000e+00,0.000e+00,7.6,3.8
3972,4,4,8.0,1.271e+05,GB300,S2L,mat-L2,garner,simt,2.543e+05,0.000e+00,0.000e+00,5.9,3.8
3971,1,1,2.0,7.942e+03,Rubin,S2L,mat-L2,garner,simt,6.354e+04,0.000e+00,0.000e+00,1.9,0.9
3971,1,1,2.0,7.942e+03,GB300,S2L,mat-L2,garner,simt,6.354e+04,0.000e+00,0.000e+00,1.5,0.9
3970,2,2,4.0,3.176e+04,Rubin,S2L,mat-L2,garner,simt,1.271e+05,0.000e+00,0.000e+00,3.8,1.9
3970,2,2,4.0,3.176e+04,GB300,S2L,mat-L2,garner,simt,1.271e+05,0.000e+00,0.000e+00,3.0,1.9
3969,1,1,2.0,7.938e+03,Rubin,S2L,mat-L2,garner,simt,6.351e+04,0.000e+00,0.000e+00,1.9,0.9
3969,1,1,2.0,7.938e+03,GB300,S2L,mat-L2,garner,simt,6.351e+04,0.000e+00,0.000e+00,1.5,0.9
3968,3968,64,3968.0,2.015e+09,Rubin,S2L,mat-L2,garner,simt,1.300e+08,0.000e+00,0.000e+00,473.0,104.1
3968,3968,64,3968.0,2.015e+09,GB300,S2L,on-the-fly,garner,simt,1.300e+08,6.095e+07,0.000e+00,135.1,76.2
3967,1,1,2.0,7.934e+03,Rubin,S2L,mat-L2,garner,simt,6.348e+04,0.000e+00,0.000e+00,1.9,0.9
3967,1,1,2.0,7.934e+03,GB300,S2L,mat-L2,garner,simt,6.348e+04,0.000e+00,0.000e+00,1.5,0.9
3966,2,2,4.0,3.173e+04,Rubin,S2L,mat-L2,garner,simt,1.269e+05,0.000e+00,0.000e+00,3.8,1.9
3966,2,2,4.0,3.173e+04,GB300,S2L,mat-L2,garner,simt,1.269e+05,0.000e+00,0.000e+00,3.0,1.9
3965,1,1,2.0,7.930e+03,Rubin,S2L,mat-L2,garner,simt,6.345e+04,0.000e+00,0.000e+00,1.9,0.9
3965,1,1,2.0,7.930e+03,GB300,S2L,mat-L2,garner,simt,6.345e+04,0.000e+00,0.000e+00,1.5,0.9
3964,4,4,8.0,1.268e+05,Rubin,S2L,mat-L2,garner,simt,2.538e+05,0.000e+00,0.000e+00,7.6,3.8
3964,4,4,8.0,1.268e+05,GB300,S2L,mat-L2,garner,simt,2.538e+05,0.000e+00,0.000e+00,5.9,3.8
3963,1,1,2.0,7.926e+03,Rubin,S2L,mat-L2,garner,simt,6.342e+04,0.000e+00,0.000e+00,1.9,0.9
3963,1,1,2.0,7.926e+03,GB300,S2L,mat-L2,garner,simt,6.342e+04,0.000e+00,0.000e+00,1.5,0.9
3962,2,2,4.0,3.170e+04,Rubin,S2L,mat-L2,garner,simt,1.268e+05,0.000e+00,0.000e+00,3.8,1.9
3962,2,2,4.0,3.170e+04,GB300,S2L,mat-L2,garner,simt,1.268e+05,0.000e+00,0.000e+00,3.0,1.9
3961,1,1,2.0,7.922e+03,Rubin,S2L,mat-L2,garner,simt,6.338e+04,0.000e+00,0.000e+00,1.9,0.9
3961,1,1,2.0,7.922e+03,GB300,S2L,mat-L2,garner,simt,6.338e+04,0.000e+00,0.000e+00,1.5,0.9
3960,8,8,16.0,5.069e+05,Rubin,S2L,mat-L2,garner,simt,5.074e+05,0.000e+00,0.000e+00,15.1,7.5
3960,8,8,16.0,5.069e+05,GB300,S2L,mat-L2,garner,simt,5.074e+05,0.000e+00,0.000e+00,11.8,7.5
3959,1,1,2.0,7.918e+03,Rubin,S2L,mat-L2,garner,simt,6.335e+04,0.000e+00,0.000e+00,1.9,0.9
3959,1,1,2.0,7.918e+03,GB300,S2L,mat-L2,garner,simt,6.335e+04,0.000e+00,0.000e+00,1.5,0.9
3958,2,2,4.0,3.166e+04,Rubin,S2L,mat-L2,garner,simt,1.267e+05,0.000e+00,0.000e+00,3.8,1.9
3958,2,2,4.0,3.166e+04,GB300,S2L,mat-L2,garner,simt,1.267e+05,0.000e+00,0.000e+00,3.0,1.9
3957,1,1,2.0,7.914e+03,Rubin,S2L,mat-L2,garner,simt,6.332e+04,0.000e+00,0.000e+00,1.9,0.9
3957,1,1,2.0,7.914e+03,GB300,S2L,mat-L2,garner,simt,6.332e+04,0.000e+00,0.000e+00,1.5,0.9
3956,4,4,8.0,1.266e+05,Rubin,S2L,mat-L2,garner,simt,2.533e+05,0.000e+00,0.000e+00,7.6,3.8
3956,4,4,8.0,1.266e+05,GB300,S2L,mat-L2,garner,simt,2.533e+05,0.000e+00,0.000e+00,5.9,3.8
3955,1,1,2.0,7.910e+03,Rubin,S2L,mat-L2,garner,simt,6.329e+04,0.000e+00,0.000e+00,1.9,0.9
3955,1,1,2.0,7.910e+03,GB300,S2L,mat-L2,garner,simt,6.329e+04,0.000e+00,0.000e+00,1.5,0.9
3954,2,2,4.0,3.163e+04,Rubin,S2L,mat-L2,garner,simt,1.266e+05,0.000e+00,0.000e+00,3.8,1.9
3954,2,2,4.0,3.163e+04,GB300,S2L,mat-L2,garner,simt,1.266e+05,0.000e+00,0.000e+00,3.0,1.9
3953,1,1,2.0,7.906e+03,Rubin,S2L,mat-L2,garner,simt,6.326e+04,0.000e+00,0.000e+00,1.9,0.9
3953,1,1,2.0,7.906e+03,GB300,S2L,mat-L2,garner,simt,6.326e+04,0.000e+00,0.000e+00,1.5,0.9
3952,16,16,31.9,2.023e+06,Rubin,S2L,mat-L2,garner,simt,1.014e+06,0.000e+00,0.000e+00,30.2,15.0
3952,16,16,31.9,2.023e+06,GB300,S2L,mat-L2,garner,simt,1.014e+06,0.000e+00,0.000e+00,23.6,15.0
3951,1,1,2.0,7.902e+03,Rubin,S2L,mat-L2,garner,simt,6.322e+04,0.000e+00,0.000e+00,1.9,0.9
3951,1,1,2.0,7.902e+03,GB300,S2L,mat-L2,garner,simt,6.322e+04,0.000e+00,0.000e+00,1.5,0.9
3950,2,2,4.0,3.160e+04,Rubin,S2L,mat-L2,garner,simt,1.264e+05,0.000e+00,0.000e+00,3.8,1.9
3950,2,2,4.0,3.160e+04,GB300,S2L,mat-L2,garner,simt,1.264e+05,0.000e+00,0.000e+00,3.0,1.9
3949,1,1,2.0,7.898e+03,Rubin,S2L,mat-L2,garner,simt,6.319e+04,0.000e+00,0.000e+00,1.9,0.9
3949,1,1,2.0,7.898e+03,GB300,S2L,mat-L2,garner,simt,6.319e+04,0.000e+00,0.000e+00,1.5,0.9
3948,4,4,8.0,1.263e+05,Rubin,S2L,mat-L2,garner,simt,2.528e+05,0.000e+00,0.000e+00,7.6,3.8
3948,4,4,8.0,1.263e+05,GB300,S2L,mat-L2,garner,simt,2.528e+05,0.000e+00,0.000e+00,5.9,3.8
3947,1,1,2.0,7.894e+03,Rubin,S2L,mat-L2,garner,simt,6.316e+04,0.000e+00,0.000e+00,1.9,0.9
3947,1,1,2.0,7.894e+03,GB300,S2L,mat-L2,garner,simt,6.316e+04,0.000e+00,0.000e+00,1.5,0.9
3946,2,2,4.0,3.157e+04,Rubin,S2L,mat-L2,garner,simt,1.263e+05,0.000e+00,0.000e+00,3.8,1.9
3946,2,2,4.0,3.157e+04,GB300,S2L,mat-L2,garner,simt,1.263e+05,0.000e+00,0.000e+00,3.0,1.9
3945,1,1,2.0,7.890e+03,Rubin,S2L,mat-L2,garner,simt,6.313e+04,0.000e+00,0.000e+00,1.9,0.9
3945,1,1,2.0,7.890e+03,GB300,S2L,mat-L2,garner,simt,6.313e+04,0.000e+00,0.000e+00,1.5,0.9
3944,8,8,16.0,5.048e+05,Rubin,S2L,mat-L2,garner,simt,5.053e+05,0.000e+00,0.000e+00,15.1,7.5
3944,8,8,16.0,5.048e+05,GB300,S2L,mat-L2,garner,simt,5.053e+05,0.000e+00,0.000e+00,11.8,7.5
3943,1,1,2.0,7.886e+03,Rubin,S2L,mat-L2,garner,simt,6.310e+04,0.000e+00,0.000e+00,1.9,0.9
3943,1,1,2.0,7.886e+03,GB300,S2L,mat-L2,garner,simt,6.310e+04,0.000e+00,0.000e+00,1.5,0.9
3942,2,2,4.0,3.154e+04,Rubin,S2L,mat-L2,garner,simt,1.262e+05,0.000e+00,0.000e+00,3.8,1.9
3942,2,2,4.0,3.154e+04,GB300,S2L,mat-L2,garner,simt,1.262e+05,0.000e+00,0.000e+00,3.0,1.9
3941,1,1,2.0,7.882e+03,Rubin,S2L,mat-L2,garner,simt,6.306e+04,0.000e+00,0.000e+00,1.9,0.9
3941,1,1,2.0,7.882e+03,GB300,S2L,mat-L2,garner,simt,6.306e+04,0.000e+00,0.000e+00,1.5,0.9
3940,4,4,8.0,1.261e+05,Rubin,S2L,mat-L2,garner,simt,2.523e+05,0.000e+00,0.000e+00,7.6,3.8
3940,4,4,8.0,1.261e+05,GB300,S2L,mat-L2,garner,simt,2.523e+05,0.000e+00,0.000e+00,5.9,3.8
3939,1,1,2.0,7.878e+03,Rubin,S2L,mat-L2,garner,simt,6.303e+04,0.000e+00,0.000e+00,1.9,0.9
3939,1,1,2.0,7.878e+03,GB300,S2L,mat-L2,garner,simt,6.303e+04,0.000e+00,0.000e+00,1.5,0.9
3938,2,2,4.0,3.150e+04,Rubin,S2L,mat-L2,garner,simt,1.260e+05,0.000e+00,0.000e+00,3.8,1.9
3938,2,2,4.0,3.150e+04,GB300,S2L,mat-L2,garner,simt,1.260e+05,0.000e+00,0.000e+00,3.0,1.9
3937,1,1,2.0,7.874e+03,Rubin,S2L,mat-L2,garner,simt,6.300e+04,0.000e+00,0.000e+00,1.9,0.9
3937,1,1,2.0,7.874e+03,GB300,S2L,mat-L2,garner,simt,6.300e+04,0.000e+00,0.000e+00,1.5,0.9
3936,32,32,63.5,8.061e+06,Rubin,S2L,mat-L2,garner,simt,2.023e+06,0.000e+00,0.000e+00,60.2,30.0
3936,32,32,63.5,8.061e+06,GB300,S2L,mat-L2,garner,simt,2.023e+06,0.000e+00,0.000e+00,47.0,29.9
3935,1,1,2.0,7.870e+03,Rubin,S2L,mat-L2,garner,simt,6.297e+04,0.000e+00,0.000e+00,1.9,0.9
3935,1,1,2.0,7.870e+03,GB300,S2L,mat-L2,garner,simt,6.297e+04,0.000e+00,0.000e+00,1.5,0.9
3934,2,2,4.0,3.147e+04,Rubin,S2L,mat-L2,garner,simt,1.259e+05,0.000e+00,0.000e+00,3.8,1.9
3934,2,2,4.0,3.147e+04,GB300,S2L,mat-L2,garner,simt,1.259e+05,0.000e+00,0.000e+00,3.0,1.9
3933,1,1,2.0,7.866e+03,Rubin,S2L,mat-L2,garner,simt,6.294e+04,0.000e+00,0.000e+00,1.9,0.9
3933,1,1,2.0,7.866e+03,GB300,S2L,mat-L2,garner,simt,6.294e+04,0.000e+00,0.000e+00,1.5,0.9
3932,4,4,8.0,1.258e+05,Rubin,S2L,mat-L2,garner,simt,2.518e+05,0.000e+00,0.000e+00,7.6,3.8
3932,4,4,8.0,1.258e+05,GB300,S2L,mat-L2,garner,simt,2.518e+05,0.000e+00,0.000e+00,5.9,3.8
3931,1,1,2.0,7.862e+03,Rubin,S2L,mat-L2,garner,simt,6.290e+04,0.000e+00,0.000e+00,1.9,0.9
3931,1,1,2.0,7.862e+03,GB300,S2L,mat-L2,garner,simt,6.290e+04,0.000e+00,0.000e+00,1.5,0.9
3930,2,2,4.0,3.144e+04,Rubin,S2L,mat-L2,garner,simt,1.258e+05,0.000e+00,0.000e+00,3.8,1.9
3930,2,2,4.0,3.144e+04,GB300,S2L,mat-L2,garner,simt,1.258e+05,0.000e+00,0.000e+00,3.0,1.9
3929,1,1,2.0,7.858e+03,Rubin,S2L,mat-L2,garner,simt,6.287e+04,0.000e+00,0.000e+00,1.9,0.9
3929,1,1,2.0,7.858e+03,GB300,S2L,mat-L2,garner,simt,6.287e+04,0.000e+00,0.000e+00,1.5,0.9
3928,8,8,16.0,5.028e+05,Rubin,S2L,mat-L2,garner,simt,5.033e+05,0.000e+00,0.000e+00,15.1,7.5
3928,8,8,16.0,5.028e+05,GB300,S2L,mat-L2,garner,simt,5.033e+05,0.000e+00,0.000e+00,11.8,7.5
3927,1,1,2.0,7.854e+03,Rubin,S2L,mat-L2,garner,simt,6.284e+04,0.000e+00,0.000e+00,1.9,0.9
3927,1,1,2.0,7.854e+03,GB300,S2L,mat-L2,garner,simt,6.284e+04,0.000e+00,0.000e+00,1.5,0.9
3926,2,2,4.0,3.141e+04,Rubin,S2L,mat-L2,garner,simt,1.257e+05,0.000e+00,0.000e+00,3.8,1.9
3926,2,2,4.0,3.141e+04,GB300,S2L,mat-L2,garner,simt,1.257e+05,0.000e+00,0.000e+00,3.0,1.9
3925,1,1,2.0,7.850e+03,Rubin,S2L,mat-L2,garner,simt,6.281e+04,0.000e+00,0.000e+00,1.9,0.9
3925,1,1,2.0,7.850e+03,GB300,S2L,mat-L2,garner,simt,6.281e+04,0.000e+00,0.000e+00,1.5,0.9
3924,4,4,8.0,1.256e+05,Rubin,S2L,mat-L2,garner,simt,2.513e+05,0.000e+00,0.000e+00,7.6,3.8
3924,4,4,8.0,1.256e+05,GB300,S2L,mat-L2,garner,simt,2.513e+05,0.000e+00,0.000e+00,5.9,3.8
3923,1,1,2.0,7.846e+03,Rubin,S2L,mat-L2,garner,simt,6.278e+04,0.000e+00,0.000e+00,1.9,0.9
3923,1,1,2.0,7.846e+03,GB300,S2L,mat-L2,garner,simt,6.278e+04,0.000e+00,0.000e+00,1.5,0.9
3922,2,2,4.0,3.138e+04,Rubin,S2L,mat-L2,garner,simt,1.255e+05,0.000e+00,0.000e+00,3.8,1.9
3922,2,2,4.0,3.138e+04,GB300,S2L,mat-L2,garner,simt,1.255e+05,0.000e+00,0.000e+00,3.0,1.9
3921,1,1,2.0,7.842e+03,Rubin,S2L,mat-L2,garner,simt,6.274e+04,0.000e+00,0.000e+00,1.9,0.9
3921,1,1,2.0,7.842e+03,GB300,S2L,mat-L2,garner,simt,6.274e+04,0.000e+00,0.000e+00,1.5,0.9
3920,16,16,31.9,2.007e+06,Rubin,S2L,mat-L2,garner,simt,1.006e+06,0.000e+00,0.000e+00,30.2,15.0
3920,16,16,31.9,2.007e+06,GB300,S2L,mat-L2,garner,simt,1.006e+06,0.000e+00,0.000e+00,23.6,15.0
3919,1,1,2.0,7.838e+03,Rubin,S2L,mat-L2,garner,simt,6.271e+04,0.000e+00,0.000e+00,1.9,0.9
3919,1,1,2.0,7.838e+03,GB300,S2L,mat-L2,garner,simt,6.271e+04,0.000e+00,0.000e+00,1.5,0.9
3918,2,2,4.0,3.134e+04,Rubin,S2L,mat-L2,garner,simt,1.254e+05,0.000e+00,0.000e+00,3.8,1.9
3918,2,2,4.0,3.134e+04,GB300,S2L,mat-L2,garner,simt,1.254e+05,0.000e+00,0.000e+00,3.0,1.9
3917,1,1,2.0,7.834e+03,Rubin,S2L,mat-L2,garner,simt,6.268e+04,0.000e+00,0.000e+00,1.9,0.9
3917,1,1,2.0,7.834e+03,GB300,S2L,mat-L2,garner,simt,6.268e+04,0.000e+00,0.000e+00,1.5,0.9
3916,4,4,8.0,1.253e+05,Rubin,S2L,mat-L2,garner,simt,2.508e+05,0.000e+00,0.000e+00,7.6,3.8
3916,4,4,8.0,1.253e+05,GB300,S2L,mat-L2,garner,simt,2.508e+05,0.000e+00,0.000e+00,5.9,3.8
3915,1,1,2.0,7.830e+03,Rubin,S2L,mat-L2,garner,simt,6.265e+04,0.000e+00,0.000e+00,1.9,0.9
3915,1,1,2.0,7.830e+03,GB300,S2L,mat-L2,garner,simt,6.265e+04,0.000e+00,0.000e+00,1.5,0.9
3914,2,2,4.0,3.131e+04,Rubin,S2L,mat-L2,garner,simt,1.253e+05,0.000e+00,0.000e+00,3.8,1.9
3914,2,2,4.0,3.131e+04,GB300,S2L,mat-L2,garner,simt,1.253e+05,0.000e+00,0.000e+00,3.0,1.9
3913,1,1,2.0,7.826e+03,Rubin,S2L,mat-L2,garner,simt,6.262e+04,0.000e+00,0.000e+00,1.9,0.9
3913,1,1,2.0,7.826e+03,GB300,S2L,mat-L2,garner,simt,6.262e+04,0.000e+00,0.000e+00,1.5,0.9
3912,8,8,16.0,5.007e+05,Rubin,S2L,mat-L2,garner,simt,5.012e+05,0.000e+00,0.000e+00,15.1,7.5
3912,8,8,16.0,5.007e+05,GB300,S2L,mat-L2,garner,simt,5.012e+05,0.000e+00,0.000e+00,11.8,7.5
3911,1,1,2.0,7.822e+03,Rubin,S2L,mat-L2,garner,simt,6.258e+04,0.000e+00,0.000e+00,1.9,0.9
3911,1,1,2.0,7.822e+03,GB300,S2L,mat-L2,garner,simt,6.258e+04,0.000e+00,0.000e+00,1.5,0.9
3910,2,2,4.0,3.128e+04,Rubin,S2L,mat-L2,garner,simt,1.252e+05,0.000e+00,0.000e+00,3.8,1.9
3910,2,2,4.0,3.128e+04,GB300,S2L,mat-L2,garner,simt,1.252e+05,0.000e+00,0.000e+00,3.0,1.9
3909,1,1,2.0,7.818e+03,Rubin,S2L,mat-L2,garner,simt,6.255e+04,0.000e+00,0.000e+00,1.9,0.9
3909,1,1,2.0,7.818e+03,GB300,S2L,mat-L2,garner,simt,6.255e+04,0.000e+00,0.000e+00,1.5,0.9
3908,4,4,8.0,1.251e+05,Rubin,S2L,mat-L2,garner,simt,2.502e+05,0.000e+00,0.000e+00,7.6,3.8
3908,4,4,8.0,1.251e+05,GB300,S2L,mat-L2,garner,simt,2.502e+05,0.000e+00,0.000e+00,5.9,3.8
3907,1,1,2.0,7.814e+03,Rubin,S2L,mat-L2,garner,simt,6.252e+04,0.000e+00,0.000e+00,1.9,0.9
3907,1,1,2.0,7.814e+03,GB300,S2L,mat-L2,garner,simt,6.252e+04,0.000e+00,0.000e+00,1.5,0.9
3906,2,2,4.0,3.125e+04,Rubin,S2L,mat-L2,garner,simt,1.250e+05,0.000e+00,0.000e+00,3.8,1.9
3906,2,2,4.0,3.125e+04,GB300,S2L,mat-L2,garner,simt,1.250e+05,0.000e+00,0.000e+00,3.0,1.9
3905,1,1,2.0,7.810e+03,Rubin,S2L,mat-L2,garner,simt,6.249e+04,0.000e+00,0.000e+00,1.9,0.9
3905,1,1,2.0,7.810e+03,GB300,S2L,mat-L2,garner,simt,6.249e+04,0.000e+00,0.000e+00,1.5,0.9
3904,3904,64,3904.0,1.951e+09,Rubin,S2L,mat-L2,garner,simt,1.259e+08,0.000e+00,0.000e+00,473.0,104.0
3904,3904,64,3904.0,1.951e+09,GB300,S2L,on-the-fly,garner,simt,1.259e+08,5.997e+07,0.000e+00,135.1,75.9
3903,1,1,2.0,7.806e+03,Rubin,S2L,mat-L2,garner,simt,6.246e+04,0.000e+00,0.000e+00,1.9,0.9
3903,1,1,2.0,7.806e+03,GB300,S2L,mat-L2,garner,simt,6.246e+04,0.000e+00,0.000e+00,1.5,0.9
3902,2,2,4.0,3.122e+04,Rubin,S2L,mat-L2,garner,simt,1.249e+05,0.000e+00,0.000e+00,3.8,1.9
3902,2,2,4.0,3.122e+04,GB300,S2L,mat-L2,garner,simt,1.249e+05,0.000e+00,0.000e+00,3.0,1.9
3901,1,1,2.0,7.802e+03,Rubin,S2L,mat-L2,garner,simt,6.242e+04,0.000e+00,0.000e+00,1.9,0.9
3901,1,1,2.0,7.802e+03,GB300,S2L,mat-L2,garner,simt,6.242e+04,0.000e+00,0.000e+00,1.5,0.9
3900,4,4,8.0,1.248e+05,Rubin,S2L,mat-L2,garner,simt,2.497e+05,0.000e+00,0.000e+00,7.6,3.8
3900,4,4,8.0,1.248e+05,GB300,S2L,mat-L2,garner,simt,2.497e+05,0.000e+00,0.000e+00,5.9,3.8
3899,1,1,2.0,7.798e+03,Rubin,S2L,mat-L2,garner,simt,6.239e+04,0.000e+00,0.000e+00,1.9,0.9
3899,1,1,2.0,7.798e+03,GB300,S2L,mat-L2,garner,simt,6.239e+04,0.000e+00,0.000e+00,1.5,0.9
3898,2,2,4.0,3.118e+04,Rubin,S2L,mat-L2,garner,simt,1.248e+05,0.000e+00,0.000e+00,3.8,1.9
3898,2,2,4.0,3.118e+04,GB300,S2L,mat-L2,garner,simt,1.248e+05,0.000e+00,0.000e+00,3.0,1.9
3897,1,1,2.0,7.794e+03,Rubin,S2L,mat-L2,garner,simt,6.236e+04,0.000e+00,0.000e+00,1.9,0.9
3897,1,1,2.0,7.794e+03,GB300,S2L,mat-L2,garner,simt,6.236e+04,0.000e+00,0.000e+00,1.5,0.9
3896,8,8,16.0,4.987e+05,Rubin,S2L,mat-L2,garner,simt,4.992e+05,0.000e+00,0.000e+00,15.1,7.5
3896,8,8,16.0,4.987e+05,GB300,S2L,mat-L2,garner,simt,4.992e+05,0.000e+00,0.000e+00,11.8,7.5
3895,1,1,2.0,7.790e+03,Rubin,S2L,mat-L2,garner,simt,6.233e+04,0.000e+00,0.000e+00,1.9,0.9
3895,1,1,2.0,7.790e+03,GB300,S2L,mat-L2,garner,simt,6.233e+04,0.000e+00,0.000e+00,1.5,0.9
3894,2,2,4.0,3.115e+04,Rubin,S2L,mat-L2,garner,simt,1.246e+05,0.000e+00,0.000e+00,3.8,1.9
3894,2,2,4.0,3.115e+04,GB300,S2L,mat-L2,garner,simt,1.246e+05,0.000e+00,0.000e+00,3.0,1.9
3893,1,1,2.0,7.786e+03,Rubin,S2L,mat-L2,garner,simt,6.230e+04,0.000e+00,0.000e+00,1.9,0.9
3893,1,1,2.0,7.786e+03,GB300,S2L,mat-L2,garner,simt,6.230e+04,0.000e+00,0.000e+00,1.5,0.9
3892,4,4,8.0,1.245e+05,Rubin,S2L,mat-L2,garner,simt,2.492e+05,0.000e+00,0.000e+00,7.6,3.8
3892,4,4,8.0,1.245e+05,GB300,S2L,mat-L2,garner,simt,2.492e+05,0.000e+00,0.000e+00,5.9,3.8
3891,1,1,2.0,7.782e+03,Rubin,S2L,mat-L2,garner,simt,6.226e+04,0.000e+00,0.000e+00,1.9,0.9
3891,1,1,2.0,7.782e+03,GB300,S2L,mat-L2,garner,simt,6.226e+04,0.000e+00,0.000e+00,1.5,0.9
3890,2,2,4.0,3.112e+04,Rubin,S2L,mat-L2,garner,simt,1.245e+05,0.000e+00,0.000e+00,3.8,1.9
3890,2,2,4.0,3.112e+04,GB300,S2L,mat-L2,garner,simt,1.245e+05,0.000e+00,0.000e+00,3.0,1.9
3889,1,1,2.0,7.778e+03,Rubin,S2L,mat-L2,garner,simt,6.223e+04,0.000e+00,0.000e+00,1.9,0.9
3889,1,1,2.0,7.778e+03,GB300,S2L,mat-L2,garner,simt,6.223e+04,0.000e+00,0.000e+00,1.5,0.9
3888,16,16,31.9,1.991e+06,Rubin,S2L,mat-L2,garner,simt,9.974e+05,0.000e+00,0.000e+00,30.2,15.0
3888,16,16,31.9,1.991e+06,GB300,S2L,mat-L2,garner,simt,9.974e+05,0.000e+00,0.000e+00,23.6,15.0
3887,1,1,2.0,7.774e+03,Rubin,S2L,mat-L2,garner,simt,6.220e+04,0.000e+00,0.000e+00,1.9,0.9
3887,1,1,2.0,7.774e+03,GB300,S2L,mat-L2,garner,simt,6.220e+04,0.000e+00,0.000e+00,1.5,0.9
3886,2,2,4.0,3.109e+04,Rubin,S2L,mat-L2,garner,simt,1.244e+05,0.000e+00,0.000e+00,3.8,1.9
3886,2,2,4.0,3.109e+04,GB300,S2L,mat-L2,garner,simt,1.244e+05,0.000e+00,0.000e+00,3.0,1.9
3885,1,1,2.0,7.770e+03,Rubin,S2L,mat-L2,garner,simt,6.217e+04,0.000e+00,0.000e+00,1.9,0.9
3885,1,1,2.0,7.770e+03,GB300,S2L,mat-L2,garner,simt,6.217e+04,0.000e+00,0.000e+00,1.5,0.9
3884,4,4,8.0,1.243e+05,Rubin,S2L,mat-L2,garner,simt,2.487e+05,0.000e+00,0.000e+00,7.6,3.8
3884,4,4,8.0,1.243e+05,GB300,S2L,mat-L2,garner,simt,2.487e+05,0.000e+00,0.000e+00,5.9,3.8
3883,1,1,2.0,7.766e+03,Rubin,S2L,mat-L2,garner,simt,6.214e+04,0.000e+00,0.000e+00,1.9,0.9
3883,1,1,2.0,7.766e+03,GB300,S2L,mat-L2,garner,simt,6.214e+04,0.000e+00,0.000e+00,1.5,0.9
3882,2,2,4.0,3.106e+04,Rubin,S2L,mat-L2,garner,simt,1.243e+05,0.000e+00,0.000e+00,3.8,1.9
3882,2,2,4.0,3.106e+04,GB300,S2L,mat-L2,garner,simt,1.243e+05,0.000e+00,0.000e+00,3.0,1.9
3881,1,1,2.0,7.762e+03,Rubin,S2L,mat-L2,garner,simt,6.210e+04,0.000e+00,0.000e+00,1.9,0.9
3881,1,1,2.0,7.762e+03,GB300,S2L,mat-L2,garner,simt,6.210e+04,0.000e+00,0.000e+00,1.5,0.9
3880,8,8,16.0,4.966e+05,Rubin,S2L,mat-L2,garner,simt,4.972e+05,0.000e+00,0.000e+00,15.1,7.5
3880,8,8,16.0,4.966e+05,GB300,S2L,mat-L2,garner,simt,4.972e+05,0.000e+00,0.000e+00,11.8,7.5
3879,1,1,2.0,7.758e+03,Rubin,S2L,mat-L2,garner,simt,6.207e+04,0.000e+00,0.000e+00,1.9,0.9
3879,1,1,2.0,7.758e+03,GB300,S2L,mat-L2,garner,simt,6.207e+04,0.000e+00,0.000e+00,1.5,0.9
3878,2,2,4.0,3.102e+04,Rubin,S2L,mat-L2,garner,simt,1.241e+05,0.000e+00,0.000e+00,3.8,1.9
3878,2,2,4.0,3.102e+04,GB300,S2L,mat-L2,garner,simt,1.241e+05,0.000e+00,0.000e+00,3.0,1.9
3877,1,1,2.0,7.754e+03,Rubin,S2L,mat-L2,garner,simt,6.204e+04,0.000e+00,0.000e+00,1.9,0.9
3877,1,1,2.0,7.754e+03,GB300,S2L,mat-L2,garner,simt,6.204e+04,0.000e+00,0.000e+00,1.5,0.9
3876,4,4,8.0,1.240e+05,Rubin,S2L,mat-L2,garner,simt,2.482e+05,0.000e+00,0.000e+00,7.6,3.8
3876,4,4,8.0,1.240e+05,GB300,S2L,mat-L2,garner,simt,2.482e+05,0.000e+00,0.000e+00,5.9,3.8
3875,1,1,2.0,7.750e+03,Rubin,S2L,mat-L2,garner,simt,6.201e+04,0.000e+00,0.000e+00,1.9,0.9
3875,1,1,2.0,7.750e+03,GB300,S2L,mat-L2,garner,simt,6.201e+04,0.000e+00,0.000e+00,1.5,0.9
3874,2,2,4.0,3.099e+04,Rubin,S2L,mat-L2,garner,simt,1.240e+05,0.000e+00,0.000e+00,3.8,1.9
3874,2,2,4.0,3.099e+04,GB300,S2L,mat-L2,garner,simt,1.240e+05,0.000e+00,0.000e+00,3.0,1.9
3873,1,1,2.0,7.746e+03,Rubin,S2L,mat-L2,garner,simt,6.198e+04,0.000e+00,0.000e+00,1.9,0.9
3873,1,1,2.0,7.746e+03,GB300,S2L,mat-L2,garner,simt,6.198e+04,0.000e+00,0.000e+00,1.5,0.9
3872,32,32,63.5,7.930e+06,Rubin,S2L,mat-L2,garner,simt,1.991e+06,0.000e+00,0.000e+00,60.2,30.0
3872,32,32,63.5,7.930e+06,GB300,S2L,mat-L2,garner,simt,1.991e+06,0.000e+00,0.000e+00,47.0,29.9
3871,1,1,2.0,7.742e+03,Rubin,S2L,mat-L2,garner,simt,6.194e+04,0.000e+00,0.000e+00,1.9,0.9
3871,1,1,2.0,7.742e+03,GB300,S2L,mat-L2,garner,simt,6.194e+04,0.000e+00,0.000e+00,1.5,0.9
3870,2,2,4.0,3.096e+04,Rubin,S2L,mat-L2,garner,simt,1.239e+05,0.000e+00,0.000e+00,3.8,1.9
3870,2,2,4.0,3.096e+04,GB300,S2L,mat-L2,garner,simt,1.239e+05,0.000e+00,0.000e+00,3.0,1.9
3869,1,1,2.0,7.738e+03,Rubin,S2L,mat-L2,garner,simt,6.191e+04,0.000e+00,0.000e+00,1.9,0.9
3869,1,1,2.0,7.738e+03,GB300,S2L,mat-L2,garner,simt,6.191e+04,0.000e+00,0.000e+00,1.5,0.9
3868,4,4,8.0,1.238e+05,Rubin,S2L,mat-L2,garner,simt,2.477e+05,0.000e+00,0.000e+00,7.6,3.8
3868,4,4,8.0,1.238e+05,GB300,S2L,mat-L2,garner,simt,2.477e+05,0.000e+00,0.000e+00,5.9,3.8
3867,1,1,2.0,7.734e+03,Rubin,S2L,mat-L2,garner,simt,6.188e+04,0.000e+00,0.000e+00,1.9,0.9
3867,1,1,2.0,7.734e+03,GB300,S2L,mat-L2,garner,simt,6.188e+04,0.000e+00,0.000e+00,1.5,0.9
3866,2,2,4.0,3.093e+04,Rubin,S2L,mat-L2,garner,simt,1.237e+05,0.000e+00,0.000e+00,3.8,1.9
3866,2,2,4.0,3.093e+04,GB300,S2L,mat-L2,garner,simt,1.237e+05,0.000e+00,0.000e+00,3.0,1.9
3865,1,1,2.0,7.730e+03,Rubin,S2L,mat-L2,garner,simt,6.185e+04,0.000e+00,0.000e+00,1.9,0.9
3865,1,1,2.0,7.730e+03,GB300,S2L,mat-L2,garner,simt,6.185e+04,0.000e+00,0.000e+00,1.5,0.9
3864,8,8,16.0,4.946e+05,Rubin,S2L,mat-L2,garner,simt,4.951e+05,0.000e+00,0.000e+00,15.1,7.5
3864,8,8,16.0,4.946e+05,GB300,S2L,mat-L2,garner,simt,4.951e+05,0.000e+00,0.000e+00,11.8,7.5
3863,1,1,2.0,7.726e+03,Rubin,S2L,mat-L2,garner,simt,6.182e+04,0.000e+00,0.000e+00,1.9,0.9
3863,1,1,2.0,7.726e+03,GB300,S2L,mat-L2,garner,simt,6.182e+04,0.000e+00,0.000e+00,1.5,0.9
3862,2,2,4.0,3.090e+04,Rubin,S2L,mat-L2,garner,simt,1.236e+05,0.000e+00,0.000e+00,3.8,1.9
3862,2,2,4.0,3.090e+04,GB300,S2L,mat-L2,garner,simt,1.236e+05,0.000e+00,0.000e+00,3.0,1.9
3861,1,1,2.0,7.722e+03,Rubin,S2L,mat-L2,garner,simt,6.178e+04,0.000e+00,0.000e+00,1.9,0.9
3861,1,1,2.0,7.722e+03,GB300,S2L,mat-L2,garner,simt,6.178e+04,0.000e+00,0.000e+00,1.5,0.9
3860,4,4,8.0,1.235e+05,Rubin,S2L,mat-L2,garner,simt,2.472e+05,0.000e+00,0.000e+00,7.6,3.8
3860,4,4,8.0,1.235e+05,GB300,S2L,mat-L2,garner,simt,2.472e+05,0.000e+00,0.000e+00,5.9,3.8
3859,1,1,2.0,7.718e+03,Rubin,S2L,mat-L2,garner,simt,6.175e+04,0.000e+00,0.000e+00,1.9,0.9
3859,1,1,2.0,7.718e+03,GB300,S2L,mat-L2,garner,simt,6.175e+04,0.000e+00,0.000e+00,1.5,0.9
3858,2,2,4.0,3.086e+04,Rubin,S2L,mat-L2,garner,simt,1.235e+05,0.000e+00,0.000e+00,3.8,1.9
3858,2,2,4.0,3.086e+04,GB300,S2L,mat-L2,garner,simt,1.235e+05,0.000e+00,0.000e+00,3.0,1.9
3857,1,1,2.0,7.714e+03,Rubin,S2L,mat-L2,garner,simt,6.172e+04,0.000e+00,0.000e+00,1.9,0.9
3857,1,1,2.0,7.714e+03,GB300,S2L,mat-L2,garner,simt,6.172e+04,0.000e+00,0.000e+00,1.5,0.9
3856,16,16,31.9,1.974e+06,Rubin,S2L,mat-L2,garner,simt,9.892e+05,0.000e+00,0.000e+00,30.2,15.0
3856,16,16,31.9,1.974e+06,GB300,S2L,mat-L2,garner,simt,9.892e+05,0.000e+00,0.000e+00,23.6,15.0
3855,1,1,2.0,7.710e+03,Rubin,S2L,mat-L2,garner,simt,6.169e+04,0.000e+00,0.000e+00,1.9,0.9
3855,1,1,2.0,7.710e+03,GB300,S2L,mat-L2,garner,simt,6.169e+04,0.000e+00,0.000e+00,1.5,0.9
3854,2,2,4.0,3.083e+04,Rubin,S2L,mat-L2,garner,simt,1.234e+05,0.000e+00,0.000e+00,3.8,1.9
3854,2,2,4.0,3.083e+04,GB300,S2L,mat-L2,garner,simt,1.234e+05,0.000e+00,0.000e+00,3.0,1.9
3853,1,1,2.0,7.706e+03,Rubin,S2L,mat-L2,garner,simt,6.166e+04,0.000e+00,0.000e+00,1.9,0.9
3853,1,1,2.0,7.706e+03,GB300,S2L,mat-L2,garner,simt,6.166e+04,0.000e+00,0.000e+00,1.5,0.9
3852,4,4,8.0,1.233e+05,Rubin,S2L,mat-L2,garner,simt,2.467e+05,0.000e+00,0.000e+00,7.6,3.8
3852,4,4,8.0,1.233e+05,GB300,S2L,mat-L2,garner,simt,2.467e+05,0.000e+00,0.000e+00,5.9,3.8
3851,1,1,2.0,7.702e+03,Rubin,S2L,mat-L2,garner,simt,6.162e+04,0.000e+00,0.000e+00,1.9,0.9
3851,1,1,2.0,7.702e+03,GB300,S2L,mat-L2,garner,simt,6.162e+04,0.000e+00,0.000e+00,1.5,0.9
3850,2,2,4.0,3.080e+04,Rubin,S2L,mat-L2,garner,simt,1.232e+05,0.000e+00,0.000e+00,3.8,1.9
3850,2,2,4.0,3.080e+04,GB300,S2L,mat-L2,garner,simt,1.232e+05,0.000e+00,0.000e+00,3.0,1.9
3849,1,1,2.0,7.698e+03,Rubin,S2L,mat-L2,garner,simt,6.159e+04,0.000e+00,0.000e+00,1.9,0.9
3849,1,1,2.0,7.698e+03,GB300,S2L,mat-L2,garner,simt,6.159e+04,0.000e+00,0.000e+00,1.5,0.9
3848,8,8,16.0,4.925e+05,Rubin,S2L,mat-L2,garner,simt,4.931e+05,0.000e+00,0.000e+00,15.1,7.5
3848,8,8,16.0,4.925e+05,GB300,S2L,mat-L2,garner,simt,4.931e+05,0.000e+00,0.000e+00,11.8,7.5
3847,1,1,2.0,7.694e+03,Rubin,S2L,mat-L2,garner,simt,6.156e+04,0.000e+00,0.000e+00,1.9,0.9
3847,1,1,2.0,7.694e+03,GB300,S2L,mat-L2,garner,simt,6.156e+04,0.000e+00,0.000e+00,1.5,0.9
3846,2,2,4.0,3.077e+04,Rubin,S2L,mat-L2,garner,simt,1.231e+05,0.000e+00,0.000e+00,3.8,1.9
3846,2,2,4.0,3.077e+04,GB300,S2L,mat-L2,garner,simt,1.231e+05,0.000e+00,0.000e+00,3.0,1.9
3845,1,1,2.0,7.690e+03,Rubin,S2L,mat-L2,garner,simt,6.153e+04,0.000e+00,0.000e+00,1.9,0.9
3845,1,1,2.0,7.690e+03,GB300,S2L,mat-L2,garner,simt,6.153e+04,0.000e+00,0.000e+00,1.5,0.9
3844,4,4,8.0,1.230e+05,Rubin,S2L,mat-L2,garner,simt,2.461e+05,0.000e+00,0.000e+00,7.6,3.8
3844,4,4,8.0,1.230e+05,GB300,S2L,mat-L2,garner,simt,2.461e+05,0.000e+00,0.000e+00,5.9,3.8
3843,1,1,2.0,7.686e+03,Rubin,S2L,mat-L2,garner,simt,6.150e+04,0.000e+00,0.000e+00,1.9,0.9
3843,1,1,2.0,7.686e+03,GB300,S2L,mat-L2,garner,simt,6.150e+04,0.000e+00,0.000e+00,1.5,0.9
3842,2,2,4.0,3.074e+04,Rubin,S2L,mat-L2,garner,simt,1.230e+05,0.000e+00,0.000e+00,3.8,1.9
3842,2,2,4.0,3.074e+04,GB300,S2L,mat-L2,garner,simt,1.230e+05,0.000e+00,0.000e+00,3.0,1.9
3841,1,1,2.0,7.682e+03,Rubin,S2L,mat-L2,garner,simt,6.146e+04,0.000e+00,0.000e+00,1.9,0.9
3841,1,1,2.0,7.682e+03,GB300,S2L,mat-L2,garner,simt,6.146e+04,0.000e+00,0.000e+00,1.5,0.9
3840,3840,64,3840.0,1.887e+09,Rubin,S2L,mat-L2,garner,simt,1.219e+08,0.000e+00,0.000e+00,473.0,104.0
3840,3840,64,3840.0,1.887e+09,GB300,S2L,on-the-fly,garner,simt,1.219e+08,5.505e+07,0.000e+00,135.1,76.9
3839,1,1,2.0,7.678e+03,Rubin,S2L,mat-L2,garner,simt,6.143e+04,0.000e+00,0.000e+00,1.9,0.9
3839,1,1,2.0,7.678e+03,GB300,S2L,mat-L2,garner,simt,6.143e+04,0.000e+00,0.000e+00,1.5,0.9
3838,2,2,4.0,3.070e+04,Rubin,S2L,mat-L2,garner,simt,1.228e+05,0.000e+00,0.000e+00,3.8,1.9
3838,2,2,4.0,3.070e+04,GB300,S2L,mat-L2,garner,simt,1.228e+05,0.000e+00,0.000e+00,3.0,1.9
3837,1,1,2.0,7.674e+03,Rubin,S2L,mat-L2,garner,simt,6.140e+04,0.000e+00,0.000e+00,1.9,0.9
3837,1,1,2.0,7.674e+03,GB300,S2L,mat-L2,garner,simt,6.140e+04,0.000e+00,0.000e+00,1.5,0.9
3836,4,4,8.0,1.228e+05,Rubin,S2L,mat-L2,garner,simt,2.456e+05,0.000e+00,0.000e+00,7.6,3.8
3836,4,4,8.0,1.228e+05,GB300,S2L,mat-L2,garner,simt,2.456e+05,0.000e+00,0.000e+00,5.9,3.8
3835,1,1,2.0,7.670e+03,Rubin,S2L,mat-L2,garner,simt,6.137e+04,0.000e+00,0.000e+00,1.9,0.9
3835,1,1,2.0,7.670e+03,GB300,S2L,mat-L2,garner,simt,6.137e+04,0.000e+00,0.000e+00,1.5,0.9
3834,2,2,4.0,3.067e+04,Rubin,S2L,mat-L2,garner,simt,1.227e+05,0.000e+00,0.000e+00,3.8,1.9
3834,2,2,4.0,3.067e+04,GB300,S2L,mat-L2,garner,simt,1.227e+05,0.000e+00,0.000e+00,3.0,1.9
3833,1,1,2.0,7.666e+03,Rubin,S2L,mat-L2,garner,simt,6.134e+04,0.000e+00,0.000e+00,1.9,0.9
3833,1,1,2.0,7.666e+03,GB300,S2L,mat-L2,garner,simt,6.134e+04,0.000e+00,0.000e+00,1.5,0.9
3832,8,8,16.0,4.905e+05,Rubin,S2L,mat-L2,garner,simt,4.910e+05,0.000e+00,0.000e+00,15.1,7.5
3832,8,8,16.0,4.905e+05,GB300,S2L,mat-L2,garner,simt,4.910e+05,0.000e+00,0.000e+00,11.8,7.5
3831,1,1,2.0,7.662e+03,Rubin,S2L,mat-L2,garner,simt,6.130e+04,0.000e+00,0.000e+00,1.9,0.9
3831,1,1,2.0,7.662e+03,GB300,S2L,mat-L2,garner,simt,6.130e+04,0.000e+00,0.000e+00,1.5,0.9
3830,2,2,4.0,3.064e+04,Rubin,S2L,mat-L2,garner,simt,1.226e+05,0.000e+00,0.000e+00,3.8,1.9
3830,2,2,4.0,3.064e+04,GB300,S2L,mat-L2,garner,simt,1.226e+05,0.000e+00,0.000e+00,3.0,1.9
3829,1,1,2.0,7.658e+03,Rubin,S2L,mat-L2,garner,simt,6.127e+04,0.000e+00,0.000e+00,1.9,0.9
3829,1,1,2.0,7.658e+03,GB300,S2L,mat-L2,garner,simt,6.127e+04,0.000e+00,0.000e+00,1.5,0.9
3828,4,4,8.0,1.225e+05,Rubin,S2L,mat-L2,garner,simt,2.451e+05,0.000e+00,0.000e+00,7.6,3.8
3828,4,4,8.0,1.225e+05,GB300,S2L,mat-L2,garner,simt,2.451e+05,0.000e+00,0.000e+00,5.9,3.8
3827,1,1,2.0,7.654e+03,Rubin,S2L,mat-L2,garner,simt,6.124e+04,0.000e+00,0.000e+00,1.9,0.9
3827,1,1,2.0,7.654e+03,GB300,S2L,mat-L2,garner,simt,6.124e+04,0.000e+00,0.000e+00,1.5,0.9
3826,2,2,4.0,3.061e+04,Rubin,S2L,mat-L2,garner,simt,1.225e+05,0.000e+00,0.000e+00,3.8,1.9
3826,2,2,4.0,3.061e+04,GB300,S2L,mat-L2,garner,simt,1.225e+05,0.000e+00,0.000e+00,3.0,1.9
3825,1,1,2.0,7.650e+03,Rubin,S2L,mat-L2,garner,simt,6.121e+04,0.000e+00,0.000e+00,1.9,0.9
3825,1,1,2.0,7.650e+03,GB300,S2L,mat-L2,garner,simt,6.121e+04,0.000e+00,0.000e+00,1.5,0.9
3824,16,16,31.9,1.958e+06,Rubin,S2L,mat-L2,garner,simt,9.810e+05,0.000e+00,0.000e+00,30.2,15.0
3824,16,16,31.9,1.958e+06,GB300,S2L,mat-L2,garner,simt,9.810e+05,0.000e+00,0.000e+00,23.6,15.0
3823,1,1,2.0,7.646e+03,Rubin,S2L,mat-L2,garner,simt,6.118e+04,0.000e+00,0.000e+00,1.9,0.9
3823,1,1,2.0,7.646e+03,GB300,S2L,mat-L2,garner,simt,6.118e+04,0.000e+00,0.000e+00,1.5,0.9
3822,2,2,4.0,3.058e+04,Rubin,S2L,mat-L2,garner,simt,1.223e+05,0.000e+00,0.000e+00,3.8,1.9
3822,2,2,4.0,3.058e+04,GB300,S2L,mat-L2,garner,simt,1.223e+05,0.000e+00,0.000e+00,3.0,1.9
3821,1,1,2.0,7.642e+03,Rubin,S2L,mat-L2,garner,simt,6.114e+04,0.000e+00,0.000e+00,1.9,0.9
3821,1,1,2.0,7.642e+03,GB300,S2L,mat-L2,garner,simt,6.114e+04,0.000e+00,0.000e+00,1.5,0.9
3820,4,4,8.0,1.222e+05,Rubin,S2L,mat-L2,garner,simt,2.446e+05,0.000e+00,0.000e+00,7.6,3.8
3820,4,4,8.0,1.222e+05,GB300,S2L,mat-L2,garner,simt,2.446e+05,0.000e+00,0.000e+00,5.9,3.8
3819,1,1,2.0,7.638e+03,Rubin,S2L,mat-L2,garner,simt,6.111e+04,0.000e+00,0.000e+00,1.9,0.9
3819,1,1,2.0,7.638e+03,GB300,S2L,mat-L2,garner,simt,6.111e+04,0.000e+00,0.000e+00,1.5,0.9
3818,2,2,4.0,3.054e+04,Rubin,S2L,mat-L2,garner,simt,1.222e+05,0.000e+00,0.000e+00,3.8,1.9
3818,2,2,4.0,3.054e+04,GB300,S2L,mat-L2,garner,simt,1.222e+05,0.000e+00,0.000e+00,3.0,1.9
3817,1,1,2.0,7.634e+03,Rubin,S2L,mat-L2,garner,simt,6.108e+04,0.000e+00,0.000e+00,1.9,0.9
3817,1,1,2.0,7.634e+03,GB300,S2L,mat-L2,garner,simt,6.108e+04,0.000e+00,0.000e+00,1.5,0.9
3816,8,8,16.0,4.884e+05,Rubin,S2L,mat-L2,garner,simt,4.890e+05,0.000e+00,0.000e+00,15.1,7.5
3816,8,8,16.0,4.884e+05,GB300,S2L,mat-L2,garner,simt,4.890e+05,0.000e+00,0.000e+00,11.8,7.5
3815,1,1,2.0,7.630e+03,Rubin,S2L,mat-L2,garner,simt,6.105e+04,0.000e+00,0.000e+00,1.9,0.9
3815,1,1,2.0,7.630e+03,GB300,S2L,mat-L2,garner,simt,6.105e+04,0.000e+00,0.000e+00,1.5,0.9
3814,2,2,4.0,3.051e+04,Rubin,S2L,mat-L2,garner,simt,1.221e+05,0.000e+00,0.000e+00,3.8,1.9
3814,2,2,4.0,3.051e+04,GB300,S2L,mat-L2,garner,simt,1.221e+05,0.000e+00,0.000e+00,3.0,1.9
3813,1,1,2.0,7.626e+03,Rubin,S2L,mat-L2,garner,simt,6.102e+04,0.000e+00,0.000e+00,1.9,0.9
3813,1,1,2.0,7.626e+03,GB300,S2L,mat-L2,garner,simt,6.102e+04,0.000e+00,0.000e+00,1.5,0.9
3812,4,4,8.0,1.220e+05,Rubin,S2L,mat-L2,garner,simt,2.441e+05,0.000e+00,0.000e+00,7.6,3.8
3812,4,4,8.0,1.220e+05,GB300,S2L,mat-L2,garner,simt,2.441e+05,0.000e+00,0.000e+00,5.9,3.8
3811,1,1,2.0,7.622e+03,Rubin,S2L,mat-L2,garner,simt,6.098e+04,0.000e+00,0.000e+00,1.9,0.9
3811,1,1,2.0,7.622e+03,GB300,S2L,mat-L2,garner,simt,6.098e+04,0.000e+00,0.000e+00,1.5,0.9
3810,2,2,4.0,3.048e+04,Rubin,S2L,mat-L2,garner,simt,1.220e+05,0.000e+00,0.000e+00,3.8,1.9
3810,2,2,4.0,3.048e+04,GB300,S2L,mat-L2,garner,simt,1.220e+05,0.000e+00,0.000e+00,3.0,1.9
3809,1,1,2.0,7.618e+03,Rubin,S2L,mat-L2,garner,simt,6.095e+04,0.000e+00,0.000e+00,1.9,0.9
3809,1,1,2.0,7.618e+03,GB300,S2L,mat-L2,garner,simt,6.095e+04,0.000e+00,0.000e+00,1.5,0.9
3808,32,32,63.5,7.799e+06,Rubin,S2L,mat-L2,garner,simt,1.958e+06,0.000e+00,0.000e+00,60.2,30.0
3808,32,32,63.5,7.799e+06,GB300,S2L,mat-L2,garner,simt,1.958e+06,0.000e+00,0.000e+00,47.0,29.9
3807,1,1,2.0,7.614e+03,Rubin,S2L,mat-L2,garner,simt,6.092e+04,0.000e+00,0.000e+00,1.9,0.9
3807,1,1,2.0,7.614e+03,GB300,S2L,mat-L2,garner,simt,6.092e+04,0.000e+00,0.000e+00,1.5,0.9
3806,2,2,4.0,3.045e+04,Rubin,S2L,mat-L2,garner,simt,1.218e+05,0.000e+00,0.000e+00,3.8,1.9
3806,2,2,4.0,3.045e+04,GB300,S2L,mat-L2,garner,simt,1.218e+05,0.000e+00,0.000e+00,3.0,1.9
3805,1,1,2.0,7.610e+03,Rubin,S2L,mat-L2,garner,simt,6.089e+04,0.000e+00,0.000e+00,1.9,0.9
3805,1,1,2.0,7.610e+03,GB300,S2L,mat-L2,garner,simt,6.089e+04,0.000e+00,0.000e+00,1.5,0.9
3804,4,4,8.0,1.217e+05,Rubin,S2L,mat-L2,garner,simt,2.436e+05,0.000e+00,0.000e+00,7.6,3.8
3804,4,4,8.0,1.217e+05,GB300,S2L,mat-L2,garner,simt,2.436e+05,0.000e+00,0.000e+00,5.9,3.8
3803,1,1,2.0,7.606e+03,Rubin,S2L,mat-L2,garner,simt,6.086e+04,0.000e+00,0.000e+00,1.9,0.9
3803,1,1,2.0,7.606e+03,GB300,S2L,mat-L2,garner,simt,6.086e+04,0.000e+00,0.000e+00,1.5,0.9
3802,2,2,4.0,3.042e+04,Rubin,S2L,mat-L2,garner,simt,1.217e+05,0.000e+00,0.000e+00,3.8,1.9
3802,2,2,4.0,3.042e+04,GB300,S2L,mat-L2,garner,simt,1.217e+05,0.000e+00,0.000e+00,3.0,1.9
3801,1,1,2.0,7.602e+03,Rubin,S2L,mat-L2,garner,simt,6.082e+04,0.000e+00,0.000e+00,1.9,0.9
3801,1,1,2.0,7.602e+03,GB300,S2L,mat-L2,garner,simt,6.082e+04,0.000e+00,0.000e+00,1.5,0.9
3800,8,8,16.0,4.864e+05,Rubin,S2L,mat-L2,garner,simt,4.869e+05,0.000e+00,0.000e+00,15.1,7.5
3800,8,8,16.0,4.864e+05,GB300,S2L,mat-L2,garner,simt,4.869e+05,0.000e+00,0.000e+00,11.8,7.5
3799,1,1,2.0,7.598e+03,Rubin,S2L,mat-L2,garner,simt,6.079e+04,0.000e+00,0.000e+00,1.9,0.9
3799,1,1,2.0,7.598e+03,GB300,S2L,mat-L2,garner,simt,6.079e+04,0.000e+00,0.000e+00,1.5,0.9
3798,2,2,4.0,3.038e+04,Rubin,S2L,mat-L2,garner,simt,1.216e+05,0.000e+00,0.000e+00,3.8,1.9
3798,2,2,4.0,3.038e+04,GB300,S2L,mat-L2,garner,simt,1.216e+05,0.000e+00,0.000e+00,3.0,1.9
3797,1,1,2.0,7.594e+03,Rubin,S2L,mat-L2,garner,simt,6.076e+04,0.000e+00,0.000e+00,1.9,0.9
3797,1,1,2.0,7.594e+03,GB300,S2L,mat-L2,garner,simt,6.076e+04,0.000e+00,0.000e+00,1.5,0.9
3796,4,4,8.0,1.215e+05,Rubin,S2L,mat-L2,garner,simt,2.431e+05,0.000e+00,0.000e+00,7.6,3.8
3796,4,4,8.0,1.215e+05,GB300,S2L,mat-L2,garner,simt,2.431e+05,0.000e+00,0.000e+00,5.9,3.8
3795,1,1,2.0,7.590e+03,Rubin,S2L,mat-L2,garner,simt,6.073e+04,0.000e+00,0.000e+00,1.9,0.9
3795,1,1,2.0,7.590e+03,GB300,S2L,mat-L2,garner,simt,6.073e+04,0.000e+00,0.000e+00,1.5,0.9
3794,2,2,4.0,3.035e+04,Rubin,S2L,mat-L2,garner,simt,1.214e+05,0.000e+00,0.000e+00,3.8,1.9
3794,2,2,4.0,3.035e+04,GB300,S2L,mat-L2,garner,simt,1.214e+05,0.000e+00,0.000e+00,3.0,1.9
3793,1,1,2.0,7.586e+03,Rubin,S2L,mat-L2,garner,simt,6.070e+04,0.000e+00,0.000e+00,1.9,0.9
3793,1,1,2.0,7.586e+03,GB300,S2L,mat-L2,garner,simt,6.070e+04,0.000e+00,0.000e+00,1.5,0.9
3792,16,16,31.9,1.942e+06,Rubin,S2L,mat-L2,garner,simt,9.728e+05,0.000e+00,0.000e+00,30.2,15.0
3792,16,16,31.9,1.942e+06,GB300,S2L,mat-L2,garner,simt,9.728e+05,0.000e+00,0.000e+00,23.6,15.0
3791,1,1,2.0,7.582e+03,Rubin,S2L,mat-L2,garner,simt,6.066e+04,0.000e+00,0.000e+00,1.9,0.9
3791,1,1,2.0,7.582e+03,GB300,S2L,mat-L2,garner,simt,6.066e+04,0.000e+00,0.000e+00,1.5,0.9
3790,2,2,4.0,3.032e+04,Rubin,S2L,mat-L2,garner,simt,1.213e+05,0.000e+00,0.000e+00,3.8,1.9
3790,2,2,4.0,3.032e+04,GB300,S2L,mat-L2,garner,simt,1.213e+05,0.000e+00,0.000e+00,3.0,1.9
3789,1,1,2.0,7.578e+03,Rubin,S2L,mat-L2,garner,simt,6.063e+04,0.000e+00,0.000e+00,1.9,0.9
3789,1,1,2.0,7.578e+03,GB300,S2L,mat-L2,garner,simt,6.063e+04,0.000e+00,0.000e+00,1.5,0.9
3788,4,4,8.0,1.212e+05,Rubin,S2L,mat-L2,garner,simt,2.426e+05,0.000e+00,0.000e+00,7.6,3.8
3788,4,4,8.0,1.212e+05,GB300,S2L,mat-L2,garner,simt,2.426e+05,0.000e+00,0.000e+00,5.9,3.8
3787,1,1,2.0,7.574e+03,Rubin,S2L,mat-L2,garner,simt,6.060e+04,0.000e+00,0.000e+00,1.9,0.9
3787,1,1,2.0,7.574e+03,GB300,S2L,mat-L2,garner,simt,6.060e+04,0.000e+00,0.000e+00,1.5,0.9
3786,2,2,4.0,3.029e+04,Rubin,S2L,mat-L2,garner,simt,1.212e+05,0.000e+00,0.000e+00,3.8,1.9
3786,2,2,4.0,3.029e+04,GB300,S2L,mat-L2,garner,simt,1.212e+05,0.000e+00,0.000e+00,3.0,1.9
3785,1,1,2.0,7.570e+03,Rubin,S2L,mat-L2,garner,simt,6.057e+04,0.000e+00,0.000e+00,1.9,0.9
3785,1,1,2.0,7.570e+03,GB300,S2L,mat-L2,garner,simt,6.057e+04,0.000e+00,0.000e+00,1.5,0.9
3784,8,8,16.0,4.844e+05,Rubin,S2L,mat-L2,garner,simt,4.849e+05,0.000e+00,0.000e+00,15.1,7.5
3784,8,8,16.0,4.844e+05,GB300,S2L,mat-L2,garner,simt,4.849e+05,0.000e+00,0.000e+00,11.8,7.5
3783,1,1,2.0,7.566e+03,Rubin,S2L,mat-L2,garner,simt,6.054e+04,0.000e+00,0.000e+00,1.9,0.9
3783,1,1,2.0,7.566e+03,GB300,S2L,mat-L2,garner,simt,6.054e+04,0.000e+00,0.000e+00,1.5,0.9
3782,2,2,4.0,3.026e+04,Rubin,S2L,mat-L2,garner,simt,1.211e+05,0.000e+00,0.000e+00,3.8,1.9
3782,2,2,4.0,3.026e+04,GB300,S2L,mat-L2,garner,simt,1.211e+05,0.000e+00,0.000e+00,3.0,1.9
3781,1,1,2.0,7.562e+03,Rubin,S2L,mat-L2,garner,simt,6.050e+04,0.000e+00,0.000e+00,1.9,0.9
3781,1,1,2.0,7.562e+03,GB300,S2L,mat-L2,garner,simt,6.050e+04,0.000e+00,0.000e+00,1.5,0.9
3780,4,4,8.0,1.210e+05,Rubin,S2L,mat-L2,garner,simt,2.420e+05,0.000e+00,0.000e+00,7.6,3.8
3780,4,4,8.0,1.210e+05,GB300,S2L,mat-L2,garner,simt,2.420e+05,0.000e+00,0.000e+00,5.9,3.8
3779,1,1,2.0,7.558e+03,Rubin,S2L,mat-L2,garner,simt,6.047e+04,0.000e+00,0.000e+00,1.9,0.9
3779,1,1,2.0,7.558e+03,GB300,S2L,mat-L2,garner,simt,6.047e+04,0.000e+00,0.000e+00,1.5,0.9
3778,2,2,4.0,3.022e+04,Rubin,S2L,mat-L2,garner,simt,1.209e+05,0.000e+00,0.000e+00,3.8,1.9
3778,2,2,4.0,3.022e+04,GB300,S2L,mat-L2,garner,simt,1.209e+05,0.000e+00,0.000e+00,3.0,1.9
3777,1,1,2.0,7.554e+03,Rubin,S2L,mat-L2,garner,simt,6.044e+04,0.000e+00,0.000e+00,1.9,0.9
3777,1,1,2.0,7.554e+03,GB300,S2L,mat-L2,garner,simt,6.044e+04,0.000e+00,0.000e+00,1.5,0.9
3776,3776,64,3776.0,1.825e+09,Rubin,S2L,mat-L2,garner,simt,1.179e+08,0.000e+00,0.000e+00,473.0,103.9
3776,3776,64,3776.0,1.825e+09,GB300,S2L,on-the-fly,garner,simt,1.179e+08,5.413e+07,0.000e+00,135.1,76.6
3775,1,1,2.0,7.550e+03,Rubin,S2L,mat-L2,garner,simt,6.041e+04,0.000e+00,0.000e+00,1.9,0.9
3775,1,1,2.0,7.550e+03,GB300,S2L,mat-L2,garner,simt,6.041e+04,0.000e+00,0.000e+00,1.5,0.9
3774,2,2,4.0,3.019e+04,Rubin,S2L,mat-L2,garner,simt,1.208e+05,0.000e+00,0.000e+00,3.8,1.9
3774,2,2,4.0,3.019e+04,GB300,S2L,mat-L2,garner,simt,1.208e+05,0.000e+00,0.000e+00,3.0,1.9
3773,1,1,2.0,7.546e+03,Rubin,S2L,mat-L2,garner,simt,6.038e+04,0.000e+00,0.000e+00,1.9,0.9
3773,1,1,2.0,7.546e+03,GB300,S2L,mat-L2,garner,simt,6.038e+04,0.000e+00,0.000e+00,1.5,0.9
3772,4,4,8.0,1.207e+05,Rubin,S2L,mat-L2,garner,simt,2.415e+05,0.000e+00,0.000e+00,7.6,3.8
3772,4,4,8.0,1.207e+05,GB300,S2L,mat-L2,garner,simt,2.415e+05,0.000e+00,0.000e+00,5.9,3.8
3771,1,1,2.0,7.542e+03,Rubin,S2L,mat-L2,garner,simt,6.034e+04,0.000e+00,0.000e+00,1.9,0.9
3771,1,1,2.0,7.542e+03,GB300,S2L,mat-L2,garner,simt,6.034e+04,0.000e+00,0.000e+00,1.5,0.9
3770,2,2,4.0,3.016e+04,Rubin,S2L,mat-L2,garner,simt,1.207e+05,0.000e+00,0.000e+00,3.8,1.9
3770,2,2,4.0,3.016e+04,GB300,S2L,mat-L2,garner,simt,1.207e+05,0.000e+00,0.000e+00,3.0,1.9
3769,1,1,2.0,7.538e+03,Rubin,S2L,mat-L2,garner,simt,6.031e+04,0.000e+00,0.000e+00,1.9,0.9
3769,1,1,2.0,7.538e+03,GB300,S2L,mat-L2,garner,simt,6.031e+04,0.000e+00,0.000e+00,1.5,0.9
3768,8,8,16.0,4.823e+05,Rubin,S2L,mat-L2,garner,simt,4.828e+05,0.000e+00,0.000e+00,15.1,7.5
3768,8,8,16.0,4.823e+05,GB300,S2L,mat-L2,garner,simt,4.828e+05,0.000e+00,0.000e+00,11.8,7.5
3767,1,1,2.0,7.534e+03,Rubin,S2L,mat-L2,garner,simt,6.028e+04,0.000e+00,0.000e+00,1.9,0.9
3767,1,1,2.0,7.534e+03,GB300,S2L,mat-L2,garner,simt,6.028e+04,0.000e+00,0.000e+00,1.5,0.9
3766,2,2,4.0,3.013e+04,Rubin,S2L,mat-L2,garner,simt,1.205e+05,0.000e+00,0.000e+00,3.8,1.9
3766,2,2,4.0,3.013e+04,GB300,S2L,mat-L2,garner,simt,1.205e+05,0.000e+00,0.000e+00,3.0,1.9
3765,1,1,2.0,7.530e+03,Rubin,S2L,mat-L2,garner,simt,6.025e+04,0.000e+00,0.000e+00,1.9,0.9
3765,1,1,2.0,7.530e+03,GB300,S2L,mat-L2,garner,simt,6.025e+04,0.000e+00,0.000e+00,1.5,0.9
3764,4,4,8.0,1.204e+05,Rubin,S2L,mat-L2,garner,simt,2.410e+05,0.000e+00,0.000e+00,7.6,3.8
3764,4,4,8.0,1.204e+05,GB300,S2L,mat-L2,garner,simt,2.410e+05,0.000e+00,0.000e+00,5.9,3.8
3763,1,1,2.0,7.526e+03,Rubin,S2L,mat-L2,garner,simt,6.022e+04,0.000e+00,0.000e+00,1.9,0.9
3763,1,1,2.0,7.526e+03,GB300,S2L,mat-L2,garner,simt,6.022e+04,0.000e+00,0.000e+00,1.5,0.9
3762,2,2,4.0,3.010e+04,Rubin,S2L,mat-L2,garner,simt,1.204e+05,0.000e+00,0.000e+00,3.8,1.9
3762,2,2,4.0,3.010e+04,GB300,S2L,mat-L2,garner,simt,1.204e+05,0.000e+00,0.000e+00,3.0,1.9
3761,1,1,2.0,7.522e+03,Rubin,S2L,mat-L2,garner,simt,6.018e+04,0.000e+00,0.000e+00,1.9,0.9
3761,1,1,2.0,7.522e+03,GB300,S2L,mat-L2,garner,simt,6.018e+04,0.000e+00,0.000e+00,1.5,0.9
3760,16,16,31.9,1.925e+06,Rubin,S2L,mat-L2,garner,simt,9.646e+05,0.000e+00,0.000e+00,30.2,15.0
3760,16,16,31.9,1.925e+06,GB300,S2L,mat-L2,garner,simt,9.646e+05,0.000e+00,0.000e+00,23.6,15.0
3759,1,1,2.0,7.518e+03,Rubin,S2L,mat-L2,garner,simt,6.015e+04,0.000e+00,0.000e+00,1.9,0.9
3759,1,1,2.0,7.518e+03,GB300,S2L,mat-L2,garner,simt,6.015e+04,0.000e+00,0.000e+00,1.5,0.9
3758,2,2,4.0,3.006e+04,Rubin,S2L,mat-L2,garner,simt,1.203e+05,0.000e+00,0.000e+00,3.8,1.9
3758,2,2,4.0,3.006e+04,GB300,S2L,mat-L2,garner,simt,1.203e+05,0.000e+00,0.000e+00,3.0,1.9
3757,1,1,2.0,7.514e+03,Rubin,S2L,mat-L2,garner,simt,6.012e+04,0.000e+00,0.000e+00,1.9,0.9
3757,1,1,2.0,7.514e+03,GB300,S2L,mat-L2,garner,simt,6.012e+04,0.000e+00,0.000e+00,1.5,0.9
3756,4,4,8.0,1.202e+05,Rubin,S2L,mat-L2,garner,simt,2.405e+05,0.000e+00,0.000e+00,7.6,3.8
3756,4,4,8.0,1.202e+05,GB300,S2L,mat-L2,garner,simt,2.405e+05,0.000e+00,0.000e+00,5.9,3.8
3755,1,1,2.0,7.510e+03,Rubin,S2L,mat-L2,garner,simt,6.009e+04,0.000e+00,0.000e+00,1.9,0.9
3755,1,1,2.0,7.510e+03,GB300,S2L,mat-L2,garner,simt,6.009e+04,0.000e+00,0.000e+00,1.5,0.9
3754,2,2,4.0,3.003e+04,Rubin,S2L,mat-L2,garner,simt,1.202e+05,0.000e+00,0.000e+00,3.8,1.9
3754,2,2,4.0,3.003e+04,GB300,S2L,mat-L2,garner,simt,1.202e+05,0.000e+00,0.000e+00,3.0,1.9
3753,1,1,2.0,7.506e+03,Rubin,S2L,mat-L2,garner,simt,6.006e+04,0.000e+00,0.000e+00,1.9,0.9
3753,1,1,2.0,7.506e+03,GB300,S2L,mat-L2,garner,simt,6.006e+04,0.000e+00,0.000e+00,1.5,0.9
3752,8,8,16.0,4.803e+05,Rubin,S2L,mat-L2,garner,simt,4.808e+05,0.000e+00,0.000e+00,15.1,7.5
3752,8,8,16.0,4.803e+05,GB300,S2L,mat-L2,garner,simt,4.808e+05,0.000e+00,0.000e+00,11.8,7.5
3751,1,1,2.0,7.502e+03,Rubin,S2L,mat-L2,garner,simt,6.002e+04,0.000e+00,0.000e+00,1.9,0.9
3751,1,1,2.0,7.502e+03,GB300,S2L,mat-L2,garner,simt,6.002e+04,0.000e+00,0.000e+00,1.5,0.9
3750,2,2,4.0,3.000e+04,Rubin,S2L,mat-L2,garner,simt,1.200e+05,0.000e+00,0.000e+00,3.8,1.9
3750,2,2,4.0,3.000e+04,GB300,S2L,mat-L2,garner,simt,1.200e+05,0.000e+00,0.000e+00,3.0,1.9
3749,1,1,2.0,7.498e+03,Rubin,S2L,mat-L2,garner,simt,5.999e+04,0.000e+00,0.000e+00,1.9,0.9
3749,1,1,2.0,7.498e+03,GB300,S2L,mat-L2,garner,simt,5.999e+04,0.000e+00,0.000e+00,1.5,0.9
3748,4,4,8.0,1.199e+05,Rubin,S2L,mat-L2,garner,simt,2.400e+05,0.000e+00,0.000e+00,7.6,3.8
3748,4,4,8.0,1.199e+05,GB300,S2L,mat-L2,garner,simt,2.400e+05,0.000e+00,0.000e+00,5.9,3.8
3747,1,1,2.0,7.494e+03,Rubin,S2L,mat-L2,garner,simt,5.996e+04,0.000e+00,0.000e+00,1.9,0.9
3747,1,1,2.0,7.494e+03,GB300,S2L,mat-L2,garner,simt,5.996e+04,0.000e+00,0.000e+00,1.5,0.9
3746,2,2,4.0,2.997e+04,Rubin,S2L,mat-L2,garner,simt,1.199e+05,0.000e+00,0.000e+00,3.8,1.9
3746,2,2,4.0,2.997e+04,GB300,S2L,mat-L2,garner,simt,1.199e+05,0.000e+00,0.000e+00,3.0,1.9
3745,1,1,2.0,7.490e+03,Rubin,S2L,mat-L2,garner,simt,5.993e+04,0.000e+00,0.000e+00,1.9,0.9
3745,1,1,2.0,7.490e+03,GB300,S2L,mat-L2,garner,simt,5.993e+04,0.000e+00,0.000e+00,1.5,0.9
3744,32,32,63.5,7.668e+06,Rubin,S2L,mat-L2,garner,simt,1.925e+06,0.000e+00,0.000e+00,60.2,30.0
3744,32,32,63.5,7.668e+06,GB300,S2L,mat-L2,garner,simt,1.925e+06,0.000e+00,0.000e+00,47.0,29.9
3743,1,1,2.0,7.486e+03,Rubin,S2L,mat-L2,garner,simt,5.990e+04,0.000e+00,0.000e+00,1.9,0.9
3743,1,1,2.0,7.486e+03,GB300,S2L,mat-L2,garner,simt,5.990e+04,0.000e+00,0.000e+00,1.5,0.9
3742,2,2,4.0,2.994e+04,Rubin,S2L,mat-L2,garner,simt,1.198e+05,0.000e+00,0.000e+00,3.8,1.9
3742,2,2,4.0,2.994e+04,GB300,S2L,mat-L2,garner,simt,1.198e+05,0.000e+00,0.000e+00,3.0,1.9
3741,1,1,2.0,7.482e+03,Rubin,S2L,mat-L2,garner,simt,5.986e+04,0.000e+00,0.000e+00,1.9,0.9
3741,1,1,2.0,7.482e+03,GB300,S2L,mat-L2,garner,simt,5.986e+04,0.000e+00,0.000e+00,1.5,0.9
3740,4,4,8.0,1.197e+05,Rubin,S2L,mat-L2,garner,simt,2.395e+05,0.000e+00,0.000e+00,7.6,3.8
3740,4,4,8.0,1.197e+05,GB300,S2L,mat-L2,garner,simt,2.395e+05,0.000e+00,0.000e+00,5.9,3.8
3739,1,1,2.0,7.478e+03,Rubin,S2L,mat-L2,garner,simt,5.983e+04,0.000e+00,0.000e+00,1.9,0.9
3739,1,1,2.0,7.478e+03,GB300,S2L,mat-L2,garner,simt,5.983e+04,0.000e+00,0.000e+00,1.5,0.9
3738,2,2,4.0,2.990e+04,Rubin,S2L,mat-L2,garner,simt,1.196e+05,0.000e+00,0.000e+00,3.8,1.9
3738,2,2,4.0,2.990e+04,GB300,S2L,mat-L2,garner,simt,1.196e+05,0.000e+00,0.000e+00,3.0,1.9
3737,1,1,2.0,7.474e+03,Rubin,S2L,mat-L2,garner,simt,5.980e+04,0.000e+00,0.000e+00,1.9,0.9
3737,1,1,2.0,7.474e+03,GB300,S2L,mat-L2,garner,simt,5.980e+04,0.000e+00,0.000e+00,1.5,0.9
3736,8,8,16.0,4.782e+05,Rubin,S2L,mat-L2,garner,simt,4.787e+05,0.000e+00,0.000e+00,15.1,7.5
3736,8,8,16.0,4.782e+05,GB300,S2L,mat-L2,garner,simt,4.787e+05,0.000e+00,0.000e+00,11.8,7.5
3735,1,1,2.0,7.470e+03,Rubin,S2L,mat-L2,garner,simt,5.977e+04,0.000e+00,0.000e+00,1.9,0.9
3735,1,1,2.0,7.470e+03,GB300,S2L,mat-L2,garner,simt,5.977e+04,0.000e+00,0.000e+00,1.5,0.9
3734,2,2,4.0,2.987e+04,Rubin,S2L,mat-L2,garner,simt,1.195e+05,0.000e+00,0.000e+00,3.8,1.9
3734,2,2,4.0,2.987e+04,GB300,S2L,mat-L2,garner,simt,1.195e+05,0.000e+00,0.000e+00,3.0,1.9
3733,1,1,2.0,7.466e+03,Rubin,S2L,mat-L2,garner,simt,5.974e+04,0.000e+00,0.000e+00,1.9,0.9
3733,1,1,2.0,7.466e+03,GB300,S2L,mat-L2,garner,simt,5.974e+04,0.000e+00,0.000e+00,1.5,0.9
3732,4,4,8.0,1.194e+05,Rubin,S2L,mat-L2,garner,simt,2.390e+05,0.000e+00,0.000e+00,7.6,3.8
3732,4,4,8.0,1.194e+05,GB300,S2L,mat-L2,garner,simt,2.390e+05,0.000e+00,0.000e+00,5.9,3.8
3731,1,1,2.0,7.462e+03,Rubin,S2L,mat-L2,garner,simt,5.970e+04,0.000e+00,0.000e+00,1.9,0.9
3731,1,1,2.0,7.462e+03,GB300,S2L,mat-L2,garner,simt,5.970e+04,0.000e+00,0.000e+00,1.5,0.9
3730,2,2,4.0,2.984e+04,Rubin,S2L,mat-L2,garner,simt,1.194e+05,0.000e+00,0.000e+00,3.8,1.9
3730,2,2,4.0,2.984e+04,GB300,S2L,mat-L2,garner,simt,1.194e+05,0.000e+00,0.000e+00,3.0,1.9
3729,1,1,2.0,7.458e+03,Rubin,S2L,mat-L2,garner,simt,5.967e+04,0.000e+00,0.000e+00,1.9,0.9
3729,1,1,2.0,7.458e+03,GB300,S2L,mat-L2,garner,simt,5.967e+04,0.000e+00,0.000e+00,1.5,0.9
3728,16,16,31.9,1.909e+06,Rubin,S2L,mat-L2,garner,simt,9.564e+05,0.000e+00,0.000e+00,30.2,15.0
3728,16,16,31.9,1.909e+06,GB300,S2L,mat-L2,garner,simt,9.564e+05,0.000e+00,0.000e+00,23.6,15.0
3727,1,1,2.0,7.454e+03,Rubin,S2L,mat-L2,garner,simt,5.964e+04,0.000e+00,0.000e+00,1.9,0.9
3727,1,1,2.0,7.454e+03,GB300,S2L,mat-L2,garner,simt,5.964e+04,0.000e+00,0.000e+00,1.5,0.9
3726,2,2,4.0,2.981e+04,Rubin,S2L,mat-L2,garner,simt,1.193e+05,0.000e+00,0.000e+00,3.8,1.9
3726,2,2,4.0,2.981e+04,GB300,S2L,mat-L2,garner,simt,1.193e+05,0.000e+00,0.000e+00,3.0,1.9
3725,1,1,2.0,7.450e+03,Rubin,S2L,mat-L2,garner,simt,5.961e+04,0.000e+00,0.000e+00,1.9,0.9
3725,1,1,2.0,7.450e+03,GB300,S2L,mat-L2,garner,simt,5.961e+04,0.000e+00,0.000e+00,1.5,0.9
3724,4,4,8.0,1.192e+05,Rubin,S2L,mat-L2,garner,simt,2.385e+05,0.000e+00,0.000e+00,7.6,3.8
3724,4,4,8.0,1.192e+05,GB300,S2L,mat-L2,garner,simt,2.385e+05,0.000e+00,0.000e+00,5.9,3.8
3723,1,1,2.0,7.446e+03,Rubin,S2L,mat-L2,garner,simt,5.958e+04,0.000e+00,0.000e+00,1.9,0.9
3723,1,1,2.0,7.446e+03,GB300,S2L,mat-L2,garner,simt,5.958e+04,0.000e+00,0.000e+00,1.5,0.9
3722,2,2,4.0,2.978e+04,Rubin,S2L,mat-L2,garner,simt,1.191e+05,0.000e+00,0.000e+00,3.8,1.9
3722,2,2,4.0,2.978e+04,GB300,S2L,mat-L2,garner,simt,1.191e+05,0.000e+00,0.000e+00,3.0,1.9
3721,1,1,2.0,7.442e+03,Rubin,S2L,mat-L2,garner,simt,5.954e+04,0.000e+00,0.000e+00,1.9,0.9
3721,1,1,2.0,7.442e+03,GB300,S2L,mat-L2,garner,simt,5.954e+04,0.000e+00,0.000e+00,1.5,0.9
3720,8,8,16.0,4.762e+05,Rubin,S2L,mat-L2,garner,simt,4.767e+05,0.000e+00,0.000e+00,15.1,7.5
3720,8,8,16.0,4.762e+05,GB300,S2L,mat-L2,garner,simt,4.767e+05,0.000e+00,0.000e+00,11.8,7.5
3719,1,1,2.0,7.438e+03,Rubin,S2L,mat-L2,garner,simt,5.951e+04,0.000e+00,0.000e+00,1.9,0.9
3719,1,1,2.0,7.438e+03,GB300,S2L,mat-L2,garner,simt,5.951e+04,0.000e+00,0.000e+00,1.5,0.9
3718,2,2,4.0,2.974e+04,Rubin,S2L,mat-L2,garner,simt,1.190e+05,0.000e+00,0.000e+00,3.8,1.9
3718,2,2,4.0,2.974e+04,GB300,S2L,mat-L2,garner,simt,1.190e+05,0.000e+00,0.000e+00,3.0,1.9
3717,1,1,2.0,7.434e+03,Rubin,S2L,mat-L2,garner,simt,5.948e+04,0.000e+00,0.000e+00,1.9,0.9
3717,1,1,2.0,7.434e+03,GB300,S2L,mat-L2,garner,simt,5.948e+04,0.000e+00,0.000e+00,1.5,0.9
3716,4,4,8.0,1.189e+05,Rubin,S2L,mat-L2,garner,simt,2.380e+05,0.000e+00,0.000e+00,7.6,3.8
3716,4,4,8.0,1.189e+05,GB300,S2L,mat-L2,garner,simt,2.380e+05,0.000e+00,0.000e+00,5.9,3.8
3715,1,1,2.0,7.430e+03,Rubin,S2L,mat-L2,garner,simt,5.945e+04,0.000e+00,0.000e+00,1.9,0.9
3715,1,1,2.0,7.430e+03,GB300,S2L,mat-L2,garner,simt,5.945e+04,0.000e+00,0.000e+00,1.5,0.9
3714,2,2,4.0,2.971e+04,Rubin,S2L,mat-L2,garner,simt,1.189e+05,0.000e+00,0.000e+00,3.8,1.9
3714,2,2,4.0,2.971e+04,GB300,S2L,mat-L2,garner,simt,1.189e+05,0.000e+00,0.000e+00,3.0,1.9
3713,1,1,2.0,7.426e+03,Rubin,S2L,mat-L2,garner,simt,5.942e+04,0.000e+00,0.000e+00,1.9,0.9
3713,1,1,2.0,7.426e+03,GB300,S2L,mat-L2,garner,simt,5.942e+04,0.000e+00,0.000e+00,1.5,0.9
3712,3712,64,3712.0,1.764e+09,Rubin,S2L,mat-L2,garner,simt,1.140e+08,0.000e+00,0.000e+00,473.0,103.9
3712,3712,64,3712.0,1.764e+09,GB300,S2L,on-the-fly,garner,simt,1.140e+08,5.322e+07,0.000e+00,135.1,76.2
3711,1,1,2.0,7.422e+03,Rubin,S2L,mat-L2,garner,simt,5.938e+04,0.000e+00,0.000e+00,1.9,0.9
3711,1,1,2.0,7.422e+03,GB300,S2L,mat-L2,garner,simt,5.938e+04,0.000e+00,0.000e+00,1.5,0.9
3710,2,2,4.0,2.968e+04,Rubin,S2L,mat-L2,garner,simt,1.188e+05,0.000e+00,0.000e+00,3.8,1.9
3710,2,2,4.0,2.968e+04,GB300,S2L,mat-L2,garner,simt,1.188e+05,0.000e+00,0.000e+00,3.0,1.9
3709,1,1,2.0,7.418e+03,Rubin,S2L,mat-L2,garner,simt,5.935e+04,0.000e+00,0.000e+00,1.9,0.9
3709,1,1,2.0,7.418e+03,GB300,S2L,mat-L2,garner,simt,5.935e+04,0.000e+00,0.000e+00,1.5,0.9
3708,4,4,8.0,1.187e+05,Rubin,S2L,mat-L2,garner,simt,2.374e+05,0.000e+00,0.000e+00,7.6,3.8
3708,4,4,8.0,1.187e+05,GB300,S2L,mat-L2,garner,simt,2.374e+05,0.000e+00,0.000e+00,5.9,3.8
3707,1,1,2.0,7.414e+03,Rubin,S2L,mat-L2,garner,simt,5.932e+04,0.000e+00,0.000e+00,1.9,0.9
3707,1,1,2.0,7.414e+03,GB300,S2L,mat-L2,garner,simt,5.932e+04,0.000e+00,0.000e+00,1.5,0.9
3706,2,2,4.0,2.965e+04,Rubin,S2L,mat-L2,garner,simt,1.186e+05,0.000e+00,0.000e+00,3.8,1.9
3706,2,2,4.0,2.965e+04,GB300,S2L,mat-L2,garner,simt,1.186e+05,0.000e+00,0.000e+00,3.0,1.9
3705,1,1,2.0,7.410e+03,Rubin,S2L,mat-L2,garner,simt,5.929e+04,0.000e+00,0.000e+00,1.9,0.9
3705,1,1,2.0,7.410e+03,GB300,S2L,mat-L2,garner,simt,5.929e+04,0.000e+00,0.000e+00,1.5,0.9
3704,8,8,16.0,4.741e+05,Rubin,S2L,mat-L2,garner,simt,4.746e+05,0.000e+00,0.000e+00,15.1,7.5
3704,8,8,16.0,4.741e+05,GB300,S2L,mat-L2,garner,simt,4.746e+05,0.000e+00,0.000e+00,11.8,7.5
3703,1,1,2.0,7.406e+03,Rubin,S2L,mat-L2,garner,simt,5.926e+04,0.000e+00,0.000e+00,1.9,0.9
3703,1,1,2.0,7.406e+03,GB300,S2L,mat-L2,garner,simt,5.926e+04,0.000e+00,0.000e+00,1.5,0.9
3702,2,2,4.0,2.962e+04,Rubin,S2L,mat-L2,garner,simt,1.185e+05,0.000e+00,0.000e+00,3.8,1.9
3702,2,2,4.0,2.962e+04,GB300,S2L,mat-L2,garner,simt,1.185e+05,0.000e+00,0.000e+00,3.0,1.9
3701,1,1,2.0,7.402e+03,Rubin,S2L,mat-L2,garner,simt,5.922e+04,0.000e+00,0.000e+00,1.9,0.9
3701,1,1,2.0,7.402e+03,GB300,S2L,mat-L2,garner,simt,5.922e+04,0.000e+00,0.000e+00,1.5,0.9
3700,4,4,8.0,1.184e+05,Rubin,S2L,mat-L2,garner,simt,2.369e+05,0.000e+00,0.000e+00,7.6,3.8
3700,4,4,8.0,1.184e+05,GB300,S2L,mat-L2,garner,simt,2.369e+05,0.000e+00,0.000e+00,5.9,3.8
3699,1,1,2.0,7.398e+03,Rubin,S2L,mat-L2,garner,simt,5.919e+04,0.000e+00,0.000e+00,1.9,0.9
3699,1,1,2.0,7.398e+03,GB300,S2L,mat-L2,garner,simt,5.919e+04,0.000e+00,0.000e+00,1.5,0.9
3698,2,2,4.0,2.958e+04,Rubin,S2L,mat-L2,garner,simt,1.184e+05,0.000e+00,0.000e+00,3.8,1.9
3698,2,2,4.0,2.958e+04,GB300,S2L,mat-L2,garner,simt,1.184e+05,0.000e+00,0.000e+00,3.0,1.9
3697,1,1,2.0,7.394e+03,Rubin,S2L,mat-L2,garner,simt,5.916e+04,0.000e+00,0.000e+00,1.9,0.9
3697,1,1,2.0,7.394e+03,GB300,S2L,mat-L2,garner,simt,5.916e+04,0.000e+00,0.000e+00,1.5,0.9
3696,16,16,31.9,1.892e+06,Rubin,S2L,mat-L2,garner,simt,9.482e+05,0.000e+00,0.000e+00,30.2,15.0
3696,16,16,31.9,1.892e+06,GB300,S2L,mat-L2,garner,simt,9.482e+05,0.000e+00,0.000e+00,23.6,15.0
3695,1,1,2.0,7.390e+03,Rubin,S2L,mat-L2,garner,simt,5.913e+04,0.000e+00,0.000e+00,1.9,0.9
3695,1,1,2.0,7.390e+03,GB300,S2L,mat-L2,garner,simt,5.913e+04,0.000e+00,0.000e+00,1.5,0.9
3694,2,2,4.0,2.955e+04,Rubin,S2L,mat-L2,garner,simt,1.182e+05,0.000e+00,0.000e+00,3.8,1.9
3694,2,2,4.0,2.955e+04,GB300,S2L,mat-L2,garner,simt,1.182e+05,0.000e+00,0.000e+00,3.0,1.9
3693,1,1,2.0,7.386e+03,Rubin,S2L,mat-L2,garner,simt,5.910e+04,0.000e+00,0.000e+00,1.9,0.9
3693,1,1,2.0,7.386e+03,GB300,S2L,mat-L2,garner,simt,5.910e+04,0.000e+00,0.000e+00,1.5,0.9
3692,4,4,8.0,1.181e+05,Rubin,S2L,mat-L2,garner,simt,2.364e+05,0.000e+00,0.000e+00,7.6,3.8
3692,4,4,8.0,1.181e+05,GB300,S2L,mat-L2,garner,simt,2.364e+05,0.000e+00,0.000e+00,5.9,3.8
3691,1,1,2.0,7.382e+03,Rubin,S2L,mat-L2,garner,simt,5.906e+04,0.000e+00,0.000e+00,1.9,0.9
3691,1,1,2.0,7.382e+03,GB300,S2L,mat-L2,garner,simt,5.906e+04,0.000e+00,0.000e+00,1.5,0.9
3690,2,2,4.0,2.952e+04,Rubin,S2L,mat-L2,garner,simt,1.181e+05,0.000e+00,0.000e+00,3.8,1.9
3690,2,2,4.0,2.952e+04,GB300,S2L,mat-L2,garner,simt,1.181e+05,0.000e+00,0.000e+00,3.0,1.9
3689,1,1,2.0,7.378e+03,Rubin,S2L,mat-L2,garner,simt,5.903e+04,0.000e+00,0.000e+00,1.9,0.9
3689,1,1,2.0,7.378e+03,GB300,S2L,mat-L2,garner,simt,5.903e+04,0.000e+00,0.000e+00,1.5,0.9
3688,8,8,16.0,4.721e+05,Rubin,S2L,mat-L2,garner,simt,4.726e+05,0.000e+00,0.000e+00,15.1,7.5
3688,8,8,16.0,4.721e+05,GB300,S2L,mat-L2,garner,simt,4.726e+05,0.000e+00,0.000e+00,11.8,7.5
3687,1,1,2.0,7.374e+03,Rubin,S2L,mat-L2,garner,simt,5.900e+04,0.000e+00,0.000e+00,1.9,0.9
3687,1,1,2.0,7.374e+03,GB300,S2L,mat-L2,garner,simt,5.900e+04,0.000e+00,0.000e+00,1.5,0.9
3686,2,2,4.0,2.949e+04,Rubin,S2L,mat-L2,garner,simt,1.180e+05,0.000e+00,0.000e+00,3.8,1.9
3686,2,2,4.0,2.949e+04,GB300,S2L,mat-L2,garner,simt,1.180e+05,0.000e+00,0.000e+00,3.0,1.9
3685,1,1,2.0,7.370e+03,Rubin,S2L,mat-L2,garner,simt,5.897e+04,0.000e+00,0.000e+00,1.9,0.9
3685,1,1,2.0,7.370e+03,GB300,S2L,mat-L2,garner,simt,5.897e+04,0.000e+00,0.000e+00,1.5,0.9
3684,4,4,8.0,1.179e+05,Rubin,S2L,mat-L2,garner,simt,2.359e+05,0.000e+00,0.000e+00,7.6,3.8
3684,4,4,8.0,1.179e+05,GB300,S2L,mat-L2,garner,simt,2.359e+05,0.000e+00,0.000e+00,5.9,3.8
3683,1,1,2.0,7.366e+03,Rubin,S2L,mat-L2,garner,simt,5.894e+04,0.000e+00,0.000e+00,1.9,0.9
3683,1,1,2.0,7.366e+03,GB300,S2L,mat-L2,garner,simt,5.894e+04,0.000e+00,0.000e+00,1.5,0.9
3682,2,2,4.0,2.946e+04,Rubin,S2L,mat-L2,garner,simt,1.179e+05,0.000e+00,0.000e+00,3.8,1.9
3682,2,2,4.0,2.946e+04,GB300,S2L,mat-L2,garner,simt,1.179e+05,0.000e+00,0.000e+00,3.0,1.9
3681,1,1,2.0,7.362e+03,Rubin,S2L,mat-L2,garner,simt,5.890e+04,0.000e+00,0.000e+00,1.9,0.9
3681,1,1,2.0,7.362e+03,GB300,S2L,mat-L2,garner,simt,5.890e+04,0.000e+00,0.000e+00,1.5,0.9
3680,32,32,63.4,7.537e+06,Rubin,S2L,mat-L2,garner,simt,1.892e+06,0.000e+00,0.000e+00,60.2,30.0
3680,32,32,63.4,7.537e+06,GB300,S2L,mat-L2,garner,simt,1.892e+06,0.000e+00,0.000e+00,47.0,29.9
3679,1,1,2.0,7.358e+03,Rubin,S2L,mat-L2,garner,simt,5.887e+04,0.000e+00,0.000e+00,1.9,0.9
3679,1,1,2.0,7.358e+03,GB300,S2L,mat-L2,garner,simt,5.887e+04,0.000e+00,0.000e+00,1.5,0.9
3678,2,2,4.0,2.942e+04,Rubin,S2L,mat-L2,garner,simt,1.177e+05,0.000e+00,0.000e+00,3.8,1.9
3678,2,2,4.0,2.942e+04,GB300,S2L,mat-L2,garner,simt,1.177e+05,0.000e+00,0.000e+00,3.0,1.9
3677,1,1,2.0,7.354e+03,Rubin,S2L,mat-L2,garner,simt,5.884e+04,0.000e+00,0.000e+00,1.9,0.9
3677,1,1,2.0,7.354e+03,GB300,S2L,mat-L2,garner,simt,5.884e+04,0.000e+00,0.000e+00,1.5,0.9
3676,4,4,8.0,1.176e+05,Rubin,S2L,mat-L2,garner,simt,2.354e+05,0.000e+00,0.000e+00,7.6,3.8
3676,4,4,8.0,1.176e+05,GB300,S2L,mat-L2,garner,simt,2.354e+05,0.000e+00,0.000e+00,5.9,3.8
3675,1,1,2.0,7.350e+03,Rubin,S2L,mat-L2,garner,simt,5.881e+04,0.000e+00,0.000e+00,1.9,0.9
3675,1,1,2.0,7.350e+03,GB300,S2L,mat-L2,garner,simt,5.881e+04,0.000e+00,0.000e+00,1.5,0.9
3674,2,2,4.0,2.939e+04,Rubin,S2L,mat-L2,garner,simt,1.176e+05,0.000e+00,0.000e+00,3.8,1.9
3674,2,2,4.0,2.939e+04,GB300,S2L,mat-L2,garner,simt,1.176e+05,0.000e+00,0.000e+00,3.0,1.9
3673,1,1,2.0,7.346e+03,Rubin,S2L,mat-L2,garner,simt,5.878e+04,0.000e+00,0.000e+00,1.9,0.9
3673,1,1,2.0,7.346e+03,GB300,S2L,mat-L2,garner,simt,5.878e+04,0.000e+00,0.000e+00,1.5,0.9
3672,8,8,16.0,4.700e+05,Rubin,S2L,mat-L2,garner,simt,4.705e+05,0.000e+00,0.000e+00,15.1,7.5
3672,8,8,16.0,4.700e+05,GB300,S2L,mat-L2,garner,simt,4.705e+05,0.000e+00,0.000e+00,11.8,7.5
3671,1,1,2.0,7.342e+03,Rubin,S2L,mat-L2,garner,simt,5.874e+04,0.000e+00,0.000e+00,1.9,0.9
3671,1,1,2.0,7.342e+03,GB300,S2L,mat-L2,garner,simt,5.874e+04,0.000e+00,0.000e+00,1.5,0.9
3670,2,2,4.0,2.936e+04,Rubin,S2L,mat-L2,garner,simt,1.175e+05,0.000e+00,0.000e+00,3.8,1.9
3670,2,2,4.0,2.936e+04,GB300,S2L,mat-L2,garner,simt,1.175e+05,0.000e+00,0.000e+00,3.0,1.9
3669,1,1,2.0,7.338e+03,Rubin,S2L,mat-L2,garner,simt,5.871e+04,0.000e+00,0.000e+00,1.9,0.9
3669,1,1,2.0,7.338e+03,GB300,S2L,mat-L2,garner,simt,5.871e+04,0.000e+00,0.000e+00,1.5,0.9
3668,4,4,8.0,1.174e+05,Rubin,S2L,mat-L2,garner,simt,2.349e+05,0.000e+00,0.000e+00,7.6,3.8
3668,4,4,8.0,1.174e+05,GB300,S2L,mat-L2,garner,simt,2.349e+05,0.000e+00,0.000e+00,5.9,3.8
3667,1,1,2.0,7.334e+03,Rubin,S2L,mat-L2,garner,simt,5.868e+04,0.000e+00,0.000e+00,1.9,0.9
3667,1,1,2.0,7.334e+03,GB300,S2L,mat-L2,garner,simt,5.868e+04,0.000e+00,0.000e+00,1.5,0.9
3666,2,2,4.0,2.933e+04,Rubin,S2L,mat-L2,garner,simt,1.173e+05,0.000e+00,0.000e+00,3.8,1.9
3666,2,2,4.0,2.933e+04,GB300,S2L,mat-L2,garner,simt,1.173e+05,0.000e+00,0.000e+00,3.0,1.9
3665,1,1,2.0,7.330e+03,Rubin,S2L,mat-L2,garner,simt,5.865e+04,0.000e+00,0.000e+00,1.9,0.9
3665,1,1,2.0,7.330e+03,GB300,S2L,mat-L2,garner,simt,5.865e+04,0.000e+00,0.000e+00,1.5,0.9
3664,16,16,31.9,1.876e+06,Rubin,S2L,mat-L2,garner,simt,9.400e+05,0.000e+00,0.000e+00,30.2,15.0
3664,16,16,31.9,1.876e+06,GB300,S2L,mat-L2,garner,simt,9.400e+05,0.000e+00,0.000e+00,23.6,15.0
3663,1,1,2.0,7.326e+03,Rubin,S2L,mat-L2,garner,simt,5.862e+04,0.000e+00,0.000e+00,1.9,0.9
3663,1,1,2.0,7.326e+03,GB300,S2L,mat-L2,garner,simt,5.862e+04,0.000e+00,0.000e+00,1.5,0.9
3662,2,2,4.0,2.930e+04,Rubin,S2L,mat-L2,garner,simt,1.172e+05,0.000e+00,0.000e+00,3.8,1.9
3662,2,2,4.0,2.930e+04,GB300,S2L,mat-L2,garner,simt,1.172e+05,0.000e+00,0.000e+00,3.0,1.9
3661,1,1,2.0,7.322e+03,Rubin,S2L,mat-L2,garner,simt,5.858e+04,0.000e+00,0.000e+00,1.9,0.9
3661,1,1,2.0,7.322e+03,GB300,S2L,mat-L2,garner,simt,5.858e+04,0.000e+00,0.000e+00,1.5,0.9
3660,4,4,8.0,1.171e+05,Rubin,S2L,mat-L2,garner,simt,2.344e+05,0.000e+00,0.000e+00,7.6,3.8
3660,4,4,8.0,1.171e+05,GB300,S2L,mat-L2,garner,simt,2.344e+05,0.000e+00,0.000e+00,5.9,3.8
3659,1,1,2.0,7.318e+03,Rubin,S2L,mat-L2,garner,simt,5.855e+04,0.000e+00,0.000e+00,1.9,0.9
3659,1,1,2.0,7.318e+03,GB300,S2L,mat-L2,garner,simt,5.855e+04,0.000e+00,0.000e+00,1.5,0.9
3658,2,2,4.0,2.926e+04,Rubin,S2L,mat-L2,garner,simt,1.171e+05,0.000e+00,0.000e+00,3.8,1.9
3658,2,2,4.0,2.926e+04,GB300,S2L,mat-L2,garner,simt,1.171e+05,0.000e+00,0.000e+00,3.0,1.9
3657,1,1,2.0,7.314e+03,Rubin,S2L,mat-L2,garner,simt,5.852e+04,0.000e+00,0.000e+00,1.9,0.9
3657,1,1,2.0,7.314e+03,GB300,S2L,mat-L2,garner,simt,5.852e+04,0.000e+00,0.000e+00,1.5,0.9
3656,8,8,16.0,4.680e+05,Rubin,S2L,mat-L2,garner,simt,4.685e+05,0.000e+00,0.000e+00,15.1,7.5
3656,8,8,16.0,4.680e+05,GB300,S2L,mat-L2,garner,simt,4.685e+05,0.000e+00,0.000e+00,11.8,7.5
3655,1,1,2.0,7.310e+03,Rubin,S2L,mat-L2,garner,simt,5.849e+04,0.000e+00,0.000e+00,1.9,0.9
3655,1,1,2.0,7.310e+03,GB300,S2L,mat-L2,garner,simt,5.849e+04,0.000e+00,0.000e+00,1.5,0.9
3654,2,2,4.0,2.923e+04,Rubin,S2L,mat-L2,garner,simt,1.170e+05,0.000e+00,0.000e+00,3.8,1.9
3654,2,2,4.0,2.923e+04,GB300,S2L,mat-L2,garner,simt,1.170e+05,0.000e+00,0.000e+00,3.0,1.9
3653,1,1,2.0,7.306e+03,Rubin,S2L,mat-L2,garner,simt,5.846e+04,0.000e+00,0.000e+00,1.9,0.9
3653,1,1,2.0,7.306e+03,GB300,S2L,mat-L2,garner,simt,5.846e+04,0.000e+00,0.000e+00,1.5,0.9
3652,4,4,8.0,1.169e+05,Rubin,S2L,mat-L2,garner,simt,2.339e+05,0.000e+00,0.000e+00,7.6,3.8
3652,4,4,8.0,1.169e+05,GB300,S2L,mat-L2,garner,simt,2.339e+05,0.000e+00,0.000e+00,5.9,3.8
3651,1,1,2.0,7.302e+03,Rubin,S2L,mat-L2,garner,simt,5.842e+04,0.000e+00,0.000e+00,1.9,0.9
3651,1,1,2.0,7.302e+03,GB300,S2L,mat-L2,garner,simt,5.842e+04,0.000e+00,0.000e+00,1.5,0.9
3650,2,2,4.0,2.920e+04,Rubin,S2L,mat-L2,garner,simt,1.168e+05,0.000e+00,0.000e+00,3.8,1.9
3650,2,2,4.0,2.920e+04,GB300,S2L,mat-L2,garner,simt,1.168e+05,0.000e+00,0.000e+00,3.0,1.9
3649,1,1,2.0,7.298e+03,Rubin,S2L,mat-L2,garner,simt,5.839e+04,0.000e+00,0.000e+00,1.9,0.9
3649,1,1,2.0,7.298e+03,GB300,S2L,mat-L2,garner,simt,5.839e+04,0.000e+00,0.000e+00,1.5,0.9
3648,3648,64,3648.0,1.703e+09,Rubin,S2L,mat-L2,garner,simt,1.102e+08,0.000e+00,0.000e+00,473.0,103.8
3648,3648,64,3648.0,1.703e+09,GB300,S2L,on-the-fly,garner,simt,1.102e+08,5.230e+07,0.000e+00,135.1,75.8
3647,1,1,2.0,7.294e+03,Rubin,S2L,mat-L2,garner,simt,5.836e+04,0.000e+00,0.000e+00,1.9,0.9
3647,1,1,2.0,7.294e+03,GB300,S2L,mat-L2,garner,simt,5.836e+04,0.000e+00,0.000e+00,1.5,0.9
3646,2,2,4.0,2.917e+04,Rubin,S2L,mat-L2,garner,simt,1.167e+05,0.000e+00,0.000e+00,3.8,1.9
3646,2,2,4.0,2.917e+04,GB300,S2L,mat-L2,garner,simt,1.167e+05,0.000e+00,0.000e+00,3.0,1.9
3645,1,1,2.0,7.290e+03,Rubin,S2L,mat-L2,garner,simt,5.833e+04,0.000e+00,0.000e+00,1.9,0.9
3645,1,1,2.0,7.290e+03,GB300,S2L,mat-L2,garner,simt,5.833e+04,0.000e+00,0.000e+00,1.5,0.9
3644,4,4,8.0,1.166e+05,Rubin,S2L,mat-L2,garner,simt,2.333e+05,0.000e+00,0.000e+00,7.6,3.8
3644,4,4,8.0,1.166e+05,GB300,S2L,mat-L2,garner,simt,2.333e+05,0.000e+00,0.000e+00,5.9,3.8
3643,1,1,2.0,7.286e+03,Rubin,S2L,mat-L2,garner,simt,5.830e+04,0.000e+00,0.000e+00,1.9,0.9
3643,1,1,2.0,7.286e+03,GB300,S2L,mat-L2,garner,simt,5.830e+04,0.000e+00,0.000e+00,1.5,0.9
3642,2,2,4.0,2.914e+04,Rubin,S2L,mat-L2,garner,simt,1.166e+05,0.000e+00,0.000e+00,3.8,1.9
3642,2,2,4.0,2.914e+04,GB300,S2L,mat-L2,garner,simt,1.166e+05,0.000e+00,0.000e+00,3.0,1.9
3641,1,1,2.0,7.282e+03,Rubin,S2L,mat-L2,garner,simt,5.826e+04,0.000e+00,0.000e+00,1.9,0.9
3641,1,1,2.0,7.282e+03,GB300,S2L,mat-L2,garner,simt,5.826e+04,0.000e+00,0.000e+00,1.5,0.9
3640,8,8,16.0,4.659e+05,Rubin,S2L,mat-L2,garner,simt,4.664e+05,0.000e+00,0.000e+00,15.1,7.5
3640,8,8,16.0,4.659e+05,GB300,S2L,mat-L2,garner,simt,4.664e+05,0.000e+00,0.000e+00,11.8,7.5
3639,1,1,2.0,7.278e+03,Rubin,S2L,mat-L2,garner,simt,5.823e+04,0.000e+00,0.000e+00,1.9,0.9
3639,1,1,2.0,7.278e+03,GB300,S2L,mat-L2,garner,simt,5.823e+04,0.000e+00,0.000e+00,1.5,0.9
3638,2,2,4.0,2.910e+04,Rubin,S2L,mat-L2,garner,simt,1.164e+05,0.000e+00,0.000e+00,3.8,1.9
3638,2,2,4.0,2.910e+04,GB300,S2L,mat-L2,garner,simt,1.164e+05,0.000e+00,0.000e+00,3.0,1.9
3637,1,1,2.0,7.274e+03,Rubin,S2L,mat-L2,garner,simt,5.820e+04,0.000e+00,0.000e+00,1.9,0.9
3637,1,1,2.0,7.274e+03,GB300,S2L,mat-L2,garner,simt,5.820e+04,0.000e+00,0.000e+00,1.5,0.9
3636,4,4,8.0,1.164e+05,Rubin,S2L,mat-L2,garner,simt,2.328e+05,0.000e+00,0.000e+00,7.6,3.8
3636,4,4,8.0,1.164e+05,GB300,S2L,mat-L2,garner,simt,2.328e+05,0.000e+00,0.000e+00,5.9,3.8
3635,1,1,2.0,7.270e+03,Rubin,S2L,mat-L2,garner,simt,5.817e+04,0.000e+00,0.000e+00,1.9,0.9
3635,1,1,2.0,7.270e+03,GB300,S2L,mat-L2,garner,simt,5.817e+04,0.000e+00,0.000e+00,1.5,0.9
3634,2,2,4.0,2.907e+04,Rubin,S2L,mat-L2,garner,simt,1.163e+05,0.000e+00,0.000e+00,3.8,1.9
3634,2,2,4.0,2.907e+04,GB300,S2L,mat-L2,garner,simt,1.163e+05,0.000e+00,0.000e+00,3.0,1.9
3633,1,1,2.0,7.266e+03,Rubin,S2L,mat-L2,garner,simt,5.814e+04,0.000e+00,0.000e+00,1.9,0.9
3633,1,1,2.0,7.266e+03,GB300,S2L,mat-L2,garner,simt,5.814e+04,0.000e+00,0.000e+00,1.5,0.9
3632,16,16,31.9,1.860e+06,Rubin,S2L,mat-L2,garner,simt,9.318e+05,0.000e+00,0.000e+00,30.2,15.0
3632,16,16,31.9,1.860e+06,GB300,S2L,mat-L2,garner,simt,9.318e+05,0.000e+00,0.000e+00,23.6,15.0
3631,1,1,2.0,7.262e+03,Rubin,S2L,mat-L2,garner,simt,5.810e+04,0.000e+00,0.000e+00,1.9,0.9
3631,1,1,2.0,7.262e+03,GB300,S2L,mat-L2,garner,simt,5.810e+04,0.000e+00,0.000e+00,1.5,0.9
3630,2,2,4.0,2.904e+04,Rubin,S2L,mat-L2,garner,simt,1.162e+05,0.000e+00,0.000e+00,3.8,1.9
3630,2,2,4.0,2.904e+04,GB300,S2L,mat-L2,garner,simt,1.162e+05,0.000e+00,0.000e+00,3.0,1.9
3629,1,1,2.0,7.258e+03,Rubin,S2L,mat-L2,garner,simt,5.807e+04,0.000e+00,0.000e+00,1.9,0.9
3629,1,1,2.0,7.258e+03,GB300,S2L,mat-L2,garner,simt,5.807e+04,0.000e+00,0.000e+00,1.5,0.9
3628,4,4,8.0,1.161e+05,Rubin,S2L,mat-L2,garner,simt,2.323e+05,0.000e+00,0.000e+00,7.6,3.8
3628,4,4,8.0,1.161e+05,GB300,S2L,mat-L2,garner,simt,2.323e+05,0.000e+00,0.000e+00,5.9,3.8
3627,1,1,2.0,7.254e+03,Rubin,S2L,mat-L2,garner,simt,5.804e+04,0.000e+00,0.000e+00,1.9,0.9
3627,1,1,2.0,7.254e+03,GB300,S2L,mat-L2,garner,simt,5.804e+04,0.000e+00,0.000e+00,1.5,0.9
3626,2,2,4.0,2.901e+04,Rubin,S2L,mat-L2,garner,simt,1.161e+05,0.000e+00,0.000e+00,3.8,1.9
3626,2,2,4.0,2.901e+04,GB300,S2L,mat-L2,garner,simt,1.161e+05,0.000e+00,0.000e+00,3.0,1.9
3625,1,1,2.0,7.250e+03,Rubin,S2L,mat-L2,garner,simt,5.801e+04,0.000e+00,0.000e+00,1.9,0.9
3625,1,1,2.0,7.250e+03,GB300,S2L,mat-L2,garner,simt,5.801e+04,0.000e+00,0.000e+00,1.5,0.9
3624,8,8,16.0,4.639e+05,Rubin,S2L,mat-L2,garner,simt,4.644e+05,0.000e+00,0.000e+00,15.1,7.5
3624,8,8,16.0,4.639e+05,GB300,S2L,mat-L2,garner,simt,4.644e+05,0.000e+00,0.000e+00,11.8,7.5
3623,1,1,2.0,7.246e+03,Rubin,S2L,mat-L2,garner,simt,5.798e+04,0.000e+00,0.000e+00,1.9,0.9
3623,1,1,2.0,7.246e+03,GB300,S2L,mat-L2,garner,simt,5.798e+04,0.000e+00,0.000e+00,1.5,0.9
3622,2,2,4.0,2.898e+04,Rubin,S2L,mat-L2,garner,simt,1.159e+05,0.000e+00,0.000e+00,3.8,1.9
3622,2,2,4.0,2.898e+04,GB300,S2L,mat-L2,garner,simt,1.159e+05,0.000e+00,0.000e+00,3.0,1.9
3621,1,1,2.0,7.242e+03,Rubin,S2L,mat-L2,garner,simt,5.794e+04,0.000e+00,0.000e+00,1.9,0.9
3621,1,1,2.0,7.242e+03,GB300,S2L,mat-L2,garner,simt,5.794e+04,0.000e+00,0.000e+00,1.5,0.9
3620,4,4,8.0,1.158e+05,Rubin,S2L,mat-L2,garner,simt,2.318e+05,0.000e+00,0.000e+00,7.6,3.8
3620,4,4,8.0,1.158e+05,GB300,S2L,mat-L2,garner,simt,2.318e+05,0.000e+00,0.000e+00,5.9,3.8
3619,1,1,2.0,7.238e+03,Rubin,S2L,mat-L2,garner,simt,5.791e+04,0.000e+00,0.000e+00,1.9,0.9
3619,1,1,2.0,7.238e+03,GB300,S2L,mat-L2,garner,simt,5.791e+04,0.000e+00,0.000e+00,1.5,0.9
3618,2,2,4.0,2.894e+04,Rubin,S2L,mat-L2,garner,simt,1.158e+05,0.000e+00,0.000e+00,3.8,1.9
3618,2,2,4.0,2.894e+04,GB300,S2L,mat-L2,garner,simt,1.158e+05,0.000e+00,0.000e+00,3.0,1.9
3617,1,1,2.0,7.234e+03,Rubin,S2L,mat-L2,garner,simt,5.788e+04,0.000e+00,0.000e+00,1.9,0.9
3617,1,1,2.0,7.234e+03,GB300,S2L,mat-L2,garner,simt,5.788e+04,0.000e+00,0.000e+00,1.5,0.9
3616,32,32,63.4,7.406e+06,Rubin,S2L,mat-L2,garner,simt,1.860e+06,0.000e+00,0.000e+00,60.2,30.0
3616,32,32,63.4,7.406e+06,GB300,S2L,mat-L2,garner,simt,1.860e+06,0.000e+00,0.000e+00,47.0,29.9
3615,1,1,2.0,7.230e+03,Rubin,S2L,mat-L2,garner,simt,5.785e+04,0.000e+00,0.000e+00,1.9,0.9
3615,1,1,2.0,7.230e+03,GB300,S2L,mat-L2,garner,simt,5.785e+04,0.000e+00,0.000e+00,1.5,0.9
3614,2,2,4.0,2.891e+04,Rubin,S2L,mat-L2,garner,simt,1.157e+05,0.000e+00,0.000e+00,3.8,1.9
3614,2,2,4.0,2.891e+04,GB300,S2L,mat-L2,garner,simt,1.157e+05,0.000e+00,0.000e+00,3.0,1.9
3613,1,1,2.0,7.226e+03,Rubin,S2L,mat-L2,garner,simt,5.782e+04,0.000e+00,0.000e+00,1.9,0.9
3613,1,1,2.0,7.226e+03,GB300,S2L,mat-L2,garner,simt,5.782e+04,0.000e+00,0.000e+00,1.5,0.9
3612,4,4,8.0,1.156e+05,Rubin,S2L,mat-L2,garner,simt,2.313e+05,0.000e+00,0.000e+00,7.6,3.8
3612,4,4,8.0,1.156e+05,GB300,S2L,mat-L2,garner,simt,2.313e+05,0.000e+00,0.000e+00,5.9,3.8
3611,1,1,2.0,7.222e+03,Rubin,S2L,mat-L2,garner,simt,5.778e+04,0.000e+00,0.000e+00,1.9,0.9
3611,1,1,2.0,7.222e+03,GB300,S2L,mat-L2,garner,simt,5.778e+04,0.000e+00,0.000e+00,1.5,0.9
3610,2,2,4.0,2.888e+04,Rubin,S2L,mat-L2,garner,simt,1.156e+05,0.000e+00,0.000e+00,3.8,1.9
3610,2,2,4.0,2.888e+04,GB300,S2L,mat-L2,garner,simt,1.156e+05,0.000e+00,0.000e+00,3.0,1.9
3609,1,1,2.0,7.218e+03,Rubin,S2L,mat-L2,garner,simt,5.775e+04,0.000e+00,0.000e+00,1.9,0.9
3609,1,1,2.0,7.218e+03,GB300,S2L,mat-L2,garner,simt,5.775e+04,0.000e+00,0.000e+00,1.5,0.9
3608,8,8,16.0,4.618e+05,Rubin,S2L,mat-L2,garner,simt,4.623e+05,0.000e+00,0.000e+00,15.1,7.5
3608,8,8,16.0,4.618e+05,GB300,S2L,mat-L2,garner,simt,4.623e+05,0.000e+00,0.000e+00,11.8,7.5
3607,1,1,2.0,7.214e+03,Rubin,S2L,mat-L2,garner,simt,5.772e+04,0.000e+00,0.000e+00,1.9,0.9
3607,1,1,2.0,7.214e+03,GB300,S2L,mat-L2,garner,simt,5.772e+04,0.000e+00,0.000e+00,1.5,0.9
3606,2,2,4.0,2.885e+04,Rubin,S2L,mat-L2,garner,simt,1.154e+05,0.000e+00,0.000e+00,3.8,1.9
3606,2,2,4.0,2.885e+04,GB300,S2L,mat-L2,garner,simt,1.154e+05,0.000e+00,0.000e+00,3.0,1.9
3605,1,1,2.0,7.210e+03,Rubin,S2L,mat-L2,garner,simt,5.769e+04,0.000e+00,0.000e+00,1.9,0.9
3605,1,1,2.0,7.210e+03,GB300,S2L,mat-L2,garner,simt,5.769e+04,0.000e+00,0.000e+00,1.5,0.9
3604,4,4,8.0,1.153e+05,Rubin,S2L,mat-L2,garner,simt,2.308e+05,0.000e+00,0.000e+00,7.6,3.8
3604,4,4,8.0,1.153e+05,GB300,S2L,mat-L2,garner,simt,2.308e+05,0.000e+00,0.000e+00,5.9,3.8
3603,1,1,2.0,7.206e+03,Rubin,S2L,mat-L2,garner,simt,5.766e+04,0.000e+00,0.000e+00,1.9,0.9
3603,1,1,2.0,7.206e+03,GB300,S2L,mat-L2,garner,simt,5.766e+04,0.000e+00,0.000e+00,1.5,0.9
3602,2,2,4.0,2.882e+04,Rubin,S2L,mat-L2,garner,simt,1.153e+05,0.000e+00,0.000e+00,3.8,1.9
3602,2,2,4.0,2.882e+04,GB300,S2L,mat-L2,garner,simt,1.153e+05,0.000e+00,0.000e+00,3.0,1.9
3601,1,1,2.0,7.202e+03,Rubin,S2L,mat-L2,garner,simt,5.762e+04,0.000e+00,0.000e+00,1.9,0.9
3601,1,1,2.0,7.202e+03,GB300,S2L,mat-L2,garner,simt,5.762e+04,0.000e+00,0.000e+00,1.5,0.9
3600,16,16,31.9,1.843e+06,Rubin,S2L,mat-L2,garner,simt,9.236e+05,0.000e+00,0.000e+00,30.2,15.0
3600,16,16,31.9,1.843e+06,GB300,S2L,mat-L2,garner,simt,9.236e+05,0.000e+00,0.000e+00,23.6,15.0
3599,1,1,2.0,7.198e+03,Rubin,S2L,mat-L2,garner,simt,5.759e+04,0.000e+00,0.000e+00,1.9,0.9
3599,1,1,2.0,7.198e+03,GB300,S2L,mat-L2,garner,simt,5.759e+04,0.000e+00,0.000e+00,1.5,0.9
3598,2,2,4.0,2.878e+04,Rubin,S2L,mat-L2,garner,simt,1.152e+05,0.000e+00,0.000e+00,3.8,1.9
3598,2,2,4.0,2.878e+04,GB300,S2L,mat-L2,garner,simt,1.152e+05,0.000e+00,0.000e+00,3.0,1.9
3597,1,1,2.0,7.194e+03,Rubin,S2L,mat-L2,garner,simt,5.756e+04,0.000e+00,0.000e+00,1.9,0.9
3597,1,1,2.0,7.194e+03,GB300,S2L,mat-L2,garner,simt,5.756e+04,0.000e+00,0.000e+00,1.5,0.9
3596,4,4,8.0,1.151e+05,Rubin,S2L,mat-L2,garner,simt,2.303e+05,0.000e+00,0.000e+00,7.6,3.8
3596,4,4,8.0,1.151e+05,GB300,S2L,mat-L2,garner,simt,2.303e+05,0.000e+00,0.000e+00,5.9,3.8
3595,1,1,2.0,7.190e+03,Rubin,S2L,mat-L2,garner,simt,5.753e+04,0.000e+00,0.000e+00,1.9,0.9
3595,1,1,2.0,7.190e+03,GB300,S2L,mat-L2,garner,simt,5.753e+04,0.000e+00,0.000e+00,1.5,0.9
3594,2,2,4.0,2.875e+04,Rubin,S2L,mat-L2,garner,simt,1.150e+05,0.000e+00,0.000e+00,3.8,1.9
3594,2,2,4.0,2.875e+04,GB300,S2L,mat-L2,garner,simt,1.150e+05,0.000e+00,0.000e+00,3.0,1.9
3593,1,1,2.0,7.186e+03,Rubin,S2L,mat-L2,garner,simt,5.750e+04,0.000e+00,0.000e+00,1.9,0.9
3593,1,1,2.0,7.186e+03,GB300,S2L,mat-L2,garner,simt,5.750e+04,0.000e+00,0.000e+00,1.5,0.9
3592,8,8,16.0,4.598e+05,Rubin,S2L,mat-L2,garner,simt,4.603e+05,0.000e+00,0.000e+00,15.1,7.5
3592,8,8,16.0,4.598e+05,GB300,S2L,mat-L2,garner,simt,4.603e+05,0.000e+00,0.000e+00,11.8,7.5
3591,1,1,2.0,7.182e+03,Rubin,S2L,mat-L2,garner,simt,5.746e+04,0.000e+00,0.000e+00,1.9,0.9
3591,1,1,2.0,7.182e+03,GB300,S2L,mat-L2,garner,simt,5.746e+04,0.000e+00,0.000e+00,1.5,0.9
3590,2,2,4.0,2.872e+04,Rubin,S2L,mat-L2,garner,simt,1.149e+05,0.000e+00,0.000e+00,3.8,1.9
3590,2,2,4.0,2.872e+04,GB300,S2L,mat-L2,garner,simt,1.149e+05,0.000e+00,0.000e+00,3.0,1.9
3589,1,1,2.0,7.178e+03,Rubin,S2L,mat-L2,garner,simt,5.743e+04,0.000e+00,0.000e+00,1.9,0.9
3589,1,1,2.0,7.178e+03,GB300,S2L,mat-L2,garner,simt,5.743e+04,0.000e+00,0.000e+00,1.5,0.9
3588,4,4,8.0,1.148e+05,Rubin,S2L,mat-L2,garner,simt,2.298e+05,0.000e+00,0.000e+00,7.6,3.8
3588,4,4,8.0,1.148e+05,GB300,S2L,mat-L2,garner,simt,2.298e+05,0.000e+00,0.000e+00,5.9,3.8
3587,1,1,2.0,7.174e+03,Rubin,S2L,mat-L2,garner,simt,5.740e+04,0.000e+00,0.000e+00,1.9,0.9
3587,1,1,2.0,7.174e+03,GB300,S2L,mat-L2,garner,simt,5.740e+04,0.000e+00,0.000e+00,1.5,0.9
3586,2,2,4.0,2.869e+04,Rubin,S2L,mat-L2,garner,simt,1.148e+05,0.000e+00,0.000e+00,3.8,1.9
3586,2,2,4.0,2.869e+04,GB300,S2L,mat-L2,garner,simt,1.148e+05,0.000e+00,0.000e+00,3.0,1.9
3585,1,1,2.0,7.170e+03,Rubin,S2L,mat-L2,garner,simt,5.737e+04,0.000e+00,0.000e+00,1.9,0.9
3585,1,1,2.0,7.170e+03,GB300,S2L,mat-L2,garner,simt,5.737e+04,0.000e+00,0.000e+00,1.5,0.9
3584,3584,64,3584.0,1.644e+09,Rubin,S2L,mat-L2,garner,simt,1.064e+08,0.000e+00,0.000e+00,473.0,103.8
3584,3584,64,3584.0,1.644e+09,GB300,S2L,on-the-fly,garner,simt,1.064e+08,4.771e+07,0.000e+00,135.1,76.9
3583,1,1,2.0,7.166e+03,Rubin,S2L,mat-L2,garner,simt,5.734e+04,0.000e+00,0.000e+00,1.9,0.9
3583,1,1,2.0,7.166e+03,GB300,S2L,mat-L2,garner,simt,5.734e+04,0.000e+00,0.000e+00,1.5,0.9
3582,2,2,4.0,2.866e+04,Rubin,S2L,mat-L2,garner,simt,1.147e+05,0.000e+00,0.000e+00,3.8,1.9
3582,2,2,4.0,2.866e+04,GB300,S2L,mat-L2,garner,simt,1.147e+05,0.000e+00,0.000e+00,3.0,1.9
3581,1,1,2.0,7.162e+03,Rubin,S2L,mat-L2,garner,simt,5.730e+04,0.000e+00,0.000e+00,1.9,0.9
3581,1,1,2.0,7.162e+03,GB300,S2L,mat-L2,garner,simt,5.730e+04,0.000e+00,0.000e+00,1.5,0.9
3580,4,4,8.0,1.146e+05,Rubin,S2L,mat-L2,garner,simt,2.292e+05,0.000e+00,0.000e+00,7.6,3.8
3580,4,4,8.0,1.146e+05,GB300,S2L,mat-L2,garner,simt,2.292e+05,0.000e+00,0.000e+00,5.9,3.8
3579,1,1,2.0,7.158e+03,Rubin,S2L,mat-L2,garner,simt,5.727e+04,0.000e+00,0.000e+00,1.9,0.9
3579,1,1,2.0,7.158e+03,GB300,S2L,mat-L2,garner,simt,5.727e+04,0.000e+00,0.000e+00,1.5,0.9
3578,2,2,4.0,2.862e+04,Rubin,S2L,mat-L2,garner,simt,1.145e+05,0.000e+00,0.000e+00,3.8,1.9
3578,2,2,4.0,2.862e+04,GB300,S2L,mat-L2,garner,simt,1.145e+05,0.000e+00,0.000e+00,3.0,1.9
3577,1,1,2.0,7.154e+03,Rubin,S2L,mat-L2,garner,simt,5.724e+04,0.000e+00,0.000e+00,1.9,0.9
3577,1,1,2.0,7.154e+03,GB300,S2L,mat-L2,garner,simt,5.724e+04,0.000e+00,0.000e+00,1.5,0.9
3576,8,8,16.0,4.577e+05,Rubin,S2L,mat-L2,garner,simt,4.582e+05,0.000e+00,0.000e+00,15.1,7.5
3576,8,8,16.0,4.577e+05,GB300,S2L,mat-L2,garner,simt,4.582e+05,0.000e+00,0.000e+00,11.8,7.5
3575,1,1,2.0,7.150e+03,Rubin,S2L,mat-L2,garner,simt,5.721e+04,0.000e+00,0.000e+00,1.9,0.9
3575,1,1,2.0,7.150e+03,GB300,S2L,mat-L2,garner,simt,5.721e+04,0.000e+00,0.000e+00,1.5,0.9
3574,2,2,4.0,2.859e+04,Rubin,S2L,mat-L2,garner,simt,1.144e+05,0.000e+00,0.000e+00,3.8,1.9
3574,2,2,4.0,2.859e+04,GB300,S2L,mat-L2,garner,simt,1.144e+05,0.000e+00,0.000e+00,3.0,1.9
3573,1,1,2.0,7.146e+03,Rubin,S2L,mat-L2,garner,simt,5.718e+04,0.000e+00,0.000e+00,1.9,0.9
3573,1,1,2.0,7.146e+03,GB300,S2L,mat-L2,garner,simt,5.718e+04,0.000e+00,0.000e+00,1.5,0.9
3572,4,4,8.0,1.143e+05,Rubin,S2L,mat-L2,garner,simt,2.287e+05,0.000e+00,0.000e+00,7.6,3.8
3572,4,4,8.0,1.143e+05,GB300,S2L,mat-L2,garner,simt,2.287e+05,0.000e+00,0.000e+00,5.9,3.8
3571,1,1,2.0,7.142e+03,Rubin,S2L,mat-L2,garner,simt,5.714e+04,0.000e+00,0.000e+00,1.9,0.9
3571,1,1,2.0,7.142e+03,GB300,S2L,mat-L2,garner,simt,5.714e+04,0.000e+00,0.000e+00,1.5,0.9
3570,2,2,4.0,2.856e+04,Rubin,S2L,mat-L2,garner,simt,1.143e+05,0.000e+00,0.000e+00,3.8,1.9
3570,2,2,4.0,2.856e+04,GB300,S2L,mat-L2,garner,simt,1.143e+05,0.000e+00,0.000e+00,3.0,1.9
3569,1,1,2.0,7.138e+03,Rubin,S2L,mat-L2,garner,simt,5.711e+04,0.000e+00,0.000e+00,1.9,0.9
3569,1,1,2.0,7.138e+03,GB300,S2L,mat-L2,garner,simt,5.711e+04,0.000e+00,0.000e+00,1.5,0.9
3568,16,16,31.9,1.827e+06,Rubin,S2L,mat-L2,garner,simt,9.155e+05,0.000e+00,0.000e+00,30.2,15.0
3568,16,16,31.9,1.827e+06,GB300,S2L,mat-L2,garner,simt,9.155e+05,0.000e+00,0.000e+00,23.6,15.0
3567,1,1,2.0,7.134e+03,Rubin,S2L,mat-L2,garner,simt,5.708e+04,0.000e+00,0.000e+00,1.9,0.9
3567,1,1,2.0,7.134e+03,GB300,S2L,mat-L2,garner,simt,5.708e+04,0.000e+00,0.000e+00,1.5,0.9
3566,2,2,4.0,2.853e+04,Rubin,S2L,mat-L2,garner,simt,1.141e+05,0.000e+00,0.000e+00,3.8,1.9
3566,2,2,4.0,2.853e+04,GB300,S2L,mat-L2,garner,simt,1.141e+05,0.000e+00,0.000e+00,3.0,1.9
3565,1,1,2.0,7.130e+03,Rubin,S2L,mat-L2,garner,simt,5.705e+04,0.000e+00,0.000e+00,1.9,0.9
3565,1,1,2.0,7.130e+03,GB300,S2L,mat-L2,garner,simt,5.705e+04,0.000e+00,0.000e+00,1.5,0.9
3564,4,4,8.0,1.140e+05,Rubin,S2L,mat-L2,garner,simt,2.282e+05,0.000e+00,0.000e+00,7.6,3.8
3564,4,4,8.0,1.140e+05,GB300,S2L,mat-L2,garner,simt,2.282e+05,0.000e+00,0.000e+00,5.9,3.8
3563,1,1,2.0,7.126e+03,Rubin,S2L,mat-L2,garner,simt,5.702e+04,0.000e+00,0.000e+00,1.9,0.9
3563,1,1,2.0,7.126e+03,GB300,S2L,mat-L2,garner,simt,5.702e+04,0.000e+00,0.000e+00,1.5,0.9
3562,2,2,4.0,2.850e+04,Rubin,S2L,mat-L2,garner,simt,1.140e+05,0.000e+00,0.000e+00,3.8,1.9
3562,2,2,4.0,2.850e+04,GB300,S2L,mat-L2,garner,simt,1.140e+05,0.000e+00,0.000e+00,3.0,1.9
3561,1,1,2.0,7.122e+03,Rubin,S2L,mat-L2,garner,simt,5.698e+04,0.000e+00,0.000e+00,1.9,0.9
3561,1,1,2.0,7.122e+03,GB300,S2L,mat-L2,garner,simt,5.698e+04,0.000e+00,0.000e+00,1.5,0.9
3560,8,8,16.0,4.557e+05,Rubin,S2L,mat-L2,garner,simt,4.562e+05,0.000e+00,0.000e+00,15.1,7.5
3560,8,8,16.0,4.557e+05,GB300,S2L,mat-L2,garner,simt,4.562e+05,0.000e+00,0.000e+00,11.8,7.5
3559,1,1,2.0,7.118e+03,Rubin,S2L,mat-L2,garner,simt,5.695e+04,0.000e+00,0.000e+00,1.9,0.9
3559,1,1,2.0,7.118e+03,GB300,S2L,mat-L2,garner,simt,5.695e+04,0.000e+00,0.000e+00,1.5,0.9
3558,2,2,4.0,2.846e+04,Rubin,S2L,mat-L2,garner,simt,1.139e+05,0.000e+00,0.000e+00,3.8,1.9
3558,2,2,4.0,2.846e+04,GB300,S2L,mat-L2,garner,simt,1.139e+05,0.000e+00,0.000e+00,3.0,1.9
3557,1,1,2.0,7.114e+03,Rubin,S2L,mat-L2,garner,simt,5.692e+04,0.000e+00,0.000e+00,1.9,0.9
3557,1,1,2.0,7.114e+03,GB300,S2L,mat-L2,garner,simt,5.692e+04,0.000e+00,0.000e+00,1.5,0.9
3556,4,4,8.0,1.138e+05,Rubin,S2L,mat-L2,garner,simt,2.277e+05,0.000e+00,0.000e+00,7.6,3.8
3556,4,4,8.0,1.138e+05,GB300,S2L,mat-L2,garner,simt,2.277e+05,0.000e+00,0.000e+00,5.9,3.8
3555,1,1,2.0,7.110e+03,Rubin,S2L,mat-L2,garner,simt,5.689e+04,0.000e+00,0.000e+00,1.9,0.9
3555,1,1,2.0,7.110e+03,GB300,S2L,mat-L2,garner,simt,5.689e+04,0.000e+00,0.000e+00,1.5,0.9
3554,2,2,4.0,2.843e+04,Rubin,S2L,mat-L2,garner,simt,1.138e+05,0.000e+00,0.000e+00,3.8,1.9
3554,2,2,4.0,2.843e+04,GB300,S2L,mat-L2,garner,simt,1.138e+05,0.000e+00,0.000e+00,3.0,1.9
3553,1,1,2.0,7.106e+03,Rubin,S2L,mat-L2,garner,simt,5.686e+04,0.000e+00,0.000e+00,1.9,0.9
3553,1,1,2.0,7.106e+03,GB300,S2L,mat-L2,garner,simt,5.686e+04,0.000e+00,0.000e+00,1.5,0.9
3552,32,32,63.4,7.274e+06,Rubin,S2L,mat-L2,garner,simt,1.827e+06,0.000e+00,0.000e+00,60.2,30.0
3552,32,32,63.4,7.274e+06,GB300,S2L,mat-L2,garner,simt,1.827e+06,0.000e+00,0.000e+00,47.0,29.9
3551,1,1,2.0,7.102e+03,Rubin,S2L,mat-L2,garner,simt,5.682e+04,0.000e+00,0.000e+00,1.9,0.9
3551,1,1,2.0,7.102e+03,GB300,S2L,mat-L2,garner,simt,5.682e+04,0.000e+00,0.000e+00,1.5,0.9
3550,2,2,4.0,2.840e+04,Rubin,S2L,mat-L2,garner,simt,1.136e+05,0.000e+00,0.000e+00,3.8,1.9
3550,2,2,4.0,2.840e+04,GB300,S2L,mat-L2,garner,simt,1.136e+05,0.000e+00,0.000e+00,3.0,1.9
3549,1,1,2.0,7.098e+03,Rubin,S2L,mat-L2,garner,simt,5.679e+04,0.000e+00,0.000e+00,1.9,0.9
3549,1,1,2.0,7.098e+03,GB300,S2L,mat-L2,garner,simt,5.679e+04,0.000e+00,0.000e+00,1.5,0.9
3548,4,4,8.0,1.135e+05,Rubin,S2L,mat-L2,garner,simt,2.272e+05,0.000e+00,0.000e+00,7.6,3.8
3548,4,4,8.0,1.135e+05,GB300,S2L,mat-L2,garner,simt,2.272e+05,0.000e+00,0.000e+00,5.9,3.8
3547,1,1,2.0,7.094e+03,Rubin,S2L,mat-L2,garner,simt,5.676e+04,0.000e+00,0.000e+00,1.9,0.9
3547,1,1,2.0,7.094e+03,GB300,S2L,mat-L2,garner,simt,5.676e+04,0.000e+00,0.000e+00,1.5,0.9
3546,2,2,4.0,2.837e+04,Rubin,S2L,mat-L2,garner,simt,1.135e+05,0.000e+00,0.000e+00,3.8,1.9
3546,2,2,4.0,2.837e+04,GB300,S2L,mat-L2,garner,simt,1.135e+05,0.000e+00,0.000e+00,3.0,1.9
3545,1,1,2.0,7.090e+03,Rubin,S2L,mat-L2,garner,simt,5.673e+04,0.000e+00,0.000e+00,1.9,0.9
3545,1,1,2.0,7.090e+03,GB300,S2L,mat-L2,garner,simt,5.673e+04,0.000e+00,0.000e+00,1.5,0.9
3544,8,8,16.0,4.536e+05,Rubin,S2L,mat-L2,garner,simt,4.541e+05,0.000e+00,0.000e+00,15.1,7.5
3544,8,8,16.0,4.536e+05,GB300,S2L,mat-L2,garner,simt,4.541e+05,0.000e+00,0.000e+00,11.8,7.5
3543,1,1,2.0,7.086e+03,Rubin,S2L,mat-L2,garner,simt,5.670e+04,0.000e+00,0.000e+00,1.9,0.9
3543,1,1,2.0,7.086e+03,GB300,S2L,mat-L2,garner,simt,5.670e+04,0.000e+00,0.000e+00,1.5,0.9
3542,2,2,4.0,2.834e+04,Rubin,S2L,mat-L2,garner,simt,1.134e+05,0.000e+00,0.000e+00,3.8,1.9
3542,2,2,4.0,2.834e+04,GB300,S2L,mat-L2,garner,simt,1.134e+05,0.000e+00,0.000e+00,3.0,1.9
3541,1,1,2.0,7.082e+03,Rubin,S2L,mat-L2,garner,simt,5.666e+04,0.000e+00,0.000e+00,1.9,0.9
3541,1,1,2.0,7.082e+03,GB300,S2L,mat-L2,garner,simt,5.666e+04,0.000e+00,0.000e+00,1.5,0.9
3540,4,4,8.0,1.133e+05,Rubin,S2L,mat-L2,garner,simt,2.267e+05,0.000e+00,0.000e+00,7.6,3.8
3540,4,4,8.0,1.133e+05,GB300,S2L,mat-L2,garner,simt,2.267e+05,0.000e+00,0.000e+00,5.9,3.8
3539,1,1,2.0,7.078e+03,Rubin,S2L,mat-L2,garner,simt,5.663e+04,0.000e+00,0.000e+00,1.9,0.9
3539,1,1,2.0,7.078e+03,GB300,S2L,mat-L2,garner,simt,5.663e+04,0.000e+00,0.000e+00,1.5,0.9
3538,2,2,4.0,2.830e+04,Rubin,S2L,mat-L2,garner,simt,1.132e+05,0.000e+00,0.000e+00,3.8,1.9
3538,2,2,4.0,2.830e+04,GB300,S2L,mat-L2,garner,simt,1.132e+05,0.000e+00,0.000e+00,3.0,1.9
3537,1,1,2.0,7.074e+03,Rubin,S2L,mat-L2,garner,simt,5.660e+04,0.000e+00,0.000e+00,1.9,0.9
3537,1,1,2.0,7.074e+03,GB300,S2L,mat-L2,garner,simt,5.660e+04,0.000e+00,0.000e+00,1.5,0.9
3536,16,16,31.9,1.810e+06,Rubin,S2L,mat-L2,garner,simt,9.073e+05,0.000e+00,0.000e+00,30.2,15.0
3536,16,16,31.9,1.810e+06,GB300,S2L,mat-L2,garner,simt,9.073e+05,0.000e+00,0.000e+00,23.6,15.0
3535,1,1,2.0,7.070e+03,Rubin,S2L,mat-L2,garner,simt,5.657e+04,0.000e+00,0.000e+00,1.9,0.9
3535,1,1,2.0,7.070e+03,GB300,S2L,mat-L2,garner,simt,5.657e+04,0.000e+00,0.000e+00,1.5,0.9
3534,2,2,4.0,2.827e+04,Rubin,S2L,mat-L2,garner,simt,1.131e+05,0.000e+00,0.000e+00,3.8,1.9
3534,2,2,4.0,2.827e+04,GB300,S2L,mat-L2,garner,simt,1.131e+05,0.000e+00,0.000e+00,3.0,1.9
3533,1,1,2.0,7.066e+03,Rubin,S2L,mat-L2,garner,simt,5.654e+04,0.000e+00,0.000e+00,1.9,0.9
3533,1,1,2.0,7.066e+03,GB300,S2L,mat-L2,garner,simt,5.654e+04,0.000e+00,0.000e+00,1.5,0.9
3532,4,4,8.0,1.130e+05,Rubin,S2L,mat-L2,garner,simt,2.262e+05,0.000e+00,0.000e+00,7.6,3.8
3532,4,4,8.0,1.130e+05,GB300,S2L,mat-L2,garner,simt,2.262e+05,0.000e+00,0.000e+00,5.9,3.8
3531,1,1,2.0,7.062e+03,Rubin,S2L,mat-L2,garner,simt,5.650e+04,0.000e+00,0.000e+00,1.9,0.9
3531,1,1,2.0,7.062e+03,GB300,S2L,mat-L2,garner,simt,5.650e+04,0.000e+00,0.000e+00,1.5,0.9
3530,2,2,4.0,2.824e+04,Rubin,S2L,mat-L2,garner,simt,1.130e+05,0.000e+00,0.000e+00,3.8,1.9
3530,2,2,4.0,2.824e+04,GB300,S2L,mat-L2,garner,simt,1.130e+05,0.000e+00,0.000e+00,3.0,1.9
3529,1,1,2.0,7.058e+03,Rubin,S2L,mat-L2,garner,simt,5.647e+04,0.000e+00,0.000e+00,1.9,0.9
3529,1,1,2.0,7.058e+03,GB300,S2L,mat-L2,garner,simt,5.647e+04,0.000e+00,0.000e+00,1.5,0.9
3528,8,8,16.0,4.516e+05,Rubin,S2L,mat-L2,garner,simt,4.521e+05,0.000e+00,0.000e+00,15.1,7.5
3528,8,8,16.0,4.516e+05,GB300,S2L,mat-L2,garner,simt,4.521e+05,0.000e+00,0.000e+00,11.8,7.5
3527,1,1,2.0,7.054e+03,Rubin,S2L,mat-L2,garner,simt,5.644e+04,0.000e+00,0.000e+00,1.9,0.9
3527,1,1,2.0,7.054e+03,GB300,S2L,mat-L2,garner,simt,5.644e+04,0.000e+00,0.000e+00,1.5,0.9
3526,2,2,4.0,2.821e+04,Rubin,S2L,mat-L2,garner,simt,1.129e+05,0.000e+00,0.000e+00,3.8,1.9
3526,2,2,4.0,2.821e+04,GB300,S2L,mat-L2,garner,simt,1.129e+05,0.000e+00,0.000e+00,3.0,1.9
3525,1,1,2.0,7.050e+03,Rubin,S2L,mat-L2,garner,simt,5.641e+04,0.000e+00,0.000e+00,1.9,0.9
3525,1,1,2.0,7.050e+03,GB300,S2L,mat-L2,garner,simt,5.641e+04,0.000e+00,0.000e+00,1.5,0.9
3524,4,4,8.0,1.128e+05,Rubin,S2L,mat-L2,garner,simt,2.257e+05,0.000e+00,0.000e+00,7.6,3.8
3524,4,4,8.0,1.128e+05,GB300,S2L,mat-L2,garner,simt,2.257e+05,0.000e+00,0.000e+00,5.9,3.8
3523,1,1,2.0,7.046e+03,Rubin,S2L,mat-L2,garner,simt,5.638e+04,0.000e+00,0.000e+00,1.9,0.9
3523,1,1,2.0,7.046e+03,GB300,S2L,mat-L2,garner,simt,5.638e+04,0.000e+00,0.000e+00,1.5,0.9
3522,2,2,4.0,2.818e+04,Rubin,S2L,mat-L2,garner,simt,1.127e+05,0.000e+00,0.000e+00,3.8,1.9
3522,2,2,4.0,2.818e+04,GB300,S2L,mat-L2,garner,simt,1.127e+05,0.000e+00,0.000e+00,3.0,1.9
3521,1,1,2.0,7.042e+03,Rubin,S2L,mat-L2,garner,simt,5.634e+04,0.000e+00,0.000e+00,1.9,0.9
3521,1,1,2.0,7.042e+03,GB300,S2L,mat-L2,garner,simt,5.634e+04,0.000e+00,0.000e+00,1.5,0.9
3520,3520,64,3520.0,1.586e+09,Rubin,S2L,mat-L2,garner,simt,1.027e+08,0.000e+00,0.000e+00,473.0,103.7
3520,3520,64,3520.0,1.586e+09,GB300,S2L,on-the-fly,garner,simt,1.027e+08,4.686e+07,0.000e+00,135.1,76.5
3519,1,1,2.0,7.038e+03,Rubin,S2L,mat-L2,garner,simt,5.631e+04,0.000e+00,0.000e+00,1.9,0.9
3519,1,1,2.0,7.038e+03,GB300,S2L,mat-L2,garner,simt,5.631e+04,0.000e+00,0.000e+00,1.5,0.9
3518,2,2,4.0,2.814e+04,Rubin,S2L,mat-L2,garner,simt,1.126e+05,0.000e+00,0.000e+00,3.8,1.9
3518,2,2,4.0,2.814e+04,GB300,S2L,mat-L2,garner,simt,1.126e+05,0.000e+00,0.000e+00,3.0,1.9
3517,1,1,2.0,7.034e+03,Rubin,S2L,mat-L2,garner,simt,5.628e+04,0.000e+00,0.000e+00,1.9,0.9
3517,1,1,2.0,7.034e+03,GB300,S2L,mat-L2,garner,simt,5.628e+04,0.000e+00,0.000e+00,1.5,0.9
3516,4,4,8.0,1.125e+05,Rubin,S2L,mat-L2,garner,simt,2.252e+05,0.000e+00,0.000e+00,7.6,3.8
3516,4,4,8.0,1.125e+05,GB300,S2L,mat-L2,garner,simt,2.252e+05,0.000e+00,0.000e+00,5.9,3.8
3515,1,1,2.0,7.030e+03,Rubin,S2L,mat-L2,garner,simt,5.625e+04,0.000e+00,0.000e+00,1.9,0.9
3515,1,1,2.0,7.030e+03,GB300,S2L,mat-L2,garner,simt,5.625e+04,0.000e+00,0.000e+00,1.5,0.9
3514,2,2,4.0,2.811e+04,Rubin,S2L,mat-L2,garner,simt,1.125e+05,0.000e+00,0.000e+00,3.8,1.9
3514,2,2,4.0,2.811e+04,GB300,S2L,mat-L2,garner,simt,1.125e+05,0.000e+00,0.000e+00,3.0,1.9
3513,1,1,2.0,7.026e+03,Rubin,S2L,mat-L2,garner,simt,5.622e+04,0.000e+00,0.000e+00,1.9,0.9
3513,1,1,2.0,7.026e+03,GB300,S2L,mat-L2,garner,simt,5.622e+04,0.000e+00,0.000e+00,1.5,0.9
3512,8,8,16.0,4.495e+05,Rubin,S2L,mat-L2,garner,simt,4.500e+05,0.000e+00,0.000e+00,15.1,7.5
3512,8,8,16.0,4.495e+05,GB300,S2L,mat-L2,garner,simt,4.500e+05,0.000e+00,0.000e+00,11.8,7.5
3511,1,1,2.0,7.022e+03,Rubin,S2L,mat-L2,garner,simt,5.618e+04,0.000e+00,0.000e+00,1.9,0.9
3511,1,1,2.0,7.022e+03,GB300,S2L,mat-L2,garner,simt,5.618e+04,0.000e+00,0.000e+00,1.5,0.9
3510,2,2,4.0,2.808e+04,Rubin,S2L,mat-L2,garner,simt,1.124e+05,0.000e+00,0.000e+00,3.8,1.9
3510,2,2,4.0,2.808e+04,GB300,S2L,mat-L2,garner,simt,1.124e+05,0.000e+00,0.000e+00,3.0,1.9
3509,1,1,2.0,7.018e+03,Rubin,S2L,mat-L2,garner,simt,5.615e+04,0.000e+00,0.000e+00,1.9,0.9
3509,1,1,2.0,7.018e+03,GB300,S2L,mat-L2,garner,simt,5.615e+04,0.000e+00,0.000e+00,1.5,0.9
3508,4,4,8.0,1.123e+05,Rubin,S2L,mat-L2,garner,simt,2.246e+05,0.000e+00,0.000e+00,7.6,3.8
3508,4,4,8.0,1.123e+05,GB300,S2L,mat-L2,garner,simt,2.246e+05,0.000e+00,0.000e+00,5.9,3.8
3507,1,1,2.0,7.014e+03,Rubin,S2L,mat-L2,garner,simt,5.612e+04,0.000e+00,0.000e+00,1.9,0.9
3507,1,1,2.0,7.014e+03,GB300,S2L,mat-L2,garner,simt,5.612e+04,0.000e+00,0.000e+00,1.5,0.9
3506,2,2,4.0,2.805e+04,Rubin,S2L,mat-L2,garner,simt,1.122e+05,0.000e+00,0.000e+00,3.8,1.9
3506,2,2,4.0,2.805e+04,GB300,S2L,mat-L2,garner,simt,1.122e+05,0.000e+00,0.000e+00,3.0,1.9
3505,1,1,2.0,7.010e+03,Rubin,S2L,mat-L2,garner,simt,5.609e+04,0.000e+00,0.000e+00,1.9,0.9
3505,1,1,2.0,7.010e+03,GB300,S2L,mat-L2,garner,simt,5.609e+04,0.000e+00,0.000e+00,1.5,0.9
3504,16,16,31.9,1.794e+06,Rubin,S2L,mat-L2,garner,simt,8.991e+05,0.000e+00,0.000e+00,30.2,15.0
3504,16,16,31.9,1.794e+06,GB300,S2L,mat-L2,garner,simt,8.991e+05,0.000e+00,0.000e+00,23.6,15.0
3503,1,1,2.0,7.006e+03,Rubin,S2L,mat-L2,garner,simt,5.606e+04,0.000e+00,0.000e+00,1.9,0.9
3503,1,1,2.0,7.006e+03,GB300,S2L,mat-L2,garner,simt,5.606e+04,0.000e+00,0.000e+00,1.5,0.9
3502,2,2,4.0,2.802e+04,Rubin,S2L,mat-L2,garner,simt,1.121e+05,0.000e+00,0.000e+00,3.8,1.9
3502,2,2,4.0,2.802e+04,GB300,S2L,mat-L2,garner,simt,1.121e+05,0.000e+00,0.000e+00,3.0,1.9
3501,1,1,2.0,7.002e+03,Rubin,S2L,mat-L2,garner,simt,5.602e+04,0.000e+00,0.000e+00,1.9,0.9
3501,1,1,2.0,7.002e+03,GB300,S2L,mat-L2,garner,simt,5.602e+04,0.000e+00,0.000e+00,1.5,0.9
3500,4,4,8.0,1.120e+05,Rubin,S2L,mat-L2,garner,simt,2.241e+05,0.000e+00,0.000e+00,7.6,3.8
3500,4,4,8.0,1.120e+05,GB300,S2L,mat-L2,garner,simt,2.241e+05,0.000e+00,0.000e+00,5.9,3.8
3499,1,1,2.0,6.998e+03,Rubin,S2L,mat-L2,garner,simt,5.599e+04,0.000e+00,0.000e+00,1.9,0.9
3499,1,1,2.0,6.998e+03,GB300,S2L,mat-L2,garner,simt,5.599e+04,0.000e+00,0.000e+00,1.5,0.9
3498,2,2,4.0,2.798e+04,Rubin,S2L,mat-L2,garner,simt,1.120e+05,0.000e+00,0.000e+00,3.8,1.9
3498,2,2,4.0,2.798e+04,GB300,S2L,mat-L2,garner,simt,1.120e+05,0.000e+00,0.000e+00,3.0,1.9
3497,1,1,2.0,6.994e+03,Rubin,S2L,mat-L2,garner,simt,5.596e+04,0.000e+00,0.000e+00,1.9,0.9
3497,1,1,2.0,6.994e+03,GB300,S2L,mat-L2,garner,simt,5.596e+04,0.000e+00,0.000e+00,1.5,0.9
3496,8,8,16.0,4.475e+05,Rubin,S2L,mat-L2,garner,simt,4.480e+05,0.000e+00,0.000e+00,15.1,7.5
3496,8,8,16.0,4.475e+05,GB300,S2L,mat-L2,garner,simt,4.480e+05,0.000e+00,0.000e+00,11.8,7.5
3495,1,1,2.0,6.990e+03,Rubin,S2L,mat-L2,garner,simt,5.593e+04,0.000e+00,0.000e+00,1.9,0.9
3495,1,1,2.0,6.990e+03,GB300,S2L,mat-L2,garner,simt,5.593e+04,0.000e+00,0.000e+00,1.5,0.9
3494,2,2,4.0,2.795e+04,Rubin,S2L,mat-L2,garner,simt,1.118e+05,0.000e+00,0.000e+00,3.8,1.9
3494,2,2,4.0,2.795e+04,GB300,S2L,mat-L2,garner,simt,1.118e+05,0.000e+00,0.000e+00,3.0,1.9
3493,1,1,2.0,6.986e+03,Rubin,S2L,mat-L2,garner,simt,5.590e+04,0.000e+00,0.000e+00,1.9,0.9
3493,1,1,2.0,6.986e+03,GB300,S2L,mat-L2,garner,simt,5.590e+04,0.000e+00,0.000e+00,1.5,0.9
3492,4,4,8.0,1.117e+05,Rubin,S2L,mat-L2,garner,simt,2.236e+05,0.000e+00,0.000e+00,7.6,3.8
3492,4,4,8.0,1.117e+05,GB300,S2L,mat-L2,garner,simt,2.236e+05,0.000e+00,0.000e+00,5.9,3.8
3491,1,1,2.0,6.982e+03,Rubin,S2L,mat-L2,garner,simt,5.586e+04,0.000e+00,0.000e+00,1.9,0.9
3491,1,1,2.0,6.982e+03,GB300,S2L,mat-L2,garner,simt,5.586e+04,0.000e+00,0.000e+00,1.5,0.9
3490,2,2,4.0,2.792e+04,Rubin,S2L,mat-L2,garner,simt,1.117e+05,0.000e+00,0.000e+00,3.8,1.9
3490,2,2,4.0,2.792e+04,GB300,S2L,mat-L2,garner,simt,1.117e+05,0.000e+00,0.000e+00,3.0,1.9
3489,1,1,2.0,6.978e+03,Rubin,S2L,mat-L2,garner,simt,5.583e+04,0.000e+00,0.000e+00,1.9,0.9
3489,1,1,2.0,6.978e+03,GB300,S2L,mat-L2,garner,simt,5.583e+04,0.000e+00,0.000e+00,1.5,0.9
3488,32,32,63.4,7.143e+06,Rubin,S2L,mat-L2,garner,simt,1.794e+06,0.000e+00,0.000e+00,60.2,30.0
3488,32,32,63.4,7.143e+06,GB300,S2L,mat-L2,garner,simt,1.794e+06,0.000e+00,0.000e+00,47.0,29.9
3487,1,1,2.0,6.974e+03,Rubin,S2L,mat-L2,garner,simt,5.580e+04,0.000e+00,0.000e+00,1.9,0.9
3487,1,1,2.0,6.974e+03,GB300,S2L,mat-L2,garner,simt,5.580e+04,0.000e+00,0.000e+00,1.5,0.9
3486,2,2,4.0,2.789e+04,Rubin,S2L,mat-L2,garner,simt,1.116e+05,0.000e+00,0.000e+00,3.8,1.9
3486,2,2,4.0,2.789e+04,GB300,S2L,mat-L2,garner,simt,1.116e+05,0.000e+00,0.000e+00,3.0,1.9
3485,1,1,2.0,6.970e+03,Rubin,S2L,mat-L2,garner,simt,5.577e+04,0.000e+00,0.000e+00,1.9,0.9
3485,1,1,2.0,6.970e+03,GB300,S2L,mat-L2,garner,simt,5.577e+04,0.000e+00,0.000e+00,1.5,0.9
3484,4,4,8.0,1.115e+05,Rubin,S2L,mat-L2,garner,simt,2.231e+05,0.000e+00,0.000e+00,7.6,3.8
3484,4,4,8.0,1.115e+05,GB300,S2L,mat-L2,garner,simt,2.231e+05,0.000e+00,0.000e+00,5.9,3.8
3483,1,1,2.0,6.966e+03,Rubin,S2L,mat-L2,garner,simt,5.574e+04,0.000e+00,0.000e+00,1.9,0.9
3483,1,1,2.0,6.966e+03,GB300,S2L,mat-L2,garner,simt,5.574e+04,0.000e+00,0.000e+00,1.5,0.9
3482,2,2,4.0,2.786e+04,Rubin,S2L,mat-L2,garner,simt,1.115e+05,0.000e+00,0.000e+00,3.8,1.9
3482,2,2,4.0,2.786e+04,GB300,S2L,mat-L2,garner,simt,1.115e+05,0.000e+00,0.000e+00,3.0,1.9
3481,1,1,2.0,6.962e+03,Rubin,S2L,mat-L2,garner,simt,5.570e+04,0.000e+00,0.000e+00,1.9,0.9
3481,1,1,2.0,6.962e+03,GB300,S2L,mat-L2,garner,simt,5.570e+04,0.000e+00,0.000e+00,1.5,0.9
3480,8,8,16.0,4.454e+05,Rubin,S2L,mat-L2,garner,simt,4.460e+05,0.000e+00,0.000e+00,15.1,7.5
3480,8,8,16.0,4.454e+05,GB300,S2L,mat-L2,garner,simt,4.460e+05,0.000e+00,0.000e+00,11.8,7.5
3479,1,1,2.0,6.958e+03,Rubin,S2L,mat-L2,garner,simt,5.567e+04,0.000e+00,0.000e+00,1.9,0.9
3479,1,1,2.0,6.958e+03,GB300,S2L,mat-L2,garner,simt,5.567e+04,0.000e+00,0.000e+00,1.5,0.9
3478,2,2,4.0,2.782e+04,Rubin,S2L,mat-L2,garner,simt,1.113e+05,0.000e+00,0.000e+00,3.8,1.9
3478,2,2,4.0,2.782e+04,GB300,S2L,mat-L2,garner,simt,1.113e+05,0.000e+00,0.000e+00,3.0,1.9
3477,1,1,2.0,6.954e+03,Rubin,S2L,mat-L2,garner,simt,5.564e+04,0.000e+00,0.000e+00,1.9,0.9
3477,1,1,2.0,6.954e+03,GB300,S2L,mat-L2,garner,simt,5.564e+04,0.000e+00,0.000e+00,1.5,0.9
3476,4,4,8.0,1.112e+05,Rubin,S2L,mat-L2,garner,simt,2.226e+05,0.000e+00,0.000e+00,7.6,3.8
3476,4,4,8.0,1.112e+05,GB300,S2L,mat-L2,garner,simt,2.226e+05,0.000e+00,0.000e+00,5.9,3.8
3475,1,1,2.0,6.950e+03,Rubin,S2L,mat-L2,garner,simt,5.561e+04,0.000e+00,0.000e+00,1.9,0.9
3475,1,1,2.0,6.950e+03,GB300,S2L,mat-L2,garner,simt,5.561e+04,0.000e+00,0.000e+00,1.5,0.9
3474,2,2,4.0,2.779e+04,Rubin,S2L,mat-L2,garner,simt,1.112e+05,0.000e+00,0.000e+00,3.8,1.9
3474,2,2,4.0,2.779e+04,GB300,S2L,mat-L2,garner,simt,1.112e+05,0.000e+00,0.000e+00,3.0,1.9
3473,1,1,2.0,6.946e+03,Rubin,S2L,mat-L2,garner,simt,5.558e+04,0.000e+00,0.000e+00,1.9,0.9
3473,1,1,2.0,6.946e+03,GB300,S2L,mat-L2,garner,simt,5.558e+04,0.000e+00,0.000e+00,1.5,0.9
3472,16,16,31.9,1.778e+06,Rubin,S2L,mat-L2,garner,simt,8.909e+05,0.000e+00,0.000e+00,30.2,15.0
3472,16,16,31.9,1.778e+06,GB300,S2L,mat-L2,garner,simt,8.909e+05,0.000e+00,0.000e+00,23.6,15.0
3471,1,1,2.0,6.942e+03,Rubin,S2L,mat-L2,garner,simt,5.554e+04,0.000e+00,0.000e+00,1.9,0.9
3471,1,1,2.0,6.942e+03,GB300,S2L,mat-L2,garner,simt,5.554e+04,0.000e+00,0.000e+00,1.5,0.9
3470,2,2,4.0,2.776e+04,Rubin,S2L,mat-L2,garner,simt,1.111e+05,0.000e+00,0.000e+00,3.8,1.9
3470,2,2,4.0,2.776e+04,GB300,S2L,mat-L2,garner,simt,1.111e+05,0.000e+00,0.000e+00,3.0,1.9
3469,1,1,2.0,6.938e+03,Rubin,S2L,mat-L2,garner,simt,5.551e+04,0.000e+00,0.000e+00,1.9,0.9
3469,1,1,2.0,6.938e+03,GB300,S2L,mat-L2,garner,simt,5.551e+04,0.000e+00,0.000e+00,1.5,0.9
3468,4,4,8.0,1.110e+05,Rubin,S2L,mat-L2,garner,simt,2.221e+05,0.000e+00,0.000e+00,7.6,3.8
3468,4,4,8.0,1.110e+05,GB300,S2L,mat-L2,garner,simt,2.221e+05,0.000e+00,0.000e+00,5.9,3.8
3467,1,1,2.0,6.934e+03,Rubin,S2L,mat-L2,garner,simt,5.548e+04,0.000e+00,0.000e+00,1.9,0.9
3467,1,1,2.0,6.934e+03,GB300,S2L,mat-L2,garner,simt,5.548e+04,0.000e+00,0.000e+00,1.5,0.9
3466,2,2,4.0,2.773e+04,Rubin,S2L,mat-L2,garner,simt,1.109e+05,0.000e+00,0.000e+00,3.8,1.9
3466,2,2,4.0,2.773e+04,GB300,S2L,mat-L2,garner,simt,1.109e+05,0.000e+00,0.000e+00,3.0,1.9
3465,1,1,2.0,6.930e+03,Rubin,S2L,mat-L2,garner,simt,5.545e+04,0.000e+00,0.000e+00,1.9,0.9
3465,1,1,2.0,6.930e+03,GB300,S2L,mat-L2,garner,simt,5.545e+04,0.000e+00,0.000e+00,1.5,0.9
3464,8,8,16.0,4.434e+05,Rubin,S2L,mat-L2,garner,simt,4.439e+05,0.000e+00,0.000e+00,15.1,7.5
3464,8,8,16.0,4.434e+05,GB300,S2L,mat-L2,garner,simt,4.439e+05,0.000e+00,0.000e+00,11.8,7.5
3463,1,1,2.0,6.926e+03,Rubin,S2L,mat-L2,garner,simt,5.542e+04,0.000e+00,0.000e+00,1.9,0.9
3463,1,1,2.0,6.926e+03,GB300,S2L,mat-L2,garner,simt,5.542e+04,0.000e+00,0.000e+00,1.5,0.9
3462,2,2,4.0,2.770e+04,Rubin,S2L,mat-L2,garner,simt,1.108e+05,0.000e+00,0.000e+00,3.8,1.9
3462,2,2,4.0,2.770e+04,GB300,S2L,mat-L2,garner,simt,1.108e+05,0.000e+00,0.000e+00,3.0,1.9
3461,1,1,2.0,6.922e+03,Rubin,S2L,mat-L2,garner,simt,5.538e+04,0.000e+00,0.000e+00,1.9,0.9
3461,1,1,2.0,6.922e+03,GB300,S2L,mat-L2,garner,simt,5.538e+04,0.000e+00,0.000e+00,1.5,0.9
3460,4,4,8.0,1.107e+05,Rubin,S2L,mat-L2,garner,simt,2.216e+05,0.000e+00,0.000e+00,7.6,3.8
3460,4,4,8.0,1.107e+05,GB300,S2L,mat-L2,garner,simt,2.216e+05,0.000e+00,0.000e+00,5.9,3.8
3459,1,1,2.0,6.918e+03,Rubin,S2L,mat-L2,garner,simt,5.535e+04,0.000e+00,0.000e+00,1.9,0.9
3459,1,1,2.0,6.918e+03,GB300,S2L,mat-L2,garner,simt,5.535e+04,0.000e+00,0.000e+00,1.5,0.9
3458,2,2,4.0,2.766e+04,Rubin,S2L,mat-L2,garner,simt,1.107e+05,0.000e+00,0.000e+00,3.8,1.9
3458,2,2,4.0,2.766e+04,GB300,S2L,mat-L2,garner,simt,1.107e+05,0.000e+00,0.000e+00,3.0,1.9
3457,1,1,2.0,6.914e+03,Rubin,S2L,mat-L2,garner,simt,5.532e+04,0.000e+00,0.000e+00,1.9,0.9
3457,1,1,2.0,6.914e+03,GB300,S2L,mat-L2,garner,simt,5.532e+04,0.000e+00,0.000e+00,1.5,0.9
3456,3456,64,3456.0,1.529e+09,Rubin,S2L,mat-L2,garner,simt,9.909e+07,0.000e+00,0.000e+00,473.0,103.7
3456,3456,64,3456.0,1.529e+09,GB300,S2L,on-the-fly,garner,simt,9.909e+07,4.601e+07,0.000e+00,135.1,76.1
3455,1,1,2.0,6.910e+03,Rubin,S2L,mat-L2,garner,simt,5.529e+04,0.000e+00,0.000e+00,1.9,0.9
3455,1,1,2.0,6.910e+03,GB300,S2L,mat-L2,garner,simt,5.529e+04,0.000e+00,0.000e+00,1.5,0.9
3454,2,2,4.0,2.763e+04,Rubin,S2L,mat-L2,garner,simt,1.106e+05,0.000e+00,0.000e+00,3.8,1.9
3454,2,2,4.0,2.763e+04,GB300,S2L,mat-L2,garner,simt,1.106e+05,0.000e+00,0.000e+00,3.0,1.9
3453,1,1,2.0,6.906e+03,Rubin,S2L,mat-L2,garner,simt,5.526e+04,0.000e+00,0.000e+00,1.9,0.9
3453,1,1,2.0,6.906e+03,GB300,S2L,mat-L2,garner,simt,5.526e+04,0.000e+00,0.000e+00,1.5,0.9
3452,4,4,8.0,1.105e+05,Rubin,S2L,mat-L2,garner,simt,2.211e+05,0.000e+00,0.000e+00,7.6,3.8
3452,4,4,8.0,1.105e+05,GB300,S2L,mat-L2,garner,simt,2.211e+05,0.000e+00,0.000e+00,5.9,3.8
3451,1,1,2.0,6.902e+03,Rubin,S2L,mat-L2,garner,simt,5.522e+04,0.000e+00,0.000e+00,1.9,0.9
3451,1,1,2.0,6.902e+03,GB300,S2L,mat-L2,garner,simt,5.522e+04,0.000e+00,0.000e+00,1.5,0.9
3450,2,2,4.0,2.760e+04,Rubin,S2L,mat-L2,garner,simt,1.104e+05,0.000e+00,0.000e+00,3.8,1.9
3450,2,2,4.0,2.760e+04,GB300,S2L,mat-L2,garner,simt,1.104e+05,0.000e+00,0.000e+00,3.0,1.9
3449,1,1,2.0,6.898e+03,Rubin,S2L,mat-L2,garner,simt,5.519e+04,0.000e+00,0.000e+00,1.9,0.9
3449,1,1,2.0,6.898e+03,GB300,S2L,mat-L2,garner,simt,5.519e+04,0.000e+00,0.000e+00,1.5,0.9
3448,8,8,16.0,4.413e+05,Rubin,S2L,mat-L2,garner,simt,4.419e+05,0.000e+00,0.000e+00,15.1,7.5
3448,8,8,16.0,4.413e+05,GB300,S2L,mat-L2,garner,simt,4.419e+05,0.000e+00,0.000e+00,11.8,7.5
3447,1,1,2.0,6.894e+03,Rubin,S2L,mat-L2,garner,simt,5.516e+04,0.000e+00,0.000e+00,1.9,0.9
3447,1,1,2.0,6.894e+03,GB300,S2L,mat-L2,garner,simt,5.516e+04,0.000e+00,0.000e+00,1.5,0.9
3446,2,2,4.0,2.757e+04,Rubin,S2L,mat-L2,garner,simt,1.103e+05,0.000e+00,0.000e+00,3.8,1.9
3446,2,2,4.0,2.757e+04,GB300,S2L,mat-L2,garner,simt,1.103e+05,0.000e+00,0.000e+00,3.0,1.9
3445,1,1,2.0,6.890e+03,Rubin,S2L,mat-L2,garner,simt,5.513e+04,0.000e+00,0.000e+00,1.9,0.9
3445,1,1,2.0,6.890e+03,GB300,S2L,mat-L2,garner,simt,5.513e+04,0.000e+00,0.000e+00,1.5,0.9
3444,4,4,8.0,1.102e+05,Rubin,S2L,mat-L2,garner,simt,2.205e+05,0.000e+00,0.000e+00,7.6,3.8
3444,4,4,8.0,1.102e+05,GB300,S2L,mat-L2,garner,simt,2.205e+05,0.000e+00,0.000e+00,5.9,3.8
3443,1,1,2.0,6.886e+03,Rubin,S2L,mat-L2,garner,simt,5.510e+04,0.000e+00,0.000e+00,1.9,0.9
3443,1,1,2.0,6.886e+03,GB300,S2L,mat-L2,garner,simt,5.510e+04,0.000e+00,0.000e+00,1.5,0.9
3442,2,2,4.0,2.754e+04,Rubin,S2L,mat-L2,garner,simt,1.102e+05,0.000e+00,0.000e+00,3.8,1.9
3442,2,2,4.0,2.754e+04,GB300,S2L,mat-L2,garner,simt,1.102e+05,0.000e+00,0.000e+00,3.0,1.9
3441,1,1,2.0,6.882e+03,Rubin,S2L,mat-L2,garner,simt,5.506e+04,0.000e+00,0.000e+00,1.9,0.9
3441,1,1,2.0,6.882e+03,GB300,S2L,mat-L2,garner,simt,5.506e+04,0.000e+00,0.000e+00,1.5,0.9
3440,16,16,31.9,1.761e+06,Rubin,S2L,mat-L2,garner,simt,8.827e+05,0.000e+00,0.000e+00,30.2,15.0
3440,16,16,31.9,1.761e+06,GB300,S2L,mat-L2,garner,simt,8.827e+05,0.000e+00,0.000e+00,23.6,15.0
3439,1,1,2.0,6.878e+03,Rubin,S2L,mat-L2,garner,simt,5.503e+04,0.000e+00,0.000e+00,1.9,0.9
3439,1,1,2.0,6.878e+03,GB300,S2L,mat-L2,garner,simt,5.503e+04,0.000e+00,0.000e+00,1.5,0.9
3438,2,2,4.0,2.750e+04,Rubin,S2L,mat-L2,garner,simt,1.100e+05,0.000e+00,0.000e+00,3.8,1.9
3438,2,2,4.0,2.750e+04,GB300,S2L,mat-L2,garner,simt,1.100e+05,0.000e+00,0.000e+00,3.0,1.9
3437,1,1,2.0,6.874e+03,Rubin,S2L,mat-L2,garner,simt,5.500e+04,0.000e+00,0.000e+00,1.9,0.9
3437,1,1,2.0,6.874e+03,GB300,S2L,mat-L2,garner,simt,5.500e+04,0.000e+00,0.000e+00,1.5,0.9
3436,4,4,8.0,1.100e+05,Rubin,S2L,mat-L2,garner,simt,2.200e+05,0.000e+00,0.000e+00,7.6,3.8
3436,4,4,8.0,1.100e+05,GB300,S2L,mat-L2,garner,simt,2.200e+05,0.000e+00,0.000e+00,5.9,3.8
3435,1,1,2.0,6.870e+03,Rubin,S2L,mat-L2,garner,simt,5.497e+04,0.000e+00,0.000e+00,1.9,0.9
3435,1,1,2.0,6.870e+03,GB300,S2L,mat-L2,garner,simt,5.497e+04,0.000e+00,0.000e+00,1.5,0.9
3434,2,2,4.0,2.747e+04,Rubin,S2L,mat-L2,garner,simt,1.099e+05,0.000e+00,0.000e+00,3.8,1.9
3434,2,2,4.0,2.747e+04,GB300,S2L,mat-L2,garner,simt,1.099e+05,0.000e+00,0.000e+00,3.0,1.9
3433,1,1,2.0,6.866e+03,Rubin,S2L,mat-L2,garner,simt,5.494e+04,0.000e+00,0.000e+00,1.9,0.9
3433,1,1,2.0,6.866e+03,GB300,S2L,mat-L2,garner,simt,5.494e+04,0.000e+00,0.000e+00,1.5,0.9
3432,8,8,16.0,4.393e+05,Rubin,S2L,mat-L2,garner,simt,4.398e+05,0.000e+00,0.000e+00,15.1,7.5
3432,8,8,16.0,4.393e+05,GB300,S2L,mat-L2,garner,simt,4.398e+05,0.000e+00,0.000e+00,11.8,7.5
3431,1,1,2.0,6.862e+03,Rubin,S2L,mat-L2,garner,simt,5.490e+04,0.000e+00,0.000e+00,1.9,0.9
3431,1,1,2.0,6.862e+03,GB300,S2L,mat-L2,garner,simt,5.490e+04,0.000e+00,0.000e+00,1.5,0.9
3430,2,2,4.0,2.744e+04,Rubin,S2L,mat-L2,garner,simt,1.098e+05,0.000e+00,0.000e+00,3.8,1.9
3430,2,2,4.0,2.744e+04,GB300,S2L,mat-L2,garner,simt,1.098e+05,0.000e+00,0.000e+00,3.0,1.9
3429,1,1,2.0,6.858e+03,Rubin,S2L,mat-L2,garner,simt,5.487e+04,0.000e+00,0.000e+00,1.9,0.9
3429,1,1,2.0,6.858e+03,GB300,S2L,mat-L2,garner,simt,5.487e+04,0.000e+00,0.000e+00,1.5,0.9
3428,4,4,8.0,1.097e+05,Rubin,S2L,mat-L2,garner,simt,2.195e+05,0.000e+00,0.000e+00,7.6,3.8
3428,4,4,8.0,1.097e+05,GB300,S2L,mat-L2,garner,simt,2.195e+05,0.000e+00,0.000e+00,5.9,3.8
3427,1,1,2.0,6.854e+03,Rubin,S2L,mat-L2,garner,simt,5.484e+04,0.000e+00,0.000e+00,1.9,0.9
3427,1,1,2.0,6.854e+03,GB300,S2L,mat-L2,garner,simt,5.484e+04,0.000e+00,0.000e+00,1.5,0.9
3426,2,2,4.0,2.741e+04,Rubin,S2L,mat-L2,garner,simt,1.097e+05,0.000e+00,0.000e+00,3.8,1.9
3426,2,2,4.0,2.741e+04,GB300,S2L,mat-L2,garner,simt,1.097e+05,0.000e+00,0.000e+00,3.0,1.9
3425,1,1,2.0,6.850e+03,Rubin,S2L,mat-L2,garner,simt,5.481e+04,0.000e+00,0.000e+00,1.9,0.9
3425,1,1,2.0,6.850e+03,GB300,S2L,mat-L2,garner,simt,5.481e+04,0.000e+00,0.000e+00,1.5,0.9
3424,32,32,63.4,7.012e+06,Rubin,S2L,mat-L2,garner,simt,1.761e+06,0.000e+00,0.000e+00,60.2,30.0
3424,32,32,63.4,7.012e+06,GB300,S2L,mat-L2,garner,simt,1.761e+06,0.000e+00,0.000e+00,47.0,29.9
3423,1,1,2.0,6.846e+03,Rubin,S2L,mat-L2,garner,simt,5.478e+04,0.000e+00,0.000e+00,1.9,0.9
3423,1,1,2.0,6.846e+03,GB300,S2L,mat-L2,garner,simt,5.478e+04,0.000e+00,0.000e+00,1.5,0.9
3422,2,2,4.0,2.738e+04,Rubin,S2L,mat-L2,garner,simt,1.095e+05,0.000e+00,0.000e+00,3.8,1.9
3422,2,2,4.0,2.738e+04,GB300,S2L,mat-L2,garner,simt,1.095e+05,0.000e+00,0.000e+00,3.0,1.9
3421,1,1,2.0,6.842e+03,Rubin,S2L,mat-L2,garner,simt,5.474e+04,0.000e+00,0.000e+00,1.9,0.9
3421,1,1,2.0,6.842e+03,GB300,S2L,mat-L2,garner,simt,5.474e+04,0.000e+00,0.000e+00,1.5,0.9
3420,4,4,8.0,1.094e+05,Rubin,S2L,mat-L2,garner,simt,2.190e+05,0.000e+00,0.000e+00,7.6,3.8
3420,4,4,8.0,1.094e+05,GB300,S2L,mat-L2,garner,simt,2.190e+05,0.000e+00,0.000e+00,5.9,3.8
3419,1,1,2.0,6.838e+03,Rubin,S2L,mat-L2,garner,simt,5.471e+04,0.000e+00,0.000e+00,1.9,0.9
3419,1,1,2.0,6.838e+03,GB300,S2L,mat-L2,garner,simt,5.471e+04,0.000e+00,0.000e+00,1.5,0.9
3418,2,2,4.0,2.734e+04,Rubin,S2L,mat-L2,garner,simt,1.094e+05,0.000e+00,0.000e+00,3.8,1.9
3418,2,2,4.0,2.734e+04,GB300,S2L,mat-L2,garner,simt,1.094e+05,0.000e+00,0.000e+00,3.0,1.9
3417,1,1,2.0,6.834e+03,Rubin,S2L,mat-L2,garner,simt,5.468e+04,0.000e+00,0.000e+00,1.9,0.9
3417,1,1,2.0,6.834e+03,GB300,S2L,mat-L2,garner,simt,5.468e+04,0.000e+00,0.000e+00,1.5,0.9
3416,8,8,16.0,4.372e+05,Rubin,S2L,mat-L2,garner,simt,4.378e+05,0.000e+00,0.000e+00,15.1,7.5
3416,8,8,16.0,4.372e+05,GB300,S2L,mat-L2,garner,simt,4.378e+05,0.000e+00,0.000e+00,11.8,7.5
3415,1,1,2.0,6.830e+03,Rubin,S2L,mat-L2,garner,simt,5.465e+04,0.000e+00,0.000e+00,1.9,0.9
3415,1,1,2.0,6.830e+03,GB300,S2L,mat-L2,garner,simt,5.465e+04,0.000e+00,0.000e+00,1.5,0.9
3414,2,2,4.0,2.731e+04,Rubin,S2L,mat-L2,garner,simt,1.093e+05,0.000e+00,0.000e+00,3.8,1.9
3414,2,2,4.0,2.731e+04,GB300,S2L,mat-L2,garner,simt,1.093e+05,0.000e+00,0.000e+00,3.0,1.9
3413,1,1,2.0,6.826e+03,Rubin,S2L,mat-L2,garner,simt,5.462e+04,0.000e+00,0.000e+00,1.9,0.9
3413,1,1,2.0,6.826e+03,GB300,S2L,mat-L2,garner,simt,5.462e+04,0.000e+00,0.000e+00,1.5,0.9
3412,4,4,8.0,1.092e+05,Rubin,S2L,mat-L2,garner,simt,2.185e+05,0.000e+00,0.000e+00,7.6,3.8
3412,4,4,8.0,1.092e+05,GB300,S2L,mat-L2,garner,simt,2.185e+05,0.000e+00,0.000e+00,5.9,3.8
3411,1,1,2.0,6.822e+03,Rubin,S2L,mat-L2,garner,simt,5.458e+04,0.000e+00,0.000e+00,1.9,0.9
3411,1,1,2.0,6.822e+03,GB300,S2L,mat-L2,garner,simt,5.458e+04,0.000e+00,0.000e+00,1.5,0.9
3410,2,2,4.0,2.728e+04,Rubin,S2L,mat-L2,garner,simt,1.092e+05,0.000e+00,0.000e+00,3.8,1.9
3410,2,2,4.0,2.728e+04,GB300,S2L,mat-L2,garner,simt,1.092e+05,0.000e+00,0.000e+00,3.0,1.9
3409,1,1,2.0,6.818e+03,Rubin,S2L,mat-L2,garner,simt,5.455e+04,0.000e+00,0.000e+00,1.9,0.9
3409,1,1,2.0,6.818e+03,GB300,S2L,mat-L2,garner,simt,5.455e+04,0.000e+00,0.000e+00,1.5,0.9
3408,16,16,31.9,1.745e+06,Rubin,S2L,mat-L2,garner,simt,8.745e+05,0.000e+00,0.000e+00,30.2,15.0
3408,16,16,31.9,1.745e+06,GB300,S2L,mat-L2,garner,simt,8.745e+05,0.000e+00,0.000e+00,23.6,15.0
3407,1,1,2.0,6.814e+03,Rubin,S2L,mat-L2,garner,simt,5.452e+04,0.000e+00,0.000e+00,1.9,0.9
3407,1,1,2.0,6.814e+03,GB300,S2L,mat-L2,garner,simt,5.452e+04,0.000e+00,0.000e+00,1.5,0.9
3406,2,2,4.0,2.725e+04,Rubin,S2L,mat-L2,garner,simt,1.090e+05,0.000e+00,0.000e+00,3.8,1.9
3406,2,2,4.0,2.725e+04,GB300,S2L,mat-L2,garner,simt,1.090e+05,0.000e+00,0.000e+00,3.0,1.9
3405,1,1,2.0,6.810e+03,Rubin,S2L,mat-L2,garner,simt,5.449e+04,0.000e+00,0.000e+00,1.9,0.9
3405,1,1,2.0,6.810e+03,GB300,S2L,mat-L2,garner,simt,5.449e+04,0.000e+00,0.000e+00,1.5,0.9
3404,4,4,8.0,1.089e+05,Rubin,S2L,mat-L2,garner,simt,2.180e+05,0.000e+00,0.000e+00,7.6,3.8
3404,4,4,8.0,1.089e+05,GB300,S2L,mat-L2,garner,simt,2.180e+05,0.000e+00,0.000e+00,5.9,3.8
3403,1,1,2.0,6.806e+03,Rubin,S2L,mat-L2,garner,simt,5.446e+04,0.000e+00,0.000e+00,1.9,0.9
3403,1,1,2.0,6.806e+03,GB300,S2L,mat-L2,garner,simt,5.446e+04,0.000e+00,0.000e+00,1.5,0.9
3402,2,2,4.0,2.722e+04,Rubin,S2L,mat-L2,garner,simt,1.089e+05,0.000e+00,0.000e+00,3.8,1.9
3402,2,2,4.0,2.722e+04,GB300,S2L,mat-L2,garner,simt,1.089e+05,0.000e+00,0.000e+00,3.0,1.9
3401,1,1,2.0,6.802e+03,Rubin,S2L,mat-L2,garner,simt,5.442e+04,0.000e+00,0.000e+00,1.9,0.9
3401,1,1,2.0,6.802e+03,GB300,S2L,mat-L2,garner,simt,5.442e+04,0.000e+00,0.000e+00,1.5,0.9
3400,8,8,16.0,4.352e+05,Rubin,S2L,mat-L2,garner,simt,4.357e+05,0.000e+00,0.000e+00,15.1,7.5
3400,8,8,16.0,4.352e+05,GB300,S2L,mat-L2,garner,simt,4.357e+05,0.000e+00,0.000e+00,11.8,7.5
3399,1,1,2.0,6.798e+03,Rubin,S2L,mat-L2,garner,simt,5.439e+04,0.000e+00,0.000e+00,1.9,0.9
3399,1,1,2.0,6.798e+03,GB300,S2L,mat-L2,garner,simt,5.439e+04,0.000e+00,0.000e+00,1.5,0.9
3398,2,2,4.0,2.718e+04,Rubin,S2L,mat-L2,garner,simt,1.088e+05,0.000e+00,0.000e+00,3.8,1.9
3398,2,2,4.0,2.718e+04,GB300,S2L,mat-L2,garner,simt,1.088e+05,0.000e+00,0.000e+00,3.0,1.9
3397,1,1,2.0,6.794e+03,Rubin,S2L,mat-L2,garner,simt,5.436e+04,0.000e+00,0.000e+00,1.9,0.9
3397,1,1,2.0,6.794e+03,GB300,S2L,mat-L2,garner,simt,5.436e+04,0.000e+00,0.000e+00,1.5,0.9
3396,4,4,8.0,1.087e+05,Rubin,S2L,mat-L2,garner,simt,2.175e+05,0.000e+00,0.000e+00,7.6,3.8
3396,4,4,8.0,1.087e+05,GB300,S2L,mat-L2,garner,simt,2.175e+05,0.000e+00,0.000e+00,5.9,3.8
3395,1,1,2.0,6.790e+03,Rubin,S2L,mat-L2,garner,simt,5.433e+04,0.000e+00,0.000e+00,1.9,0.9
3395,1,1,2.0,6.790e+03,GB300,S2L,mat-L2,garner,simt,5.433e+04,0.000e+00,0.000e+00,1.5,0.9
3394,2,2,4.0,2.715e+04,Rubin,S2L,mat-L2,garner,simt,1.086e+05,0.000e+00,0.000e+00,3.8,1.9
3394,2,2,4.0,2.715e+04,GB300,S2L,mat-L2,garner,simt,1.086e+05,0.000e+00,0.000e+00,3.0,1.9
3393,1,1,2.0,6.786e+03,Rubin,S2L,mat-L2,garner,simt,5.430e+04,0.000e+00,0.000e+00,1.9,0.9
3393,1,1,2.0,6.786e+03,GB300,S2L,mat-L2,garner,simt,5.430e+04,0.000e+00,0.000e+00,1.5,0.9
3392,3392,64,3392.0,1.473e+09,Rubin,S2L,mat-L2,garner,simt,9.552e+07,0.000e+00,0.000e+00,473.0,103.6
3392,3392,64,3392.0,1.473e+09,GB300,S2L,on-the-fly,garner,simt,9.552e+07,4.515e+07,0.000e+00,135.1,75.7
3391,1,1,2.0,6.782e+03,Rubin,S2L,mat-L2,garner,simt,5.426e+04,0.000e+00,0.000e+00,1.9,0.9
3391,1,1,2.0,6.782e+03,GB300,S2L,mat-L2,garner,simt,5.426e+04,0.000e+00,0.000e+00,1.5,0.9
3390,2,2,4.0,2.712e+04,Rubin,S2L,mat-L2,garner,simt,1.085e+05,0.000e+00,0.000e+00,3.8,1.9
3390,2,2,4.0,2.712e+04,GB300,S2L,mat-L2,garner,simt,1.085e+05,0.000e+00,0.000e+00,3.0,1.9
3389,1,1,2.0,6.778e+03,Rubin,S2L,mat-L2,garner,simt,5.423e+04,0.000e+00,0.000e+00,1.9,0.9
3389,1,1,2.0,6.778e+03,GB300,S2L,mat-L2,garner,simt,5.423e+04,0.000e+00,0.000e+00,1.5,0.9
3388,4,4,8.0,1.084e+05,Rubin,S2L,mat-L2,garner,simt,2.170e+05,0.000e+00,0.000e+00,7.6,3.8
3388,4,4,8.0,1.084e+05,GB300,S2L,mat-L2,garner,simt,2.170e+05,0.000e+00,0.000e+00,5.9,3.8
3387,1,1,2.0,6.774e+03,Rubin,S2L,mat-L2,garner,simt,5.420e+04,0.000e+00,0.000e+00,1.9,0.9
3387,1,1,2.0,6.774e+03,GB300,S2L,mat-L2,garner,simt,5.420e+04,0.000e+00,0.000e+00,1.5,0.9
3386,2,2,4.0,2.709e+04,Rubin,S2L,mat-L2,garner,simt,1.084e+05,0.000e+00,0.000e+00,3.8,1.9
3386,2,2,4.0,2.709e+04,GB300,S2L,mat-L2,garner,simt,1.084e+05,0.000e+00,0.000e+00,3.0,1.9
3385,1,1,2.0,6.770e+03,Rubin,S2L,mat-L2,garner,simt,5.417e+04,0.000e+00,0.000e+00,1.9,0.9
3385,1,1,2.0,6.770e+03,GB300,S2L,mat-L2,garner,simt,5.417e+04,0.000e+00,0.000e+00,1.5,0.9
3384,8,8,16.0,4.332e+05,Rubin,S2L,mat-L2,garner,simt,4.337e+05,0.000e+00,0.000e+00,15.1,7.5
3384,8,8,16.0,4.332e+05,GB300,S2L,mat-L2,garner,simt,4.337e+05,0.000e+00,0.000e+00,11.8,7.5
3383,1,1,2.0,6.766e+03,Rubin,S2L,mat-L2,garner,simt,5.414e+04,0.000e+00,0.000e+00,1.9,0.9
3383,1,1,2.0,6.766e+03,GB300,S2L,mat-L2,garner,simt,5.414e+04,0.000e+00,0.000e+00,1.5,0.9
3382,2,2,4.0,2.706e+04,Rubin,S2L,mat-L2,garner,simt,1.083e+05,0.000e+00,0.000e+00,3.8,1.9
3382,2,2,4.0,2.706e+04,GB300,S2L,mat-L2,garner,simt,1.083e+05,0.000e+00,0.000e+00,3.0,1.9
3381,1,1,2.0,6.762e+03,Rubin,S2L,mat-L2,garner,simt,5.410e+04,0.000e+00,0.000e+00,1.9,0.9
3381,1,1,2.0,6.762e+03,GB300,S2L,mat-L2,garner,simt,5.410e+04,0.000e+00,0.000e+00,1.5,0.9
3380,4,4,8.0,1.082e+05,Rubin,S2L,mat-L2,garner,simt,2.164e+05,0.000e+00,0.000e+00,7.6,3.8
3380,4,4,8.0,1.082e+05,GB300,S2L,mat-L2,garner,simt,2.164e+05,0.000e+00,0.000e+00,5.9,3.8
3379,1,1,2.0,6.758e+03,Rubin,S2L,mat-L2,garner,simt,5.407e+04,0.000e+00,0.000e+00,1.9,0.9
3379,1,1,2.0,6.758e+03,GB300,S2L,mat-L2,garner,simt,5.407e+04,0.000e+00,0.000e+00,1.5,0.9
3378,2,2,4.0,2.702e+04,Rubin,S2L,mat-L2,garner,simt,1.081e+05,0.000e+00,0.000e+00,3.8,1.9
3378,2,2,4.0,2.702e+04,GB300,S2L,mat-L2,garner,simt,1.081e+05,0.000e+00,0.000e+00,3.0,1.9
3377,1,1,2.0,6.754e+03,Rubin,S2L,mat-L2,garner,simt,5.404e+04,0.000e+00,0.000e+00,1.9,0.9
3377,1,1,2.0,6.754e+03,GB300,S2L,mat-L2,garner,simt,5.404e+04,0.000e+00,0.000e+00,1.5,0.9
3376,16,16,31.8,1.729e+06,Rubin,S2L,mat-L2,garner,simt,8.663e+05,0.000e+00,0.000e+00,30.2,15.0
3376,16,16,31.8,1.729e+06,GB300,S2L,mat-L2,garner,simt,8.663e+05,0.000e+00,0.000e+00,23.6,15.0
3375,1,1,2.0,6.750e+03,Rubin,S2L,mat-L2,garner,simt,5.401e+04,0.000e+00,0.000e+00,1.9,0.9
3375,1,1,2.0,6.750e+03,GB300,S2L,mat-L2,garner,simt,5.401e+04,0.000e+00,0.000e+00,1.5,0.9
3374,2,2,4.0,2.699e+04,Rubin,S2L,mat-L2,garner,simt,1.080e+05,0.000e+00,0.000e+00,3.8,1.9
3374,2,2,4.0,2.699e+04,GB300,S2L,mat-L2,garner,simt,1.080e+05,0.000e+00,0.000e+00,3.0,1.9
3373,1,1,2.0,6.746e+03,Rubin,S2L,mat-L2,garner,simt,5.398e+04,0.000e+00,0.000e+00,1.9,0.9
3373,1,1,2.0,6.746e+03,GB300,S2L,mat-L2,garner,simt,5.398e+04,0.000e+00,0.000e+00,1.5,0.9
3372,4,4,8.0,1.079e+05,Rubin,S2L,mat-L2,garner,simt,2.159e+05,0.000e+00,0.000e+00,7.6,3.8
3372,4,4,8.0,1.079e+05,GB300,S2L,mat-L2,garner,simt,2.159e+05,0.000e+00,0.000e+00,5.9,3.8
3371,1,1,2.0,6.742e+03,Rubin,S2L,mat-L2,garner,simt,5.394e+04,0.000e+00,0.000e+00,1.9,0.9
3371,1,1,2.0,6.742e+03,GB300,S2L,mat-L2,garner,simt,5.394e+04,0.000e+00,0.000e+00,1.5,0.9
3370,2,2,4.0,2.696e+04,Rubin,S2L,mat-L2,garner,simt,1.079e+05,0.000e+00,0.000e+00,3.8,1.9
3370,2,2,4.0,2.696e+04,GB300,S2L,mat-L2,garner,simt,1.079e+05,0.000e+00,0.000e+00,3.0,1.9
3369,1,1,2.0,6.738e+03,Rubin,S2L,mat-L2,garner,simt,5.391e+04,0.000e+00,0.000e+00,1.9,0.9
3369,1,1,2.0,6.738e+03,GB300,S2L,mat-L2,garner,simt,5.391e+04,0.000e+00,0.000e+00,1.5,0.9
3368,8,8,16.0,4.311e+05,Rubin,S2L,mat-L2,garner,simt,4.316e+05,0.000e+00,0.000e+00,15.1,7.5
3368,8,8,16.0,4.311e+05,GB300,S2L,mat-L2,garner,simt,4.316e+05,0.000e+00,0.000e+00,11.8,7.5
3367,1,1,2.0,6.734e+03,Rubin,S2L,mat-L2,garner,simt,5.388e+04,0.000e+00,0.000e+00,1.9,0.9
3367,1,1,2.0,6.734e+03,GB300,S2L,mat-L2,garner,simt,5.388e+04,0.000e+00,0.000e+00,1.5,0.9
3366,2,2,4.0,2.693e+04,Rubin,S2L,mat-L2,garner,simt,1.077e+05,0.000e+00,0.000e+00,3.8,1.9
3366,2,2,4.0,2.693e+04,GB300,S2L,mat-L2,garner,simt,1.077e+05,0.000e+00,0.000e+00,3.0,1.9
3365,1,1,2.0,6.730e+03,Rubin,S2L,mat-L2,garner,simt,5.385e+04,0.000e+00,0.000e+00,1.9,0.9
3365,1,1,2.0,6.730e+03,GB300,S2L,mat-L2,garner,simt,5.385e+04,0.000e+00,0.000e+00,1.5,0.9
3364,4,4,8.0,1.076e+05,Rubin,S2L,mat-L2,garner,simt,2.154e+05,0.000e+00,0.000e+00,7.6,3.8
3364,4,4,8.0,1.076e+05,GB300,S2L,mat-L2,garner,simt,2.154e+05,0.000e+00,0.000e+00,5.9,3.8
3363,1,1,2.0,6.726e+03,Rubin,S2L,mat-L2,garner,simt,5.382e+04,0.000e+00,0.000e+00,1.9,0.9
3363,1,1,2.0,6.726e+03,GB300,S2L,mat-L2,garner,simt,5.382e+04,0.000e+00,0.000e+00,1.5,0.9
3362,2,2,4.0,2.690e+04,Rubin,S2L,mat-L2,garner,simt,1.076e+05,0.000e+00,0.000e+00,3.8,1.9
3362,2,2,4.0,2.690e+04,GB300,S2L,mat-L2,garner,simt,1.076e+05,0.000e+00,0.000e+00,3.0,1.9
3361,1,1,2.0,6.722e+03,Rubin,S2L,mat-L2,garner,simt,5.378e+04,0.000e+00,0.000e+00,1.9,0.9
3361,1,1,2.0,6.722e+03,GB300,S2L,mat-L2,garner,simt,5.378e+04,0.000e+00,0.000e+00,1.5,0.9
3360,32,32,63.4,6.881e+06,Rubin,S2L,mat-L2,garner,simt,1.729e+06,0.000e+00,0.000e+00,60.1,30.0
3360,32,32,63.4,6.881e+06,GB300,S2L,mat-L2,garner,simt,1.729e+06,0.000e+00,0.000e+00,47.0,29.9
3359,1,1,2.0,6.718e+03,Rubin,S2L,mat-L2,garner,simt,5.375e+04,0.000e+00,0.000e+00,1.9,0.9
3359,1,1,2.0,6.718e+03,GB300,S2L,mat-L2,garner,simt,5.375e+04,0.000e+00,0.000e+00,1.5,0.9
3358,2,2,4.0,2.686e+04,Rubin,S2L,mat-L2,garner,simt,1.075e+05,0.000e+00,0.000e+00,3.8,1.9
3358,2,2,4.0,2.686e+04,GB300,S2L,mat-L2,garner,simt,1.075e+05,0.000e+00,0.000e+00,3.0,1.9
3357,1,1,2.0,6.714e+03,Rubin,S2L,mat-L2,garner,simt,5.372e+04,0.000e+00,0.000e+00,1.9,0.9
3357,1,1,2.0,6.714e+03,GB300,S2L,mat-L2,garner,simt,5.372e+04,0.000e+00,0.000e+00,1.5,0.9
3356,4,4,8.0,1.074e+05,Rubin,S2L,mat-L2,garner,simt,2.149e+05,0.000e+00,0.000e+00,7.6,3.8
3356,4,4,8.0,1.074e+05,GB300,S2L,mat-L2,garner,simt,2.149e+05,0.000e+00,0.000e+00,5.9,3.8
3355,1,1,2.0,6.710e+03,Rubin,S2L,mat-L2,garner,simt,5.369e+04,0.000e+00,0.000e+00,1.9,0.9
3355,1,1,2.0,6.710e+03,GB300,S2L,mat-L2,garner,simt,5.369e+04,0.000e+00,0.000e+00,1.5,0.9
3354,2,2,4.0,2.683e+04,Rubin,S2L,mat-L2,garner,simt,1.074e+05,0.000e+00,0.000e+00,3.8,1.9
3354,2,2,4.0,2.683e+04,GB300,S2L,mat-L2,garner,simt,1.074e+05,0.000e+00,0.000e+00,3.0,1.9
3353,1,1,2.0,6.706e+03,Rubin,S2L,mat-L2,garner,simt,5.366e+04,0.000e+00,0.000e+00,1.9,0.9
3353,1,1,2.0,6.706e+03,GB300,S2L,mat-L2,garner,simt,5.366e+04,0.000e+00,0.000e+00,1.5,0.9
3352,8,8,16.0,4.291e+05,Rubin,S2L,mat-L2,garner,simt,4.296e+05,0.000e+00,0.000e+00,15.1,7.5
3352,8,8,16.0,4.291e+05,GB300,S2L,mat-L2,garner,simt,4.296e+05,0.000e+00,0.000e+00,11.8,7.5
3351,1,1,2.0,6.702e+03,Rubin,S2L,mat-L2,garner,simt,5.362e+04,0.000e+00,0.000e+00,1.9,0.9
3351,1,1,2.0,6.702e+03,GB300,S2L,mat-L2,garner,simt,5.362e+04,0.000e+00,0.000e+00,1.5,0.9
3350,2,2,4.0,2.680e+04,Rubin,S2L,mat-L2,garner,simt,1.072e+05,0.000e+00,0.000e+00,3.8,1.9
3350,2,2,4.0,2.680e+04,GB300,S2L,mat-L2,garner,simt,1.072e+05,0.000e+00,0.000e+00,3.0,1.9
3349,1,1,2.0,6.698e+03,Rubin,S2L,mat-L2,garner,simt,5.359e+04,0.000e+00,0.000e+00,1.9,0.9
3349,1,1,2.0,6.698e+03,GB300,S2L,mat-L2,garner,simt,5.359e+04,0.000e+00,0.000e+00,1.5,0.9
3348,4,4,8.0,1.071e+05,Rubin,S2L,mat-L2,garner,simt,2.144e+05,0.000e+00,0.000e+00,7.6,3.8
3348,4,4,8.0,1.071e+05,GB300,S2L,mat-L2,garner,simt,2.144e+05,0.000e+00,0.000e+00,5.9,3.8
3347,1,1,2.0,6.694e+03,Rubin,S2L,mat-L2,garner,simt,5.356e+04,0.000e+00,0.000e+00,1.9,0.9
3347,1,1,2.0,6.694e+03,GB300,S2L,mat-L2,garner,simt,5.356e+04,0.000e+00,0.000e+00,1.5,0.9
3346,2,2,4.0,2.677e+04,Rubin,S2L,mat-L2,garner,simt,1.071e+05,0.000e+00,0.000e+00,3.8,1.9
3346,2,2,4.0,2.677e+04,GB300,S2L,mat-L2,garner,simt,1.071e+05,0.000e+00,0.000e+00,3.0,1.9
3345,1,1,2.0,6.690e+03,Rubin,S2L,mat-L2,garner,simt,5.353e+04,0.000e+00,0.000e+00,1.9,0.9
3345,1,1,2.0,6.690e+03,GB300,S2L,mat-L2,garner,simt,5.353e+04,0.000e+00,0.000e+00,1.5,0.9
3344,16,16,31.8,1.712e+06,Rubin,S2L,mat-L2,garner,simt,8.581e+05,0.000e+00,0.000e+00,30.2,15.0
3344,16,16,31.8,1.712e+06,GB300,S2L,mat-L2,garner,simt,8.581e+05,0.000e+00,0.000e+00,23.6,15.0
3343,1,1,2.0,6.686e+03,Rubin,S2L,mat-L2,garner,simt,5.350e+04,0.000e+00,0.000e+00,1.9,0.9
3343,1,1,2.0,6.686e+03,GB300,S2L,mat-L2,garner,simt,5.350e+04,0.000e+00,0.000e+00,1.5,0.9
3342,2,2,4.0,2.674e+04,Rubin,S2L,mat-L2,garner,simt,1.070e+05,0.000e+00,0.000e+00,3.8,1.9
3342,2,2,4.0,2.674e+04,GB300,S2L,mat-L2,garner,simt,1.070e+05,0.000e+00,0.000e+00,3.0,1.9
3341,1,1,2.0,6.682e+03,Rubin,S2L,mat-L2,garner,simt,5.346e+04,0.000e+00,0.000e+00,1.9,0.9
3341,1,1,2.0,6.682e+03,GB300,S2L,mat-L2,garner,simt,5.346e+04,0.000e+00,0.000e+00,1.5,0.9
3340,4,4,8.0,1.069e+05,Rubin,S2L,mat-L2,garner,simt,2.139e+05,0.000e+00,0.000e+00,7.6,3.8
3340,4,4,8.0,1.069e+05,GB300,S2L,mat-L2,garner,simt,2.139e+05,0.000e+00,0.000e+00,5.9,3.8
3339,1,1,2.0,6.678e+03,Rubin,S2L,mat-L2,garner,simt,5.343e+04,0.000e+00,0.000e+00,1.9,0.9
3339,1,1,2.0,6.678e+03,GB300,S2L,mat-L2,garner,simt,5.343e+04,0.000e+00,0.000e+00,1.5,0.9
3338,2,2,4.0,2.670e+04,Rubin,S2L,mat-L2,garner,simt,1.068e+05,0.000e+00,0.000e+00,3.8,1.9
3338,2,2,4.0,2.670e+04,GB300,S2L,mat-L2,garner,simt,1.068e+05,0.000e+00,0.000e+00,3.0,1.9
3337,1,1,2.0,6.674e+03,Rubin,S2L,mat-L2,garner,simt,5.340e+04,0.000e+00,0.000e+00,1.9,0.9
3337,1,1,2.0,6.674e+03,GB300,S2L,mat-L2,garner,simt,5.340e+04,0.000e+00,0.000e+00,1.5,0.9
3336,8,8,16.0,4.270e+05,Rubin,S2L,mat-L2,garner,simt,4.275e+05,0.000e+00,0.000e+00,15.1,7.5
3336,8,8,16.0,4.270e+05,GB300,S2L,mat-L2,garner,simt,4.275e+05,0.000e+00,0.000e+00,11.8,7.5
3335,1,1,2.0,6.670e+03,Rubin,S2L,mat-L2,garner,simt,5.337e+04,0.000e+00,0.000e+00,1.9,0.9
3335,1,1,2.0,6.670e+03,GB300,S2L,mat-L2,garner,simt,5.337e+04,0.000e+00,0.000e+00,1.5,0.9
3334,2,2,4.0,2.667e+04,Rubin,S2L,mat-L2,garner,simt,1.067e+05,0.000e+00,0.000e+00,3.8,1.9
3334,2,2,4.0,2.667e+04,GB300,S2L,mat-L2,garner,simt,1.067e+05,0.000e+00,0.000e+00,3.0,1.9
3333,1,1,2.0,6.666e+03,Rubin,S2L,mat-L2,garner,simt,5.334e+04,0.000e+00,0.000e+00,1.9,0.9
3333,1,1,2.0,6.666e+03,GB300,S2L,mat-L2,garner,simt,5.334e+04,0.000e+00,0.000e+00,1.5,0.9
3332,4,4,8.0,1.066e+05,Rubin,S2L,mat-L2,garner,simt,2.134e+05,0.000e+00,0.000e+00,7.6,3.8
3332,4,4,8.0,1.066e+05,GB300,S2L,mat-L2,garner,simt,2.134e+05,0.000e+00,0.000e+00,5.9,3.8
3331,1,1,2.0,6.662e+03,Rubin,S2L,mat-L2,garner,simt,5.330e+04,0.000e+00,0.000e+00,1.9,0.9
3331,1,1,2.0,6.662e+03,GB300,S2L,mat-L2,garner,simt,5.330e+04,0.000e+00,0.000e+00,1.5,0.9
3330,2,2,4.0,2.664e+04,Rubin,S2L,mat-L2,garner,simt,1.066e+05,0.000e+00,0.000e+00,3.8,1.9
3330,2,2,4.0,2.664e+04,GB300,S2L,mat-L2,garner,simt,1.066e+05,0.000e+00,0.000e+00,3.0,1.9
3329,1,1,2.0,6.658e+03,Rubin,S2L,mat-L2,garner,simt,5.327e+04,0.000e+00,0.000e+00,1.9,0.9
3329,1,1,2.0,6.658e+03,GB300,S2L,mat-L2,garner,simt,5.327e+04,0.000e+00,0.000e+00,1.5,0.9
3328,3328,64,3328.0,1.418e+09,Rubin,S2L,mat-L2,garner,simt,9.201e+07,0.000e+00,0.000e+00,473.0,103.6
3328,3328,64,3328.0,1.418e+09,GB300,S2L,on-the-fly,garner,simt,9.201e+07,4.089e+07,0.000e+00,135.1,76.9
3327,1,1,2.0,6.654e+03,Rubin,S2L,mat-L2,garner,simt,5.324e+04,0.000e+00,0.000e+00,1.9,0.9
3327,1,1,2.0,6.654e+03,GB300,S2L,mat-L2,garner,simt,5.324e+04,0.000e+00,0.000e+00,1.5,0.9
3326,2,2,4.0,2.661e+04,Rubin,S2L,mat-L2,garner,simt,1.065e+05,0.000e+00,0.000e+00,3.8,1.9
3326,2,2,4.0,2.661e+04,GB300,S2L,mat-L2,garner,simt,1.065e+05,0.000e+00,0.000e+00,3.0,1.9
3325,1,1,2.0,6.650e+03,Rubin,S2L,mat-L2,garner,simt,5.321e+04,0.000e+00,0.000e+00,1.9,0.9
3325,1,1,2.0,6.650e+03,GB300,S2L,mat-L2,garner,simt,5.321e+04,0.000e+00,0.000e+00,1.5,0.9
3324,4,4,8.0,1.064e+05,Rubin,S2L,mat-L2,garner,simt,2.129e+05,0.000e+00,0.000e+00,7.6,3.8
3324,4,4,8.0,1.064e+05,GB300,S2L,mat-L2,garner,simt,2.129e+05,0.000e+00,0.000e+00,5.9,3.8
3323,1,1,2.0,6.646e+03,Rubin,S2L,mat-L2,garner,simt,5.318e+04,0.000e+00,0.000e+00,1.9,0.9
3323,1,1,2.0,6.646e+03,GB300,S2L,mat-L2,garner,simt,5.318e+04,0.000e+00,0.000e+00,1.5,0.9
3322,2,2,4.0,2.658e+04,Rubin,S2L,mat-L2,garner,simt,1.063e+05,0.000e+00,0.000e+00,3.8,1.9
3322,2,2,4.0,2.658e+04,GB300,S2L,mat-L2,garner,simt,1.063e+05,0.000e+00,0.000e+00,3.0,1.9
3321,1,1,2.0,6.642e+03,Rubin,S2L,mat-L2,garner,simt,5.314e+04,0.000e+00,0.000e+00,1.9,0.9
3321,1,1,2.0,6.642e+03,GB300,S2L,mat-L2,garner,simt,5.314e+04,0.000e+00,0.000e+00,1.5,0.9
3320,8,8,16.0,4.250e+05,Rubin,S2L,mat-L2,garner,simt,4.255e+05,0.000e+00,0.000e+00,15.1,7.5
3320,8,8,16.0,4.250e+05,GB300,S2L,mat-L2,garner,simt,4.255e+05,0.000e+00,0.000e+00,11.8,7.5
3319,1,1,2.0,6.638e+03,Rubin,S2L,mat-L2,garner,simt,5.311e+04,0.000e+00,0.000e+00,1.9,0.9
3319,1,1,2.0,6.638e+03,GB300,S2L,mat-L2,garner,simt,5.311e+04,0.000e+00,0.000e+00,1.5,0.9
3318,2,2,4.0,2.654e+04,Rubin,S2L,mat-L2,garner,simt,1.062e+05,0.000e+00,0.000e+00,3.8,1.9
3318,2,2,4.0,2.654e+04,GB300,S2L,mat-L2,garner,simt,1.062e+05,0.000e+00,0.000e+00,3.0,1.9
3317,1,1,2.0,6.634e+03,Rubin,S2L,mat-L2,garner,simt,5.308e+04,0.000e+00,0.000e+00,1.9,0.9
3317,1,1,2.0,6.634e+03,GB300,S2L,mat-L2,garner,simt,5.308e+04,0.000e+00,0.000e+00,1.5,0.9
3316,4,4,8.0,1.061e+05,Rubin,S2L,mat-L2,garner,simt,2.124e+05,0.000e+00,0.000e+00,7.6,3.8
3316,4,4,8.0,1.061e+05,GB300,S2L,mat-L2,garner,simt,2.124e+05,0.000e+00,0.000e+00,5.9,3.8
3315,1,1,2.0,6.630e+03,Rubin,S2L,mat-L2,garner,simt,5.305e+04,0.000e+00,0.000e+00,1.9,0.9
3315,1,1,2.0,6.630e+03,GB300,S2L,mat-L2,garner,simt,5.305e+04,0.000e+00,0.000e+00,1.5,0.9
3314,2,2,4.0,2.651e+04,Rubin,S2L,mat-L2,garner,simt,1.061e+05,0.000e+00,0.000e+00,3.8,1.9
3314,2,2,4.0,2.651e+04,GB300,S2L,mat-L2,garner,simt,1.061e+05,0.000e+00,0.000e+00,3.0,1.9
3313,1,1,2.0,6.626e+03,Rubin,S2L,mat-L2,garner,simt,5.302e+04,0.000e+00,0.000e+00,1.9,0.9
3313,1,1,2.0,6.626e+03,GB300,S2L,mat-L2,garner,simt,5.302e+04,0.000e+00,0.000e+00,1.5,0.9
3312,16,16,31.8,1.696e+06,Rubin,S2L,mat-L2,garner,simt,8.499e+05,0.000e+00,0.000e+00,30.2,15.0
3312,16,16,31.8,1.696e+06,GB300,S2L,mat-L2,garner,simt,8.499e+05,0.000e+00,0.000e+00,23.6,15.0
3311,1,1,2.0,6.622e+03,Rubin,S2L,mat-L2,garner,simt,5.298e+04,0.000e+00,0.000e+00,1.9,0.9
3311,1,1,2.0,6.622e+03,GB300,S2L,mat-L2,garner,simt,5.298e+04,0.000e+00,0.000e+00,1.5,0.9
3310,2,2,4.0,2.648e+04,Rubin,S2L,mat-L2,garner,simt,1.060e+05,0.000e+00,0.000e+00,3.8,1.9
3310,2,2,4.0,2.648e+04,GB300,S2L,mat-L2,garner,simt,1.060e+05,0.000e+00,0.000e+00,3.0,1.9
3309,1,1,2.0,6.618e+03,Rubin,S2L,mat-L2,garner,simt,5.295e+04,0.000e+00,0.000e+00,1.9,0.9
3309,1,1,2.0,6.618e+03,GB300,S2L,mat-L2,garner,simt,5.295e+04,0.000e+00,0.000e+00,1.5,0.9
3308,4,4,8.0,1.059e+05,Rubin,S2L,mat-L2,garner,simt,2.118e+05,0.000e+00,0.000e+00,7.6,3.8
3308,4,4,8.0,1.059e+05,GB300,S2L,mat-L2,garner,simt,2.118e+05,0.000e+00,0.000e+00,5.9,3.8
3307,1,1,2.0,6.614e+03,Rubin,S2L,mat-L2,garner,simt,5.292e+04,0.000e+00,0.000e+00,1.9,0.9
3307,1,1,2.0,6.614e+03,GB300,S2L,mat-L2,garner,simt,5.292e+04,0.000e+00,0.000e+00,1.5,0.9
3306,2,2,4.0,2.645e+04,Rubin,S2L,mat-L2,garner,simt,1.058e+05,0.000e+00,0.000e+00,3.8,1.9
3306,2,2,4.0,2.645e+04,GB300,S2L,mat-L2,garner,simt,1.058e+05,0.000e+00,0.000e+00,3.0,1.9
3305,1,1,2.0,6.610e+03,Rubin,S2L,mat-L2,garner,simt,5.289e+04,0.000e+00,0.000e+00,1.9,0.9
3305,1,1,2.0,6.610e+03,GB300,S2L,mat-L2,garner,simt,5.289e+04,0.000e+00,0.000e+00,1.5,0.9
3304,8,8,16.0,4.229e+05,Rubin,S2L,mat-L2,garner,simt,4.234e+05,0.000e+00,0.000e+00,15.1,7.5
3304,8,8,16.0,4.229e+05,GB300,S2L,mat-L2,garner,simt,4.234e+05,0.000e+00,0.000e+00,11.8,7.5
3303,1,1,2.0,6.606e+03,Rubin,S2L,mat-L2,garner,simt,5.286e+04,0.000e+00,0.000e+00,1.9,0.9
3303,1,1,2.0,6.606e+03,GB300,S2L,mat-L2,garner,simt,5.286e+04,0.000e+00,0.000e+00,1.5,0.9
3302,2,2,4.0,2.642e+04,Rubin,S2L,mat-L2,garner,simt,1.057e+05,0.000e+00,0.000e+00,3.8,1.9
3302,2,2,4.0,2.642e+04,GB300,S2L,mat-L2,garner,simt,1.057e+05,0.000e+00,0.000e+00,3.0,1.9
3301,1,1,2.0,6.602e+03,Rubin,S2L,mat-L2,garner,simt,5.282e+04,0.000e+00,0.000e+00,1.9,0.9
3301,1,1,2.0,6.602e+03,GB300,S2L,mat-L2,garner,simt,5.282e+04,0.000e+00,0.000e+00,1.5,0.9
3300,4,4,8.0,1.056e+05,Rubin,S2L,mat-L2,garner,simt,2.113e+05,0.000e+00,0.000e+00,7.6,3.8
3300,4,4,8.0,1.056e+05,GB300,S2L,mat-L2,garner,simt,2.113e+05,0.000e+00,0.000e+00,5.9,3.8
3299,1,1,2.0,6.598e+03,Rubin,S2L,mat-L2,garner,simt,5.279e+04,0.000e+00,0.000e+00,1.9,0.9
3299,1,1,2.0,6.598e+03,GB300,S2L,mat-L2,garner,simt,5.279e+04,0.000e+00,0.000e+00,1.5,0.9
3298,2,2,4.0,2.638e+04,Rubin,S2L,mat-L2,garner,simt,1.056e+05,0.000e+00,0.000e+00,3.8,1.9
3298,2,2,4.0,2.638e+04,GB300,S2L,mat-L2,garner,simt,1.056e+05,0.000e+00,0.000e+00,3.0,1.9
3297,1,1,2.0,6.594e+03,Rubin,S2L,mat-L2,garner,simt,5.276e+04,0.000e+00,0.000e+00,1.9,0.9
3297,1,1,2.0,6.594e+03,GB300,S2L,mat-L2,garner,simt,5.276e+04,0.000e+00,0.000e+00,1.5,0.9
3296,32,32,63.4,6.750e+06,Rubin,S2L,mat-L2,garner,simt,1.696e+06,0.000e+00,0.000e+00,60.1,29.9
3296,32,32,63.4,6.750e+06,GB300,S2L,mat-L2,garner,simt,1.696e+06,0.000e+00,0.000e+00,47.0,29.9
3295,1,1,2.0,6.590e+03,Rubin,S2L,mat-L2,garner,simt,5.273e+04,0.000e+00,0.000e+00,1.9,0.9
3295,1,1,2.0,6.590e+03,GB300,S2L,mat-L2,garner,simt,5.273e+04,0.000e+00,0.000e+00,1.5,0.9
3294,2,2,4.0,2.635e+04,Rubin,S2L,mat-L2,garner,simt,1.054e+05,0.000e+00,0.000e+00,3.8,1.9
3294,2,2,4.0,2.635e+04,GB300,S2L,mat-L2,garner,simt,1.054e+05,0.000e+00,0.000e+00,3.0,1.9
3293,1,1,2.0,6.586e+03,Rubin,S2L,mat-L2,garner,simt,5.270e+04,0.000e+00,0.000e+00,1.9,0.9
3293,1,1,2.0,6.586e+03,GB300,S2L,mat-L2,garner,simt,5.270e+04,0.000e+00,0.000e+00,1.5,0.9
3292,4,4,8.0,1.053e+05,Rubin,S2L,mat-L2,garner,simt,2.108e+05,0.000e+00,0.000e+00,7.6,3.8
3292,4,4,8.0,1.053e+05,GB300,S2L,mat-L2,garner,simt,2.108e+05,0.000e+00,0.000e+00,5.9,3.8
3291,1,1,2.0,6.582e+03,Rubin,S2L,mat-L2,garner,simt,5.266e+04,0.000e+00,0.000e+00,1.9,0.9
3291,1,1,2.0,6.582e+03,GB300,S2L,mat-L2,garner,simt,5.266e+04,0.000e+00,0.000e+00,1.5,0.9
3290,2,2,4.0,2.632e+04,Rubin,S2L,mat-L2,garner,simt,1.053e+05,0.000e+00,0.000e+00,3.8,1.9
3290,2,2,4.0,2.632e+04,GB300,S2L,mat-L2,garner,simt,1.053e+05,0.000e+00,0.000e+00,3.0,1.9
3289,1,1,2.0,6.578e+03,Rubin,S2L,mat-L2,garner,simt,5.263e+04,0.000e+00,0.000e+00,1.9,0.9
3289,1,1,2.0,6.578e+03,GB300,S2L,mat-L2,garner,simt,5.263e+04,0.000e+00,0.000e+00,1.5,0.9
3288,8,8,16.0,4.209e+05,Rubin,S2L,mat-L2,garner,simt,4.214e+05,0.000e+00,0.000e+00,15.1,7.5
3288,8,8,16.0,4.209e+05,GB300,S2L,mat-L2,garner,simt,4.214e+05,0.000e+00,0.000e+00,11.8,7.5
3287,1,1,2.0,6.574e+03,Rubin,S2L,mat-L2,garner,simt,5.260e+04,0.000e+00,0.000e+00,1.9,0.9
3287,1,1,2.0,6.574e+03,GB300,S2L,mat-L2,garner,simt,5.260e+04,0.000e+00,0.000e+00,1.5,0.9
3286,2,2,4.0,2.629e+04,Rubin,S2L,mat-L2,garner,simt,1.052e+05,0.000e+00,0.000e+00,3.8,1.9
3286,2,2,4.0,2.629e+04,GB300,S2L,mat-L2,garner,simt,1.052e+05,0.000e+00,0.000e+00,3.0,1.9
3285,1,1,2.0,6.570e+03,Rubin,S2L,mat-L2,garner,simt,5.257e+04,0.000e+00,0.000e+00,1.9,0.9
3285,1,1,2.0,6.570e+03,GB300,S2L,mat-L2,garner,simt,5.257e+04,0.000e+00,0.000e+00,1.5,0.9
3284,4,4,8.0,1.051e+05,Rubin,S2L,mat-L2,garner,simt,2.103e+05,0.000e+00,0.000e+00,7.6,3.8
3284,4,4,8.0,1.051e+05,GB300,S2L,mat-L2,garner,simt,2.103e+05,0.000e+00,0.000e+00,5.9,3.8
3283,1,1,2.0,6.566e+03,Rubin,S2L,mat-L2,garner,simt,5.254e+04,0.000e+00,0.000e+00,1.9,0.9
3283,1,1,2.0,6.566e+03,GB300,S2L,mat-L2,garner,simt,5.254e+04,0.000e+00,0.000e+00,1.5,0.9
3282,2,2,4.0,2.626e+04,Rubin,S2L,mat-L2,garner,simt,1.051e+05,0.000e+00,0.000e+00,3.8,1.9
3282,2,2,4.0,2.626e+04,GB300,S2L,mat-L2,garner,simt,1.051e+05,0.000e+00,0.000e+00,3.0,1.9
3281,1,1,2.0,6.562e+03,Rubin,S2L,mat-L2,garner,simt,5.250e+04,0.000e+00,0.000e+00,1.9,0.9
3281,1,1,2.0,6.562e+03,GB300,S2L,mat-L2,garner,simt,5.250e+04,0.000e+00,0.000e+00,1.5,0.9
3280,16,16,31.8,1.679e+06,Rubin,S2L,mat-L2,garner,simt,8.417e+05,0.000e+00,0.000e+00,30.2,15.0
3280,16,16,31.8,1.679e+06,GB300,S2L,mat-L2,garner,simt,8.417e+05,0.000e+00,0.000e+00,23.6,15.0
3279,1,1,2.0,6.558e+03,Rubin,S2L,mat-L2,garner,simt,5.247e+04,0.000e+00,0.000e+00,1.9,0.9
3279,1,1,2.0,6.558e+03,GB300,S2L,mat-L2,garner,simt,5.247e+04,0.000e+00,0.000e+00,1.5,0.9
3278,2,2,4.0,2.622e+04,Rubin,S2L,mat-L2,garner,simt,1.049e+05,0.000e+00,0.000e+00,3.8,1.9
3278,2,2,4.0,2.622e+04,GB300,S2L,mat-L2,garner,simt,1.049e+05,0.000e+00,0.000e+00,3.0,1.9
3277,1,1,2.0,6.554e+03,Rubin,S2L,mat-L2,garner,simt,5.244e+04,0.000e+00,0.000e+00,1.9,0.9
3277,1,1,2.0,6.554e+03,GB300,S2L,mat-L2,garner,simt,5.244e+04,0.000e+00,0.000e+00,1.5,0.9
3276,4,4,8.0,1.048e+05,Rubin,S2L,mat-L2,garner,simt,2.098e+05,0.000e+00,0.000e+00,7.6,3.8
3276,4,4,8.0,1.048e+05,GB300,S2L,mat-L2,garner,simt,2.098e+05,0.000e+00,0.000e+00,5.9,3.8
3275,1,1,2.0,6.550e+03,Rubin,S2L,mat-L2,garner,simt,5.241e+04,0.000e+00,0.000e+00,1.9,0.9
3275,1,1,2.0,6.550e+03,GB300,S2L,mat-L2,garner,simt,5.241e+04,0.000e+00,0.000e+00,1.5,0.9
3274,2,2,4.0,2.619e+04,Rubin,S2L,mat-L2,garner,simt,1.048e+05,0.000e+00,0.000e+00,3.8,1.9
3274,2,2,4.0,2.619e+04,GB300,S2L,mat-L2,garner,simt,1.048e+05,0.000e+00,0.000e+00,3.0,1.9
3273,1,1,2.0,6.546e+03,Rubin,S2L,mat-L2,garner,simt,5.238e+04,0.000e+00,0.000e+00,1.9,0.9
3273,1,1,2.0,6.546e+03,GB300,S2L,mat-L2,garner,simt,5.238e+04,0.000e+00,0.000e+00,1.5,0.9
3272,8,8,16.0,4.188e+05,Rubin,S2L,mat-L2,garner,simt,4.193e+05,0.000e+00,0.000e+00,15.1,7.5
3272,8,8,16.0,4.188e+05,GB300,S2L,mat-L2,garner,simt,4.193e+05,0.000e+00,0.000e+00,11.8,7.5
3271,1,1,2.0,6.542e+03,Rubin,S2L,mat-L2,garner,simt,5.234e+04,0.000e+00,0.000e+00,1.9,0.9
3271,1,1,2.0,6.542e+03,GB300,S2L,mat-L2,garner,simt,5.234e+04,0.000e+00,0.000e+00,1.5,0.9
3270,2,2,4.0,2.616e+04,Rubin,S2L,mat-L2,garner,simt,1.047e+05,0.000e+00,0.000e+00,3.8,1.9
3270,2,2,4.0,2.616e+04,GB300,S2L,mat-L2,garner,simt,1.047e+05,0.000e+00,0.000e+00,3.0,1.9
3269,1,1,2.0,6.538e+03,Rubin,S2L,mat-L2,garner,simt,5.231e+04,0.000e+00,0.000e+00,1.9,0.9
3269,1,1,2.0,6.538e+03,GB300,S2L,mat-L2,garner,simt,5.231e+04,0.000e+00,0.000e+00,1.5,0.9
3268,4,4,8.0,1.046e+05,Rubin,S2L,mat-L2,garner,simt,2.093e+05,0.000e+00,0.000e+00,7.6,3.8
3268,4,4,8.0,1.046e+05,GB300,S2L,mat-L2,garner,simt,2.093e+05,0.000e+00,0.000e+00,5.9,3.8
3267,1,1,2.0,6.534e+03,Rubin,S2L,mat-L2,garner,simt,5.228e+04,0.000e+00,0.000e+00,1.9,0.9
3267,1,1,2.0,6.534e+03,GB300,S2L,mat-L2,garner,simt,5.228e+04,0.000e+00,0.000e+00,1.5,0.9
3266,2,2,4.0,2.613e+04,Rubin,S2L,mat-L2,garner,simt,1.045e+05,0.000e+00,0.000e+00,3.8,1.9
3266,2,2,4.0,2.613e+04,GB300,S2L,mat-L2,garner,simt,1.045e+05,0.000e+00,0.000e+00,3.0,1.9
3265,1,1,2.0,6.530e+03,Rubin,S2L,mat-L2,garner,simt,5.225e+04,0.000e+00,0.000e+00,1.9,0.9
3265,1,1,2.0,6.530e+03,GB300,S2L,mat-L2,garner,simt,5.225e+04,0.000e+00,0.000e+00,1.5,0.9
3264,3264,64,3264.0,1.364e+09,Rubin,S2L,mat-L2,garner,simt,8.857e+07,0.000e+00,0.000e+00,473.0,103.5
3264,3264,64,3264.0,1.364e+09,GB300,S2L,on-the-fly,garner,simt,8.857e+07,4.011e+07,0.000e+00,135.1,76.5
3263,1,1,2.0,6.526e+03,Rubin,S2L,mat-L2,garner,simt,5.222e+04,0.000e+00,0.000e+00,1.9,0.9
3263,1,1,2.0,6.526e+03,GB300,S2L,mat-L2,garner,simt,5.222e+04,0.000e+00,0.000e+00,1.5,0.9
3262,2,2,4.0,2.610e+04,Rubin,S2L,mat-L2,garner,simt,1.044e+05,0.000e+00,0.000e+00,3.8,1.9
3262,2,2,4.0,2.610e+04,GB300,S2L,mat-L2,garner,simt,1.044e+05,0.000e+00,0.000e+00,3.0,1.9
3261,1,1,2.0,6.522e+03,Rubin,S2L,mat-L2,garner,simt,5.218e+04,0.000e+00,0.000e+00,1.9,0.9
3261,1,1,2.0,6.522e+03,GB300,S2L,mat-L2,garner,simt,5.218e+04,0.000e+00,0.000e+00,1.5,0.9
3260,4,4,8.0,1.043e+05,Rubin,S2L,mat-L2,garner,simt,2.088e+05,0.000e+00,0.000e+00,7.6,3.8
3260,4,4,8.0,1.043e+05,GB300,S2L,mat-L2,garner,simt,2.088e+05,0.000e+00,0.000e+00,5.9,3.8
3259,1,1,2.0,6.518e+03,Rubin,S2L,mat-L2,garner,simt,5.215e+04,0.000e+00,0.000e+00,1.9,0.9
3259,1,1,2.0,6.518e+03,GB300,S2L,mat-L2,garner,simt,5.215e+04,0.000e+00,0.000e+00,1.5,0.9
3258,2,2,4.0,2.606e+04,Rubin,S2L,mat-L2,garner,simt,1.043e+05,0.000e+00,0.000e+00,3.8,1.9
3258,2,2,4.0,2.606e+04,GB300,S2L,mat-L2,garner,simt,1.043e+05,0.000e+00,0.000e+00,3.0,1.9
3257,1,1,2.0,6.514e+03,Rubin,S2L,mat-L2,garner,simt,5.212e+04,0.000e+00,0.000e+00,1.9,0.9
3257,1,1,2.0,6.514e+03,GB300,S2L,mat-L2,garner,simt,5.212e+04,0.000e+00,0.000e+00,1.5,0.9
3256,8,8,16.0,4.168e+05,Rubin,S2L,mat-L2,garner,simt,4.173e+05,0.000e+00,0.000e+00,15.1,7.5
3256,8,8,16.0,4.168e+05,GB300,S2L,mat-L2,garner,simt,4.173e+05,0.000e+00,0.000e+00,11.8,7.5
3255,1,1,2.0,6.510e+03,Rubin,S2L,mat-L2,garner,simt,5.209e+04,0.000e+00,0.000e+00,1.9,0.9
3255,1,1,2.0,6.510e+03,GB300,S2L,mat-L2,garner,simt,5.209e+04,0.000e+00,0.000e+00,1.5,0.9
3254,2,2,4.0,2.603e+04,Rubin,S2L,mat-L2,garner,simt,1.042e+05,0.000e+00,0.000e+00,3.8,1.9
3254,2,2,4.0,2.603e+04,GB300,S2L,mat-L2,garner,simt,1.042e+05,0.000e+00,0.000e+00,3.0,1.9
3253,1,1,2.0,6.506e+03,Rubin,S2L,mat-L2,garner,simt,5.206e+04,0.000e+00,0.000e+00,1.9,0.9
3253,1,1,2.0,6.506e+03,GB300,S2L,mat-L2,garner,simt,5.206e+04,0.000e+00,0.000e+00,1.5,0.9
3252,4,4,8.0,1.041e+05,Rubin,S2L,mat-L2,garner,simt,2.083e+05,0.000e+00,0.000e+00,7.6,3.8
3252,4,4,8.0,1.041e+05,GB300,S2L,mat-L2,garner,simt,2.083e+05,0.000e+00,0.000e+00,5.9,3.8
3251,1,1,2.0,6.502e+03,Rubin,S2L,mat-L2,garner,simt,5.202e+04,0.000e+00,0.000e+00,1.9,0.9
3251,1,1,2.0,6.502e+03,GB300,S2L,mat-L2,garner,simt,5.202e+04,0.000e+00,0.000e+00,1.5,0.9
3250,2,2,4.0,2.600e+04,Rubin,S2L,mat-L2,garner,simt,1.040e+05,0.000e+00,0.000e+00,3.8,1.9
3250,2,2,4.0,2.600e+04,GB300,S2L,mat-L2,garner,simt,1.040e+05,0.000e+00,0.000e+00,3.0,1.9
3249,1,1,2.0,6.498e+03,Rubin,S2L,mat-L2,garner,simt,5.199e+04,0.000e+00,0.000e+00,1.9,0.9
3249,1,1,2.0,6.498e+03,GB300,S2L,mat-L2,garner,simt,5.199e+04,0.000e+00,0.000e+00,1.5,0.9
3248,16,16,31.8,1.663e+06,Rubin,S2L,mat-L2,garner,simt,8.335e+05,0.000e+00,0.000e+00,30.2,15.0
3248,16,16,31.8,1.663e+06,GB300,S2L,mat-L2,garner,simt,8.335e+05,0.000e+00,0.000e+00,23.6,15.0
3247,1,1,2.0,6.494e+03,Rubin,S2L,mat-L2,garner,simt,5.196e+04,0.000e+00,0.000e+00,1.9,0.9
3247,1,1,2.0,6.494e+03,GB300,S2L,mat-L2,garner,simt,5.196e+04,0.000e+00,0.000e+00,1.5,0.9
3246,2,2,4.0,2.597e+04,Rubin,S2L,mat-L2,garner,simt,1.039e+05,0.000e+00,0.000e+00,3.8,1.9
3246,2,2,4.0,2.597e+04,GB300,S2L,mat-L2,garner,simt,1.039e+05,0.000e+00,0.000e+00,3.0,1.9
3245,1,1,2.0,6.490e+03,Rubin,S2L,mat-L2,garner,simt,5.193e+04,0.000e+00,0.000e+00,1.9,0.9
3245,1,1,2.0,6.490e+03,GB300,S2L,mat-L2,garner,simt,5.193e+04,0.000e+00,0.000e+00,1.5,0.9
3244,4,4,8.0,1.038e+05,Rubin,S2L,mat-L2,garner,simt,2.077e+05,0.000e+00,0.000e+00,7.6,3.8
3244,4,4,8.0,1.038e+05,GB300,S2L,mat-L2,garner,simt,2.077e+05,0.000e+00,0.000e+00,5.9,3.8
3243,1,1,2.0,6.486e+03,Rubin,S2L,mat-L2,garner,simt,5.190e+04,0.000e+00,0.000e+00,1.9,0.9
3243,1,1,2.0,6.486e+03,GB300,S2L,mat-L2,garner,simt,5.190e+04,0.000e+00,0.000e+00,1.5,0.9
3242,2,2,4.0,2.594e+04,Rubin,S2L,mat-L2,garner,simt,1.038e+05,0.000e+00,0.000e+00,3.8,1.9
3242,2,2,4.0,2.594e+04,GB300,S2L,mat-L2,garner,simt,1.038e+05,0.000e+00,0.000e+00,3.0,1.9
3241,1,1,2.0,6.482e+03,Rubin,S2L,mat-L2,garner,simt,5.186e+04,0.000e+00,0.000e+00,1.9,0.9
3241,1,1,2.0,6.482e+03,GB300,S2L,mat-L2,garner,simt,5.186e+04,0.000e+00,0.000e+00,1.5,0.9
3240,8,8,16.0,4.147e+05,Rubin,S2L,mat-L2,garner,simt,4.152e+05,0.000e+00,0.000e+00,15.1,7.5
3240,8,8,16.0,4.147e+05,GB300,S2L,mat-L2,garner,simt,4.152e+05,0.000e+00,0.000e+00,11.8,7.5
3239,1,1,2.0,6.478e+03,Rubin,S2L,mat-L2,garner,simt,5.183e+04,0.000e+00,0.000e+00,1.9,0.9
3239,1,1,2.0,6.478e+03,GB300,S2L,mat-L2,garner,simt,5.183e+04,0.000e+00,0.000e+00,1.5,0.9
3238,2,2,4.0,2.590e+04,Rubin,S2L,mat-L2,garner,simt,1.036e+05,0.000e+00,0.000e+00,3.8,1.9
3238,2,2,4.0,2.590e+04,GB300,S2L,mat-L2,garner,simt,1.036e+05,0.000e+00,0.000e+00,3.0,1.9
3237,1,1,2.0,6.474e+03,Rubin,S2L,mat-L2,garner,simt,5.180e+04,0.000e+00,0.000e+00,1.9,0.9
3237,1,1,2.0,6.474e+03,GB300,S2L,mat-L2,garner,simt,5.180e+04,0.000e+00,0.000e+00,1.5,0.9
3236,4,4,8.0,1.036e+05,Rubin,S2L,mat-L2,garner,simt,2.072e+05,0.000e+00,0.000e+00,7.6,3.8
3236,4,4,8.0,1.036e+05,GB300,S2L,mat-L2,garner,simt,2.072e+05,0.000e+00,0.000e+00,5.9,3.8
3235,1,1,2.0,6.470e+03,Rubin,S2L,mat-L2,garner,simt,5.177e+04,0.000e+00,0.000e+00,1.9,0.9
3235,1,1,2.0,6.470e+03,GB300,S2L,mat-L2,garner,simt,5.177e+04,0.000e+00,0.000e+00,1.5,0.9
3234,2,2,4.0,2.587e+04,Rubin,S2L,mat-L2,garner,simt,1.035e+05,0.000e+00,0.000e+00,3.8,1.9
3234,2,2,4.0,2.587e+04,GB300,S2L,mat-L2,garner,simt,1.035e+05,0.000e+00,0.000e+00,3.0,1.9
3233,1,1,2.0,6.466e+03,Rubin,S2L,mat-L2,garner,simt,5.174e+04,0.000e+00,0.000e+00,1.9,0.9
3233,1,1,2.0,6.466e+03,GB300,S2L,mat-L2,garner,simt,5.174e+04,0.000e+00,0.000e+00,1.5,0.9
3232,32,32,63.4,6.619e+06,Rubin,S2L,mat-L2,garner,simt,1.663e+06,0.000e+00,0.000e+00,60.1,29.9
3232,32,32,63.4,6.619e+06,GB300,S2L,mat-L2,garner,simt,1.663e+06,0.000e+00,0.000e+00,47.0,29.9
3231,1,1,2.0,6.462e+03,Rubin,S2L,mat-L2,garner,simt,5.170e+04,0.000e+00,0.000e+00,1.9,0.9
3231,1,1,2.0,6.462e+03,GB300,S2L,mat-L2,garner,simt,5.170e+04,0.000e+00,0.000e+00,1.5,0.9
3230,2,2,4.0,2.584e+04,Rubin,S2L,mat-L2,garner,simt,1.034e+05,0.000e+00,0.000e+00,3.8,1.9
3230,2,2,4.0,2.584e+04,GB300,S2L,mat-L2,garner,simt,1.034e+05,0.000e+00,0.000e+00,3.0,1.9
3229,1,1,2.0,6.458e+03,Rubin,S2L,mat-L2,garner,simt,5.167e+04,0.000e+00,0.000e+00,1.9,0.9
3229,1,1,2.0,6.458e+03,GB300,S2L,mat-L2,garner,simt,5.167e+04,0.000e+00,0.000e+00,1.5,0.9
3228,4,4,8.0,1.033e+05,Rubin,S2L,mat-L2,garner,simt,2.067e+05,0.000e+00,0.000e+00,7.6,3.8
3228,4,4,8.0,1.033e+05,GB300,S2L,mat-L2,garner,simt,2.067e+05,0.000e+00,0.000e+00,5.9,3.8
3227,1,1,2.0,6.454e+03,Rubin,S2L,mat-L2,garner,simt,5.164e+04,0.000e+00,0.000e+00,1.9,0.9
3227,1,1,2.0,6.454e+03,GB300,S2L,mat-L2,garner,simt,5.164e+04,0.000e+00,0.000e+00,1.5,0.9
3226,2,2,4.0,2.581e+04,Rubin,S2L,mat-L2,garner,simt,1.033e+05,0.000e+00,0.000e+00,3.8,1.9
3226,2,2,4.0,2.581e+04,GB300,S2L,mat-L2,garner,simt,1.033e+05,0.000e+00,0.000e+00,3.0,1.9
3225,1,1,2.0,6.450e+03,Rubin,S2L,mat-L2,garner,simt,5.161e+04,0.000e+00,0.000e+00,1.9,0.9
3225,1,1,2.0,6.450e+03,GB300,S2L,mat-L2,garner,simt,5.161e+04,0.000e+00,0.000e+00,1.5,0.9
3224,8,8,16.0,4.127e+05,Rubin,S2L,mat-L2,garner,simt,4.132e+05,0.000e+00,0.000e+00,15.1,7.5
3224,8,8,16.0,4.127e+05,GB300,S2L,mat-L2,garner,simt,4.132e+05,0.000e+00,0.000e+00,11.8,7.5
3223,1,1,2.0,6.446e+03,Rubin,S2L,mat-L2,garner,simt,5.158e+04,0.000e+00,0.000e+00,1.9,0.9
3223,1,1,2.0,6.446e+03,GB300,S2L,mat-L2,garner,simt,5.158e+04,0.000e+00,0.000e+00,1.5,0.9
3222,2,2,4.0,2.578e+04,Rubin,S2L,mat-L2,garner,simt,1.031e+05,0.000e+00,0.000e+00,3.8,1.9
3222,2,2,4.0,2.578e+04,GB300,S2L,mat-L2,garner,simt,1.031e+05,0.000e+00,0.000e+00,3.0,1.9
3221,1,1,2.0,6.442e+03,Rubin,S2L,mat-L2,garner,simt,5.154e+04,0.000e+00,0.000e+00,1.9,0.9
3221,1,1,2.0,6.442e+03,GB300,S2L,mat-L2,garner,simt,5.154e+04,0.000e+00,0.000e+00,1.5,0.9
3220,4,4,8.0,1.030e+05,Rubin,S2L,mat-L2,garner,simt,2.062e+05,0.000e+00,0.000e+00,7.6,3.8
3220,4,4,8.0,1.030e+05,GB300,S2L,mat-L2,garner,simt,2.062e+05,0.000e+00,0.000e+00,5.9,3.8
3219,1,1,2.0,6.438e+03,Rubin,S2L,mat-L2,garner,simt,5.151e+04,0.000e+00,0.000e+00,1.9,0.9
3219,1,1,2.0,6.438e+03,GB300,S2L,mat-L2,garner,simt,5.151e+04,0.000e+00,0.000e+00,1.5,0.9
3218,2,2,4.0,2.574e+04,Rubin,S2L,mat-L2,garner,simt,1.030e+05,0.000e+00,0.000e+00,3.8,1.9
3218,2,2,4.0,2.574e+04,GB300,S2L,mat-L2,garner,simt,1.030e+05,0.000e+00,0.000e+00,3.0,1.9
3217,1,1,2.0,6.434e+03,Rubin,S2L,mat-L2,garner,simt,5.148e+04,0.000e+00,0.000e+00,1.9,0.9
3217,1,1,2.0,6.434e+03,GB300,S2L,mat-L2,garner,simt,5.148e+04,0.000e+00,0.000e+00,1.5,0.9
3216,16,16,31.8,1.647e+06,Rubin,S2L,mat-L2,garner,simt,8.253e+05,0.000e+00,0.000e+00,30.2,15.0
3216,16,16,31.8,1.647e+06,GB300,S2L,mat-L2,garner,simt,8.253e+05,0.000e+00,0.000e+00,23.6,15.0
3215,1,1,2.0,6.430e+03,Rubin,S2L,mat-L2,garner,simt,5.145e+04,0.000e+00,0.000e+00,1.9,0.9
3215,1,1,2.0,6.430e+03,GB300,S2L,mat-L2,garner,simt,5.145e+04,0.000e+00,0.000e+00,1.5,0.9
3214,2,2,4.0,2.571e+04,Rubin,S2L,mat-L2,garner,simt,1.029e+05,0.000e+00,0.000e+00,3.8,1.9
3214,2,2,4.0,2.571e+04,GB300,S2L,mat-L2,garner,simt,1.029e+05,0.000e+00,0.000e+00,3.0,1.9
3213,1,1,2.0,6.426e+03,Rubin,S2L,mat-L2,garner,simt,5.142e+04,0.000e+00,0.000e+00,1.9,0.9
3213,1,1,2.0,6.426e+03,GB300,S2L,mat-L2,garner,simt,5.142e+04,0.000e+00,0.000e+00,1.5,0.9
3212,4,4,8.0,1.028e+05,Rubin,S2L,mat-L2,garner,simt,2.057e+05,0.000e+00,0.000e+00,7.6,3.8
3212,4,4,8.0,1.028e+05,GB300,S2L,mat-L2,garner,simt,2.057e+05,0.000e+00,0.000e+00,5.9,3.8
3211,1,1,2.0,6.422e+03,Rubin,S2L,mat-L2,garner,simt,5.138e+04,0.000e+00,0.000e+00,1.9,0.9
3211,1,1,2.0,6.422e+03,GB300,S2L,mat-L2,garner,simt,5.138e+04,0.000e+00,0.000e+00,1.5,0.9
3210,2,2,4.0,2.568e+04,Rubin,S2L,mat-L2,garner,simt,1.028e+05,0.000e+00,0.000e+00,3.8,1.9
3210,2,2,4.0,2.568e+04,GB300,S2L,mat-L2,garner,simt,1.028e+05,0.000e+00,0.000e+00,3.0,1.9
3209,1,1,2.0,6.418e+03,Rubin,S2L,mat-L2,garner,simt,5.135e+04,0.000e+00,0.000e+00,1.9,0.9
3209,1,1,2.0,6.418e+03,GB300,S2L,mat-L2,garner,simt,5.135e+04,0.000e+00,0.000e+00,1.5,0.9
3208,8,8,16.0,4.106e+05,Rubin,S2L,mat-L2,garner,simt,4.111e+05,0.000e+00,0.000e+00,15.1,7.5
3208,8,8,16.0,4.106e+05,GB300,S2L,mat-L2,garner,simt,4.111e+05,0.000e+00,0.000e+00,11.8,7.5
3207,1,1,2.0,6.414e+03,Rubin,S2L,mat-L2,garner,simt,5.132e+04,0.000e+00,0.000e+00,1.9,0.9
3207,1,1,2.0,6.414e+03,GB300,S2L,mat-L2,garner,simt,5.132e+04,0.000e+00,0.000e+00,1.5,0.9
3206,2,2,4.0,2.565e+04,Rubin,S2L,mat-L2,garner,simt,1.026e+05,0.000e+00,0.000e+00,3.8,1.9
3206,2,2,4.0,2.565e+04,GB300,S2L,mat-L2,garner,simt,1.026e+05,0.000e+00,0.000e+00,3.0,1.9
3205,1,1,2.0,6.410e+03,Rubin,S2L,mat-L2,garner,simt,5.129e+04,0.000e+00,0.000e+00,1.9,0.9
3205,1,1,2.0,6.410e+03,GB300,S2L,mat-L2,garner,simt,5.129e+04,0.000e+00,0.000e+00,1.5,0.9
3204,4,4,8.0,1.025e+05,Rubin,S2L,mat-L2,garner,simt,2.052e+05,0.000e+00,0.000e+00,7.6,3.8
3204,4,4,8.0,1.025e+05,GB300,S2L,mat-L2,garner,simt,2.052e+05,0.000e+00,0.000e+00,5.9,3.8
3203,1,1,2.0,6.406e+03,Rubin,S2L,mat-L2,garner,simt,5.126e+04,0.000e+00,0.000e+00,1.9,0.9
3203,1,1,2.0,6.406e+03,GB300,S2L,mat-L2,garner,simt,5.126e+04,0.000e+00,0.000e+00,1.5,0.9
3202,2,2,4.0,2.562e+04,Rubin,S2L,mat-L2,garner,simt,1.025e+05,0.000e+00,0.000e+00,3.8,1.9
3202,2,2,4.0,2.562e+04,GB300,S2L,mat-L2,garner,simt,1.025e+05,0.000e+00,0.000e+00,3.0,1.9
3201,1,1,2.0,6.402e+03,Rubin,S2L,mat-L2,garner,simt,5.122e+04,0.000e+00,0.000e+00,1.9,0.9
3201,1,1,2.0,6.402e+03,GB300,S2L,mat-L2,garner,simt,5.122e+04,0.000e+00,0.000e+00,1.5,0.9
3200,3200,64,3200.0,1.311e+09,Rubin,S2L,mat-L2,garner,simt,8.520e+07,0.000e+00,0.000e+00,473.0,103.5
3200,3200,64,3200.0,1.311e+09,GB300,S2L,on-the-fly,garner,simt,8.520e+07,3.932e+07,0.000e+00,135.1,76.1
3199,1,1,2.0,6.398e+03,Rubin,S2L,mat-L2,garner,simt,5.119e+04,0.000e+00,0.000e+00,1.9,0.9
3199,1,1,2.0,6.398e+03,GB300,S2L,mat-L2,garner,simt,5.119e+04,0.000e+00,0.000e+00,1.5,0.9
3198,2,2,4.0,2.558e+04,Rubin,S2L,mat-L2,garner,simt,1.024e+05,0.000e+00,0.000e+00,3.8,1.9
3198,2,2,4.0,2.558e+04,GB300,S2L,mat-L2,garner,simt,1.024e+05,0.000e+00,0.000e+00,3.0,1.9
3197,1,1,2.0,6.394e+03,Rubin,S2L,mat-L2,garner,simt,5.116e+04,0.000e+00,0.000e+00,1.9,0.9
3197,1,1,2.0,6.394e+03,GB300,S2L,mat-L2,garner,simt,5.116e+04,0.000e+00,0.000e+00,1.5,0.9
3196,4,4,8.0,1.023e+05,Rubin,S2L,mat-L2,garner,simt,2.047e+05,0.000e+00,0.000e+00,7.6,3.8
3196,4,4,8.0,1.023e+05,GB300,S2L,mat-L2,garner,simt,2.047e+05,0.000e+00,0.000e+00,5.9,3.8
3195,1,1,2.0,6.390e+03,Rubin,S2L,mat-L2,garner,simt,5.113e+04,0.000e+00,0.000e+00,1.9,0.9
3195,1,1,2.0,6.390e+03,GB300,S2L,mat-L2,garner,simt,5.113e+04,0.000e+00,0.000e+00,1.5,0.9
3194,2,2,4.0,2.555e+04,Rubin,S2L,mat-L2,garner,simt,1.022e+05,0.000e+00,0.000e+00,3.8,1.9
3194,2,2,4.0,2.555e+04,GB300,S2L,mat-L2,garner,simt,1.022e+05,0.000e+00,0.000e+00,3.0,1.9
3193,1,1,2.0,6.386e+03,Rubin,S2L,mat-L2,garner,simt,5.110e+04,0.000e+00,0.000e+00,1.9,0.9
3193,1,1,2.0,6.386e+03,GB300,S2L,mat-L2,garner,simt,5.110e+04,0.000e+00,0.000e+00,1.5,0.9
3192,8,8,16.0,4.086e+05,Rubin,S2L,mat-L2,garner,simt,4.091e+05,0.000e+00,0.000e+00,15.1,7.5
3192,8,8,16.0,4.086e+05,GB300,S2L,mat-L2,garner,simt,4.091e+05,0.000e+00,0.000e+00,11.8,7.5
3191,1,1,2.0,6.382e+03,Rubin,S2L,mat-L2,garner,simt,5.106e+04,0.000e+00,0.000e+00,1.9,0.9
3191,1,1,2.0,6.382e+03,GB300,S2L,mat-L2,garner,simt,5.106e+04,0.000e+00,0.000e+00,1.5,0.9
3190,2,2,4.0,2.552e+04,Rubin,S2L,mat-L2,garner,simt,1.021e+05,0.000e+00,0.000e+00,3.8,1.9
3190,2,2,4.0,2.552e+04,GB300,S2L,mat-L2,garner,simt,1.021e+05,0.000e+00,0.000e+00,3.0,1.9
3189,1,1,2.0,6.378e+03,Rubin,S2L,mat-L2,garner,simt,5.103e+04,0.000e+00,0.000e+00,1.9,0.9
3189,1,1,2.0,6.378e+03,GB300,S2L,mat-L2,garner,simt,5.103e+04,0.000e+00,0.000e+00,1.5,0.9
3188,4,4,8.0,1.020e+05,Rubin,S2L,mat-L2,garner,simt,2.042e+05,0.000e+00,0.000e+00,7.6,3.8
3188,4,4,8.0,1.020e+05,GB300,S2L,mat-L2,garner,simt,2.042e+05,0.000e+00,0.000e+00,5.9,3.8
3187,1,1,2.0,6.374e+03,Rubin,S2L,mat-L2,garner,simt,5.100e+04,0.000e+00,0.000e+00,1.9,0.9
3187,1,1,2.0,6.374e+03,GB300,S2L,mat-L2,garner,simt,5.100e+04,0.000e+00,0.000e+00,1.5,0.9
3186,2,2,4.0,2.549e+04,Rubin,S2L,mat-L2,garner,simt,1.020e+05,0.000e+00,0.000e+00,3.8,1.9
3186,2,2,4.0,2.549e+04,GB300,S2L,mat-L2,garner,simt,1.020e+05,0.000e+00,0.000e+00,3.0,1.9
3185,1,1,2.0,6.370e+03,Rubin,S2L,mat-L2,garner,simt,5.097e+04,0.000e+00,0.000e+00,1.9,0.9
3185,1,1,2.0,6.370e+03,GB300,S2L,mat-L2,garner,simt,5.097e+04,0.000e+00,0.000e+00,1.5,0.9
3184,16,16,31.8,1.630e+06,Rubin,S2L,mat-L2,garner,simt,8.172e+05,0.000e+00,0.000e+00,30.2,15.0
3184,16,16,31.8,1.630e+06,GB300,S2L,mat-L2,garner,simt,8.172e+05,0.000e+00,0.000e+00,23.6,15.0
3183,1,1,2.0,6.366e+03,Rubin,S2L,mat-L2,garner,simt,5.094e+04,0.000e+00,0.000e+00,1.9,0.9
3183,1,1,2.0,6.366e+03,GB300,S2L,mat-L2,garner,simt,5.094e+04,0.000e+00,0.000e+00,1.5,0.9
3182,2,2,4.0,2.546e+04,Rubin,S2L,mat-L2,garner,simt,1.019e+05,0.000e+00,0.000e+00,3.8,1.9
3182,2,2,4.0,2.546e+04,GB300,S2L,mat-L2,garner,simt,1.019e+05,0.000e+00,0.000e+00,3.0,1.9
3181,1,1,2.0,6.362e+03,Rubin,S2L,mat-L2,garner,simt,5.090e+04,0.000e+00,0.000e+00,1.9,0.9
3181,1,1,2.0,6.362e+03,GB300,S2L,mat-L2,garner,simt,5.090e+04,0.000e+00,0.000e+00,1.5,0.9
3180,4,4,8.0,1.018e+05,Rubin,S2L,mat-L2,garner,simt,2.036e+05,0.000e+00,0.000e+00,7.6,3.8
3180,4,4,8.0,1.018e+05,GB300,S2L,mat-L2,garner,simt,2.036e+05,0.000e+00,0.000e+00,5.9,3.8
3179,1,1,2.0,6.358e+03,Rubin,S2L,mat-L2,garner,simt,5.087e+04,0.000e+00,0.000e+00,1.9,0.9
3179,1,1,2.0,6.358e+03,GB300,S2L,mat-L2,garner,simt,5.087e+04,0.000e+00,0.000e+00,1.5,0.9
3178,2,2,4.0,2.542e+04,Rubin,S2L,mat-L2,garner,simt,1.017e+05,0.000e+00,0.000e+00,3.8,1.9
3178,2,2,4.0,2.542e+04,GB300,S2L,mat-L2,garner,simt,1.017e+05,0.000e+00,0.000e+00,3.0,1.9
3177,1,1,2.0,6.354e+03,Rubin,S2L,mat-L2,garner,simt,5.084e+04,0.000e+00,0.000e+00,1.9,0.9
3177,1,1,2.0,6.354e+03,GB300,S2L,mat-L2,garner,simt,5.084e+04,0.000e+00,0.000e+00,1.5,0.9
3176,8,8,16.0,4.065e+05,Rubin,S2L,mat-L2,garner,simt,4.070e+05,0.000e+00,0.000e+00,15.1,7.5
3176,8,8,16.0,4.065e+05,GB300,S2L,mat-L2,garner,simt,4.070e+05,0.000e+00,0.000e+00,11.8,7.5
3175,1,1,2.0,6.350e+03,Rubin,S2L,mat-L2,garner,simt,5.081e+04,0.000e+00,0.000e+00,1.9,0.9
3175,1,1,2.0,6.350e+03,GB300,S2L,mat-L2,garner,simt,5.081e+04,0.000e+00,0.000e+00,1.5,0.9
3174,2,2,4.0,2.539e+04,Rubin,S2L,mat-L2,garner,simt,1.016e+05,0.000e+00,0.000e+00,3.8,1.9
3174,2,2,4.0,2.539e+04,GB300,S2L,mat-L2,garner,simt,1.016e+05,0.000e+00,0.000e+00,3.0,1.9
3173,1,1,2.0,6.346e+03,Rubin,S2L,mat-L2,garner,simt,5.078e+04,0.000e+00,0.000e+00,1.9,0.9
3173,1,1,2.0,6.346e+03,GB300,S2L,mat-L2,garner,simt,5.078e+04,0.000e+00,0.000e+00,1.5,0.9
3172,4,4,8.0,1.015e+05,Rubin,S2L,mat-L2,garner,simt,2.031e+05,0.000e+00,0.000e+00,7.6,3.8
3172,4,4,8.0,1.015e+05,GB300,S2L,mat-L2,garner,simt,2.031e+05,0.000e+00,0.000e+00,5.9,3.8
3171,1,1,2.0,6.342e+03,Rubin,S2L,mat-L2,garner,simt,5.074e+04,0.000e+00,0.000e+00,1.9,0.9
3171,1,1,2.0,6.342e+03,GB300,S2L,mat-L2,garner,simt,5.074e+04,0.000e+00,0.000e+00,1.5,0.9
3170,2,2,4.0,2.536e+04,Rubin,S2L,mat-L2,garner,simt,1.015e+05,0.000e+00,0.000e+00,3.8,1.9
3170,2,2,4.0,2.536e+04,GB300,S2L,mat-L2,garner,simt,1.015e+05,0.000e+00,0.000e+00,3.0,1.9
3169,1,1,2.0,6.338e+03,Rubin,S2L,mat-L2,garner,simt,5.071e+04,0.000e+00,0.000e+00,1.9,0.9
3169,1,1,2.0,6.338e+03,GB300,S2L,mat-L2,garner,simt,5.071e+04,0.000e+00,0.000e+00,1.5,0.9
3168,32,32,63.4,6.488e+06,Rubin,S2L,mat-L2,garner,simt,1.630e+06,0.000e+00,0.000e+00,60.1,29.9
3168,32,32,63.4,6.488e+06,GB300,S2L,mat-L2,garner,simt,1.630e+06,0.000e+00,0.000e+00,47.0,29.9
3167,1,1,2.0,6.334e+03,Rubin,S2L,mat-L2,garner,simt,5.068e+04,0.000e+00,0.000e+00,1.9,0.9
3167,1,1,2.0,6.334e+03,GB300,S2L,mat-L2,garner,simt,5.068e+04,0.000e+00,0.000e+00,1.5,0.9
3166,2,2,4.0,2.533e+04,Rubin,S2L,mat-L2,garner,simt,1.013e+05,0.000e+00,0.000e+00,3.8,1.9
3166,2,2,4.0,2.533e+04,GB300,S2L,mat-L2,garner,simt,1.013e+05,0.000e+00,0.000e+00,3.0,1.9
3165,1,1,2.0,6.330e+03,Rubin,S2L,mat-L2,garner,simt,5.065e+04,0.000e+00,0.000e+00,1.9,0.9
3165,1,1,2.0,6.330e+03,GB300,S2L,mat-L2,garner,simt,5.065e+04,0.000e+00,0.000e+00,1.5,0.9
3164,4,4,8.0,1.012e+05,Rubin,S2L,mat-L2,garner,simt,2.026e+05,0.000e+00,0.000e+00,7.6,3.8
3164,4,4,8.0,1.012e+05,GB300,S2L,mat-L2,garner,simt,2.026e+05,0.000e+00,0.000e+00,5.9,3.8
3163,1,1,2.0,6.326e+03,Rubin,S2L,mat-L2,garner,simt,5.062e+04,0.000e+00,0.000e+00,1.9,0.9
3163,1,1,2.0,6.326e+03,GB300,S2L,mat-L2,garner,simt,5.062e+04,0.000e+00,0.000e+00,1.5,0.9
3162,2,2,4.0,2.530e+04,Rubin,S2L,mat-L2,garner,simt,1.012e+05,0.000e+00,0.000e+00,3.8,1.9
3162,2,2,4.0,2.530e+04,GB300,S2L,mat-L2,garner,simt,1.012e+05,0.000e+00,0.000e+00,3.0,1.9
3161,1,1,2.0,6.322e+03,Rubin,S2L,mat-L2,garner,simt,5.058e+04,0.000e+00,0.000e+00,1.9,0.9
3161,1,1,2.0,6.322e+03,GB300,S2L,mat-L2,garner,simt,5.058e+04,0.000e+00,0.000e+00,1.5,0.9
3160,8,8,16.0,4.045e+05,Rubin,S2L,mat-L2,garner,simt,4.050e+05,0.000e+00,0.000e+00,15.1,7.5
3160,8,8,16.0,4.045e+05,GB300,S2L,mat-L2,garner,simt,4.050e+05,0.000e+00,0.000e+00,11.8,7.5
3159,1,1,2.0,6.318e+03,Rubin,S2L,mat-L2,garner,simt,5.055e+04,0.000e+00,0.000e+00,1.9,0.9
3159,1,1,2.0,6.318e+03,GB300,S2L,mat-L2,garner,simt,5.055e+04,0.000e+00,0.000e+00,1.5,0.9
3158,2,2,4.0,2.526e+04,Rubin,S2L,mat-L2,garner,simt,1.011e+05,0.000e+00,0.000e+00,3.8,1.9
3158,2,2,4.0,2.526e+04,GB300,S2L,mat-L2,garner,simt,1.011e+05,0.000e+00,0.000e+00,3.0,1.9
3157,1,1,2.0,6.314e+03,Rubin,S2L,mat-L2,garner,simt,5.052e+04,0.000e+00,0.000e+00,1.9,0.9
3157,1,1,2.0,6.314e+03,GB300,S2L,mat-L2,garner,simt,5.052e+04,0.000e+00,0.000e+00,1.5,0.9
3156,4,4,8.0,1.010e+05,Rubin,S2L,mat-L2,garner,simt,2.021e+05,0.000e+00,0.000e+00,7.6,3.8
3156,4,4,8.0,1.010e+05,GB300,S2L,mat-L2,garner,simt,2.021e+05,0.000e+00,0.000e+00,5.9,3.8
3155,1,1,2.0,6.310e+03,Rubin,S2L,mat-L2,garner,simt,5.049e+04,0.000e+00,0.000e+00,1.9,0.9
3155,1,1,2.0,6.310e+03,GB300,S2L,mat-L2,garner,simt,5.049e+04,0.000e+00,0.000e+00,1.5,0.9
3154,2,2,4.0,2.523e+04,Rubin,S2L,mat-L2,garner,simt,1.010e+05,0.000e+00,0.000e+00,3.8,1.9
3154,2,2,4.0,2.523e+04,GB300,S2L,mat-L2,garner,simt,1.010e+05,0.000e+00,0.000e+00,3.0,1.9
3153,1,1,2.0,6.306e+03,Rubin,S2L,mat-L2,garner,simt,5.046e+04,0.000e+00,0.000e+00,1.9,0.9
3153,1,1,2.0,6.306e+03,GB300,S2L,mat-L2,garner,simt,5.046e+04,0.000e+00,0.000e+00,1.5,0.9
3152,16,16,31.8,1.614e+06,Rubin,S2L,mat-L2,garner,simt,8.090e+05,0.000e+00,0.000e+00,30.2,15.0
3152,16,16,31.8,1.614e+06,GB300,S2L,mat-L2,garner,simt,8.090e+05,0.000e+00,0.000e+00,23.6,15.0
3151,1,1,2.0,6.302e+03,Rubin,S2L,mat-L2,garner,simt,5.042e+04,0.000e+00,0.000e+00,1.9,0.9
3151,1,1,2.0,6.302e+03,GB300,S2L,mat-L2,garner,simt,5.042e+04,0.000e+00,0.000e+00,1.5,0.9
3150,2,2,4.0,2.520e+04,Rubin,S2L,mat-L2,garner,simt,1.008e+05,0.000e+00,0.000e+00,3.8,1.9
3150,2,2,4.0,2.520e+04,GB300,S2L,mat-L2,garner,simt,1.008e+05,0.000e+00,0.000e+00,3.0,1.9
3149,1,1,2.0,6.298e+03,Rubin,S2L,mat-L2,garner,simt,5.039e+04,0.000e+00,0.000e+00,1.9,0.9
3149,1,1,2.0,6.298e+03,GB300,S2L,mat-L2,garner,simt,5.039e+04,0.000e+00,0.000e+00,1.5,0.9
3148,4,4,8.0,1.007e+05,Rubin,S2L,mat-L2,garner,simt,2.016e+05,0.000e+00,0.000e+00,7.6,3.8
3148,4,4,8.0,1.007e+05,GB300,S2L,mat-L2,garner,simt,2.016e+05,0.000e+00,0.000e+00,5.9,3.8
3147,1,1,2.0,6.294e+03,Rubin,S2L,mat-L2,garner,simt,5.036e+04,0.000e+00,0.000e+00,1.9,0.9
3147,1,1,2.0,6.294e+03,GB300,S2L,mat-L2,garner,simt,5.036e+04,0.000e+00,0.000e+00,1.5,0.9
3146,2,2,4.0,2.517e+04,Rubin,S2L,mat-L2,garner,simt,1.007e+05,0.000e+00,0.000e+00,3.8,1.9
3146,2,2,4.0,2.517e+04,GB300,S2L,mat-L2,garner,simt,1.007e+05,0.000e+00,0.000e+00,3.0,1.9
3145,1,1,2.0,6.290e+03,Rubin,S2L,mat-L2,garner,simt,5.033e+04,0.000e+00,0.000e+00,1.9,0.9
3145,1,1,2.0,6.290e+03,GB300,S2L,mat-L2,garner,simt,5.033e+04,0.000e+00,0.000e+00,1.5,0.9
3144,8,8,16.0,4.024e+05,Rubin,S2L,mat-L2,garner,simt,4.029e+05,0.000e+00,0.000e+00,15.1,7.5
3144,8,8,16.0,4.024e+05,GB300,S2L,mat-L2,garner,simt,4.029e+05,0.000e+00,0.000e+00,11.8,7.5
3143,1,1,2.0,6.286e+03,Rubin,S2L,mat-L2,garner,simt,5.030e+04,0.000e+00,0.000e+00,1.9,0.9
3143,1,1,2.0,6.286e+03,GB300,S2L,mat-L2,garner,simt,5.030e+04,0.000e+00,0.000e+00,1.5,0.9
3142,2,2,4.0,2.514e+04,Rubin,S2L,mat-L2,garner,simt,1.006e+05,0.000e+00,0.000e+00,3.8,1.9
3142,2,2,4.0,2.514e+04,GB300,S2L,mat-L2,garner,simt,1.006e+05,0.000e+00,0.000e+00,3.0,1.9
3141,1,1,2.0,6.282e+03,Rubin,S2L,mat-L2,garner,simt,5.026e+04,0.000e+00,0.000e+00,1.9,0.9
3141,1,1,2.0,6.282e+03,GB300,S2L,mat-L2,garner,simt,5.026e+04,0.000e+00,0.000e+00,1.5,0.9
3140,4,4,8.0,1.005e+05,Rubin,S2L,mat-L2,garner,simt,2.011e+05,0.000e+00,0.000e+00,7.6,3.8
3140,4,4,8.0,1.005e+05,GB300,S2L,mat-L2,garner,simt,2.011e+05,0.000e+00,0.000e+00,5.9,3.8
3139,1,1,2.0,6.278e+03,Rubin,S2L,mat-L2,garner,simt,5.023e+04,0.000e+00,0.000e+00,1.9,0.9
3139,1,1,2.0,6.278e+03,GB300,S2L,mat-L2,garner,simt,5.023e+04,0.000e+00,0.000e+00,1.5,0.9
3138,2,2,4.0,2.510e+04,Rubin,S2L,mat-L2,garner,simt,1.004e+05,0.000e+00,0.000e+00,3.8,1.9
3138,2,2,4.0,2.510e+04,GB300,S2L,mat-L2,garner,simt,1.004e+05,0.000e+00,0.000e+00,3.0,1.9
3137,1,1,2.0,6.274e+03,Rubin,S2L,mat-L2,garner,simt,5.020e+04,0.000e+00,0.000e+00,1.9,0.9
3137,1,1,2.0,6.274e+03,GB300,S2L,mat-L2,garner,simt,5.020e+04,0.000e+00,0.000e+00,1.5,0.9
3136,3136,64,3136.0,1.259e+09,Rubin,S2L,mat-L2,garner,simt,8.189e+07,0.000e+00,0.000e+00,473.0,103.4
3136,3136,64,3136.0,1.259e+09,GB300,S2L,on-the-fly,garner,simt,8.189e+07,3.854e+07,0.000e+00,135.1,75.6
3135,1,1,2.0,6.270e+03,Rubin,S2L,mat-L2,garner,simt,5.017e+04,0.000e+00,0.000e+00,1.9,0.9
3135,1,1,2.0,6.270e+03,GB300,S2L,mat-L2,garner,simt,5.017e+04,0.000e+00,0.000e+00,1.5,0.9
3134,2,2,4.0,2.507e+04,Rubin,S2L,mat-L2,garner,simt,1.003e+05,0.000e+00,0.000e+00,3.8,1.9
3134,2,2,4.0,2.507e+04,GB300,S2L,mat-L2,garner,simt,1.003e+05,0.000e+00,0.000e+00,3.0,1.9
3133,1,1,2.0,6.266e+03,Rubin,S2L,mat-L2,garner,simt,5.014e+04,0.000e+00,0.000e+00,1.9,0.9
3133,1,1,2.0,6.266e+03,GB300,S2L,mat-L2,garner,simt,5.014e+04,0.000e+00,0.000e+00,1.5,0.9
3132,4,4,8.0,1.002e+05,Rubin,S2L,mat-L2,garner,simt,2.006e+05,0.000e+00,0.000e+00,7.6,3.8
3132,4,4,8.0,1.002e+05,GB300,S2L,mat-L2,garner,simt,2.006e+05,0.000e+00,0.000e+00,5.9,3.8
3131,1,1,2.0,6.262e+03,Rubin,S2L,mat-L2,garner,simt,5.010e+04,0.000e+00,0.000e+00,1.9,0.9
3131,1,1,2.0,6.262e+03,GB300,S2L,mat-L2,garner,simt,5.010e+04,0.000e+00,0.000e+00,1.5,0.9
3130,2,2,4.0,2.504e+04,Rubin,S2L,mat-L2,garner,simt,1.002e+05,0.000e+00,0.000e+00,3.8,1.9
3130,2,2,4.0,2.504e+04,GB300,S2L,mat-L2,garner,simt,1.002e+05,0.000e+00,0.000e+00,3.0,1.9
3129,1,1,2.0,6.258e+03,Rubin,S2L,mat-L2,garner,simt,5.007e+04,0.000e+00,0.000e+00,1.9,0.9
3129,1,1,2.0,6.258e+03,GB300,S2L,mat-L2,garner,simt,5.007e+04,0.000e+00,0.000e+00,1.5,0.9
3128,8,8,16.0,4.004e+05,Rubin,S2L,mat-L2,garner,simt,4.009e+05,0.000e+00,0.000e+00,15.1,7.5
3128,8,8,16.0,4.004e+05,GB300,S2L,mat-L2,garner,simt,4.009e+05,0.000e+00,0.000e+00,11.8,7.5
3127,1,1,2.0,6.254e+03,Rubin,S2L,mat-L2,garner,simt,5.004e+04,0.000e+00,0.000e+00,1.9,0.9
3127,1,1,2.0,6.254e+03,GB300,S2L,mat-L2,garner,simt,5.004e+04,0.000e+00,0.000e+00,1.5,0.9
3126,2,2,4.0,2.501e+04,Rubin,S2L,mat-L2,garner,simt,1.001e+05,0.000e+00,0.000e+00,3.8,1.9
3126,2,2,4.0,2.501e+04,GB300,S2L,mat-L2,garner,simt,1.001e+05,0.000e+00,0.000e+00,3.0,1.9
3125,1,1,2.0,6.250e+03,Rubin,S2L,mat-L2,garner,simt,5.001e+04,0.000e+00,0.000e+00,1.9,0.9
3125,1,1,2.0,6.250e+03,GB300,S2L,mat-L2,garner,simt,5.001e+04,0.000e+00,0.000e+00,1.5,0.9
3124,4,4,8.0,9.997e+04,Rubin,S2L,mat-L2,garner,simt,2.001e+05,0.000e+00,0.000e+00,7.6,3.8
3124,4,4,8.0,9.997e+04,GB300,S2L,mat-L2,garner,simt,2.001e+05,0.000e+00,0.000e+00,5.9,3.8
3123,1,1,2.0,6.246e+03,Rubin,S2L,mat-L2,garner,simt,4.998e+04,0.000e+00,0.000e+00,1.9,0.9
3123,1,1,2.0,6.246e+03,GB300,S2L,mat-L2,garner,simt,4.998e+04,0.000e+00,0.000e+00,1.5,0.9
3122,2,2,4.0,2.498e+04,Rubin,S2L,mat-L2,garner,simt,9.994e+04,0.000e+00,0.000e+00,3.8,1.9
3122,2,2,4.0,2.498e+04,GB300,S2L,mat-L2,garner,simt,9.994e+04,0.000e+00,0.000e+00,3.0,1.9
3121,1,1,2.0,6.242e+03,Rubin,S2L,mat-L2,garner,simt,4.994e+04,0.000e+00,0.000e+00,1.9,0.9
3121,1,1,2.0,6.242e+03,GB300,S2L,mat-L2,garner,simt,4.994e+04,0.000e+00,0.000e+00,1.5,0.9
3120,16,16,31.8,1.597e+06,Rubin,S2L,mat-L2,garner,simt,8.008e+05,0.000e+00,0.000e+00,30.2,15.0
3120,16,16,31.8,1.597e+06,GB300,S2L,mat-L2,garner,simt,8.008e+05,0.000e+00,0.000e+00,23.6,15.0
3119,1,1,2.0,6.238e+03,Rubin,S2L,mat-L2,garner,simt,4.991e+04,0.000e+00,0.000e+00,1.9,0.9
3119,1,1,2.0,6.238e+03,GB300,S2L,mat-L2,garner,simt,4.991e+04,0.000e+00,0.000e+00,1.5,0.9
3118,2,2,4.0,2.494e+04,Rubin,S2L,mat-L2,garner,simt,9.981e+04,0.000e+00,0.000e+00,3.8,1.9
3118,2,2,4.0,2.494e+04,GB300,S2L,mat-L2,garner,simt,9.981e+04,0.000e+00,0.000e+00,3.0,1.9
3117,1,1,2.0,6.234e+03,Rubin,S2L,mat-L2,garner,simt,4.988e+04,0.000e+00,0.000e+00,1.9,0.9
3117,1,1,2.0,6.234e+03,GB300,S2L,mat-L2,garner,simt,4.988e+04,0.000e+00,0.000e+00,1.5,0.9
3116,4,4,8.0,9.971e+04,Rubin,S2L,mat-L2,garner,simt,1.996e+05,0.000e+00,0.000e+00,7.6,3.8
3116,4,4,8.0,9.971e+04,GB300,S2L,mat-L2,garner,simt,1.996e+05,0.000e+00,0.000e+00,5.9,3.8
3115,1,1,2.0,6.230e+03,Rubin,S2L,mat-L2,garner,simt,4.985e+04,0.000e+00,0.000e+00,1.9,0.9
3115,1,1,2.0,6.230e+03,GB300,S2L,mat-L2,garner,simt,4.985e+04,0.000e+00,0.000e+00,1.5,0.9
3114,2,2,4.0,2.491e+04,Rubin,S2L,mat-L2,garner,simt,9.968e+04,0.000e+00,0.000e+00,3.8,1.9
3114,2,2,4.0,2.491e+04,GB300,S2L,mat-L2,garner,simt,9.968e+04,0.000e+00,0.000e+00,3.0,1.9
3113,1,1,2.0,6.226e+03,Rubin,S2L,mat-L2,garner,simt,4.982e+04,0.000e+00,0.000e+00,1.9,0.9
3113,1,1,2.0,6.226e+03,GB300,S2L,mat-L2,garner,simt,4.982e+04,0.000e+00,0.000e+00,1.5,0.9
3112,8,8,16.0,3.983e+05,Rubin,S2L,mat-L2,garner,simt,3.988e+05,0.000e+00,0.000e+00,15.1,7.5
3112,8,8,16.0,3.983e+05,GB300,S2L,mat-L2,garner,simt,3.988e+05,0.000e+00,0.000e+00,11.8,7.5
3111,1,1,2.0,6.222e+03,Rubin,S2L,mat-L2,garner,simt,4.978e+04,0.000e+00,0.000e+00,1.9,0.9
3111,1,1,2.0,6.222e+03,GB300,S2L,mat-L2,garner,simt,4.978e+04,0.000e+00,0.000e+00,1.5,0.9
3110,2,2,4.0,2.488e+04,Rubin,S2L,mat-L2,garner,simt,9.955e+04,0.000e+00,0.000e+00,3.8,1.9
3110,2,2,4.0,2.488e+04,GB300,S2L,mat-L2,garner,simt,9.955e+04,0.000e+00,0.000e+00,3.0,1.9
3109,1,1,2.0,6.218e+03,Rubin,S2L,mat-L2,garner,simt,4.975e+04,0.000e+00,0.000e+00,1.9,0.9
3109,1,1,2.0,6.218e+03,GB300,S2L,mat-L2,garner,simt,4.975e+04,0.000e+00,0.000e+00,1.5,0.9
3108,4,4,8.0,9.946e+04,Rubin,S2L,mat-L2,garner,simt,1.990e+05,0.000e+00,0.000e+00,7.6,3.8
3108,4,4,8.0,9.946e+04,GB300,S2L,mat-L2,garner,simt,1.990e+05,0.000e+00,0.000e+00,5.9,3.8
3107,1,1,2.0,6.214e+03,Rubin,S2L,mat-L2,garner,simt,4.972e+04,0.000e+00,0.000e+00,1.9,0.9
3107,1,1,2.0,6.214e+03,GB300,S2L,mat-L2,garner,simt,4.972e+04,0.000e+00,0.000e+00,1.5,0.9
3106,2,2,4.0,2.485e+04,Rubin,S2L,mat-L2,garner,simt,9.942e+04,0.000e+00,0.000e+00,3.8,1.9
3106,2,2,4.0,2.485e+04,GB300,S2L,mat-L2,garner,simt,9.942e+04,0.000e+00,0.000e+00,3.0,1.9
3105,1,1,2.0,6.210e+03,Rubin,S2L,mat-L2,garner,simt,4.969e+04,0.000e+00,0.000e+00,1.9,0.9
3105,1,1,2.0,6.210e+03,GB300,S2L,mat-L2,garner,simt,4.969e+04,0.000e+00,0.000e+00,1.5,0.9
3104,32,32,63.3,6.357e+06,Rubin,S2L,mat-L2,garner,simt,1.597e+06,0.000e+00,0.000e+00,60.1,29.9
3104,32,32,63.3,6.357e+06,GB300,S2L,mat-L2,garner,simt,1.597e+06,0.000e+00,0.000e+00,46.9,29.9
3103,1,1,2.0,6.206e+03,Rubin,S2L,mat-L2,garner,simt,4.966e+04,0.000e+00,0.000e+00,1.9,0.9
3103,1,1,2.0,6.206e+03,GB300,S2L,mat-L2,garner,simt,4.966e+04,0.000e+00,0.000e+00,1.5,0.9
3102,2,2,4.0,2.482e+04,Rubin,S2L,mat-L2,garner,simt,9.930e+04,0.000e+00,0.000e+00,3.8,1.9
3102,2,2,4.0,2.482e+04,GB300,S2L,mat-L2,garner,simt,9.930e+04,0.000e+00,0.000e+00,3.0,1.9
3101,1,1,2.0,6.202e+03,Rubin,S2L,mat-L2,garner,simt,4.962e+04,0.000e+00,0.000e+00,1.9,0.9
3101,1,1,2.0,6.202e+03,GB300,S2L,mat-L2,garner,simt,4.962e+04,0.000e+00,0.000e+00,1.5,0.9
3100,4,4,8.0,9.920e+04,Rubin,S2L,mat-L2,garner,simt,1.985e+05,0.000e+00,0.000e+00,7.6,3.8
3100,4,4,8.0,9.920e+04,GB300,S2L,mat-L2,garner,simt,1.985e+05,0.000e+00,0.000e+00,5.9,3.8
3099,1,1,2.0,6.198e+03,Rubin,S2L,mat-L2,garner,simt,4.959e+04,0.000e+00,0.000e+00,1.9,0.9
3099,1,1,2.0,6.198e+03,GB300,S2L,mat-L2,garner,simt,4.959e+04,0.000e+00,0.000e+00,1.5,0.9
3098,2,2,4.0,2.478e+04,Rubin,S2L,mat-L2,garner,simt,9.917e+04,0.000e+00,0.000e+00,3.8,1.9
3098,2,2,4.0,2.478e+04,GB300,S2L,mat-L2,garner,simt,9.917e+04,0.000e+00,0.000e+00,3.0,1.9
3097,1,1,2.0,6.194e+03,Rubin,S2L,mat-L2,garner,simt,4.956e+04,0.000e+00,0.000e+00,1.9,0.9
3097,1,1,2.0,6.194e+03,GB300,S2L,mat-L2,garner,simt,4.956e+04,0.000e+00,0.000e+00,1.5,0.9
3096,8,8,16.0,3.963e+05,Rubin,S2L,mat-L2,garner,simt,3.968e+05,0.000e+00,0.000e+00,15.1,7.5
3096,8,8,16.0,3.963e+05,GB300,S2L,mat-L2,garner,simt,3.968e+05,0.000e+00,0.000e+00,11.8,7.5
3095,1,1,2.0,6.190e+03,Rubin,S2L,mat-L2,garner,simt,4.953e+04,0.000e+00,0.000e+00,1.9,0.9
3095,1,1,2.0,6.190e+03,GB300,S2L,mat-L2,garner,simt,4.953e+04,0.000e+00,0.000e+00,1.5,0.9
3094,2,2,4.0,2.475e+04,Rubin,S2L,mat-L2,garner,simt,9.904e+04,0.000e+00,0.000e+00,3.8,1.9
3094,2,2,4.0,2.475e+04,GB300,S2L,mat-L2,garner,simt,9.904e+04,0.000e+00,0.000e+00,3.0,1.9
3093,1,1,2.0,6.186e+03,Rubin,S2L,mat-L2,garner,simt,4.950e+04,0.000e+00,0.000e+00,1.9,0.9
3093,1,1,2.0,6.186e+03,GB300,S2L,mat-L2,garner,simt,4.950e+04,0.000e+00,0.000e+00,1.5,0.9
3092,4,4,8.0,9.894e+04,Rubin,S2L,mat-L2,garner,simt,1.980e+05,0.000e+00,0.000e+00,7.6,3.8
3092,4,4,8.0,9.894e+04,GB300,S2L,mat-L2,garner,simt,1.980e+05,0.000e+00,0.000e+00,5.9,3.8
3091,1,1,2.0,6.182e+03,Rubin,S2L,mat-L2,garner,simt,4.946e+04,0.000e+00,0.000e+00,1.9,0.9
3091,1,1,2.0,6.182e+03,GB300,S2L,mat-L2,garner,simt,4.946e+04,0.000e+00,0.000e+00,1.5,0.9
3090,2,2,4.0,2.472e+04,Rubin,S2L,mat-L2,garner,simt,9.891e+04,0.000e+00,0.000e+00,3.8,1.9
3090,2,2,4.0,2.472e+04,GB300,S2L,mat-L2,garner,simt,9.891e+04,0.000e+00,0.000e+00,3.0,1.9
3089,1,1,2.0,6.178e+03,Rubin,S2L,mat-L2,garner,simt,4.943e+04,0.000e+00,0.000e+00,1.9,0.9
3089,1,1,2.0,6.178e+03,GB300,S2L,mat-L2,garner,simt,4.943e+04,0.000e+00,0.000e+00,1.5,0.9
3088,16,16,31.8,1.581e+06,Rubin,S2L,mat-L2,garner,simt,7.926e+05,0.000e+00,0.000e+00,30.2,15.0
3088,16,16,31.8,1.581e+06,GB300,S2L,mat-L2,garner,simt,7.926e+05,0.000e+00,0.000e+00,23.6,15.0
3087,1,1,2.0,6.174e+03,Rubin,S2L,mat-L2,garner,simt,4.940e+04,0.000e+00,0.000e+00,1.9,0.9
3087,1,1,2.0,6.174e+03,GB300,S2L,mat-L2,garner,simt,4.940e+04,0.000e+00,0.000e+00,1.5,0.9
3086,2,2,4.0,2.469e+04,Rubin,S2L,mat-L2,garner,simt,9.878e+04,0.000e+00,0.000e+00,3.8,1.9
3086,2,2,4.0,2.469e+04,GB300,S2L,mat-L2,garner,simt,9.878e+04,0.000e+00,0.000e+00,3.0,1.9
3085,1,1,2.0,6.170e+03,Rubin,S2L,mat-L2,garner,simt,4.937e+04,0.000e+00,0.000e+00,1.9,0.9
3085,1,1,2.0,6.170e+03,GB300,S2L,mat-L2,garner,simt,4.937e+04,0.000e+00,0.000e+00,1.5,0.9
3084,4,4,8.0,9.869e+04,Rubin,S2L,mat-L2,garner,simt,1.975e+05,0.000e+00,0.000e+00,7.6,3.8
3084,4,4,8.0,9.869e+04,GB300,S2L,mat-L2,garner,simt,1.975e+05,0.000e+00,0.000e+00,5.9,3.8
3083,1,1,2.0,6.166e+03,Rubin,S2L,mat-L2,garner,simt,4.934e+04,0.000e+00,0.000e+00,1.9,0.9
3083,1,1,2.0,6.166e+03,GB300,S2L,mat-L2,garner,simt,4.934e+04,0.000e+00,0.000e+00,1.5,0.9
3082,2,2,4.0,2.466e+04,Rubin,S2L,mat-L2,garner,simt,9.866e+04,0.000e+00,0.000e+00,3.8,1.9
3082,2,2,4.0,2.466e+04,GB300,S2L,mat-L2,garner,simt,9.866e+04,0.000e+00,0.000e+00,3.0,1.9
3081,1,1,2.0,6.162e+03,Rubin,S2L,mat-L2,garner,simt,4.930e+04,0.000e+00,0.000e+00,1.9,0.9
3081,1,1,2.0,6.162e+03,GB300,S2L,mat-L2,garner,simt,4.930e+04,0.000e+00,0.000e+00,1.5,0.9
3080,8,8,16.0,3.942e+05,Rubin,S2L,mat-L2,garner,simt,3.948e+05,0.000e+00,0.000e+00,15.1,7.5
3080,8,8,16.0,3.942e+05,GB300,S2L,mat-L2,garner,simt,3.948e+05,0.000e+00,0.000e+00,11.8,7.5
3079,1,1,2.0,6.158e+03,Rubin,S2L,mat-L2,garner,simt,4.927e+04,0.000e+00,0.000e+00,1.9,0.9
3079,1,1,2.0,6.158e+03,GB300,S2L,mat-L2,garner,simt,4.927e+04,0.000e+00,0.000e+00,1.5,0.9
3078,2,2,4.0,2.462e+04,Rubin,S2L,mat-L2,garner,simt,9.853e+04,0.000e+00,0.000e+00,3.8,1.9
3078,2,2,4.0,2.462e+04,GB300,S2L,mat-L2,garner,simt,9.853e+04,0.000e+00,0.000e+00,3.0,1.9
3077,1,1,2.0,6.154e+03,Rubin,S2L,mat-L2,garner,simt,4.924e+04,0.000e+00,0.000e+00,1.9,0.9
3077,1,1,2.0,6.154e+03,GB300,S2L,mat-L2,garner,simt,4.924e+04,0.000e+00,0.000e+00,1.5,0.9
3076,4,4,8.0,9.843e+04,Rubin,S2L,mat-L2,garner,simt,1.970e+05,0.000e+00,0.000e+00,7.6,3.8
3076,4,4,8.0,9.843e+04,GB300,S2L,mat-L2,garner,simt,1.970e+05,0.000e+00,0.000e+00,5.9,3.8
3075,1,1,2.0,6.150e+03,Rubin,S2L,mat-L2,garner,simt,4.921e+04,0.000e+00,0.000e+00,1.9,0.9
3075,1,1,2.0,6.150e+03,GB300,S2L,mat-L2,garner,simt,4.921e+04,0.000e+00,0.000e+00,1.5,0.9
3074,2,2,4.0,2.459e+04,Rubin,S2L,mat-L2,garner,simt,9.840e+04,0.000e+00,0.000e+00,3.8,1.9
3074,2,2,4.0,2.459e+04,GB300,S2L,mat-L2,garner,simt,9.840e+04,0.000e+00,0.000e+00,3.0,1.9
3073,1,1,2.0,6.146e+03,Rubin,S2L,mat-L2,garner,simt,4.918e+04,0.000e+00,0.000e+00,1.9,0.9
3073,1,1,2.0,6.146e+03,GB300,S2L,mat-L2,garner,simt,4.918e+04,0.000e+00,0.000e+00,1.5,0.9
3072,3072,64,3072.0,1.208e+09,Rubin,S2L,mat-L2,garner,simt,7.864e+07,0.000e+00,0.000e+00,473.0,103.3
3072,3072,64,3072.0,1.208e+09,GB300,S2L,on-the-fly,garner,simt,7.864e+07,3.460e+07,0.000e+00,135.1,76.9
3071,1,1,2.0,6.142e+03,Rubin,S2L,mat-L2,garner,simt,4.914e+04,0.000e+00,0.000e+00,1.9,0.9
3071,1,1,2.0,6.142e+03,GB300,S2L,mat-L2,garner,simt,4.914e+04,0.000e+00,0.000e+00,1.5,0.9
3070,2,2,4.0,2.456e+04,Rubin,S2L,mat-L2,garner,simt,9.827e+04,0.000e+00,0.000e+00,3.8,1.9
3070,2,2,4.0,2.456e+04,GB300,S2L,mat-L2,garner,simt,9.827e+04,0.000e+00,0.000e+00,3.0,1.9
3069,1,1,2.0,6.138e+03,Rubin,S2L,mat-L2,garner,simt,4.911e+04,0.000e+00,0.000e+00,1.9,0.9
3069,1,1,2.0,6.138e+03,GB300,S2L,mat-L2,garner,simt,4.911e+04,0.000e+00,0.000e+00,1.5,0.9
3068,4,4,8.0,9.818e+04,Rubin,S2L,mat-L2,garner,simt,1.965e+05,0.000e+00,0.000e+00,7.6,3.8
3068,4,4,8.0,9.818e+04,GB300,S2L,mat-L2,garner,simt,1.965e+05,0.000e+00,0.000e+00,5.9,3.8
3067,1,1,2.0,6.134e+03,Rubin,S2L,mat-L2,garner,simt,4.908e+04,0.000e+00,0.000e+00,1.9,0.9
3067,1,1,2.0,6.134e+03,GB300,S2L,mat-L2,garner,simt,4.908e+04,0.000e+00,0.000e+00,1.5,0.9
3066,2,2,4.0,2.453e+04,Rubin,S2L,mat-L2,garner,simt,9.814e+04,0.000e+00,0.000e+00,3.8,1.9
3066,2,2,4.0,2.453e+04,GB300,S2L,mat-L2,garner,simt,9.814e+04,0.000e+00,0.000e+00,3.0,1.9
3065,1,1,2.0,6.130e+03,Rubin,S2L,mat-L2,garner,simt,4.905e+04,0.000e+00,0.000e+00,1.9,0.9
3065,1,1,2.0,6.130e+03,GB300,S2L,mat-L2,garner,simt,4.905e+04,0.000e+00,0.000e+00,1.5,0.9
3064,8,8,16.0,3.922e+05,Rubin,S2L,mat-L2,garner,simt,3.927e+05,0.000e+00,0.000e+00,15.1,7.5
3064,8,8,16.0,3.922e+05,GB300,S2L,mat-L2,garner,simt,3.927e+05,0.000e+00,0.000e+00,11.8,7.5
3063,1,1,2.0,6.126e+03,Rubin,S2L,mat-L2,garner,simt,4.902e+04,0.000e+00,0.000e+00,1.9,0.9
3063,1,1,2.0,6.126e+03,GB300,S2L,mat-L2,garner,simt,4.902e+04,0.000e+00,0.000e+00,1.5,0.9
3062,2,2,4.0,2.450e+04,Rubin,S2L,mat-L2,garner,simt,9.802e+04,0.000e+00,0.000e+00,3.8,1.9
3062,2,2,4.0,2.450e+04,GB300,S2L,mat-L2,garner,simt,9.802e+04,0.000e+00,0.000e+00,3.0,1.9
3061,1,1,2.0,6.122e+03,Rubin,S2L,mat-L2,garner,simt,4.898e+04,0.000e+00,0.000e+00,1.9,0.9
3061,1,1,2.0,6.122e+03,GB300,S2L,mat-L2,garner,simt,4.898e+04,0.000e+00,0.000e+00,1.5,0.9
3060,4,4,8.0,9.792e+04,Rubin,S2L,mat-L2,garner,simt,1.960e+05,0.000e+00,0.000e+00,7.6,3.8
3060,4,4,8.0,9.792e+04,GB300,S2L,mat-L2,garner,simt,1.960e+05,0.000e+00,0.000e+00,5.9,3.8
3059,1,1,2.0,6.118e+03,Rubin,S2L,mat-L2,garner,simt,4.895e+04,0.000e+00,0.000e+00,1.9,0.9
3059,1,1,2.0,6.118e+03,GB300,S2L,mat-L2,garner,simt,4.895e+04,0.000e+00,0.000e+00,1.5,0.9
3058,2,2,4.0,2.446e+04,Rubin,S2L,mat-L2,garner,simt,9.789e+04,0.000e+00,0.000e+00,3.8,1.9
3058,2,2,4.0,2.446e+04,GB300,S2L,mat-L2,garner,simt,9.789e+04,0.000e+00,0.000e+00,3.0,1.9
3057,1,1,2.0,6.114e+03,Rubin,S2L,mat-L2,garner,simt,4.892e+04,0.000e+00,0.000e+00,1.9,0.9
3057,1,1,2.0,6.114e+03,GB300,S2L,mat-L2,garner,simt,4.892e+04,0.000e+00,0.000e+00,1.5,0.9
3056,16,16,31.8,1.565e+06,Rubin,S2L,mat-L2,garner,simt,7.844e+05,0.000e+00,0.000e+00,30.2,15.0
3056,16,16,31.8,1.565e+06,GB300,S2L,mat-L2,garner,simt,7.844e+05,0.000e+00,0.000e+00,23.6,15.0
3055,1,1,2.0,6.110e+03,Rubin,S2L,mat-L2,garner,simt,4.889e+04,0.000e+00,0.000e+00,1.9,0.9
3055,1,1,2.0,6.110e+03,GB300,S2L,mat-L2,garner,simt,4.889e+04,0.000e+00,0.000e+00,1.5,0.9
3054,2,2,4.0,2.443e+04,Rubin,S2L,mat-L2,garner,simt,9.776e+04,0.000e+00,0.000e+00,3.8,1.9
3054,2,2,4.0,2.443e+04,GB300,S2L,mat-L2,garner,simt,9.776e+04,0.000e+00,0.000e+00,3.0,1.9
3053,1,1,2.0,6.106e+03,Rubin,S2L,mat-L2,garner,simt,4.886e+04,0.000e+00,0.000e+00,1.9,0.9
3053,1,1,2.0,6.106e+03,GB300,S2L,mat-L2,garner,simt,4.886e+04,0.000e+00,0.000e+00,1.5,0.9
3052,4,4,8.0,9.766e+04,Rubin,S2L,mat-L2,garner,simt,1.955e+05,0.000e+00,0.000e+00,7.6,3.8
3052,4,4,8.0,9.766e+04,GB300,S2L,mat-L2,garner,simt,1.955e+05,0.000e+00,0.000e+00,5.9,3.8
3051,1,1,2.0,6.102e+03,Rubin,S2L,mat-L2,garner,simt,4.882e+04,0.000e+00,0.000e+00,1.9,0.9
3051,1,1,2.0,6.102e+03,GB300,S2L,mat-L2,garner,simt,4.882e+04,0.000e+00,0.000e+00,1.5,0.9
3050,2,2,4.0,2.440e+04,Rubin,S2L,mat-L2,garner,simt,9.763e+04,0.000e+00,0.000e+00,3.8,1.9
3050,2,2,4.0,2.440e+04,GB300,S2L,mat-L2,garner,simt,9.763e+04,0.000e+00,0.000e+00,3.0,1.9
3049,1,1,2.0,6.098e+03,Rubin,S2L,mat-L2,garner,simt,4.879e+04,0.000e+00,0.000e+00,1.9,0.9
3049,1,1,2.0,6.098e+03,GB300,S2L,mat-L2,garner,simt,4.879e+04,0.000e+00,0.000e+00,1.5,0.9
3048,8,8,16.0,3.901e+05,Rubin,S2L,mat-L2,garner,simt,3.907e+05,0.000e+00,0.000e+00,15.1,7.5
3048,8,8,16.0,3.901e+05,GB300,S2L,mat-L2,garner,simt,3.907e+05,0.000e+00,0.000e+00,11.8,7.5
3047,1,1,2.0,6.094e+03,Rubin,S2L,mat-L2,garner,simt,4.876e+04,0.000e+00,0.000e+00,1.9,0.9
3047,1,1,2.0,6.094e+03,GB300,S2L,mat-L2,garner,simt,4.876e+04,0.000e+00,0.000e+00,1.5,0.9
3046,2,2,4.0,2.437e+04,Rubin,S2L,mat-L2,garner,simt,9.750e+04,0.000e+00,0.000e+00,3.8,1.9
3046,2,2,4.0,2.437e+04,GB300,S2L,mat-L2,garner,simt,9.750e+04,0.000e+00,0.000e+00,3.0,1.9
3045,1,1,2.0,6.090e+03,Rubin,S2L,mat-L2,garner,simt,4.873e+04,0.000e+00,0.000e+00,1.9,0.9
3045,1,1,2.0,6.090e+03,GB300,S2L,mat-L2,garner,simt,4.873e+04,0.000e+00,0.000e+00,1.5,0.9
3044,4,4,8.0,9.741e+04,Rubin,S2L,mat-L2,garner,simt,1.949e+05,0.000e+00,0.000e+00,7.6,3.8
3044,4,4,8.0,9.741e+04,GB300,S2L,mat-L2,garner,simt,1.949e+05,0.000e+00,0.000e+00,5.9,3.8
3043,1,1,2.0,6.086e+03,Rubin,S2L,mat-L2,garner,simt,4.870e+04,0.000e+00,0.000e+00,1.9,0.9
3043,1,1,2.0,6.086e+03,GB300,S2L,mat-L2,garner,simt,4.870e+04,0.000e+00,0.000e+00,1.5,0.9
3042,2,2,4.0,2.434e+04,Rubin,S2L,mat-L2,garner,simt,9.738e+04,0.000e+00,0.000e+00,3.8,1.9
3042,2,2,4.0,2.434e+04,GB300,S2L,mat-L2,garner,simt,9.738e+04,0.000e+00,0.000e+00,3.0,1.9
3041,1,1,2.0,6.082e+03,Rubin,S2L,mat-L2,garner,simt,4.866e+04,0.000e+00,0.000e+00,1.9,0.9
3041,1,1,2.0,6.082e+03,GB300,S2L,mat-L2,garner,simt,4.866e+04,0.000e+00,0.000e+00,1.5,0.9
3040,32,32,63.3,6.226e+06,Rubin,S2L,mat-L2,garner,simt,1.565e+06,0.000e+00,0.000e+00,60.1,29.9
3040,32,32,63.3,6.226e+06,GB300,S2L,mat-L2,garner,simt,1.565e+06,0.000e+00,0.000e+00,46.9,29.9
3039,1,1,2.0,6.078e+03,Rubin,S2L,mat-L2,garner,simt,4.863e+04,0.000e+00,0.000e+00,1.9,0.9
3039,1,1,2.0,6.078e+03,GB300,S2L,mat-L2,garner,simt,4.863e+04,0.000e+00,0.000e+00,1.5,0.9
3038,2,2,4.0,2.430e+04,Rubin,S2L,mat-L2,garner,simt,9.725e+04,0.000e+00,0.000e+00,3.8,1.9
3038,2,2,4.0,2.430e+04,GB300,S2L,mat-L2,garner,simt,9.725e+04,0.000e+00,0.000e+00,3.0,1.9
3037,1,1,2.0,6.074e+03,Rubin,S2L,mat-L2,garner,simt,4.860e+04,0.000e+00,0.000e+00,1.9,0.9
3037,1,1,2.0,6.074e+03,GB300,S2L,mat-L2,garner,simt,4.860e+04,0.000e+00,0.000e+00,1.5,0.9
3036,4,4,8.0,9.715e+04,Rubin,S2L,mat-L2,garner,simt,1.944e+05,0.000e+00,0.000e+00,7.6,3.8
3036,4,4,8.0,9.715e+04,GB300,S2L,mat-L2,garner,simt,1.944e+05,0.000e+00,0.000e+00,5.9,3.8
3035,1,1,2.0,6.070e+03,Rubin,S2L,mat-L2,garner,simt,4.857e+04,0.000e+00,0.000e+00,1.9,0.9
3035,1,1,2.0,6.070e+03,GB300,S2L,mat-L2,garner,simt,4.857e+04,0.000e+00,0.000e+00,1.5,0.9
3034,2,2,4.0,2.427e+04,Rubin,S2L,mat-L2,garner,simt,9.712e+04,0.000e+00,0.000e+00,3.8,1.9
3034,2,2,4.0,2.427e+04,GB300,S2L,mat-L2,garner,simt,9.712e+04,0.000e+00,0.000e+00,3.0,1.9
3033,1,1,2.0,6.066e+03,Rubin,S2L,mat-L2,garner,simt,4.854e+04,0.000e+00,0.000e+00,1.9,0.9
3033,1,1,2.0,6.066e+03,GB300,S2L,mat-L2,garner,simt,4.854e+04,0.000e+00,0.000e+00,1.5,0.9
3032,8,8,16.0,3.881e+05,Rubin,S2L,mat-L2,garner,simt,3.886e+05,0.000e+00,0.000e+00,15.1,7.5
3032,8,8,16.0,3.881e+05,GB300,S2L,mat-L2,garner,simt,3.886e+05,0.000e+00,0.000e+00,11.8,7.5
3031,1,1,2.0,6.062e+03,Rubin,S2L,mat-L2,garner,simt,4.850e+04,0.000e+00,0.000e+00,1.9,0.9
3031,1,1,2.0,6.062e+03,GB300,S2L,mat-L2,garner,simt,4.850e+04,0.000e+00,0.000e+00,1.5,0.9
3030,2,2,4.0,2.424e+04,Rubin,S2L,mat-L2,garner,simt,9.699e+04,0.000e+00,0.000e+00,3.8,1.9
3030,2,2,4.0,2.424e+04,GB300,S2L,mat-L2,garner,simt,9.699e+04,0.000e+00,0.000e+00,3.0,1.9
3029,1,1,2.0,6.058e+03,Rubin,S2L,mat-L2,garner,simt,4.847e+04,0.000e+00,0.000e+00,1.9,0.9
3029,1,1,2.0,6.058e+03,GB300,S2L,mat-L2,garner,simt,4.847e+04,0.000e+00,0.000e+00,1.5,0.9
3028,4,4,8.0,9.690e+04,Rubin,S2L,mat-L2,garner,simt,1.939e+05,0.000e+00,0.000e+00,7.6,3.8
3028,4,4,8.0,9.690e+04,GB300,S2L,mat-L2,garner,simt,1.939e+05,0.000e+00,0.000e+00,5.9,3.8
3027,1,1,2.0,6.054e+03,Rubin,S2L,mat-L2,garner,simt,4.844e+04,0.000e+00,0.000e+00,1.9,0.9
3027,1,1,2.0,6.054e+03,GB300,S2L,mat-L2,garner,simt,4.844e+04,0.000e+00,0.000e+00,1.5,0.9
3026,2,2,4.0,2.421e+04,Rubin,S2L,mat-L2,garner,simt,9.686e+04,0.000e+00,0.000e+00,3.8,1.9
3026,2,2,4.0,2.421e+04,GB300,S2L,mat-L2,garner,simt,9.686e+04,0.000e+00,0.000e+00,3.0,1.9
3025,1,1,2.0,6.050e+03,Rubin,S2L,mat-L2,garner,simt,4.841e+04,0.000e+00,0.000e+00,1.9,0.9
3025,1,1,2.0,6.050e+03,GB300,S2L,mat-L2,garner,simt,4.841e+04,0.000e+00,0.000e+00,1.5,0.9
3024,16,16,31.8,1.548e+06,Rubin,S2L,mat-L2,garner,simt,7.762e+05,0.000e+00,0.000e+00,30.2,15.0
3024,16,16,31.8,1.548e+06,GB300,S2L,mat-L2,garner,simt,7.762e+05,0.000e+00,0.000e+00,23.6,15.0
3023,1,1,2.0,6.046e+03,Rubin,S2L,mat-L2,garner,simt,4.838e+04,0.000e+00,0.000e+00,1.9,0.9
3023,1,1,2.0,6.046e+03,GB300,S2L,mat-L2,garner,simt,4.838e+04,0.000e+00,0.000e+00,1.5,0.9
3022,2,2,4.0,2.418e+04,Rubin,S2L,mat-L2,garner,simt,9.674e+04,0.000e+00,0.000e+00,3.8,1.9
3022,2,2,4.0,2.418e+04,GB300,S2L,mat-L2,garner,simt,9.674e+04,0.000e+00,0.000e+00,3.0,1.9
3021,1,1,2.0,6.042e+03,Rubin,S2L,mat-L2,garner,simt,4.834e+04,0.000e+00,0.000e+00,1.9,0.9
3021,1,1,2.0,6.042e+03,GB300,S2L,mat-L2,garner,simt,4.834e+04,0.000e+00,0.000e+00,1.5,0.9
3020,4,4,8.0,9.664e+04,Rubin,S2L,mat-L2,garner,simt,1.934e+05,0.000e+00,0.000e+00,7.6,3.8
3020,4,4,8.0,9.664e+04,GB300,S2L,mat-L2,garner,simt,1.934e+05,0.000e+00,0.000e+00,5.9,3.8
3019,1,1,2.0,6.038e+03,Rubin,S2L,mat-L2,garner,simt,4.831e+04,0.000e+00,0.000e+00,1.9,0.9
3019,1,1,2.0,6.038e+03,GB300,S2L,mat-L2,garner,simt,4.831e+04,0.000e+00,0.000e+00,1.5,0.9
3018,2,2,4.0,2.414e+04,Rubin,S2L,mat-L2,garner,simt,9.661e+04,0.000e+00,0.000e+00,3.8,1.9
3018,2,2,4.0,2.414e+04,GB300,S2L,mat-L2,garner,simt,9.661e+04,0.000e+00,0.000e+00,3.0,1.9
3017,1,1,2.0,6.034e+03,Rubin,S2L,mat-L2,garner,simt,4.828e+04,0.000e+00,0.000e+00,1.9,0.9
3017,1,1,2.0,6.034e+03,GB300,S2L,mat-L2,garner,simt,4.828e+04,0.000e+00,0.000e+00,1.5,0.9
3016,8,8,16.0,3.860e+05,Rubin,S2L,mat-L2,garner,simt,3.866e+05,0.000e+00,0.000e+00,15.1,7.5
3016,8,8,16.0,3.860e+05,GB300,S2L,mat-L2,garner,simt,3.866e+05,0.000e+00,0.000e+00,11.8,7.5
3015,1,1,2.0,6.030e+03,Rubin,S2L,mat-L2,garner,simt,4.825e+04,0.000e+00,0.000e+00,1.9,0.9
3015,1,1,2.0,6.030e+03,GB300,S2L,mat-L2,garner,simt,4.825e+04,0.000e+00,0.000e+00,1.5,0.9
3014,2,2,4.0,2.411e+04,Rubin,S2L,mat-L2,garner,simt,9.648e+04,0.000e+00,0.000e+00,3.8,1.9
3014,2,2,4.0,2.411e+04,GB300,S2L,mat-L2,garner,simt,9.648e+04,0.000e+00,0.000e+00,3.0,1.9
3013,1,1,2.0,6.026e+03,Rubin,S2L,mat-L2,garner,simt,4.822e+04,0.000e+00,0.000e+00,1.9,0.9
3013,1,1,2.0,6.026e+03,GB300,S2L,mat-L2,garner,simt,4.822e+04,0.000e+00,0.000e+00,1.5,0.9
3012,4,4,8.0,9.638e+04,Rubin,S2L,mat-L2,garner,simt,1.929e+05,0.000e+00,0.000e+00,7.6,3.8
3012,4,4,8.0,9.638e+04,GB300,S2L,mat-L2,garner,simt,1.929e+05,0.000e+00,0.000e+00,5.9,3.8
3011,1,1,2.0,6.022e+03,Rubin,S2L,mat-L2,garner,simt,4.818e+04,0.000e+00,0.000e+00,1.9,0.9
3011,1,1,2.0,6.022e+03,GB300,S2L,mat-L2,garner,simt,4.818e+04,0.000e+00,0.000e+00,1.5,0.9
3010,2,2,4.0,2.408e+04,Rubin,S2L,mat-L2,garner,simt,9.635e+04,0.000e+00,0.000e+00,3.8,1.9
3010,2,2,4.0,2.408e+04,GB300,S2L,mat-L2,garner,simt,9.635e+04,0.000e+00,0.000e+00,3.0,1.9
3009,1,1,2.0,6.018e+03,Rubin,S2L,mat-L2,garner,simt,4.815e+04,0.000e+00,0.000e+00,1.9,0.9
3009,1,1,2.0,6.018e+03,GB300,S2L,mat-L2,garner,simt,4.815e+04,0.000e+00,0.000e+00,1.5,0.9
3008,3008,64,3008.0,1.158e+09,Rubin,S2L,mat-L2,garner,simt,7.546e+07,0.000e+00,0.000e+00,473.0,103.3
3008,3008,64,3008.0,1.158e+09,GB300,S2L,on-the-fly,garner,simt,7.546e+07,3.388e+07,0.000e+00,135.1,76.5
3007,1,1,2.0,6.014e+03,Rubin,S2L,mat-L2,garner,simt,4.812e+04,0.000e+00,0.000e+00,1.9,0.9
3007,1,1,2.0,6.014e+03,GB300,S2L,mat-L2,garner,simt,4.812e+04,0.000e+00,0.000e+00,1.5,0.9
3006,2,2,4.0,2.405e+04,Rubin,S2L,mat-L2,garner,simt,9.622e+04,0.000e+00,0.000e+00,3.8,1.9
3006,2,2,4.0,2.405e+04,GB300,S2L,mat-L2,garner,simt,9.622e+04,0.000e+00,0.000e+00,3.0,1.9
3005,1,1,2.0,6.010e+03,Rubin,S2L,mat-L2,garner,simt,4.809e+04,0.000e+00,0.000e+00,1.9,0.9
3005,1,1,2.0,6.010e+03,GB300,S2L,mat-L2,garner,simt,4.809e+04,0.000e+00,0.000e+00,1.5,0.9
3004,4,4,8.0,9.613e+04,Rubin,S2L,mat-L2,garner,simt,1.924e+05,0.000e+00,0.000e+00,7.6,3.8
3004,4,4,8.0,9.613e+04,GB300,S2L,mat-L2,garner,simt,1.924e+05,0.000e+00,0.000e+00,5.9,3.8
3003,1,1,2.0,6.006e+03,Rubin,S2L,mat-L2,garner,simt,4.806e+04,0.000e+00,0.000e+00,1.9,0.9
3003,1,1,2.0,6.006e+03,GB300,S2L,mat-L2,garner,simt,4.806e+04,0.000e+00,0.000e+00,1.5,0.9
3002,2,2,4.0,2.402e+04,Rubin,S2L,mat-L2,garner,simt,9.610e+04,0.000e+00,0.000e+00,3.8,1.9
3002,2,2,4.0,2.402e+04,GB300,S2L,mat-L2,garner,simt,9.610e+04,0.000e+00,0.000e+00,3.0,1.9
3001,1,1,2.0,6.002e+03,Rubin,S2L,mat-L2,garner,simt,4.802e+04,0.000e+00,0.000e+00,1.9,0.9
3001,1,1,2.0,6.002e+03,GB300,S2L,mat-L2,garner,simt,4.802e+04,0.000e+00,0.000e+00,1.5,0.9
3000,8,8,16.0,3.840e+05,Rubin,S2L,mat-L2,garner,simt,3.845e+05,0.000e+00,0.000e+00,15.1,7.5
3000,8,8,16.0,3.840e+05,GB300,S2L,mat-L2,garner,simt,3.845e+05,0.000e+00,0.000e+00,11.8,7.5
2999,1,1,2.0,5.998e+03,Rubin,S2L,mat-L2,garner,simt,4.799e+04,0.000e+00,0.000e+00,1.9,0.9
2999,1,1,2.0,5.998e+03,GB300,S2L,mat-L2,garner,simt,4.799e+04,0.000e+00,0.000e+00,1.5,0.9
2998,2,2,4.0,2.398e+04,Rubin,S2L,mat-L2,garner,simt,9.597e+04,0.000e+00,0.000e+00,3.8,1.9
2998,2,2,4.0,2.398e+04,GB300,S2L,mat-L2,garner,simt,9.597e+04,0.000e+00,0.000e+00,3.0,1.9
2997,1,1,2.0,5.994e+03,Rubin,S2L,mat-L2,garner,simt,4.796e+04,0.000e+00,0.000e+00,1.9,0.9
2997,1,1,2.0,5.994e+03,GB300,S2L,mat-L2,garner,simt,4.796e+04,0.000e+00,0.000e+00,1.5,0.9
2996,4,4,8.0,9.587e+04,Rubin,S2L,mat-L2,garner,simt,1.919e+05,0.000e+00,0.000e+00,7.6,3.8
2996,4,4,8.0,9.587e+04,GB300,S2L,mat-L2,garner,simt,1.919e+05,0.000e+00,0.000e+00,5.9,3.8
2995,1,1,2.0,5.990e+03,Rubin,S2L,mat-L2,garner,simt,4.793e+04,0.000e+00,0.000e+00,1.9,0.9
2995,1,1,2.0,5.990e+03,GB300,S2L,mat-L2,garner,simt,4.793e+04,0.000e+00,0.000e+00,1.5,0.9
2994,2,2,4.0,2.395e+04,Rubin,S2L,mat-L2,garner,simt,9.584e+04,0.000e+00,0.000e+00,3.8,1.9
2994,2,2,4.0,2.395e+04,GB300,S2L,mat-L2,garner,simt,9.584e+04,0.000e+00,0.000e+00,3.0,1.9
2993,1,1,2.0,5.986e+03,Rubin,S2L,mat-L2,garner,simt,4.790e+04,0.000e+00,0.000e+00,1.9,0.9
2993,1,1,2.0,5.986e+03,GB300,S2L,mat-L2,garner,simt,4.790e+04,0.000e+00,0.000e+00,1.5,0.9
2992,16,16,31.8,1.532e+06,Rubin,S2L,mat-L2,garner,simt,7.680e+05,0.000e+00,0.000e+00,30.2,15.0
2992,16,16,31.8,1.532e+06,GB300,S2L,mat-L2,garner,simt,7.680e+05,0.000e+00,0.000e+00,23.6,15.0
2991,1,1,2.0,5.982e+03,Rubin,S2L,mat-L2,garner,simt,4.786e+04,0.000e+00,0.000e+00,1.9,0.9
2991,1,1,2.0,5.982e+03,GB300,S2L,mat-L2,garner,simt,4.786e+04,0.000e+00,0.000e+00,1.5,0.9
2990,2,2,4.0,2.392e+04,Rubin,S2L,mat-L2,garner,simt,9.571e+04,0.000e+00,0.000e+00,3.8,1.9
2990,2,2,4.0,2.392e+04,GB300,S2L,mat-L2,garner,simt,9.571e+04,0.000e+00,0.000e+00,3.0,1.9
2989,1,1,2.0,5.978e+03,Rubin,S2L,mat-L2,garner,simt,4.783e+04,0.000e+00,0.000e+00,1.9,0.9
2989,1,1,2.0,5.978e+03,GB300,S2L,mat-L2,garner,simt,4.783e+04,0.000e+00,0.000e+00,1.5,0.9
2988,4,4,8.0,9.562e+04,Rubin,S2L,mat-L2,garner,simt,1.914e+05,0.000e+00,0.000e+00,7.6,3.8
2988,4,4,8.0,9.562e+04,GB300,S2L,mat-L2,garner,simt,1.914e+05,0.000e+00,0.000e+00,5.9,3.8
2987,1,1,2.0,5.974e+03,Rubin,S2L,mat-L2,garner,simt,4.780e+04,0.000e+00,0.000e+00,1.9,0.9
2987,1,1,2.0,5.974e+03,GB300,S2L,mat-L2,garner,simt,4.780e+04,0.000e+00,0.000e+00,1.5,0.9
2986,2,2,4.0,2.389e+04,Rubin,S2L,mat-L2,garner,simt,9.558e+04,0.000e+00,0.000e+00,3.8,1.9
2986,2,2,4.0,2.389e+04,GB300,S2L,mat-L2,garner,simt,9.558e+04,0.000e+00,0.000e+00,3.0,1.9
2985,1,1,2.0,5.970e+03,Rubin,S2L,mat-L2,garner,simt,4.777e+04,0.000e+00,0.000e+00,1.9,0.9
2985,1,1,2.0,5.970e+03,GB300,S2L,mat-L2,garner,simt,4.777e+04,0.000e+00,0.000e+00,1.5,0.9
2984,8,8,16.0,3.820e+05,Rubin,S2L,mat-L2,garner,simt,3.825e+05,0.000e+00,0.000e+00,15.1,7.5
2984,8,8,16.0,3.820e+05,GB300,S2L,mat-L2,garner,simt,3.825e+05,0.000e+00,0.000e+00,11.8,7.5
2983,1,1,2.0,5.966e+03,Rubin,S2L,mat-L2,garner,simt,4.774e+04,0.000e+00,0.000e+00,1.9,0.9
2983,1,1,2.0,5.966e+03,GB300,S2L,mat-L2,garner,simt,4.774e+04,0.000e+00,0.000e+00,1.5,0.9
2982,2,2,4.0,2.386e+04,Rubin,S2L,mat-L2,garner,simt,9.546e+04,0.000e+00,0.000e+00,3.8,1.9
2982,2,2,4.0,2.386e+04,GB300,S2L,mat-L2,garner,simt,9.546e+04,0.000e+00,0.000e+00,3.0,1.9
2981,1,1,2.0,5.962e+03,Rubin,S2L,mat-L2,garner,simt,4.770e+04,0.000e+00,0.000e+00,1.9,0.9
2981,1,1,2.0,5.962e+03,GB300,S2L,mat-L2,garner,simt,4.770e+04,0.000e+00,0.000e+00,1.5,0.9
2980,4,4,8.0,9.536e+04,Rubin,S2L,mat-L2,garner,simt,1.908e+05,0.000e+00,0.000e+00,7.6,3.8
2980,4,4,8.0,9.536e+04,GB300,S2L,mat-L2,garner,simt,1.908e+05,0.000e+00,0.000e+00,5.9,3.8
2979,1,1,2.0,5.958e+03,Rubin,S2L,mat-L2,garner,simt,4.767e+04,0.000e+00,0.000e+00,1.9,0.9
2979,1,1,2.0,5.958e+03,GB300,S2L,mat-L2,garner,simt,4.767e+04,0.000e+00,0.000e+00,1.5,0.9
2978,2,2,4.0,2.382e+04,Rubin,S2L,mat-L2,garner,simt,9.533e+04,0.000e+00,0.000e+00,3.8,1.9
2978,2,2,4.0,2.382e+04,GB300,S2L,mat-L2,garner,simt,9.533e+04,0.000e+00,0.000e+00,3.0,1.9
2977,1,1,2.0,5.954e+03,Rubin,S2L,mat-L2,garner,simt,4.764e+04,0.000e+00,0.000e+00,1.9,0.9
2977,1,1,2.0,5.954e+03,GB300,S2L,mat-L2,garner,simt,4.764e+04,0.000e+00,0.000e+00,1.5,0.9
2976,32,32,63.3,6.095e+06,Rubin,S2L,mat-L2,garner,simt,1.532e+06,0.000e+00,0.000e+00,60.1,29.9
2976,32,32,63.3,6.095e+06,GB300,S2L,mat-L2,garner,simt,1.532e+06,0.000e+00,0.000e+00,46.9,29.9
2975,1,1,2.0,5.950e+03,Rubin,S2L,mat-L2,garner,simt,4.761e+04,0.000e+00,0.000e+00,1.9,0.9
2975,1,1,2.0,5.950e+03,GB300,S2L,mat-L2,garner,simt,4.761e+04,0.000e+00,0.000e+00,1.5,0.9
2974,2,2,4.0,2.379e+04,Rubin,S2L,mat-L2,garner,simt,9.520e+04,0.000e+00,0.000e+00,3.8,1.9
2974,2,2,4.0,2.379e+04,GB300,S2L,mat-L2,garner,simt,9.520e+04,0.000e+00,0.000e+00,3.0,1.9
2973,1,1,2.0,5.946e+03,Rubin,S2L,mat-L2,garner,simt,4.758e+04,0.000e+00,0.000e+00,1.9,0.9
2973,1,1,2.0,5.946e+03,GB300,S2L,mat-L2,garner,simt,4.758e+04,0.000e+00,0.000e+00,1.5,0.9
2972,4,4,8.0,9.510e+04,Rubin,S2L,mat-L2,garner,simt,1.903e+05,0.000e+00,0.000e+00,7.6,3.8
2972,4,4,8.0,9.510e+04,GB300,S2L,mat-L2,garner,simt,1.903e+05,0.000e+00,0.000e+00,5.9,3.8
2971,1,1,2.0,5.942e+03,Rubin,S2L,mat-L2,garner,simt,4.754e+04,0.000e+00,0.000e+00,1.9,0.9
2971,1,1,2.0,5.942e+03,GB300,S2L,mat-L2,garner,simt,4.754e+04,0.000e+00,0.000e+00,1.5,0.9
2970,2,2,4.0,2.376e+04,Rubin,S2L,mat-L2,garner,simt,9.507e+04,0.000e+00,0.000e+00,3.8,1.9
2970,2,2,4.0,2.376e+04,GB300,S2L,mat-L2,garner,simt,9.507e+04,0.000e+00,0.000e+00,3.0,1.9
2969,1,1,2.0,5.938e+03,Rubin,S2L,mat-L2,garner,simt,4.751e+04,0.000e+00,0.000e+00,1.9,0.9
2969,1,1,2.0,5.938e+03,GB300,S2L,mat-L2,garner,simt,4.751e+04,0.000e+00,0.000e+00,1.5,0.9
2968,8,8,16.0,3.799e+05,Rubin,S2L,mat-L2,garner,simt,3.804e+05,0.000e+00,0.000e+00,15.1,7.5
2968,8,8,16.0,3.799e+05,GB300,S2L,mat-L2,garner,simt,3.804e+05,0.000e+00,0.000e+00,11.8,7.5
2967,1,1,2.0,5.934e+03,Rubin,S2L,mat-L2,garner,simt,4.748e+04,0.000e+00,0.000e+00,1.9,0.9
2967,1,1,2.0,5.934e+03,GB300,S2L,mat-L2,garner,simt,4.748e+04,0.000e+00,0.000e+00,1.5,0.9
2966,2,2,4.0,2.373e+04,Rubin,S2L,mat-L2,garner,simt,9.494e+04,0.000e+00,0.000e+00,3.8,1.9
2966,2,2,4.0,2.373e+04,GB300,S2L,mat-L2,garner,simt,9.494e+04,0.000e+00,0.000e+00,3.0,1.9
2965,1,1,2.0,5.930e+03,Rubin,S2L,mat-L2,garner,simt,4.745e+04,0.000e+00,0.000e+00,1.9,0.9
2965,1,1,2.0,5.930e+03,GB300,S2L,mat-L2,garner,simt,4.745e+04,0.000e+00,0.000e+00,1.5,0.9
2964,4,4,8.0,9.485e+04,Rubin,S2L,mat-L2,garner,simt,1.898e+05,0.000e+00,0.000e+00,7.6,3.8
2964,4,4,8.0,9.485e+04,GB300,S2L,mat-L2,garner,simt,1.898e+05,0.000e+00,0.000e+00,5.9,3.8
2963,1,1,2.0,5.926e+03,Rubin,S2L,mat-L2,garner,simt,4.742e+04,0.000e+00,0.000e+00,1.9,0.9
2963,1,1,2.0,5.926e+03,GB300,S2L,mat-L2,garner,simt,4.742e+04,0.000e+00,0.000e+00,1.5,0.9
2962,2,2,4.0,2.370e+04,Rubin,S2L,mat-L2,garner,simt,9.482e+04,0.000e+00,0.000e+00,3.8,1.9
2962,2,2,4.0,2.370e+04,GB300,S2L,mat-L2,garner,simt,9.482e+04,0.000e+00,0.000e+00,3.0,1.9
2961,1,1,2.0,5.922e+03,Rubin,S2L,mat-L2,garner,simt,4.738e+04,0.000e+00,0.000e+00,1.9,0.9
2961,1,1,2.0,5.922e+03,GB300,S2L,mat-L2,garner,simt,4.738e+04,0.000e+00,0.000e+00,1.5,0.9
2960,16,16,31.8,1.516e+06,Rubin,S2L,mat-L2,garner,simt,7.598e+05,0.000e+00,0.000e+00,30.2,15.0
2960,16,16,31.8,1.516e+06,GB300,S2L,mat-L2,garner,simt,7.598e+05,0.000e+00,0.000e+00,23.6,15.0
2959,1,1,2.0,5.918e+03,Rubin,S2L,mat-L2,garner,simt,4.735e+04,0.000e+00,0.000e+00,1.9,0.9
2959,1,1,2.0,5.918e+03,GB300,S2L,mat-L2,garner,simt,4.735e+04,0.000e+00,0.000e+00,1.5,0.9
2958,2,2,4.0,2.366e+04,Rubin,S2L,mat-L2,garner,simt,9.469e+04,0.000e+00,0.000e+00,3.8,1.9
2958,2,2,4.0,2.366e+04,GB300,S2L,mat-L2,garner,simt,9.469e+04,0.000e+00,0.000e+00,3.0,1.9
2957,1,1,2.0,5.914e+03,Rubin,S2L,mat-L2,garner,simt,4.732e+04,0.000e+00,0.000e+00,1.9,0.9
2957,1,1,2.0,5.914e+03,GB300,S2L,mat-L2,garner,simt,4.732e+04,0.000e+00,0.000e+00,1.5,0.9
2956,4,4,8.0,9.459e+04,Rubin,S2L,mat-L2,garner,simt,1.893e+05,0.000e+00,0.000e+00,7.6,3.8
2956,4,4,8.0,9.459e+04,GB300,S2L,mat-L2,garner,simt,1.893e+05,0.000e+00,0.000e+00,5.9,3.8
2955,1,1,2.0,5.910e+03,Rubin,S2L,mat-L2,garner,simt,4.729e+04,0.000e+00,0.000e+00,1.9,0.9
2955,1,1,2.0,5.910e+03,GB300,S2L,mat-L2,garner,simt,4.729e+04,0.000e+00,0.000e+00,1.5,0.9
2954,2,2,4.0,2.363e+04,Rubin,S2L,mat-L2,garner,simt,9.456e+04,0.000e+00,0.000e+00,3.8,1.9
2954,2,2,4.0,2.363e+04,GB300,S2L,mat-L2,garner,simt,9.456e+04,0.000e+00,0.000e+00,3.0,1.9
2953,1,1,2.0,5.906e+03,Rubin,S2L,mat-L2,garner,simt,4.726e+04,0.000e+00,0.000e+00,1.9,0.9
2953,1,1,2.0,5.906e+03,GB300,S2L,mat-L2,garner,simt,4.726e+04,0.000e+00,0.000e+00,1.5,0.9
2952,8,8,16.0,3.779e+05,Rubin,S2L,mat-L2,garner,simt,3.784e+05,0.000e+00,0.000e+00,15.1,7.5
2952,8,8,16.0,3.779e+05,GB300,S2L,mat-L2,garner,simt,3.784e+05,0.000e+00,0.000e+00,11.8,7.5
2951,1,1,2.0,5.902e+03,Rubin,S2L,mat-L2,garner,simt,4.722e+04,0.000e+00,0.000e+00,1.9,0.9
2951,1,1,2.0,5.902e+03,GB300,S2L,mat-L2,garner,simt,4.722e+04,0.000e+00,0.000e+00,1.5,0.9
2950,2,2,4.0,2.360e+04,Rubin,S2L,mat-L2,garner,simt,9.443e+04,0.000e+00,0.000e+00,3.8,1.9
2950,2,2,4.0,2.360e+04,GB300,S2L,mat-L2,garner,simt,9.443e+04,0.000e+00,0.000e+00,3.0,1.9
2949,1,1,2.0,5.898e+03,Rubin,S2L,mat-L2,garner,simt,4.719e+04,0.000e+00,0.000e+00,1.9,0.9
2949,1,1,2.0,5.898e+03,GB300,S2L,mat-L2,garner,simt,4.719e+04,0.000e+00,0.000e+00,1.5,0.9
2948,4,4,8.0,9.434e+04,Rubin,S2L,mat-L2,garner,simt,1.888e+05,0.000e+00,0.000e+00,7.6,3.8
2948,4,4,8.0,9.434e+04,GB300,S2L,mat-L2,garner,simt,1.888e+05,0.000e+00,0.000e+00,5.9,3.8
2947,1,1,2.0,5.894e+03,Rubin,S2L,mat-L2,garner,simt,4.716e+04,0.000e+00,0.000e+00,1.9,0.9
2947,1,1,2.0,5.894e+03,GB300,S2L,mat-L2,garner,simt,4.716e+04,0.000e+00,0.000e+00,1.5,0.9
2946,2,2,4.0,2.357e+04,Rubin,S2L,mat-L2,garner,simt,9.430e+04,0.000e+00,0.000e+00,3.8,1.9
2946,2,2,4.0,2.357e+04,GB300,S2L,mat-L2,garner,simt,9.430e+04,0.000e+00,0.000e+00,3.0,1.9
2945,1,1,2.0,5.890e+03,Rubin,S2L,mat-L2,garner,simt,4.713e+04,0.000e+00,0.000e+00,1.9,0.9
2945,1,1,2.0,5.890e+03,GB300,S2L,mat-L2,garner,simt,4.713e+04,0.000e+00,0.000e+00,1.5,0.9
2944,2944,64,2944.0,1.109e+09,Rubin,S2L,mat-L2,garner,simt,7.235e+07,0.000e+00,0.000e+00,473.0,103.2
2944,2944,64,2944.0,1.109e+09,GB300,S2L,on-the-fly,garner,simt,7.235e+07,3.316e+07,0.000e+00,135.1,76.0
2943,1,1,2.0,5.886e+03,Rubin,S2L,mat-L2,garner,simt,4.710e+04,0.000e+00,0.000e+00,1.9,0.9
2943,1,1,2.0,5.886e+03,GB300,S2L,mat-L2,garner,simt,4.710e+04,0.000e+00,0.000e+00,1.5,0.9
2942,2,2,4.0,2.354e+04,Rubin,S2L,mat-L2,garner,simt,9.418e+04,0.000e+00,0.000e+00,3.8,1.9
2942,2,2,4.0,2.354e+04,GB300,S2L,mat-L2,garner,simt,9.418e+04,0.000e+00,0.000e+00,3.0,1.9
2941,1,1,2.0,5.882e+03,Rubin,S2L,mat-L2,garner,simt,4.706e+04,0.000e+00,0.000e+00,1.9,0.9
2941,1,1,2.0,5.882e+03,GB300,S2L,mat-L2,garner,simt,4.706e+04,0.000e+00,0.000e+00,1.5,0.9
2940,4,4,8.0,9.408e+04,Rubin,S2L,mat-L2,garner,simt,1.883e+05,0.000e+00,0.000e+00,7.6,3.8
2940,4,4,8.0,9.408e+04,GB300,S2L,mat-L2,garner,simt,1.883e+05,0.000e+00,0.000e+00,5.9,3.8
2939,1,1,2.0,5.878e+03,Rubin,S2L,mat-L2,garner,simt,4.703e+04,0.000e+00,0.000e+00,1.9,0.9
2939,1,1,2.0,5.878e+03,GB300,S2L,mat-L2,garner,simt,4.703e+04,0.000e+00,0.000e+00,1.5,0.9
2938,2,2,4.0,2.350e+04,Rubin,S2L,mat-L2,garner,simt,9.405e+04,0.000e+00,0.000e+00,3.8,1.9
2938,2,2,4.0,2.350e+04,GB300,S2L,mat-L2,garner,simt,9.405e+04,0.000e+00,0.000e+00,3.0,1.9
2937,1,1,2.0,5.874e+03,Rubin,S2L,mat-L2,garner,simt,4.700e+04,0.000e+00,0.000e+00,1.9,0.9
2937,1,1,2.0,5.874e+03,GB300,S2L,mat-L2,garner,simt,4.700e+04,0.000e+00,0.000e+00,1.5,0.9
2936,8,8,16.0,3.758e+05,Rubin,S2L,mat-L2,garner,simt,3.763e+05,0.000e+00,0.000e+00,15.1,7.5
2936,8,8,16.0,3.758e+05,GB300,S2L,mat-L2,garner,simt,3.763e+05,0.000e+00,0.000e+00,11.8,7.5
2935,1,1,2.0,5.870e+03,Rubin,S2L,mat-L2,garner,simt,4.697e+04,0.000e+00,0.000e+00,1.9,0.9
2935,1,1,2.0,5.870e+03,GB300,S2L,mat-L2,garner,simt,4.697e+04,0.000e+00,0.000e+00,1.5,0.9
2934,2,2,4.0,2.347e+04,Rubin,S2L,mat-L2,garner,simt,9.392e+04,0.000e+00,0.000e+00,3.8,1.9
2934,2,2,4.0,2.347e+04,GB300,S2L,mat-L2,garner,simt,9.392e+04,0.000e+00,0.000e+00,3.0,1.9
2933,1,1,2.0,5.866e+03,Rubin,S2L,mat-L2,garner,simt,4.694e+04,0.000e+00,0.000e+00,1.9,0.9
2933,1,1,2.0,5.866e+03,GB300,S2L,mat-L2,garner,simt,4.694e+04,0.000e+00,0.000e+00,1.5,0.9
2932,4,4,8.0,9.382e+04,Rubin,S2L,mat-L2,garner,simt,1.878e+05,0.000e+00,0.000e+00,7.6,3.8
2932,4,4,8.0,9.382e+04,GB300,S2L,mat-L2,garner,simt,1.878e+05,0.000e+00,0.000e+00,5.9,3.8
2931,1,1,2.0,5.862e+03,Rubin,S2L,mat-L2,garner,simt,4.690e+04,0.000e+00,0.000e+00,1.9,0.9
2931,1,1,2.0,5.862e+03,GB300,S2L,mat-L2,garner,simt,4.690e+04,0.000e+00,0.000e+00,1.5,0.9
2930,2,2,4.0,2.344e+04,Rubin,S2L,mat-L2,garner,simt,9.379e+04,0.000e+00,0.000e+00,3.8,1.9
2930,2,2,4.0,2.344e+04,GB300,S2L,mat-L2,garner,simt,9.379e+04,0.000e+00,0.000e+00,3.0,1.9
2929,1,1,2.0,5.858e+03,Rubin,S2L,mat-L2,garner,simt,4.687e+04,0.000e+00,0.000e+00,1.9,0.9
2929,1,1,2.0,5.858e+03,GB300,S2L,mat-L2,garner,simt,4.687e+04,0.000e+00,0.000e+00,1.5,0.9
2928,16,16,31.8,1.499e+06,Rubin,S2L,mat-L2,garner,simt,7.516e+05,0.000e+00,0.000e+00,30.2,15.0
2928,16,16,31.8,1.499e+06,GB300,S2L,mat-L2,garner,simt,7.516e+05,0.000e+00,0.000e+00,23.6,15.0
2927,1,1,2.0,5.854e+03,Rubin,S2L,mat-L2,garner,simt,4.684e+04,0.000e+00,0.000e+00,1.9,0.9
2927,1,1,2.0,5.854e+03,GB300,S2L,mat-L2,garner,simt,4.684e+04,0.000e+00,0.000e+00,1.5,0.9
2926,2,2,4.0,2.341e+04,Rubin,S2L,mat-L2,garner,simt,9.366e+04,0.000e+00,0.000e+00,3.8,1.9
2926,2,2,4.0,2.341e+04,GB300,S2L,mat-L2,garner,simt,9.366e+04,0.000e+00,0.000e+00,3.0,1.9
2925,1,1,2.0,5.850e+03,Rubin,S2L,mat-L2,garner,simt,4.681e+04,0.000e+00,0.000e+00,1.9,0.9
2925,1,1,2.0,5.850e+03,GB300,S2L,mat-L2,garner,simt,4.681e+04,0.000e+00,0.000e+00,1.5,0.9
2924,4,4,8.0,9.357e+04,Rubin,S2L,mat-L2,garner,simt,1.873e+05,0.000e+00,0.000e+00,7.6,3.8
2924,4,4,8.0,9.357e+04,GB300,S2L,mat-L2,garner,simt,1.873e+05,0.000e+00,0.000e+00,5.9,3.8
2923,1,1,2.0,5.846e+03,Rubin,S2L,mat-L2,garner,simt,4.678e+04,0.000e+00,0.000e+00,1.9,0.9
2923,1,1,2.0,5.846e+03,GB300,S2L,mat-L2,garner,simt,4.678e+04,0.000e+00,0.000e+00,1.5,0.9
2922,2,2,4.0,2.338e+04,Rubin,S2L,mat-L2,garner,simt,9.354e+04,0.000e+00,0.000e+00,3.8,1.9
2922,2,2,4.0,2.338e+04,GB300,S2L,mat-L2,garner,simt,9.354e+04,0.000e+00,0.000e+00,3.0,1.9
2921,1,1,2.0,5.842e+03,Rubin,S2L,mat-L2,garner,simt,4.674e+04,0.000e+00,0.000e+00,1.9,0.9
2921,1,1,2.0,5.842e+03,GB300,S2L,mat-L2,garner,simt,4.674e+04,0.000e+00,0.000e+00,1.5,0.9
2920,8,8,16.0,3.738e+05,Rubin,S2L,mat-L2,garner,simt,3.743e+05,0.000e+00,0.000e+00,15.1,7.5
2920,8,8,16.0,3.738e+05,GB300,S2L,mat-L2,garner,simt,3.743e+05,0.000e+00,0.000e+00,11.8,7.5
2919,1,1,2.0,5.838e+03,Rubin,S2L,mat-L2,garner,simt,4.671e+04,0.000e+00,0.000e+00,1.9,0.9
2919,1,1,2.0,5.838e+03,GB300,S2L,mat-L2,garner,simt,4.671e+04,0.000e+00,0.000e+00,1.5,0.9
2918,2,2,4.0,2.334e+04,Rubin,S2L,mat-L2,garner,simt,9.341e+04,0.000e+00,0.000e+00,3.8,1.9
2918,2,2,4.0,2.334e+04,GB300,S2L,mat-L2,garner,simt,9.341e+04,0.000e+00,0.000e+00,3.0,1.9
2917,1,1,2.0,5.834e+03,Rubin,S2L,mat-L2,garner,simt,4.668e+04,0.000e+00,0.000e+00,1.9,0.9
2917,1,1,2.0,5.834e+03,GB300,S2L,mat-L2,garner,simt,4.668e+04,0.000e+00,0.000e+00,1.5,0.9
2916,4,4,8.0,9.331e+04,Rubin,S2L,mat-L2,garner,simt,1.868e+05,0.000e+00,0.000e+00,7.6,3.8
2916,4,4,8.0,9.331e+04,GB300,S2L,mat-L2,garner,simt,1.868e+05,0.000e+00,0.000e+00,5.9,3.8
2915,1,1,2.0,5.830e+03,Rubin,S2L,mat-L2,garner,simt,4.665e+04,0.000e+00,0.000e+00,1.9,0.9
2915,1,1,2.0,5.830e+03,GB300,S2L,mat-L2,garner,simt,4.665e+04,0.000e+00,0.000e+00,1.5,0.9
2914,2,2,4.0,2.331e+04,Rubin,S2L,mat-L2,garner,simt,9.328e+04,0.000e+00,0.000e+00,3.8,1.9
2914,2,2,4.0,2.331e+04,GB300,S2L,mat-L2,garner,simt,9.328e+04,0.000e+00,0.000e+00,3.0,1.9
2913,1,1,2.0,5.826e+03,Rubin,S2L,mat-L2,garner,simt,4.662e+04,0.000e+00,0.000e+00,1.9,0.9
2913,1,1,2.0,5.826e+03,GB300,S2L,mat-L2,garner,simt,4.662e+04,0.000e+00,0.000e+00,1.5,0.9
2912,32,32,63.3,5.964e+06,Rubin,S2L,mat-L2,garner,simt,1.499e+06,0.000e+00,0.000e+00,60.1,29.9
2912,32,32,63.3,5.964e+06,GB300,S2L,mat-L2,garner,simt,1.499e+06,0.000e+00,0.000e+00,46.9,29.9
2911,1,1,2.0,5.822e+03,Rubin,S2L,mat-L2,garner,simt,4.658e+04,0.000e+00,0.000e+00,1.9,0.9
2911,1,1,2.0,5.822e+03,GB300,S2L,mat-L2,garner,simt,4.658e+04,0.000e+00,0.000e+00,1.5,0.9
2910,2,2,4.0,2.328e+04,Rubin,S2L,mat-L2,garner,simt,9.315e+04,0.000e+00,0.000e+00,3.8,1.9
2910,2,2,4.0,2.328e+04,GB300,S2L,mat-L2,garner,simt,9.315e+04,0.000e+00,0.000e+00,3.0,1.9
2909,1,1,2.0,5.818e+03,Rubin,S2L,mat-L2,garner,simt,4.655e+04,0.000e+00,0.000e+00,1.9,0.9
2909,1,1,2.0,5.818e+03,GB300,S2L,mat-L2,garner,simt,4.655e+04,0.000e+00,0.000e+00,1.5,0.9
2908,4,4,8.0,9.306e+04,Rubin,S2L,mat-L2,garner,simt,1.862e+05,0.000e+00,0.000e+00,7.6,3.8
2908,4,4,8.0,9.306e+04,GB300,S2L,mat-L2,garner,simt,1.862e+05,0.000e+00,0.000e+00,5.9,3.8
2907,1,1,2.0,5.814e+03,Rubin,S2L,mat-L2,garner,simt,4.652e+04,0.000e+00,0.000e+00,1.9,0.9
2907,1,1,2.0,5.814e+03,GB300,S2L,mat-L2,garner,simt,4.652e+04,0.000e+00,0.000e+00,1.5,0.9
2906,2,2,4.0,2.325e+04,Rubin,S2L,mat-L2,garner,simt,9.302e+04,0.000e+00,0.000e+00,3.8,1.9
2906,2,2,4.0,2.325e+04,GB300,S2L,mat-L2,garner,simt,9.302e+04,0.000e+00,0.000e+00,3.0,1.9
2905,1,1,2.0,5.810e+03,Rubin,S2L,mat-L2,garner,simt,4.649e+04,0.000e+00,0.000e+00,1.9,0.9
2905,1,1,2.0,5.810e+03,GB300,S2L,mat-L2,garner,simt,4.649e+04,0.000e+00,0.000e+00,1.5,0.9
2904,8,8,16.0,3.717e+05,Rubin,S2L,mat-L2,garner,simt,3.722e+05,0.000e+00,0.000e+00,15.1,7.5
2904,8,8,16.0,3.717e+05,GB300,S2L,mat-L2,garner,simt,3.722e+05,0.000e+00,0.000e+00,11.8,7.5
2903,1,1,2.0,5.806e+03,Rubin,S2L,mat-L2,garner,simt,4.646e+04,0.000e+00,0.000e+00,1.9,0.9
2903,1,1,2.0,5.806e+03,GB300,S2L,mat-L2,garner,simt,4.646e+04,0.000e+00,0.000e+00,1.5,0.9
2902,2,2,4.0,2.322e+04,Rubin,S2L,mat-L2,garner,simt,9.290e+04,0.000e+00,0.000e+00,3.8,1.9
2902,2,2,4.0,2.322e+04,GB300,S2L,mat-L2,garner,simt,9.290e+04,0.000e+00,0.000e+00,3.0,1.9
2901,1,1,2.0,5.802e+03,Rubin,S2L,mat-L2,garner,simt,4.642e+04,0.000e+00,0.000e+00,1.9,0.9
2901,1,1,2.0,5.802e+03,GB300,S2L,mat-L2,garner,simt,4.642e+04,0.000e+00,0.000e+00,1.5,0.9
2900,4,4,8.0,9.280e+04,Rubin,S2L,mat-L2,garner,simt,1.857e+05,0.000e+00,0.000e+00,7.6,3.8
2900,4,4,8.0,9.280e+04,GB300,S2L,mat-L2,garner,simt,1.857e+05,0.000e+00,0.000e+00,5.9,3.8
2899,1,1,2.0,5.798e+03,Rubin,S2L,mat-L2,garner,simt,4.639e+04,0.000e+00,0.000e+00,1.9,0.9
2899,1,1,2.0,5.798e+03,GB300,S2L,mat-L2,garner,simt,4.639e+04,0.000e+00,0.000e+00,1.5,0.9
2898,2,2,4.0,2.318e+04,Rubin,S2L,mat-L2,garner,simt,9.277e+04,0.000e+00,0.000e+00,3.8,1.9
2898,2,2,4.0,2.318e+04,GB300,S2L,mat-L2,garner,simt,9.277e+04,0.000e+00,0.000e+00,3.0,1.9
2897,1,1,2.0,5.794e+03,Rubin,S2L,mat-L2,garner,simt,4.636e+04,0.000e+00,0.000e+00,1.9,0.9
2897,1,1,2.0,5.794e+03,GB300,S2L,mat-L2,garner,simt,4.636e+04,0.000e+00,0.000e+00,1.5,0.9
2896,16,16,31.8,1.483e+06,Rubin,S2L,mat-L2,garner,simt,7.434e+05,0.000e+00,0.000e+00,30.2,15.0
2896,16,16,31.8,1.483e+06,GB300,S2L,mat-L2,garner,simt,7.434e+05,0.000e+00,0.000e+00,23.6,15.0
2895,1,1,2.0,5.790e+03,Rubin,S2L,mat-L2,garner,simt,4.633e+04,0.000e+00,0.000e+00,1.9,0.9
2895,1,1,2.0,5.790e+03,GB300,S2L,mat-L2,garner,simt,4.633e+04,0.000e+00,0.000e+00,1.5,0.9
2894,2,2,4.0,2.315e+04,Rubin,S2L,mat-L2,garner,simt,9.264e+04,0.000e+00,0.000e+00,3.8,1.9
2894,2,2,4.0,2.315e+04,GB300,S2L,mat-L2,garner,simt,9.264e+04,0.000e+00,0.000e+00,3.0,1.9
2893,1,1,2.0,5.786e+03,Rubin,S2L,mat-L2,garner,simt,4.630e+04,0.000e+00,0.000e+00,1.9,0.9
2893,1,1,2.0,5.786e+03,GB300,S2L,mat-L2,garner,simt,4.630e+04,0.000e+00,0.000e+00,1.5,0.9
2892,4,4,8.0,9.254e+04,Rubin,S2L,mat-L2,garner,simt,1.852e+05,0.000e+00,0.000e+00,7.6,3.8
2892,4,4,8.0,9.254e+04,GB300,S2L,mat-L2,garner,simt,1.852e+05,0.000e+00,0.000e+00,5.9,3.8
2891,1,1,2.0,5.782e+03,Rubin,S2L,mat-L2,garner,simt,4.626e+04,0.000e+00,0.000e+00,1.9,0.9
2891,1,1,2.0,5.782e+03,GB300,S2L,mat-L2,garner,simt,4.626e+04,0.000e+00,0.000e+00,1.5,0.9
2890,2,2,4.0,2.312e+04,Rubin,S2L,mat-L2,garner,simt,9.251e+04,0.000e+00,0.000e+00,3.8,1.9
2890,2,2,4.0,2.312e+04,GB300,S2L,mat-L2,garner,simt,9.251e+04,0.000e+00,0.000e+00,3.0,1.9
2889,1,1,2.0,5.778e+03,Rubin,S2L,mat-L2,garner,simt,4.623e+04,0.000e+00,0.000e+00,1.9,0.9
2889,1,1,2.0,5.778e+03,GB300,S2L,mat-L2,garner,simt,4.623e+04,0.000e+00,0.000e+00,1.5,0.9
2888,8,8,16.0,3.697e+05,Rubin,S2L,mat-L2,garner,simt,3.702e+05,0.000e+00,0.000e+00,15.1,7.5
2888,8,8,16.0,3.697e+05,GB300,S2L,mat-L2,garner,simt,3.702e+05,0.000e+00,0.000e+00,11.8,7.5
2887,1,1,2.0,5.774e+03,Rubin,S2L,mat-L2,garner,simt,4.620e+04,0.000e+00,0.000e+00,1.9,0.9
2887,1,1,2.0,5.774e+03,GB300,S2L,mat-L2,garner,simt,4.620e+04,0.000e+00,0.000e+00,1.5,0.9
2886,2,2,4.0,2.309e+04,Rubin,S2L,mat-L2,garner,simt,9.238e+04,0.000e+00,0.000e+00,3.8,1.9
2886,2,2,4.0,2.309e+04,GB300,S2L,mat-L2,garner,simt,9.238e+04,0.000e+00,0.000e+00,3.0,1.9
2885,1,1,2.0,5.770e+03,Rubin,S2L,mat-L2,garner,simt,4.617e+04,0.000e+00,0.000e+00,1.9,0.9
2885,1,1,2.0,5.770e+03,GB300,S2L,mat-L2,garner,simt,4.617e+04,0.000e+00,0.000e+00,1.5,0.9
2884,4,4,8.0,9.229e+04,Rubin,S2L,mat-L2,garner,simt,1.847e+05,0.000e+00,0.000e+00,7.6,3.8
2884,4,4,8.0,9.229e+04,GB300,S2L,mat-L2,garner,simt,1.847e+05,0.000e+00,0.000e+00,5.9,3.8
2883,1,1,2.0,5.766e+03,Rubin,S2L,mat-L2,garner,simt,4.614e+04,0.000e+00,0.000e+00,1.9,0.9
2883,1,1,2.0,5.766e+03,GB300,S2L,mat-L2,garner,simt,4.614e+04,0.000e+00,0.000e+00,1.5,0.9
2882,2,2,4.0,2.306e+04,Rubin,S2L,mat-L2,garner,simt,9.226e+04,0.000e+00,0.000e+00,3.8,1.9
2882,2,2,4.0,2.306e+04,GB300,S2L,mat-L2,garner,simt,9.226e+04,0.000e+00,0.000e+00,3.0,1.9
2881,1,1,2.0,5.762e+03,Rubin,S2L,mat-L2,garner,simt,4.610e+04,0.000e+00,0.000e+00,1.9,0.9
2881,1,1,2.0,5.762e+03,GB300,S2L,mat-L2,garner,simt,4.610e+04,0.000e+00,0.000e+00,1.5,0.9
2880,2880,64,2880.0,1.062e+09,Rubin,S2L,mat-L2,garner,simt,6.930e+07,0.000e+00,0.000e+00,473.0,103.1
2880,2880,64,2880.0,1.062e+09,GB300,S2L,on-the-fly,garner,simt,6.930e+07,3.244e+07,0.000e+00,135.1,75.5
2879,1,1,2.0,5.758e+03,Rubin,S2L,mat-L2,garner,simt,4.607e+04,0.000e+00,0.000e+00,1.9,0.9
2879,1,1,2.0,5.758e+03,GB300,S2L,mat-L2,garner,simt,4.607e+04,0.000e+00,0.000e+00,1.5,0.9
2878,2,2,4.0,2.302e+04,Rubin,S2L,mat-L2,garner,simt,9.213e+04,0.000e+00,0.000e+00,3.8,1.9
2878,2,2,4.0,2.302e+04,GB300,S2L,mat-L2,garner,simt,9.213e+04,0.000e+00,0.000e+00,3.0,1.9
2877,1,1,2.0,5.754e+03,Rubin,S2L,mat-L2,garner,simt,4.604e+04,0.000e+00,0.000e+00,1.9,0.9
2877,1,1,2.0,5.754e+03,GB300,S2L,mat-L2,garner,simt,4.604e+04,0.000e+00,0.000e+00,1.5,0.9
2876,4,4,8.0,9.203e+04,Rubin,S2L,mat-L2,garner,simt,1.842e+05,0.000e+00,0.000e+00,7.6,3.8
2876,4,4,8.0,9.203e+04,GB300,S2L,mat-L2,garner,simt,1.842e+05,0.000e+00,0.000e+00,5.9,3.8
2875,1,1,2.0,5.750e+03,Rubin,S2L,mat-L2,garner,simt,4.601e+04,0.000e+00,0.000e+00,1.9,0.9
2875,1,1,2.0,5.750e+03,GB300,S2L,mat-L2,garner,simt,4.601e+04,0.000e+00,0.000e+00,1.5,0.9
2874,2,2,4.0,2.299e+04,Rubin,S2L,mat-L2,garner,simt,9.200e+04,0.000e+00,0.000e+00,3.8,1.9
2874,2,2,4.0,2.299e+04,GB300,S2L,mat-L2,garner,simt,9.200e+04,0.000e+00,0.000e+00,3.0,1.9
2873,1,1,2.0,5.746e+03,Rubin,S2L,mat-L2,garner,simt,4.598e+04,0.000e+00,0.000e+00,1.9,0.9
2873,1,1,2.0,5.746e+03,GB300,S2L,mat-L2,garner,simt,4.598e+04,0.000e+00,0.000e+00,1.5,0.9
2872,8,8,16.0,3.676e+05,Rubin,S2L,mat-L2,garner,simt,3.681e+05,0.000e+00,0.000e+00,15.1,7.5
2872,8,8,16.0,3.676e+05,GB300,S2L,mat-L2,garner,simt,3.681e+05,0.000e+00,0.000e+00,11.8,7.5
2871,1,1,2.0,5.742e+03,Rubin,S2L,mat-L2,garner,simt,4.594e+04,0.000e+00,0.000e+00,1.9,0.9
2871,1,1,2.0,5.742e+03,GB300,S2L,mat-L2,garner,simt,4.594e+04,0.000e+00,0.000e+00,1.5,0.9
2870,2,2,4.0,2.296e+04,Rubin,S2L,mat-L2,garner,simt,9.187e+04,0.000e+00,0.000e+00,3.8,1.9
2870,2,2,4.0,2.296e+04,GB300,S2L,mat-L2,garner,simt,9.187e+04,0.000e+00,0.000e+00,3.0,1.9
2869,1,1,2.0,5.738e+03,Rubin,S2L,mat-L2,garner,simt,4.591e+04,0.000e+00,0.000e+00,1.9,0.9
2869,1,1,2.0,5.738e+03,GB300,S2L,mat-L2,garner,simt,4.591e+04,0.000e+00,0.000e+00,1.5,0.9
2868,4,4,8.0,9.178e+04,Rubin,S2L,mat-L2,garner,simt,1.837e+05,0.000e+00,0.000e+00,7.6,3.8
2868,4,4,8.0,9.178e+04,GB300,S2L,mat-L2,garner,simt,1.837e+05,0.000e+00,0.000e+00,5.9,3.8
2867,1,1,2.0,5.734e+03,Rubin,S2L,mat-L2,garner,simt,4.588e+04,0.000e+00,0.000e+00,1.9,0.9
2867,1,1,2.0,5.734e+03,GB300,S2L,mat-L2,garner,simt,4.588e+04,0.000e+00,0.000e+00,1.5,0.9
2866,2,2,4.0,2.293e+04,Rubin,S2L,mat-L2,garner,simt,9.174e+04,0.000e+00,0.000e+00,3.8,1.9
2866,2,2,4.0,2.293e+04,GB300,S2L,mat-L2,garner,simt,9.174e+04,0.000e+00,0.000e+00,3.0,1.9
2865,1,1,2.0,5.730e+03,Rubin,S2L,mat-L2,garner,simt,4.585e+04,0.000e+00,0.000e+00,1.9,0.9
2865,1,1,2.0,5.730e+03,GB300,S2L,mat-L2,garner,simt,4.585e+04,0.000e+00,0.000e+00,1.5,0.9
2864,16,16,31.8,1.466e+06,Rubin,S2L,mat-L2,garner,simt,7.352e+05,0.000e+00,0.000e+00,30.2,15.0
2864,16,16,31.8,1.466e+06,GB300,S2L,mat-L2,garner,simt,7.352e+05,0.000e+00,0.000e+00,23.6,15.0
2863,1,1,2.0,5.726e+03,Rubin,S2L,mat-L2,garner,simt,4.582e+04,0.000e+00,0.000e+00,1.9,0.9
2863,1,1,2.0,5.726e+03,GB300,S2L,mat-L2,garner,simt,4.582e+04,0.000e+00,0.000e+00,1.5,0.9
2862,2,2,4.0,2.290e+04,Rubin,S2L,mat-L2,garner,simt,9.162e+04,0.000e+00,0.000e+00,3.8,1.9
2862,2,2,4.0,2.290e+04,GB300,S2L,mat-L2,garner,simt,9.162e+04,0.000e+00,0.000e+00,3.0,1.9
2861,1,1,2.0,5.722e+03,Rubin,S2L,mat-L2,garner,simt,4.578e+04,0.000e+00,0.000e+00,1.9,0.9
2861,1,1,2.0,5.722e+03,GB300,S2L,mat-L2,garner,simt,4.578e+04,0.000e+00,0.000e+00,1.5,0.9
2860,4,4,8.0,9.152e+04,Rubin,S2L,mat-L2,garner,simt,1.832e+05,0.000e+00,0.000e+00,7.6,3.8
2860,4,4,8.0,9.152e+04,GB300,S2L,mat-L2,garner,simt,1.832e+05,0.000e+00,0.000e+00,5.9,3.8
2859,1,1,2.0,5.718e+03,Rubin,S2L,mat-L2,garner,simt,4.575e+04,0.000e+00,0.000e+00,1.9,0.9
2859,1,1,2.0,5.718e+03,GB300,S2L,mat-L2,garner,simt,4.575e+04,0.000e+00,0.000e+00,1.5,0.9
2858,2,2,4.0,2.286e+04,Rubin,S2L,mat-L2,garner,simt,9.149e+04,0.000e+00,0.000e+00,3.8,1.9
2858,2,2,4.0,2.286e+04,GB300,S2L,mat-L2,garner,simt,9.149e+04,0.000e+00,0.000e+00,3.0,1.9
2857,1,1,2.0,5.714e+03,Rubin,S2L,mat-L2,garner,simt,4.572e+04,0.000e+00,0.000e+00,1.9,0.9
2857,1,1,2.0,5.714e+03,GB300,S2L,mat-L2,garner,simt,4.572e+04,0.000e+00,0.000e+00,1.5,0.9
2856,8,8,16.0,3.656e+05,Rubin,S2L,mat-L2,garner,simt,3.661e+05,0.000e+00,0.000e+00,15.1,7.5
2856,8,8,16.0,3.656e+05,GB300,S2L,mat-L2,garner,simt,3.661e+05,0.000e+00,0.000e+00,11.8,7.5
2855,1,1,2.0,5.710e+03,Rubin,S2L,mat-L2,garner,simt,4.569e+04,0.000e+00,0.000e+00,1.9,0.9
2855,1,1,2.0,5.710e+03,GB300,S2L,mat-L2,garner,simt,4.569e+04,0.000e+00,0.000e+00,1.5,0.9
2854,2,2,4.0,2.283e+04,Rubin,S2L,mat-L2,garner,simt,9.136e+04,0.000e+00,0.000e+00,3.8,1.9
2854,2,2,4.0,2.283e+04,GB300,S2L,mat-L2,garner,simt,9.136e+04,0.000e+00,0.000e+00,3.0,1.9
2853,1,1,2.0,5.706e+03,Rubin,S2L,mat-L2,garner,simt,4.566e+04,0.000e+00,0.000e+00,1.9,0.9
2853,1,1,2.0,5.706e+03,GB300,S2L,mat-L2,garner,simt,4.566e+04,0.000e+00,0.000e+00,1.5,0.9
2852,4,4,8.0,9.126e+04,Rubin,S2L,mat-L2,garner,simt,1.827e+05,0.000e+00,0.000e+00,7.6,3.8
2852,4,4,8.0,9.126e+04,GB300,S2L,mat-L2,garner,simt,1.827e+05,0.000e+00,0.000e+00,5.9,3.8
2851,1,1,2.0,5.702e+03,Rubin,S2L,mat-L2,garner,simt,4.562e+04,0.000e+00,0.000e+00,1.9,0.9
2851,1,1,2.0,5.702e+03,GB300,S2L,mat-L2,garner,simt,4.562e+04,0.000e+00,0.000e+00,1.5,0.9
2850,2,2,4.0,2.280e+04,Rubin,S2L,mat-L2,garner,simt,9.123e+04,0.000e+00,0.000e+00,3.8,1.9
2850,2,2,4.0,2.280e+04,GB300,S2L,mat-L2,garner,simt,9.123e+04,0.000e+00,0.000e+00,3.0,1.9
2849,1,1,2.0,5.698e+03,Rubin,S2L,mat-L2,garner,simt,4.559e+04,0.000e+00,0.000e+00,1.9,0.9
2849,1,1,2.0,5.698e+03,GB300,S2L,mat-L2,garner,simt,4.559e+04,0.000e+00,0.000e+00,1.5,0.9
2848,32,32,63.3,5.833e+06,Rubin,S2L,mat-L2,garner,simt,1.466e+06,0.000e+00,0.000e+00,60.0,29.9
2848,32,32,63.3,5.833e+06,GB300,S2L,mat-L2,garner,simt,1.466e+06,0.000e+00,0.000e+00,46.9,29.8
2847,1,1,2.0,5.694e+03,Rubin,S2L,mat-L2,garner,simt,4.556e+04,0.000e+00,0.000e+00,1.9,0.9
2847,1,1,2.0,5.694e+03,GB300,S2L,mat-L2,garner,simt,4.556e+04,0.000e+00,0.000e+00,1.5,0.9
2846,2,2,4.0,2.277e+04,Rubin,S2L,mat-L2,garner,simt,9.110e+04,0.000e+00,0.000e+00,3.8,1.9
2846,2,2,4.0,2.277e+04,GB300,S2L,mat-L2,garner,simt,9.110e+04,0.000e+00,0.000e+00,3.0,1.9
2845,1,1,2.0,5.690e+03,Rubin,S2L,mat-L2,garner,simt,4.553e+04,0.000e+00,0.000e+00,1.9,0.9
2845,1,1,2.0,5.690e+03,GB300,S2L,mat-L2,garner,simt,4.553e+04,0.000e+00,0.000e+00,1.5,0.9
2844,4,4,8.0,9.101e+04,Rubin,S2L,mat-L2,garner,simt,1.821e+05,0.000e+00,0.000e+00,7.6,3.8
2844,4,4,8.0,9.101e+04,GB300,S2L,mat-L2,garner,simt,1.821e+05,0.000e+00,0.000e+00,5.9,3.8
2843,1,1,2.0,5.686e+03,Rubin,S2L,mat-L2,garner,simt,4.550e+04,0.000e+00,0.000e+00,1.9,0.9
2843,1,1,2.0,5.686e+03,GB300,S2L,mat-L2,garner,simt,4.550e+04,0.000e+00,0.000e+00,1.5,0.9
2842,2,2,4.0,2.274e+04,Rubin,S2L,mat-L2,garner,simt,9.098e+04,0.000e+00,0.000e+00,3.8,1.9
2842,2,2,4.0,2.274e+04,GB300,S2L,mat-L2,garner,simt,9.098e+04,0.000e+00,0.000e+00,3.0,1.9
2841,1,1,2.0,5.682e+03,Rubin,S2L,mat-L2,garner,simt,4.546e+04,0.000e+00,0.000e+00,1.9,0.9
2841,1,1,2.0,5.682e+03,GB300,S2L,mat-L2,garner,simt,4.546e+04,0.000e+00,0.000e+00,1.5,0.9
2840,8,8,16.0,3.635e+05,Rubin,S2L,mat-L2,garner,simt,3.640e+05,0.000e+00,0.000e+00,15.1,7.5
2840,8,8,16.0,3.635e+05,GB300,S2L,mat-L2,garner,simt,3.640e+05,0.000e+00,0.000e+00,11.8,7.5
2839,1,1,2.0,5.678e+03,Rubin,S2L,mat-L2,garner,simt,4.543e+04,0.000e+00,0.000e+00,1.9,0.9
2839,1,1,2.0,5.678e+03,GB300,S2L,mat-L2,garner,simt,4.543e+04,0.000e+00,0.000e+00,1.5,0.9
2838,2,2,4.0,2.270e+04,Rubin,S2L,mat-L2,garner,simt,9.085e+04,0.000e+00,0.000e+00,3.8,1.9
2838,2,2,4.0,2.270e+04,GB300,S2L,mat-L2,garner,simt,9.085e+04,0.000e+00,0.000e+00,3.0,1.9
2837,1,1,2.0,5.674e+03,Rubin,S2L,mat-L2,garner,simt,4.540e+04,0.000e+00,0.000e+00,1.9,0.9
2837,1,1,2.0,5.674e+03,GB300,S2L,mat-L2,garner,simt,4.540e+04,0.000e+00,0.000e+00,1.5,0.9
2836,4,4,8.0,9.075e+04,Rubin,S2L,mat-L2,garner,simt,1.816e+05,0.000e+00,0.000e+00,7.6,3.8
2836,4,4,8.0,9.075e+04,GB300,S2L,mat-L2,garner,simt,1.816e+05,0.000e+00,0.000e+00,5.9,3.8
2835,1,1,2.0,5.670e+03,Rubin,S2L,mat-L2,garner,simt,4.537e+04,0.000e+00,0.000e+00,1.9,0.9
2835,1,1,2.0,5.670e+03,GB300,S2L,mat-L2,garner,simt,4.537e+04,0.000e+00,0.000e+00,1.5,0.9
2834,2,2,4.0,2.267e+04,Rubin,S2L,mat-L2,garner,simt,9.072e+04,0.000e+00,0.000e+00,3.8,1.9
2834,2,2,4.0,2.267e+04,GB300,S2L,mat-L2,garner,simt,9.072e+04,0.000e+00,0.000e+00,3.0,1.9
2833,1,1,2.0,5.666e+03,Rubin,S2L,mat-L2,garner,simt,4.534e+04,0.000e+00,0.000e+00,1.9,0.9
2833,1,1,2.0,5.666e+03,GB300,S2L,mat-L2,garner,simt,4.534e+04,0.000e+00,0.000e+00,1.5,0.9
2832,16,16,31.8,1.450e+06,Rubin,S2L,mat-L2,garner,simt,7.270e+05,0.000e+00,0.000e+00,30.2,15.0
2832,16,16,31.8,1.450e+06,GB300,S2L,mat-L2,garner,simt,7.270e+05,0.000e+00,0.000e+00,23.6,15.0
2831,1,1,2.0,5.662e+03,Rubin,S2L,mat-L2,garner,simt,4.530e+04,0.000e+00,0.000e+00,1.9,0.9
2831,1,1,2.0,5.662e+03,GB300,S2L,mat-L2,garner,simt,4.530e+04,0.000e+00,0.000e+00,1.5,0.9
2830,2,2,4.0,2.264e+04,Rubin,S2L,mat-L2,garner,simt,9.059e+04,0.000e+00,0.000e+00,3.8,1.9
2830,2,2,4.0,2.264e+04,GB300,S2L,mat-L2,garner,simt,9.059e+04,0.000e+00,0.000e+00,3.0,1.9
2829,1,1,2.0,5.658e+03,Rubin,S2L,mat-L2,garner,simt,4.527e+04,0.000e+00,0.000e+00,1.9,0.9
2829,1,1,2.0,5.658e+03,GB300,S2L,mat-L2,garner,simt,4.527e+04,0.000e+00,0.000e+00,1.5,0.9
2828,4,4,8.0,9.050e+04,Rubin,S2L,mat-L2,garner,simt,1.811e+05,0.000e+00,0.000e+00,7.6,3.8
2828,4,4,8.0,9.050e+04,GB300,S2L,mat-L2,garner,simt,1.811e+05,0.000e+00,0.000e+00,5.9,3.8
2827,1,1,2.0,5.654e+03,Rubin,S2L,mat-L2,garner,simt,4.524e+04,0.000e+00,0.000e+00,1.9,0.9
2827,1,1,2.0,5.654e+03,GB300,S2L,mat-L2,garner,simt,4.524e+04,0.000e+00,0.000e+00,1.5,0.9
2826,2,2,4.0,2.261e+04,Rubin,S2L,mat-L2,garner,simt,9.046e+04,0.000e+00,0.000e+00,3.8,1.9
2826,2,2,4.0,2.261e+04,GB300,S2L,mat-L2,garner,simt,9.046e+04,0.000e+00,0.000e+00,3.0,1.9
2825,1,1,2.0,5.650e+03,Rubin,S2L,mat-L2,garner,simt,4.521e+04,0.000e+00,0.000e+00,1.9,0.9
2825,1,1,2.0,5.650e+03,GB300,S2L,mat-L2,garner,simt,4.521e+04,0.000e+00,0.000e+00,1.5,0.9
2824,8,8,16.0,3.615e+05,Rubin,S2L,mat-L2,garner,simt,3.620e+05,0.000e+00,0.000e+00,15.1,7.5
2824,8,8,16.0,3.615e+05,GB300,S2L,mat-L2,garner,simt,3.620e+05,0.000e+00,0.000e+00,11.8,7.5
2823,1,1,2.0,5.646e+03,Rubin,S2L,mat-L2,garner,simt,4.518e+04,0.000e+00,0.000e+00,1.9,0.9
2823,1,1,2.0,5.646e+03,GB300,S2L,mat-L2,garner,simt,4.518e+04,0.000e+00,0.000e+00,1.5,0.9
2822,2,2,4.0,2.258e+04,Rubin,S2L,mat-L2,garner,simt,9.034e+04,0.000e+00,0.000e+00,3.8,1.9
2822,2,2,4.0,2.258e+04,GB300,S2L,mat-L2,garner,simt,9.034e+04,0.000e+00,0.000e+00,3.0,1.9
2821,1,1,2.0,5.642e+03,Rubin,S2L,mat-L2,garner,simt,4.514e+04,0.000e+00,0.000e+00,1.9,0.9
2821,1,1,2.0,5.642e+03,GB300,S2L,mat-L2,garner,simt,4.514e+04,0.000e+00,0.000e+00,1.5,0.9
2820,4,4,8.0,9.024e+04,Rubin,S2L,mat-L2,garner,simt,1.806e+05,0.000e+00,0.000e+00,7.6,3.8
2820,4,4,8.0,9.024e+04,GB300,S2L,mat-L2,garner,simt,1.806e+05,0.000e+00,0.000e+00,5.9,3.8
2819,1,1,2.0,5.638e+03,Rubin,S2L,mat-L2,garner,simt,4.511e+04,0.000e+00,0.000e+00,1.9,0.9
2819,1,1,2.0,5.638e+03,GB300,S2L,mat-L2,garner,simt,4.511e+04,0.000e+00,0.000e+00,1.5,0.9
2818,2,2,4.0,2.254e+04,Rubin,S2L,mat-L2,garner,simt,9.021e+04,0.000e+00,0.000e+00,3.8,1.9
2818,2,2,4.0,2.254e+04,GB300,S2L,mat-L2,garner,simt,9.021e+04,0.000e+00,0.000e+00,3.0,1.9
2817,1,1,2.0,5.634e+03,Rubin,S2L,mat-L2,garner,simt,4.508e+04,0.000e+00,0.000e+00,1.9,0.9
2817,1,1,2.0,5.634e+03,GB300,S2L,mat-L2,garner,simt,4.508e+04,0.000e+00,0.000e+00,1.5,0.9
2816,2816,64,2816.0,1.015e+09,Rubin,S2L,mat-L2,garner,simt,6.632e+07,0.000e+00,0.000e+00,473.0,103.0
2816,2816,64,2816.0,1.015e+09,GB300,S2L,on-the-fly,garner,simt,6.632e+07,2.884e+07,0.000e+00,135.1,76.9
2815,1,1,2.0,5.630e+03,Rubin,S2L,mat-L2,garner,simt,4.505e+04,0.000e+00,0.000e+00,1.9,0.9
2815,1,1,2.0,5.630e+03,GB300,S2L,mat-L2,garner,simt,4.505e+04,0.000e+00,0.000e+00,1.5,0.9
2814,2,2,4.0,2.251e+04,Rubin,S2L,mat-L2,garner,simt,9.008e+04,0.000e+00,0.000e+00,3.8,1.9
2814,2,2,4.0,2.251e+04,GB300,S2L,mat-L2,garner,simt,9.008e+04,0.000e+00,0.000e+00,3.0,1.9
2813,1,1,2.0,5.626e+03,Rubin,S2L,mat-L2,garner,simt,4.502e+04,0.000e+00,0.000e+00,1.9,0.9
2813,1,1,2.0,5.626e+03,GB300,S2L,mat-L2,garner,simt,4.502e+04,0.000e+00,0.000e+00,1.5,0.9
2812,4,4,8.0,8.998e+04,Rubin,S2L,mat-L2,garner,simt,1.801e+05,0.000e+00,0.000e+00,7.6,3.8
2812,4,4,8.0,8.998e+04,GB300,S2L,mat-L2,garner,simt,1.801e+05,0.000e+00,0.000e+00,5.9,3.8
2811,1,1,2.0,5.622e+03,Rubin,S2L,mat-L2,garner,simt,4.498e+04,0.000e+00,0.000e+00,1.9,0.9
2811,1,1,2.0,5.622e+03,GB300,S2L,mat-L2,garner,simt,4.498e+04,0.000e+00,0.000e+00,1.5,0.9
2810,2,2,4.0,2.248e+04,Rubin,S2L,mat-L2,garner,simt,8.995e+04,0.000e+00,0.000e+00,3.8,1.9
2810,2,2,4.0,2.248e+04,GB300,S2L,mat-L2,garner,simt,8.995e+04,0.000e+00,0.000e+00,3.0,1.9
2809,1,1,2.0,5.618e+03,Rubin,S2L,mat-L2,garner,simt,4.495e+04,0.000e+00,0.000e+00,1.9,0.9
2809,1,1,2.0,5.618e+03,GB300,S2L,mat-L2,garner,simt,4.495e+04,0.000e+00,0.000e+00,1.5,0.9
2808,8,8,16.0,3.594e+05,Rubin,S2L,mat-L2,garner,simt,3.599e+05,0.000e+00,0.000e+00,15.1,7.5
2808,8,8,16.0,3.594e+05,GB300,S2L,mat-L2,garner,simt,3.599e+05,0.000e+00,0.000e+00,11.8,7.5
2807,1,1,2.0,5.614e+03,Rubin,S2L,mat-L2,garner,simt,4.492e+04,0.000e+00,0.000e+00,1.9,0.9
2807,1,1,2.0,5.614e+03,GB300,S2L,mat-L2,garner,simt,4.492e+04,0.000e+00,0.000e+00,1.5,0.9
2806,2,2,4.0,2.245e+04,Rubin,S2L,mat-L2,garner,simt,8.982e+04,0.000e+00,0.000e+00,3.8,1.9
2806,2,2,4.0,2.245e+04,GB300,S2L,mat-L2,garner,simt,8.982e+04,0.000e+00,0.000e+00,3.0,1.9
2805,1,1,2.0,5.610e+03,Rubin,S2L,mat-L2,garner,simt,4.489e+04,0.000e+00,0.000e+00,1.9,0.9
2805,1,1,2.0,5.610e+03,GB300,S2L,mat-L2,garner,simt,4.489e+04,0.000e+00,0.000e+00,1.5,0.9
2804,4,4,8.0,8.973e+04,Rubin,S2L,mat-L2,garner,simt,1.796e+05,0.000e+00,0.000e+00,7.6,3.8
2804,4,4,8.0,8.973e+04,GB300,S2L,mat-L2,garner,simt,1.796e+05,0.000e+00,0.000e+00,5.9,3.8
2803,1,1,2.0,5.606e+03,Rubin,S2L,mat-L2,garner,simt,4.486e+04,0.000e+00,0.000e+00,1.9,0.9
2803,1,1,2.0,5.606e+03,GB300,S2L,mat-L2,garner,simt,4.486e+04,0.000e+00,0.000e+00,1.5,0.9
2802,2,2,4.0,2.242e+04,Rubin,S2L,mat-L2,garner,simt,8.970e+04,0.000e+00,0.000e+00,3.8,1.9
2802,2,2,4.0,2.242e+04,GB300,S2L,mat-L2,garner,simt,8.970e+04,0.000e+00,0.000e+00,3.0,1.9
2801,1,1,2.0,5.602e+03,Rubin,S2L,mat-L2,garner,simt,4.482e+04,0.000e+00,0.000e+00,1.9,0.9
2801,1,1,2.0,5.602e+03,GB300,S2L,mat-L2,garner,simt,4.482e+04,0.000e+00,0.000e+00,1.5,0.9
2800,16,16,31.8,1.434e+06,Rubin,S2L,mat-L2,garner,simt,7.188e+05,0.000e+00,0.000e+00,30.2,15.0
2800,16,16,31.8,1.434e+06,GB300,S2L,mat-L2,garner,simt,7.188e+05,0.000e+00,0.000e+00,23.6,15.0
2799,1,1,2.0,5.598e+03,Rubin,S2L,mat-L2,garner,simt,4.479e+04,0.000e+00,0.000e+00,1.9,0.9
2799,1,1,2.0,5.598e+03,GB300,S2L,mat-L2,garner,simt,4.479e+04,0.000e+00,0.000e+00,1.5,0.9
2798,2,2,4.0,2.238e+04,Rubin,S2L,mat-L2,garner,simt,8.957e+04,0.000e+00,0.000e+00,3.8,1.9
2798,2,2,4.0,2.238e+04,GB300,S2L,mat-L2,garner,simt,8.957e+04,0.000e+00,0.000e+00,3.0,1.9
2797,1,1,2.0,5.594e+03,Rubin,S2L,mat-L2,garner,simt,4.476e+04,0.000e+00,0.000e+00,1.9,0.9
2797,1,1,2.0,5.594e+03,GB300,S2L,mat-L2,garner,simt,4.476e+04,0.000e+00,0.000e+00,1.5,0.9
2796,4,4,8.0,8.947e+04,Rubin,S2L,mat-L2,garner,simt,1.791e+05,0.000e+00,0.000e+00,7.6,3.8
2796,4,4,8.0,8.947e+04,GB300,S2L,mat-L2,garner,simt,1.791e+05,0.000e+00,0.000e+00,5.9,3.8
2795,1,1,2.0,5.590e+03,Rubin,S2L,mat-L2,garner,simt,4.473e+04,0.000e+00,0.000e+00,1.9,0.9
2795,1,1,2.0,5.590e+03,GB300,S2L,mat-L2,garner,simt,4.473e+04,0.000e+00,0.000e+00,1.5,0.9
2794,2,2,4.0,2.235e+04,Rubin,S2L,mat-L2,garner,simt,8.944e+04,0.000e+00,0.000e+00,3.8,1.9
2794,2,2,4.0,2.235e+04,GB300,S2L,mat-L2,garner,simt,8.944e+04,0.000e+00,0.000e+00,3.0,1.9
2793,1,1,2.0,5.586e+03,Rubin,S2L,mat-L2,garner,simt,4.470e+04,0.000e+00,0.000e+00,1.9,0.9
2793,1,1,2.0,5.586e+03,GB300,S2L,mat-L2,garner,simt,4.470e+04,0.000e+00,0.000e+00,1.5,0.9
2792,8,8,16.0,3.574e+05,Rubin,S2L,mat-L2,garner,simt,3.579e+05,0.000e+00,0.000e+00,15.1,7.5
2792,8,8,16.0,3.574e+05,GB300,S2L,mat-L2,garner,simt,3.579e+05,0.000e+00,0.000e+00,11.8,7.5
2791,1,1,2.0,5.582e+03,Rubin,S2L,mat-L2,garner,simt,4.466e+04,0.000e+00,0.000e+00,1.9,0.9
2791,1,1,2.0,5.582e+03,GB300,S2L,mat-L2,garner,simt,4.466e+04,0.000e+00,0.000e+00,1.5,0.9
2790,2,2,4.0,2.232e+04,Rubin,S2L,mat-L2,garner,simt,8.931e+04,0.000e+00,0.000e+00,3.8,1.9
2790,2,2,4.0,2.232e+04,GB300,S2L,mat-L2,garner,simt,8.931e+04,0.000e+00,0.000e+00,3.0,1.9
2789,1,1,2.0,5.578e+03,Rubin,S2L,mat-L2,garner,simt,4.463e+04,0.000e+00,0.000e+00,1.9,0.9
2789,1,1,2.0,5.578e+03,GB300,S2L,mat-L2,garner,simt,4.463e+04,0.000e+00,0.000e+00,1.5,0.9
2788,4,4,8.0,8.922e+04,Rubin,S2L,mat-L2,garner,simt,1.786e+05,0.000e+00,0.000e+00,7.6,3.8
2788,4,4,8.0,8.922e+04,GB300,S2L,mat-L2,garner,simt,1.786e+05,0.000e+00,0.000e+00,5.9,3.8
2787,1,1,2.0,5.574e+03,Rubin,S2L,mat-L2,garner,simt,4.460e+04,0.000e+00,0.000e+00,1.9,0.9
2787,1,1,2.0,5.574e+03,GB300,S2L,mat-L2,garner,simt,4.460e+04,0.000e+00,0.000e+00,1.5,0.9
2786,2,2,4.0,2.229e+04,Rubin,S2L,mat-L2,garner,simt,8.918e+04,0.000e+00,0.000e+00,3.8,1.9
2786,2,2,4.0,2.229e+04,GB300,S2L,mat-L2,garner,simt,8.918e+04,0.000e+00,0.000e+00,3.0,1.9
2785,1,1,2.0,5.570e+03,Rubin,S2L,mat-L2,garner,simt,4.457e+04,0.000e+00,0.000e+00,1.9,0.9
2785,1,1,2.0,5.570e+03,GB300,S2L,mat-L2,garner,simt,4.457e+04,0.000e+00,0.000e+00,1.5,0.9
2784,32,32,63.3,5.702e+06,Rubin,S2L,mat-L2,garner,simt,1.434e+06,0.000e+00,0.000e+00,60.0,29.9
2784,32,32,63.3,5.702e+06,GB300,S2L,mat-L2,garner,simt,1.434e+06,0.000e+00,0.000e+00,46.9,29.8
2783,1,1,2.0,5.566e+03,Rubin,S2L,mat-L2,garner,simt,4.454e+04,0.000e+00,0.000e+00,1.9,0.9
2783,1,1,2.0,5.566e+03,GB300,S2L,mat-L2,garner,simt,4.454e+04,0.000e+00,0.000e+00,1.5,0.9
2782,2,2,4.0,2.226e+04,Rubin,S2L,mat-L2,garner,simt,8.906e+04,0.000e+00,0.000e+00,3.8,1.9
2782,2,2,4.0,2.226e+04,GB300,S2L,mat-L2,garner,simt,8.906e+04,0.000e+00,0.000e+00,3.0,1.9
2781,1,1,2.0,5.562e+03,Rubin,S2L,mat-L2,garner,simt,4.450e+04,0.000e+00,0.000e+00,1.9,0.9
2781,1,1,2.0,5.562e+03,GB300,S2L,mat-L2,garner,simt,4.450e+04,0.000e+00,0.000e+00,1.5,0.9
2780,4,4,8.0,8.896e+04,Rubin,S2L,mat-L2,garner,simt,1.780e+05,0.000e+00,0.000e+00,7.6,3.8
2780,4,4,8.0,8.896e+04,GB300,S2L,mat-L2,garner,simt,1.780e+05,0.000e+00,0.000e+00,5.9,3.8
2779,1,1,2.0,5.558e+03,Rubin,S2L,mat-L2,garner,simt,4.447e+04,0.000e+00,0.000e+00,1.9,0.9
2779,1,1,2.0,5.558e+03,GB300,S2L,mat-L2,garner,simt,4.447e+04,0.000e+00,0.000e+00,1.5,0.9
2778,2,2,4.0,2.222e+04,Rubin,S2L,mat-L2,garner,simt,8.893e+04,0.000e+00,0.000e+00,3.8,1.9
2778,2,2,4.0,2.222e+04,GB300,S2L,mat-L2,garner,simt,8.893e+04,0.000e+00,0.000e+00,3.0,1.9
2777,1,1,2.0,5.554e+03,Rubin,S2L,mat-L2,garner,simt,4.444e+04,0.000e+00,0.000e+00,1.9,0.9
2777,1,1,2.0,5.554e+03,GB300,S2L,mat-L2,garner,simt,4.444e+04,0.000e+00,0.000e+00,1.5,0.9
2776,8,8,16.0,3.553e+05,Rubin,S2L,mat-L2,garner,simt,3.558e+05,0.000e+00,0.000e+00,15.1,7.5
2776,8,8,16.0,3.553e+05,GB300,S2L,mat-L2,garner,simt,3.558e+05,0.000e+00,0.000e+00,11.8,7.5
2775,1,1,2.0,5.550e+03,Rubin,S2L,mat-L2,garner,simt,4.441e+04,0.000e+00,0.000e+00,1.9,0.9
2775,1,1,2.0,5.550e+03,GB300,S2L,mat-L2,garner,simt,4.441e+04,0.000e+00,0.000e+00,1.5,0.9
2774,2,2,4.0,2.219e+04,Rubin,S2L,mat-L2,garner,simt,8.880e+04,0.000e+00,0.000e+00,3.8,1.9
2774,2,2,4.0,2.219e+04,GB300,S2L,mat-L2,garner,simt,8.880e+04,0.000e+00,0.000e+00,3.0,1.9
2773,1,1,2.0,5.546e+03,Rubin,S2L,mat-L2,garner,simt,4.438e+04,0.000e+00,0.000e+00,1.9,0.9
2773,1,1,2.0,5.546e+03,GB300,S2L,mat-L2,garner,simt,4.438e+04,0.000e+00,0.000e+00,1.5,0.9
2772,4,4,8.0,8.870e+04,Rubin,S2L,mat-L2,garner,simt,1.775e+05,0.000e+00,0.000e+00,7.6,3.8
2772,4,4,8.0,8.870e+04,GB300,S2L,mat-L2,garner,simt,1.775e+05,0.000e+00,0.000e+00,5.9,3.8
2771,1,1,2.0,5.542e+03,Rubin,S2L,mat-L2,garner,simt,4.434e+04,0.000e+00,0.000e+00,1.9,0.9
2771,1,1,2.0,5.542e+03,GB300,S2L,mat-L2,garner,simt,4.434e+04,0.000e+00,0.000e+00,1.5,0.9
2770,2,2,4.0,2.216e+04,Rubin,S2L,mat-L2,garner,simt,8.867e+04,0.000e+00,0.000e+00,3.8,1.9
2770,2,2,4.0,2.216e+04,GB300,S2L,mat-L2,garner,simt,8.867e+04,0.000e+00,0.000e+00,3.0,1.9
2769,1,1,2.0,5.538e+03,Rubin,S2L,mat-L2,garner,simt,4.431e+04,0.000e+00,0.000e+00,1.9,0.9
2769,1,1,2.0,5.538e+03,GB300,S2L,mat-L2,garner,simt,4.431e+04,0.000e+00,0.000e+00,1.5,0.9
2768,16,16,31.8,1.417e+06,Rubin,S2L,mat-L2,garner,simt,7.107e+05,0.000e+00,0.000e+00,30.2,15.0
2768,16,16,31.8,1.417e+06,GB300,S2L,mat-L2,garner,simt,7.107e+05,0.000e+00,0.000e+00,23.6,15.0
2767,1,1,2.0,5.534e+03,Rubin,S2L,mat-L2,garner,simt,4.428e+04,0.000e+00,0.000e+00,1.9,0.9
2767,1,1,2.0,5.534e+03,GB300,S2L,mat-L2,garner,simt,4.428e+04,0.000e+00,0.000e+00,1.5,0.9
2766,2,2,4.0,2.213e+04,Rubin,S2L,mat-L2,garner,simt,8.854e+04,0.000e+00,0.000e+00,3.8,1.9
2766,2,2,4.0,2.213e+04,GB300,S2L,mat-L2,garner,simt,8.854e+04,0.000e+00,0.000e+00,3.0,1.9
2765,1,1,2.0,5.530e+03,Rubin,S2L,mat-L2,garner,simt,4.425e+04,0.000e+00,0.000e+00,1.9,0.9
2765,1,1,2.0,5.530e+03,GB300,S2L,mat-L2,garner,simt,4.425e+04,0.000e+00,0.000e+00,1.5,0.9
2764,4,4,8.0,8.845e+04,Rubin,S2L,mat-L2,garner,simt,1.770e+05,0.000e+00,0.000e+00,7.6,3.8
2764,4,4,8.0,8.845e+04,GB300,S2L,mat-L2,garner,simt,1.770e+05,0.000e+00,0.000e+00,5.9,3.8
2763,1,1,2.0,5.526e+03,Rubin,S2L,mat-L2,garner,simt,4.422e+04,0.000e+00,0.000e+00,1.9,0.9
2763,1,1,2.0,5.526e+03,GB300,S2L,mat-L2,garner,simt,4.422e+04,0.000e+00,0.000e+00,1.5,0.9
2762,2,2,4.0,2.210e+04,Rubin,S2L,mat-L2,garner,simt,8.842e+04,0.000e+00,0.000e+00,3.8,1.9
2762,2,2,4.0,2.210e+04,GB300,S2L,mat-L2,garner,simt,8.842e+04,0.000e+00,0.000e+00,3.0,1.9
2761,1,1,2.0,5.522e+03,Rubin,S2L,mat-L2,garner,simt,4.418e+04,0.000e+00,0.000e+00,1.9,0.9
2761,1,1,2.0,5.522e+03,GB300,S2L,mat-L2,garner,simt,4.418e+04,0.000e+00,0.000e+00,1.5,0.9
2760,8,8,16.0,3.533e+05,Rubin,S2L,mat-L2,garner,simt,3.538e+05,0.000e+00,0.000e+00,15.1,7.5
2760,8,8,16.0,3.533e+05,GB300,S2L,mat-L2,garner,simt,3.538e+05,0.000e+00,0.000e+00,11.8,7.5
2759,1,1,2.0,5.518e+03,Rubin,S2L,mat-L2,garner,simt,4.415e+04,0.000e+00,0.000e+00,1.9,0.9
2759,1,1,2.0,5.518e+03,GB300,S2L,mat-L2,garner,simt,4.415e+04,0.000e+00,0.000e+00,1.5,0.9
2758,2,2,4.0,2.206e+04,Rubin,S2L,mat-L2,garner,simt,8.829e+04,0.000e+00,0.000e+00,3.8,1.9
2758,2,2,4.0,2.206e+04,GB300,S2L,mat-L2,garner,simt,8.829e+04,0.000e+00,0.000e+00,3.0,1.9
2757,1,1,2.0,5.514e+03,Rubin,S2L,mat-L2,garner,simt,4.412e+04,0.000e+00,0.000e+00,1.9,0.9
2757,1,1,2.0,5.514e+03,GB300,S2L,mat-L2,garner,simt,4.412e+04,0.000e+00,0.000e+00,1.5,0.9
2756,4,4,8.0,8.819e+04,Rubin,S2L,mat-L2,garner,simt,1.765e+05,0.000e+00,0.000e+00,7.6,3.8
2756,4,4,8.0,8.819e+04,GB300,S2L,mat-L2,garner,simt,1.765e+05,0.000e+00,0.000e+00,5.9,3.8
2755,1,1,2.0,5.510e+03,Rubin,S2L,mat-L2,garner,simt,4.409e+04,0.000e+00,0.000e+00,1.9,0.9
2755,1,1,2.0,5.510e+03,GB300,S2L,mat-L2,garner,simt,4.409e+04,0.000e+00,0.000e+00,1.5,0.9
2754,2,2,4.0,2.203e+04,Rubin,S2L,mat-L2,garner,simt,8.816e+04,0.000e+00,0.000e+00,3.8,1.9
2754,2,2,4.0,2.203e+04,GB300,S2L,mat-L2,garner,simt,8.816e+04,0.000e+00,0.000e+00,3.0,1.9
2753,1,1,2.0,5.506e+03,Rubin,S2L,mat-L2,garner,simt,4.406e+04,0.000e+00,0.000e+00,1.9,0.9
2753,1,1,2.0,5.506e+03,GB300,S2L,mat-L2,garner,simt,4.406e+04,0.000e+00,0.000e+00,1.5,0.9
2752,2752,64,2752.0,9.694e+08,Rubin,S2L,mat-L2,garner,simt,6.341e+07,0.000e+00,0.000e+00,473.0,103.0
2752,2752,64,2752.0,9.694e+08,GB300,S2L,on-the-fly,garner,simt,6.341e+07,2.818e+07,0.000e+00,135.1,76.4
2751,1,1,2.0,5.502e+03,Rubin,S2L,mat-L2,garner,simt,4.402e+04,0.000e+00,0.000e+00,1.9,0.9
2751,1,1,2.0,5.502e+03,GB300,S2L,mat-L2,garner,simt,4.402e+04,0.000e+00,0.000e+00,1.5,0.9
2750,2,2,4.0,2.200e+04,Rubin,S2L,mat-L2,garner,simt,8.803e+04,0.000e+00,0.000e+00,3.8,1.9
2750,2,2,4.0,2.200e+04,GB300,S2L,mat-L2,garner,simt,8.803e+04,0.000e+00,0.000e+00,3.0,1.9
2749,1,1,2.0,5.498e+03,Rubin,S2L,mat-L2,garner,simt,4.399e+04,0.000e+00,0.000e+00,1.9,0.9
2749,1,1,2.0,5.498e+03,GB300,S2L,mat-L2,garner,simt,4.399e+04,0.000e+00,0.000e+00,1.5,0.9
2748,4,4,8.0,8.794e+04,Rubin,S2L,mat-L2,garner,simt,1.760e+05,0.000e+00,0.000e+00,7.6,3.8
2748,4,4,8.0,8.794e+04,GB300,S2L,mat-L2,garner,simt,1.760e+05,0.000e+00,0.000e+00,5.9,3.8
2747,1,1,2.0,5.494e+03,Rubin,S2L,mat-L2,garner,simt,4.396e+04,0.000e+00,0.000e+00,1.9,0.9
2747,1,1,2.0,5.494e+03,GB300,S2L,mat-L2,garner,simt,4.396e+04,0.000e+00,0.000e+00,1.5,0.9
2746,2,2,4.0,2.197e+04,Rubin,S2L,mat-L2,garner,simt,8.790e+04,0.000e+00,0.000e+00,3.8,1.9
2746,2,2,4.0,2.197e+04,GB300,S2L,mat-L2,garner,simt,8.790e+04,0.000e+00,0.000e+00,3.0,1.9
2745,1,1,2.0,5.490e+03,Rubin,S2L,mat-L2,garner,simt,4.393e+04,0.000e+00,0.000e+00,1.9,0.9
2745,1,1,2.0,5.490e+03,GB300,S2L,mat-L2,garner,simt,4.393e+04,0.000e+00,0.000e+00,1.5,0.9
2744,8,8,16.0,3.512e+05,Rubin,S2L,mat-L2,garner,simt,3.517e+05,0.000e+00,0.000e+00,15.1,7.5
2744,8,8,16.0,3.512e+05,GB300,S2L,mat-L2,garner,simt,3.517e+05,0.000e+00,0.000e+00,11.8,7.5
2743,1,1,2.0,5.486e+03,Rubin,S2L,mat-L2,garner,simt,4.390e+04,0.000e+00,0.000e+00,1.9,0.9
2743,1,1,2.0,5.486e+03,GB300,S2L,mat-L2,garner,simt,4.390e+04,0.000e+00,0.000e+00,1.5,0.9
2742,2,2,4.0,2.194e+04,Rubin,S2L,mat-L2,garner,simt,8.778e+04,0.000e+00,0.000e+00,3.8,1.9
2742,2,2,4.0,2.194e+04,GB300,S2L,mat-L2,garner,simt,8.778e+04,0.000e+00,0.000e+00,3.0,1.9
2741,1,1,2.0,5.482e+03,Rubin,S2L,mat-L2,garner,simt,4.386e+04,0.000e+00,0.000e+00,1.9,0.9
2741,1,1,2.0,5.482e+03,GB300,S2L,mat-L2,garner,simt,4.386e+04,0.000e+00,0.000e+00,1.5,0.9
2740,4,4,8.0,8.768e+04,Rubin,S2L,mat-L2,garner,simt,1.755e+05,0.000e+00,0.000e+00,7.6,3.8
2740,4,4,8.0,8.768e+04,GB300,S2L,mat-L2,garner,simt,1.755e+05,0.000e+00,0.000e+00,5.9,3.8
2739,1,1,2.0,5.478e+03,Rubin,S2L,mat-L2,garner,simt,4.383e+04,0.000e+00,0.000e+00,1.9,0.9
2739,1,1,2.0,5.478e+03,GB300,S2L,mat-L2,garner,simt,4.383e+04,0.000e+00,0.000e+00,1.5,0.9
2738,2,2,4.0,2.190e+04,Rubin,S2L,mat-L2,garner,simt,8.765e+04,0.000e+00,0.000e+00,3.8,1.9
2738,2,2,4.0,2.190e+04,GB300,S2L,mat-L2,garner,simt,8.765e+04,0.000e+00,0.000e+00,3.0,1.9
2737,1,1,2.0,5.474e+03,Rubin,S2L,mat-L2,garner,simt,4.380e+04,0.000e+00,0.000e+00,1.9,0.9
2737,1,1,2.0,5.474e+03,GB300,S2L,mat-L2,garner,simt,4.380e+04,0.000e+00,0.000e+00,1.5,0.9
2736,16,16,31.8,1.401e+06,Rubin,S2L,mat-L2,garner,simt,7.025e+05,0.000e+00,0.000e+00,30.2,15.0
2736,16,16,31.8,1.401e+06,GB300,S2L,mat-L2,garner,simt,7.025e+05,0.000e+00,0.000e+00,23.6,15.0
2735,1,1,2.0,5.470e+03,Rubin,S2L,mat-L2,garner,simt,4.377e+04,0.000e+00,0.000e+00,1.9,0.9
2735,1,1,2.0,5.470e+03,GB300,S2L,mat-L2,garner,simt,4.377e+04,0.000e+00,0.000e+00,1.5,0.9
2734,2,2,4.0,2.187e+04,Rubin,S2L,mat-L2,garner,simt,8.752e+04,0.000e+00,0.000e+00,3.8,1.9
2734,2,2,4.0,2.187e+04,GB300,S2L,mat-L2,garner,simt,8.752e+04,0.000e+00,0.000e+00,3.0,1.9
2733,1,1,2.0,5.466e+03,Rubin,S2L,mat-L2,garner,simt,4.374e+04,0.000e+00,0.000e+00,1.9,0.9
2733,1,1,2.0,5.466e+03,GB300,S2L,mat-L2,garner,simt,4.374e+04,0.000e+00,0.000e+00,1.5,0.9
2732,4,4,8.0,8.742e+04,Rubin,S2L,mat-L2,garner,simt,1.750e+05,0.000e+00,0.000e+00,7.6,3.8
2732,4,4,8.0,8.742e+04,GB300,S2L,mat-L2,garner,simt,1.750e+05,0.000e+00,0.000e+00,5.9,3.8
2731,1,1,2.0,5.462e+03,Rubin,S2L,mat-L2,garner,simt,4.370e+04,0.000e+00,0.000e+00,1.9,0.9
2731,1,1,2.0,5.462e+03,GB300,S2L,mat-L2,garner,simt,4.370e+04,0.000e+00,0.000e+00,1.5,0.9
2730,2,2,4.0,2.184e+04,Rubin,S2L,mat-L2,garner,simt,8.739e+04,0.000e+00,0.000e+00,3.8,1.9
2730,2,2,4.0,2.184e+04,GB300,S2L,mat-L2,garner,simt,8.739e+04,0.000e+00,0.000e+00,3.0,1.9
2729,1,1,2.0,5.458e+03,Rubin,S2L,mat-L2,garner,simt,4.367e+04,0.000e+00,0.000e+00,1.9,0.9
2729,1,1,2.0,5.458e+03,GB300,S2L,mat-L2,garner,simt,4.367e+04,0.000e+00,0.000e+00,1.5,0.9
2728,8,8,16.0,3.492e+05,Rubin,S2L,mat-L2,garner,simt,3.497e+05,0.000e+00,0.000e+00,15.1,7.5
2728,8,8,16.0,3.492e+05,GB300,S2L,mat-L2,garner,simt,3.497e+05,0.000e+00,0.000e+00,11.8,7.5
2727,1,1,2.0,5.454e+03,Rubin,S2L,mat-L2,garner,simt,4.364e+04,0.000e+00,0.000e+00,1.9,0.9
2727,1,1,2.0,5.454e+03,GB300,S2L,mat-L2,garner,simt,4.364e+04,0.000e+00,0.000e+00,1.5,0.9
2726,2,2,4.0,2.181e+04,Rubin,S2L,mat-L2,garner,simt,8.726e+04,0.000e+00,0.000e+00,3.8,1.9
2726,2,2,4.0,2.181e+04,GB300,S2L,mat-L2,garner,simt,8.726e+04,0.000e+00,0.000e+00,3.0,1.9
2725,1,1,2.0,5.450e+03,Rubin,S2L,mat-L2,garner,simt,4.361e+04,0.000e+00,0.000e+00,1.9,0.9
2725,1,1,2.0,5.450e+03,GB300,S2L,mat-L2,garner,simt,4.361e+04,0.000e+00,0.000e+00,1.5,0.9
2724,4,4,8.0,8.717e+04,Rubin,S2L,mat-L2,garner,simt,1.745e+05,0.000e+00,0.000e+00,7.6,3.8
2724,4,4,8.0,8.717e+04,GB300,S2L,mat-L2,garner,simt,1.745e+05,0.000e+00,0.000e+00,5.9,3.8
2723,1,1,2.0,5.446e+03,Rubin,S2L,mat-L2,garner,simt,4.358e+04,0.000e+00,0.000e+00,1.9,0.9
2723,1,1,2.0,5.446e+03,GB300,S2L,mat-L2,garner,simt,4.358e+04,0.000e+00,0.000e+00,1.5,0.9
2722,2,2,4.0,2.178e+04,Rubin,S2L,mat-L2,garner,simt,8.714e+04,0.000e+00,0.000e+00,3.8,1.9
2722,2,2,4.0,2.178e+04,GB300,S2L,mat-L2,garner,simt,8.714e+04,0.000e+00,0.000e+00,3.0,1.9
2721,1,1,2.0,5.442e+03,Rubin,S2L,mat-L2,garner,simt,4.354e+04,0.000e+00,0.000e+00,1.9,0.9
2721,1,1,2.0,5.442e+03,GB300,S2L,mat-L2,garner,simt,4.354e+04,0.000e+00,0.000e+00,1.5,0.9
2720,32,32,63.3,5.571e+06,Rubin,S2L,mat-L2,garner,simt,1.401e+06,0.000e+00,0.000e+00,60.0,29.9
2720,32,32,63.3,5.571e+06,GB300,S2L,mat-L2,garner,simt,1.401e+06,0.000e+00,0.000e+00,46.9,29.8
2719,1,1,2.0,5.438e+03,Rubin,S2L,mat-L2,garner,simt,4.351e+04,0.000e+00,0.000e+00,1.9,0.9
2719,1,1,2.0,5.438e+03,GB300,S2L,mat-L2,garner,simt,4.351e+04,0.000e+00,0.000e+00,1.5,0.9
2718,2,2,4.0,2.174e+04,Rubin,S2L,mat-L2,garner,simt,8.701e+04,0.000e+00,0.000e+00,3.8,1.9
2718,2,2,4.0,2.174e+04,GB300,S2L,mat-L2,garner,simt,8.701e+04,0.000e+00,0.000e+00,3.0,1.9
2717,1,1,2.0,5.434e+03,Rubin,S2L,mat-L2,garner,simt,4.348e+04,0.000e+00,0.000e+00,1.9,0.9
2717,1,1,2.0,5.434e+03,GB300,S2L,mat-L2,garner,simt,4.348e+04,0.000e+00,0.000e+00,1.5,0.9
2716,4,4,8.0,8.691e+04,Rubin,S2L,mat-L2,garner,simt,1.740e+05,0.000e+00,0.000e+00,7.6,3.8
2716,4,4,8.0,8.691e+04,GB300,S2L,mat-L2,garner,simt,1.740e+05,0.000e+00,0.000e+00,5.9,3.8
2715,1,1,2.0,5.430e+03,Rubin,S2L,mat-L2,garner,simt,4.345e+04,0.000e+00,0.000e+00,1.9,0.9
2715,1,1,2.0,5.430e+03,GB300,S2L,mat-L2,garner,simt,4.345e+04,0.000e+00,0.000e+00,1.5,0.9
2714,2,2,4.0,2.171e+04,Rubin,S2L,mat-L2,garner,simt,8.688e+04,0.000e+00,0.000e+00,3.8,1.9
2714,2,2,4.0,2.171e+04,GB300,S2L,mat-L2,garner,simt,8.688e+04,0.000e+00,0.000e+00,3.0,1.9
2713,1,1,2.0,5.426e+03,Rubin,S2L,mat-L2,garner,simt,4.342e+04,0.000e+00,0.000e+00,1.9,0.9
2713,1,1,2.0,5.426e+03,GB300,S2L,mat-L2,garner,simt,4.342e+04,0.000e+00,0.000e+00,1.5,0.9
2712,8,8,16.0,3.471e+05,Rubin,S2L,mat-L2,garner,simt,3.476e+05,0.000e+00,0.000e+00,15.1,7.5
2712,8,8,16.0,3.471e+05,GB300,S2L,mat-L2,garner,simt,3.476e+05,0.000e+00,0.000e+00,11.8,7.5
2711,1,1,2.0,5.422e+03,Rubin,S2L,mat-L2,garner,simt,4.338e+04,0.000e+00,0.000e+00,1.9,0.9
2711,1,1,2.0,5.422e+03,GB300,S2L,mat-L2,garner,simt,4.338e+04,0.000e+00,0.000e+00,1.5,0.9
2710,2,2,4.0,2.168e+04,Rubin,S2L,mat-L2,garner,simt,8.675e+04,0.000e+00,0.000e+00,3.8,1.9
2710,2,2,4.0,2.168e+04,GB300,S2L,mat-L2,garner,simt,8.675e+04,0.000e+00,0.000e+00,3.0,1.9
2709,1,1,2.0,5.418e+03,Rubin,S2L,mat-L2,garner,simt,4.335e+04,0.000e+00,0.000e+00,1.9,0.9
2709,1,1,2.0,5.418e+03,GB300,S2L,mat-L2,garner,simt,4.335e+04,0.000e+00,0.000e+00,1.5,0.9
2708,4,4,8.0,8.666e+04,Rubin,S2L,mat-L2,garner,simt,1.734e+05,0.000e+00,0.000e+00,7.6,3.8
2708,4,4,8.0,8.666e+04,GB300,S2L,mat-L2,garner,simt,1.734e+05,0.000e+00,0.000e+00,5.9,3.8
2707,1,1,2.0,5.414e+03,Rubin,S2L,mat-L2,garner,simt,4.332e+04,0.000e+00,0.000e+00,1.9,0.9
2707,1,1,2.0,5.414e+03,GB300,S2L,mat-L2,garner,simt,4.332e+04,0.000e+00,0.000e+00,1.5,0.9
2706,2,2,4.0,2.165e+04,Rubin,S2L,mat-L2,garner,simt,8.662e+04,0.000e+00,0.000e+00,3.8,1.9
2706,2,2,4.0,2.165e+04,GB300,S2L,mat-L2,garner,simt,8.662e+04,0.000e+00,0.000e+00,3.0,1.9
2705,1,1,2.0,5.410e+03,Rubin,S2L,mat-L2,garner,simt,4.329e+04,0.000e+00,0.000e+00,1.9,0.9
2705,1,1,2.0,5.410e+03,GB300,S2L,mat-L2,garner,simt,4.329e+04,0.000e+00,0.000e+00,1.5,0.9
2704,16,16,31.8,1.384e+06,Rubin,S2L,mat-L2,garner,simt,6.943e+05,0.000e+00,0.000e+00,30.2,15.0
2704,16,16,31.8,1.384e+06,GB300,S2L,mat-L2,garner,simt,6.943e+05,0.000e+00,0.000e+00,23.6,15.0
2703,1,1,2.0,5.406e+03,Rubin,S2L,mat-L2,garner,simt,4.326e+04,0.000e+00,0.000e+00,1.9,0.9
2703,1,1,2.0,5.406e+03,GB300,S2L,mat-L2,garner,simt,4.326e+04,0.000e+00,0.000e+00,1.5,0.9
2702,2,2,4.0,2.162e+04,Rubin,S2L,mat-L2,garner,simt,8.650e+04,0.000e+00,0.000e+00,3.8,1.9
2702,2,2,4.0,2.162e+04,GB300,S2L,mat-L2,garner,simt,8.650e+04,0.000e+00,0.000e+00,3.0,1.9
2701,1,1,2.0,5.402e+03,Rubin,S2L,mat-L2,garner,simt,4.322e+04,0.000e+00,0.000e+00,1.9,0.9
2701,1,1,2.0,5.402e+03,GB300,S2L,mat-L2,garner,simt,4.322e+04,0.000e+00,0.000e+00,1.5,0.9
2700,4,4,8.0,8.640e+04,Rubin,S2L,mat-L2,garner,simt,1.729e+05,0.000e+00,0.000e+00,7.6,3.8
2700,4,4,8.0,8.640e+04,GB300,S2L,mat-L2,garner,simt,1.729e+05,0.000e+00,0.000e+00,5.9,3.8
2699,1,1,2.0,5.398e+03,Rubin,S2L,mat-L2,garner,simt,4.319e+04,0.000e+00,0.000e+00,1.9,0.9
2699,1,1,2.0,5.398e+03,GB300,S2L,mat-L2,garner,simt,4.319e+04,0.000e+00,0.000e+00,1.5,0.9
2698,2,2,4.0,2.158e+04,Rubin,S2L,mat-L2,garner,simt,8.637e+04,0.000e+00,0.000e+00,3.8,1.9
2698,2,2,4.0,2.158e+04,GB300,S2L,mat-L2,garner,simt,8.637e+04,0.000e+00,0.000e+00,3.0,1.9
2697,1,1,2.0,5.394e+03,Rubin,S2L,mat-L2,garner,simt,4.316e+04,0.000e+00,0.000e+00,1.9,0.9
2697,1,1,2.0,5.394e+03,GB300,S2L,mat-L2,garner,simt,4.316e+04,0.000e+00,0.000e+00,1.5,0.9
2696,8,8,16.0,3.451e+05,Rubin,S2L,mat-L2,garner,simt,3.456e+05,0.000e+00,0.000e+00,15.1,7.5
2696,8,8,16.0,3.451e+05,GB300,S2L,mat-L2,garner,simt,3.456e+05,0.000e+00,0.000e+00,11.8,7.5
2695,1,1,2.0,5.390e+03,Rubin,S2L,mat-L2,garner,simt,4.313e+04,0.000e+00,0.000e+00,1.9,0.9
2695,1,1,2.0,5.390e+03,GB300,S2L,mat-L2,garner,simt,4.313e+04,0.000e+00,0.000e+00,1.5,0.9
2694,2,2,4.0,2.155e+04,Rubin,S2L,mat-L2,garner,simt,8.624e+04,0.000e+00,0.000e+00,3.8,1.9
2694,2,2,4.0,2.155e+04,GB300,S2L,mat-L2,garner,simt,8.624e+04,0.000e+00,0.000e+00,3.0,1.9
2693,1,1,2.0,5.386e+03,Rubin,S2L,mat-L2,garner,simt,4.310e+04,0.000e+00,0.000e+00,1.9,0.9
2693,1,1,2.0,5.386e+03,GB300,S2L,mat-L2,garner,simt,4.310e+04,0.000e+00,0.000e+00,1.5,0.9
2692,4,4,8.0,8.614e+04,Rubin,S2L,mat-L2,garner,simt,1.724e+05,0.000e+00,0.000e+00,7.6,3.8
2692,4,4,8.0,8.614e+04,GB300,S2L,mat-L2,garner,simt,1.724e+05,0.000e+00,0.000e+00,5.9,3.8
2691,1,1,2.0,5.382e+03,Rubin,S2L,mat-L2,garner,simt,4.306e+04,0.000e+00,0.000e+00,1.9,0.9
2691,1,1,2.0,5.382e+03,GB300,S2L,mat-L2,garner,simt,4.306e+04,0.000e+00,0.000e+00,1.5,0.9
2690,2,2,4.0,2.152e+04,Rubin,S2L,mat-L2,garner,simt,8.611e+04,0.000e+00,0.000e+00,3.8,1.9
2690,2,2,4.0,2.152e+04,GB300,S2L,mat-L2,garner,simt,8.611e+04,0.000e+00,0.000e+00,3.0,1.9
2689,1,1,2.0,5.378e+03,Rubin,S2L,mat-L2,garner,simt,4.303e+04,0.000e+00,0.000e+00,1.9,0.9
2689,1,1,2.0,5.378e+03,GB300,S2L,mat-L2,garner,simt,4.303e+04,0.000e+00,0.000e+00,1.5,0.9
2688,2688,64,2688.0,9.248e+08,Rubin,S2L,mat-L2,garner,simt,6.056e+07,0.000e+00,0.000e+00,473.0,102.9
2688,2688,64,2688.0,9.248e+08,GB300,S2L,on-the-fly,garner,simt,6.056e+07,2.753e+07,0.000e+00,135.1,75.9
2687,1,1,2.0,5.374e+03,Rubin,S2L,mat-L2,garner,simt,4.300e+04,0.000e+00,0.000e+00,1.9,0.9
2687,1,1,2.0,5.374e+03,GB300,S2L,mat-L2,garner,simt,4.300e+04,0.000e+00,0.000e+00,1.5,0.9
2686,2,2,4.0,2.149e+04,Rubin,S2L,mat-L2,garner,simt,8.598e+04,0.000e+00,0.000e+00,3.8,1.9
2686,2,2,4.0,2.149e+04,GB300,S2L,mat-L2,garner,simt,8.598e+04,0.000e+00,0.000e+00,3.0,1.9
2685,1,1,2.0,5.370e+03,Rubin,S2L,mat-L2,garner,simt,4.297e+04,0.000e+00,0.000e+00,1.9,0.9
2685,1,1,2.0,5.370e+03,GB300,S2L,mat-L2,garner,simt,4.297e+04,0.000e+00,0.000e+00,1.5,0.9
2684,4,4,8.0,8.589e+04,Rubin,S2L,mat-L2,garner,simt,1.719e+05,0.000e+00,0.000e+00,7.6,3.8
2684,4,4,8.0,8.589e+04,GB300,S2L,mat-L2,garner,simt,1.719e+05,0.000e+00,0.000e+00,5.9,3.8
2683,1,1,2.0,5.366e+03,Rubin,S2L,mat-L2,garner,simt,4.294e+04,0.000e+00,0.000e+00,1.9,0.9
2683,1,1,2.0,5.366e+03,GB300,S2L,mat-L2,garner,simt,4.294e+04,0.000e+00,0.000e+00,1.5,0.9
2682,2,2,4.0,2.146e+04,Rubin,S2L,mat-L2,garner,simt,8.586e+04,0.000e+00,0.000e+00,3.8,1.9
2682,2,2,4.0,2.146e+04,GB300,S2L,mat-L2,garner,simt,8.586e+04,0.000e+00,0.000e+00,3.0,1.9
2681,1,1,2.0,5.362e+03,Rubin,S2L,mat-L2,garner,simt,4.290e+04,0.000e+00,0.000e+00,1.9,0.9
2681,1,1,2.0,5.362e+03,GB300,S2L,mat-L2,garner,simt,4.290e+04,0.000e+00,0.000e+00,1.5,0.9
2680,8,8,16.0,3.430e+05,Rubin,S2L,mat-L2,garner,simt,3.436e+05,0.000e+00,0.000e+00,15.1,7.5
2680,8,8,16.0,3.430e+05,GB300,S2L,mat-L2,garner,simt,3.436e+05,0.000e+00,0.000e+00,11.8,7.5
2679,1,1,2.0,5.358e+03,Rubin,S2L,mat-L2,garner,simt,4.287e+04,0.000e+00,0.000e+00,1.9,0.9
2679,1,1,2.0,5.358e+03,GB300,S2L,mat-L2,garner,simt,4.287e+04,0.000e+00,0.000e+00,1.5,0.9
2678,2,2,4.0,2.142e+04,Rubin,S2L,mat-L2,garner,simt,8.573e+04,0.000e+00,0.000e+00,3.8,1.9
2678,2,2,4.0,2.142e+04,GB300,S2L,mat-L2,garner,simt,8.573e+04,0.000e+00,0.000e+00,3.0,1.9
2677,1,1,2.0,5.354e+03,Rubin,S2L,mat-L2,garner,simt,4.284e+04,0.000e+00,0.000e+00,1.9,0.9
2677,1,1,2.0,5.354e+03,GB300,S2L,mat-L2,garner,simt,4.284e+04,0.000e+00,0.000e+00,1.5,0.9
2676,4,4,8.0,8.563e+04,Rubin,S2L,mat-L2,garner,simt,1.714e+05,0.000e+00,0.000e+00,7.6,3.8
2676,4,4,8.0,8.563e+04,GB300,S2L,mat-L2,garner,simt,1.714e+05,0.000e+00,0.000e+00,5.9,3.8
2675,1,1,2.0,5.350e+03,Rubin,S2L,mat-L2,garner,simt,4.281e+04,0.000e+00,0.000e+00,1.9,0.9
2675,1,1,2.0,5.350e+03,GB300,S2L,mat-L2,garner,simt,4.281e+04,0.000e+00,0.000e+00,1.5,0.9
2674,2,2,4.0,2.139e+04,Rubin,S2L,mat-L2,garner,simt,8.560e+04,0.000e+00,0.000e+00,3.8,1.9
2674,2,2,4.0,2.139e+04,GB300,S2L,mat-L2,garner,simt,8.560e+04,0.000e+00,0.000e+00,3.0,1.9
2673,1,1,2.0,5.346e+03,Rubin,S2L,mat-L2,garner,simt,4.278e+04,0.000e+00,0.000e+00,1.9,0.9
2673,1,1,2.0,5.346e+03,GB300,S2L,mat-L2,garner,simt,4.278e+04,0.000e+00,0.000e+00,1.5,0.9
2672,16,16,31.8,1.368e+06,Rubin,S2L,mat-L2,garner,simt,6.861e+05,0.000e+00,0.000e+00,30.2,15.0
2672,16,16,31.8,1.368e+06,GB300,S2L,mat-L2,garner,simt,6.861e+05,0.000e+00,0.000e+00,23.6,15.0
2671,1,1,2.0,5.342e+03,Rubin,S2L,mat-L2,garner,simt,4.274e+04,0.000e+00,0.000e+00,1.9,0.9
2671,1,1,2.0,5.342e+03,GB300,S2L,mat-L2,garner,simt,4.274e+04,0.000e+00,0.000e+00,1.5,0.9
2670,2,2,4.0,2.136e+04,Rubin,S2L,mat-L2,garner,simt,8.547e+04,0.000e+00,0.000e+00,3.8,1.9
2670,2,2,4.0,2.136e+04,GB300,S2L,mat-L2,garner,simt,8.547e+04,0.000e+00,0.000e+00,3.0,1.9
2669,1,1,2.0,5.338e+03,Rubin,S2L,mat-L2,garner,simt,4.271e+04,0.000e+00,0.000e+00,1.9,0.9
2669,1,1,2.0,5.338e+03,GB300,S2L,mat-L2,garner,simt,4.271e+04,0.000e+00,0.000e+00,1.5,0.9
2668,4,4,8.0,8.538e+04,Rubin,S2L,mat-L2,garner,simt,1.709e+05,0.000e+00,0.000e+00,7.6,3.8
2668,4,4,8.0,8.538e+04,GB300,S2L,mat-L2,garner,simt,1.709e+05,0.000e+00,0.000e+00,5.9,3.8
2667,1,1,2.0,5.334e+03,Rubin,S2L,mat-L2,garner,simt,4.268e+04,0.000e+00,0.000e+00,1.9,0.9
2667,1,1,2.0,5.334e+03,GB300,S2L,mat-L2,garner,simt,4.268e+04,0.000e+00,0.000e+00,1.5,0.9
2666,2,2,4.0,2.133e+04,Rubin,S2L,mat-L2,garner,simt,8.534e+04,0.000e+00,0.000e+00,3.8,1.9
2666,2,2,4.0,2.133e+04,GB300,S2L,mat-L2,garner,simt,8.534e+04,0.000e+00,0.000e+00,3.0,1.9
2665,1,1,2.0,5.330e+03,Rubin,S2L,mat-L2,garner,simt,4.265e+04,0.000e+00,0.000e+00,1.9,0.9
2665,1,1,2.0,5.330e+03,GB300,S2L,mat-L2,garner,simt,4.265e+04,0.000e+00,0.000e+00,1.5,0.9
2664,8,8,16.0,3.410e+05,Rubin,S2L,mat-L2,garner,simt,3.415e+05,0.000e+00,0.000e+00,15.1,7.5
2664,8,8,16.0,3.410e+05,GB300,S2L,mat-L2,garner,simt,3.415e+05,0.000e+00,0.000e+00,11.8,7.5
2663,1,1,2.0,5.326e+03,Rubin,S2L,mat-L2,garner,simt,4.262e+04,0.000e+00,0.000e+00,1.9,0.9
2663,1,1,2.0,5.326e+03,GB300,S2L,mat-L2,garner,simt,4.262e+04,0.000e+00,0.000e+00,1.5,0.9
2662,2,2,4.0,2.130e+04,Rubin,S2L,mat-L2,garner,simt,8.522e+04,0.000e+00,0.000e+00,3.8,1.9
2662,2,2,4.0,2.130e+04,GB300,S2L,mat-L2,garner,simt,8.522e+04,0.000e+00,0.000e+00,3.0,1.9
2661,1,1,2.0,5.322e+03,Rubin,S2L,mat-L2,garner,simt,4.258e+04,0.000e+00,0.000e+00,1.9,0.9
2661,1,1,2.0,5.322e+03,GB300,S2L,mat-L2,garner,simt,4.258e+04,0.000e+00,0.000e+00,1.5,0.9
2660,4,4,8.0,8.512e+04,Rubin,S2L,mat-L2,garner,simt,1.704e+05,0.000e+00,0.000e+00,7.6,3.8
2660,4,4,8.0,8.512e+04,GB300,S2L,mat-L2,garner,simt,1.704e+05,0.000e+00,0.000e+00,5.9,3.8
2659,1,1,2.0,5.318e+03,Rubin,S2L,mat-L2,garner,simt,4.255e+04,0.000e+00,0.000e+00,1.9,0.9
2659,1,1,2.0,5.318e+03,GB300,S2L,mat-L2,garner,simt,4.255e+04,0.000e+00,0.000e+00,1.5,0.9
2658,2,2,4.0,2.126e+04,Rubin,S2L,mat-L2,garner,simt,8.509e+04,0.000e+00,0.000e+00,3.8,1.9
2658,2,2,4.0,2.126e+04,GB300,S2L,mat-L2,garner,simt,8.509e+04,0.000e+00,0.000e+00,3.0,1.9
2657,1,1,2.0,5.314e+03,Rubin,S2L,mat-L2,garner,simt,4.252e+04,0.000e+00,0.000e+00,1.9,0.9
2657,1,1,2.0,5.314e+03,GB300,S2L,mat-L2,garner,simt,4.252e+04,0.000e+00,0.000e+00,1.5,0.9
2656,32,32,63.2,5.439e+06,Rubin,S2L,mat-L2,garner,simt,1.368e+06,0.000e+00,0.000e+00,60.0,29.9
2656,32,32,63.2,5.439e+06,GB300,S2L,mat-L2,garner,simt,1.368e+06,0.000e+00,0.000e+00,46.9,29.8
2655,1,1,2.0,5.310e+03,Rubin,S2L,mat-L2,garner,simt,4.249e+04,0.000e+00,0.000e+00,1.9,0.9
2655,1,1,2.0,5.310e+03,GB300,S2L,mat-L2,garner,simt,4.249e+04,0.000e+00,0.000e+00,1.5,0.9
2654,2,2,4.0,2.123e+04,Rubin,S2L,mat-L2,garner,simt,8.496e+04,0.000e+00,0.000e+00,3.8,1.9
2654,2,2,4.0,2.123e+04,GB300,S2L,mat-L2,garner,simt,8.496e+04,0.000e+00,0.000e+00,3.0,1.9
2653,1,1,2.0,5.306e+03,Rubin,S2L,mat-L2,garner,simt,4.246e+04,0.000e+00,0.000e+00,1.9,0.9
2653,1,1,2.0,5.306e+03,GB300,S2L,mat-L2,garner,simt,4.246e+04,0.000e+00,0.000e+00,1.5,0.9
2652,4,4,8.0,8.486e+04,Rubin,S2L,mat-L2,garner,simt,1.699e+05,0.000e+00,0.000e+00,7.6,3.8
2652,4,4,8.0,8.486e+04,GB300,S2L,mat-L2,garner,simt,1.699e+05,0.000e+00,0.000e+00,5.9,3.8
2651,1,1,2.0,5.302e+03,Rubin,S2L,mat-L2,garner,simt,4.242e+04,0.000e+00,0.000e+00,1.9,0.9
2651,1,1,2.0,5.302e+03,GB300,S2L,mat-L2,garner,simt,4.242e+04,0.000e+00,0.000e+00,1.5,0.9
2650,2,2,4.0,2.120e+04,Rubin,S2L,mat-L2,garner,simt,8.483e+04,0.000e+00,0.000e+00,3.8,1.9
2650,2,2,4.0,2.120e+04,GB300,S2L,mat-L2,garner,simt,8.483e+04,0.000e+00,0.000e+00,3.0,1.9
2649,1,1,2.0,5.298e+03,Rubin,S2L,mat-L2,garner,simt,4.239e+04,0.000e+00,0.000e+00,1.9,0.9
2649,1,1,2.0,5.298e+03,GB300,S2L,mat-L2,garner,simt,4.239e+04,0.000e+00,0.000e+00,1.5,0.9
2648,8,8,16.0,3.389e+05,Rubin,S2L,mat-L2,garner,simt,3.395e+05,0.000e+00,0.000e+00,15.1,7.5
2648,8,8,16.0,3.389e+05,GB300,S2L,mat-L2,garner,simt,3.395e+05,0.000e+00,0.000e+00,11.8,7.5
2647,1,1,2.0,5.294e+03,Rubin,S2L,mat-L2,garner,simt,4.236e+04,0.000e+00,0.000e+00,1.9,0.9
2647,1,1,2.0,5.294e+03,GB300,S2L,mat-L2,garner,simt,4.236e+04,0.000e+00,0.000e+00,1.5,0.9
2646,2,2,4.0,2.117e+04,Rubin,S2L,mat-L2,garner,simt,8.470e+04,0.000e+00,0.000e+00,3.8,1.9
2646,2,2,4.0,2.117e+04,GB300,S2L,mat-L2,garner,simt,8.470e+04,0.000e+00,0.000e+00,3.0,1.9
2645,1,1,2.0,5.290e+03,Rubin,S2L,mat-L2,garner,simt,4.233e+04,0.000e+00,0.000e+00,1.9,0.9
2645,1,1,2.0,5.290e+03,GB300,S2L,mat-L2,garner,simt,4.233e+04,0.000e+00,0.000e+00,1.5,0.9
2644,4,4,8.0,8.461e+04,Rubin,S2L,mat-L2,garner,simt,1.693e+05,0.000e+00,0.000e+00,7.6,3.8
2644,4,4,8.0,8.461e+04,GB300,S2L,mat-L2,garner,simt,1.693e+05,0.000e+00,0.000e+00,5.9,3.8
2643,1,1,2.0,5.286e+03,Rubin,S2L,mat-L2,garner,simt,4.230e+04,0.000e+00,0.000e+00,1.9,0.9
2643,1,1,2.0,5.286e+03,GB300,S2L,mat-L2,garner,simt,4.230e+04,0.000e+00,0.000e+00,1.5,0.9
2642,2,2,4.0,2.114e+04,Rubin,S2L,mat-L2,garner,simt,8.458e+04,0.000e+00,0.000e+00,3.8,1.9
2642,2,2,4.0,2.114e+04,GB300,S2L,mat-L2,garner,simt,8.458e+04,0.000e+00,0.000e+00,3.0,1.9
2641,1,1,2.0,5.282e+03,Rubin,S2L,mat-L2,garner,simt,4.226e+04,0.000e+00,0.000e+00,1.9,0.9
2641,1,1,2.0,5.282e+03,GB300,S2L,mat-L2,garner,simt,4.226e+04,0.000e+00,0.000e+00,1.5,0.9
2640,16,16,31.8,1.352e+06,Rubin,S2L,mat-L2,garner,simt,6.779e+05,0.000e+00,0.000e+00,30.2,15.0
2640,16,16,31.8,1.352e+06,GB300,S2L,mat-L2,garner,simt,6.779e+05,0.000e+00,0.000e+00,23.6,15.0
2639,1,1,2.0,5.278e+03,Rubin,S2L,mat-L2,garner,simt,4.223e+04,0.000e+00,0.000e+00,1.9,0.9
2639,1,1,2.0,5.278e+03,GB300,S2L,mat-L2,garner,simt,4.223e+04,0.000e+00,0.000e+00,1.5,0.9
2638,2,2,4.0,2.110e+04,Rubin,S2L,mat-L2,garner,simt,8.445e+04,0.000e+00,0.000e+00,3.8,1.9
2638,2,2,4.0,2.110e+04,GB300,S2L,mat-L2,garner,simt,8.445e+04,0.000e+00,0.000e+00,3.0,1.9
2637,1,1,2.0,5.274e+03,Rubin,S2L,mat-L2,garner,simt,4.220e+04,0.000e+00,0.000e+00,1.9,0.9
2637,1,1,2.0,5.274e+03,GB300,S2L,mat-L2,garner,simt,4.220e+04,0.000e+00,0.000e+00,1.5,0.9
2636,4,4,8.0,8.435e+04,Rubin,S2L,mat-L2,garner,simt,1.688e+05,0.000e+00,0.000e+00,7.6,3.8
2636,4,4,8.0,8.435e+04,GB300,S2L,mat-L2,garner,simt,1.688e+05,0.000e+00,0.000e+00,5.9,3.8
2635,1,1,2.0,5.270e+03,Rubin,S2L,mat-L2,garner,simt,4.217e+04,0.000e+00,0.000e+00,1.9,0.9
2635,1,1,2.0,5.270e+03,GB300,S2L,mat-L2,garner,simt,4.217e+04,0.000e+00,0.000e+00,1.5,0.9
2634,2,2,4.0,2.107e+04,Rubin,S2L,mat-L2,garner,simt,8.432e+04,0.000e+00,0.000e+00,3.8,1.9
2634,2,2,4.0,2.107e+04,GB300,S2L,mat-L2,garner,simt,8.432e+04,0.000e+00,0.000e+00,3.0,1.9
2633,1,1,2.0,5.266e+03,Rubin,S2L,mat-L2,garner,simt,4.214e+04,0.000e+00,0.000e+00,1.9,0.9
2633,1,1,2.0,5.266e+03,GB300,S2L,mat-L2,garner,simt,4.214e+04,0.000e+00,0.000e+00,1.5,0.9
2632,8,8,16.0,3.369e+05,Rubin,S2L,mat-L2,garner,simt,3.374e+05,0.000e+00,0.000e+00,15.1,7.5
2632,8,8,16.0,3.369e+05,GB300,S2L,mat-L2,garner,simt,3.374e+05,0.000e+00,0.000e+00,11.8,7.5
2631,1,1,2.0,5.262e+03,Rubin,S2L,mat-L2,garner,simt,4.210e+04,0.000e+00,0.000e+00,1.9,0.9
2631,1,1,2.0,5.262e+03,GB300,S2L,mat-L2,garner,simt,4.210e+04,0.000e+00,0.000e+00,1.5,0.9
2630,2,2,4.0,2.104e+04,Rubin,S2L,mat-L2,garner,simt,8.419e+04,0.000e+00,0.000e+00,3.8,1.9
2630,2,2,4.0,2.104e+04,GB300,S2L,mat-L2,garner,simt,8.419e+04,0.000e+00,0.000e+00,3.0,1.9
2629,1,1,2.0,5.258e+03,Rubin,S2L,mat-L2,garner,simt,4.207e+04,0.000e+00,0.000e+00,1.9,0.9
2629,1,1,2.0,5.258e+03,GB300,S2L,mat-L2,garner,simt,4.207e+04,0.000e+00,0.000e+00,1.5,0.9
2628,4,4,8.0,8.410e+04,Rubin,S2L,mat-L2,garner,simt,1.683e+05,0.000e+00,0.000e+00,7.6,3.8
2628,4,4,8.0,8.410e+04,GB300,S2L,mat-L2,garner,simt,1.683e+05,0.000e+00,0.000e+00,5.9,3.8
2627,1,1,2.0,5.254e+03,Rubin,S2L,mat-L2,garner,simt,4.204e+04,0.000e+00,0.000e+00,1.9,0.9
2627,1,1,2.0,5.254e+03,GB300,S2L,mat-L2,garner,simt,4.204e+04,0.000e+00,0.000e+00,1.5,0.9
2626,2,2,4.0,2.101e+04,Rubin,S2L,mat-L2,garner,simt,8.406e+04,0.000e+00,0.000e+00,3.8,1.9
2626,2,2,4.0,2.101e+04,GB300,S2L,mat-L2,garner,simt,8.406e+04,0.000e+00,0.000e+00,3.0,1.9
2625,1,1,2.0,5.250e+03,Rubin,S2L,mat-L2,garner,simt,4.201e+04,0.000e+00,0.000e+00,1.9,0.9
2625,1,1,2.0,5.250e+03,GB300,S2L,mat-L2,garner,simt,4.201e+04,0.000e+00,0.000e+00,1.5,0.9
2624,2624,64,2624.0,8.813e+08,Rubin,S2L,mat-L2,garner,simt,5.777e+07,0.000e+00,0.000e+00,473.0,102.8
2624,2624,64,2624.0,8.813e+08,GB300,S2L,on-the-fly,garner,simt,5.777e+07,2.687e+07,0.000e+00,135.1,75.4
2623,1,1,2.0,5.246e+03,Rubin,S2L,mat-L2,garner,simt,4.198e+04,0.000e+00,0.000e+00,1.9,0.9
2623,1,1,2.0,5.246e+03,GB300,S2L,mat-L2,garner,simt,4.198e+04,0.000e+00,0.000e+00,1.5,0.9
2622,2,2,4.0,2.098e+04,Rubin,S2L,mat-L2,garner,simt,8.394e+04,0.000e+00,0.000e+00,3.8,1.9
2622,2,2,4.0,2.098e+04,GB300,S2L,mat-L2,garner,simt,8.394e+04,0.000e+00,0.000e+00,3.0,1.9
2621,1,1,2.0,5.242e+03,Rubin,S2L,mat-L2,garner,simt,4.194e+04,0.000e+00,0.000e+00,1.9,0.9
2621,1,1,2.0,5.242e+03,GB300,S2L,mat-L2,garner,simt,4.194e+04,0.000e+00,0.000e+00,1.5,0.9
2620,4,4,8.0,8.384e+04,Rubin,S2L,mat-L2,garner,simt,1.678e+05,0.000e+00,0.000e+00,7.6,3.8
2620,4,4,8.0,8.384e+04,GB300,S2L,mat-L2,garner,simt,1.678e+05,0.000e+00,0.000e+00,5.9,3.8
2619,1,1,2.0,5.238e+03,Rubin,S2L,mat-L2,garner,simt,4.191e+04,0.000e+00,0.000e+00,1.9,0.9
2619,1,1,2.0,5.238e+03,GB300,S2L,mat-L2,garner,simt,4.191e+04,0.000e+00,0.000e+00,1.5,0.9
2618,2,2,4.0,2.094e+04,Rubin,S2L,mat-L2,garner,simt,8.381e+04,0.000e+00,0.000e+00,3.8,1.9
2618,2,2,4.0,2.094e+04,GB300,S2L,mat-L2,garner,simt,8.381e+04,0.000e+00,0.000e+00,3.0,1.9
2617,1,1,2.0,5.234e+03,Rubin,S2L,mat-L2,garner,simt,4.188e+04,0.000e+00,0.000e+00,1.9,0.9
2617,1,1,2.0,5.234e+03,GB300,S2L,mat-L2,garner,simt,4.188e+04,0.000e+00,0.000e+00,1.5,0.9
2616,8,8,16.0,3.348e+05,Rubin,S2L,mat-L2,garner,simt,3.354e+05,0.000e+00,0.000e+00,15.1,7.5
2616,8,8,16.0,3.348e+05,GB300,S2L,mat-L2,garner,simt,3.354e+05,0.000e+00,0.000e+00,11.8,7.5
2615,1,1,2.0,5.230e+03,Rubin,S2L,mat-L2,garner,simt,4.185e+04,0.000e+00,0.000e+00,1.9,0.9
2615,1,1,2.0,5.230e+03,GB300,S2L,mat-L2,garner,simt,4.185e+04,0.000e+00,0.000e+00,1.5,0.9
2614,2,2,4.0,2.091e+04,Rubin,S2L,mat-L2,garner,simt,8.368e+04,0.000e+00,0.000e+00,3.8,1.9
2614,2,2,4.0,2.091e+04,GB300,S2L,mat-L2,garner,simt,8.368e+04,0.000e+00,0.000e+00,3.0,1.9
2613,1,1,2.0,5.226e+03,Rubin,S2L,mat-L2,garner,simt,4.182e+04,0.000e+00,0.000e+00,1.9,0.9
2613,1,1,2.0,5.226e+03,GB300,S2L,mat-L2,garner,simt,4.182e+04,0.000e+00,0.000e+00,1.5,0.9
2612,4,4,8.0,8.358e+04,Rubin,S2L,mat-L2,garner,simt,1.673e+05,0.000e+00,0.000e+00,7.6,3.8
2612,4,4,8.0,8.358e+04,GB300,S2L,mat-L2,garner,simt,1.673e+05,0.000e+00,0.000e+00,5.9,3.8
2611,1,1,2.0,5.222e+03,Rubin,S2L,mat-L2,garner,simt,4.178e+04,0.000e+00,0.000e+00,1.9,0.9
2611,1,1,2.0,5.222e+03,GB300,S2L,mat-L2,garner,simt,4.178e+04,0.000e+00,0.000e+00,1.5,0.9
2610,2,2,4.0,2.088e+04,Rubin,S2L,mat-L2,garner,simt,8.355e+04,0.000e+00,0.000e+00,3.8,1.9
2610,2,2,4.0,2.088e+04,GB300,S2L,mat-L2,garner,simt,8.355e+04,0.000e+00,0.000e+00,3.0,1.9
2609,1,1,2.0,5.218e+03,Rubin,S2L,mat-L2,garner,simt,4.175e+04,0.000e+00,0.000e+00,1.9,0.9
2609,1,1,2.0,5.218e+03,GB300,S2L,mat-L2,garner,simt,4.175e+04,0.000e+00,0.000e+00,1.5,0.9
2608,16,16,31.8,1.335e+06,Rubin,S2L,mat-L2,garner,simt,6.697e+05,0.000e+00,0.000e+00,30.2,15.0
2608,16,16,31.8,1.335e+06,GB300,S2L,mat-L2,garner,simt,6.697e+05,0.000e+00,0.000e+00,23.6,15.0
2607,1,1,2.0,5.214e+03,Rubin,S2L,mat-L2,garner,simt,4.172e+04,0.000e+00,0.000e+00,1.9,0.9
2607,1,1,2.0,5.214e+03,GB300,S2L,mat-L2,garner,simt,4.172e+04,0.000e+00,0.000e+00,1.5,0.9
2606,2,2,4.0,2.085e+04,Rubin,S2L,mat-L2,garner,simt,8.342e+04,0.000e+00,0.000e+00,3.8,1.9
2606,2,2,4.0,2.085e+04,GB300,S2L,mat-L2,garner,simt,8.342e+04,0.000e+00,0.000e+00,3.0,1.9
2605,1,1,2.0,5.210e+03,Rubin,S2L,mat-L2,garner,simt,4.169e+04,0.000e+00,0.000e+00,1.9,0.9
2605,1,1,2.0,5.210e+03,GB300,S2L,mat-L2,garner,simt,4.169e+04,0.000e+00,0.000e+00,1.5,0.9
2604,4,4,8.0,8.333e+04,Rubin,S2L,mat-L2,garner,simt,1.668e+05,0.000e+00,0.000e+00,7.6,3.8
2604,4,4,8.0,8.333e+04,GB300,S2L,mat-L2,garner,simt,1.668e+05,0.000e+00,0.000e+00,5.9,3.8
2603,1,1,2.0,5.206e+03,Rubin,S2L,mat-L2,garner,simt,4.166e+04,0.000e+00,0.000e+00,1.9,0.9
2603,1,1,2.0,5.206e+03,GB300,S2L,mat-L2,garner,simt,4.166e+04,0.000e+00,0.000e+00,1.5,0.9
2602,2,2,4.0,2.082e+04,Rubin,S2L,mat-L2,garner,simt,8.330e+04,0.000e+00,0.000e+00,3.8,1.9
2602,2,2,4.0,2.082e+04,GB300,S2L,mat-L2,garner,simt,8.330e+04,0.000e+00,0.000e+00,3.0,1.9
2601,1,1,2.0,5.202e+03,Rubin,S2L,mat-L2,garner,simt,4.162e+04,0.000e+00,0.000e+00,1.9,0.9
2601,1,1,2.0,5.202e+03,GB300,S2L,mat-L2,garner,simt,4.162e+04,0.000e+00,0.000e+00,1.5,0.9
2600,8,8,16.0,3.328e+05,Rubin,S2L,mat-L2,garner,simt,3.333e+05,0.000e+00,0.000e+00,15.1,7.5
2600,8,8,16.0,3.328e+05,GB300,S2L,mat-L2,garner,simt,3.333e+05,0.000e+00,0.000e+00,11.8,7.5
2599,1,1,2.0,5.198e+03,Rubin,S2L,mat-L2,garner,simt,4.159e+04,0.000e+00,0.000e+00,1.9,0.9
2599,1,1,2.0,5.198e+03,GB300,S2L,mat-L2,garner,simt,4.159e+04,0.000e+00,0.000e+00,1.5,0.9
2598,2,2,4.0,2.078e+04,Rubin,S2L,mat-L2,garner,simt,8.317e+04,0.000e+00,0.000e+00,3.8,1.9
2598,2,2,4.0,2.078e+04,GB300,S2L,mat-L2,garner,simt,8.317e+04,0.000e+00,0.000e+00,3.0,1.9
2597,1,1,2.0,5.194e+03,Rubin,S2L,mat-L2,garner,simt,4.156e+04,0.000e+00,0.000e+00,1.9,0.9
2597,1,1,2.0,5.194e+03,GB300,S2L,mat-L2,garner,simt,4.156e+04,0.000e+00,0.000e+00,1.5,0.9
2596,4,4,8.0,8.307e+04,Rubin,S2L,mat-L2,garner,simt,1.663e+05,0.000e+00,0.000e+00,7.6,3.8
2596,4,4,8.0,8.307e+04,GB300,S2L,mat-L2,garner,simt,1.663e+05,0.000e+00,0.000e+00,5.9,3.8
2595,1,1,2.0,5.190e+03,Rubin,S2L,mat-L2,garner,simt,4.153e+04,0.000e+00,0.000e+00,1.9,0.9
2595,1,1,2.0,5.190e+03,GB300,S2L,mat-L2,garner,simt,4.153e+04,0.000e+00,0.000e+00,1.5,0.9
2594,2,2,4.0,2.075e+04,Rubin,S2L,mat-L2,garner,simt,8.304e+04,0.000e+00,0.000e+00,3.8,1.9
2594,2,2,4.0,2.075e+04,GB300,S2L,mat-L2,garner,simt,8.304e+04,0.000e+00,0.000e+00,3.0,1.9
2593,1,1,2.0,5.186e+03,Rubin,S2L,mat-L2,garner,simt,4.150e+04,0.000e+00,0.000e+00,1.9,0.9
2593,1,1,2.0,5.186e+03,GB300,S2L,mat-L2,garner,simt,4.150e+04,0.000e+00,0.000e+00,1.5,0.9
2592,32,32,63.2,5.308e+06,Rubin,S2L,mat-L2,garner,simt,1.335e+06,0.000e+00,0.000e+00,60.0,29.9
2592,32,32,63.2,5.308e+06,GB300,S2L,mat-L2,garner,simt,1.335e+06,0.000e+00,0.000e+00,46.9,29.8
2591,1,1,2.0,5.182e+03,Rubin,S2L,mat-L2,garner,simt,4.146e+04,0.000e+00,0.000e+00,1.9,0.9
2591,1,1,2.0,5.182e+03,GB300,S2L,mat-L2,garner,simt,4.146e+04,0.000e+00,0.000e+00,1.5,0.9
2590,2,2,4.0,2.072e+04,Rubin,S2L,mat-L2,garner,simt,8.291e+04,0.000e+00,0.000e+00,3.8,1.9
2590,2,2,4.0,2.072e+04,GB300,S2L,mat-L2,garner,simt,8.291e+04,0.000e+00,0.000e+00,3.0,1.9
2589,1,1,2.0,5.178e+03,Rubin,S2L,mat-L2,garner,simt,4.143e+04,0.000e+00,0.000e+00,1.9,0.9
2589,1,1,2.0,5.178e+03,GB300,S2L,mat-L2,garner,simt,4.143e+04,0.000e+00,0.000e+00,1.5,0.9
2588,4,4,8.0,8.282e+04,Rubin,S2L,mat-L2,garner,simt,1.658e+05,0.000e+00,0.000e+00,7.6,3.8
2588,4,4,8.0,8.282e+04,GB300,S2L,mat-L2,garner,simt,1.658e+05,0.000e+00,0.000e+00,5.9,3.8
2587,1,1,2.0,5.174e+03,Rubin,S2L,mat-L2,garner,simt,4.140e+04,0.000e+00,0.000e+00,1.9,0.9
2587,1,1,2.0,5.174e+03,GB300,S2L,mat-L2,garner,simt,4.140e+04,0.000e+00,0.000e+00,1.5,0.9
2586,2,2,4.0,2.069e+04,Rubin,S2L,mat-L2,garner,simt,8.278e+04,0.000e+00,0.000e+00,3.8,1.9
2586,2,2,4.0,2.069e+04,GB300,S2L,mat-L2,garner,simt,8.278e+04,0.000e+00,0.000e+00,3.0,1.9
2585,1,1,2.0,5.170e+03,Rubin,S2L,mat-L2,garner,simt,4.137e+04,0.000e+00,0.000e+00,1.9,0.9
2585,1,1,2.0,5.170e+03,GB300,S2L,mat-L2,garner,simt,4.137e+04,0.000e+00,0.000e+00,1.5,0.9
2584,8,8,16.0,3.308e+05,Rubin,S2L,mat-L2,garner,simt,3.313e+05,0.000e+00,0.000e+00,15.1,7.5
2584,8,8,16.0,3.308e+05,GB300,S2L,mat-L2,garner,simt,3.313e+05,0.000e+00,0.000e+00,11.8,7.5
2583,1,1,2.0,5.166e+03,Rubin,S2L,mat-L2,garner,simt,4.134e+04,0.000e+00,0.000e+00,1.9,0.9
2583,1,1,2.0,5.166e+03,GB300,S2L,mat-L2,garner,simt,4.134e+04,0.000e+00,0.000e+00,1.5,0.9
2582,2,2,4.0,2.066e+04,Rubin,S2L,mat-L2,garner,simt,8.266e+04,0.000e+00,0.000e+00,3.8,1.9
2582,2,2,4.0,2.066e+04,GB300,S2L,mat-L2,garner,simt,8.266e+04,0.000e+00,0.000e+00,3.0,1.9
2581,1,1,2.0,5.162e+03,Rubin,S2L,mat-L2,garner,simt,4.130e+04,0.000e+00,0.000e+00,1.9,0.9
2581,1,1,2.0,5.162e+03,GB300,S2L,mat-L2,garner,simt,4.130e+04,0.000e+00,0.000e+00,1.5,0.9
2580,4,4,8.0,8.256e+04,Rubin,S2L,mat-L2,garner,simt,1.652e+05,0.000e+00,0.000e+00,7.6,3.8
2580,4,4,8.0,8.256e+04,GB300,S2L,mat-L2,garner,simt,1.652e+05,0.000e+00,0.000e+00,5.9,3.8
2579,1,1,2.0,5.158e+03,Rubin,S2L,mat-L2,garner,simt,4.127e+04,0.000e+00,0.000e+00,1.9,0.9
2579,1,1,2.0,5.158e+03,GB300,S2L,mat-L2,garner,simt,4.127e+04,0.000e+00,0.000e+00,1.5,0.9
2578,2,2,4.0,2.062e+04,Rubin,S2L,mat-L2,garner,simt,8.253e+04,0.000e+00,0.000e+00,3.8,1.9
2578,2,2,4.0,2.062e+04,GB300,S2L,mat-L2,garner,simt,8.253e+04,0.000e+00,0.000e+00,3.0,1.9
2577,1,1,2.0,5.154e+03,Rubin,S2L,mat-L2,garner,simt,4.124e+04,0.000e+00,0.000e+00,1.9,0.9
2577,1,1,2.0,5.154e+03,GB300,S2L,mat-L2,garner,simt,4.124e+04,0.000e+00,0.000e+00,1.5,0.9
2576,16,16,31.8,1.319e+06,Rubin,S2L,mat-L2,garner,simt,6.615e+05,0.000e+00,0.000e+00,30.2,15.0
2576,16,16,31.8,1.319e+06,GB300,S2L,mat-L2,garner,simt,6.615e+05,0.000e+00,0.000e+00,23.6,15.0
2575,1,1,2.0,5.150e+03,Rubin,S2L,mat-L2,garner,simt,4.121e+04,0.000e+00,0.000e+00,1.9,0.9
2575,1,1,2.0,5.150e+03,GB300,S2L,mat-L2,garner,simt,4.121e+04,0.000e+00,0.000e+00,1.5,0.9
2574,2,2,4.0,2.059e+04,Rubin,S2L,mat-L2,garner,simt,8.240e+04,0.000e+00,0.000e+00,3.8,1.9
2574,2,2,4.0,2.059e+04,GB300,S2L,mat-L2,garner,simt,8.240e+04,0.000e+00,0.000e+00,3.0,1.9
2573,1,1,2.0,5.146e+03,Rubin,S2L,mat-L2,garner,simt,4.118e+04,0.000e+00,0.000e+00,1.9,0.9
2573,1,1,2.0,5.146e+03,GB300,S2L,mat-L2,garner,simt,4.118e+04,0.000e+00,0.000e+00,1.5,0.9
2572,4,4,8.0,8.230e+04,Rubin,S2L,mat-L2,garner,simt,1.647e+05,0.000e+00,0.000e+00,7.6,3.8
2572,4,4,8.0,8.230e+04,GB300,S2L,mat-L2,garner,simt,1.647e+05,0.000e+00,0.000e+00,5.9,3.8
2571,1,1,2.0,5.142e+03,Rubin,S2L,mat-L2,garner,simt,4.114e+04,0.000e+00,0.000e+00,1.9,0.9
2571,1,1,2.0,5.142e+03,GB300,S2L,mat-L2,garner,simt,4.114e+04,0.000e+00,0.000e+00,1.5,0.9
2570,2,2,4.0,2.056e+04,Rubin,S2L,mat-L2,garner,simt,8.227e+04,0.000e+00,0.000e+00,3.8,1.9
2570,2,2,4.0,2.056e+04,GB300,S2L,mat-L2,garner,simt,8.227e+04,0.000e+00,0.000e+00,3.0,1.9
2569,1,1,2.0,5.138e+03,Rubin,S2L,mat-L2,garner,simt,4.111e+04,0.000e+00,0.000e+00,1.9,0.9
2569,1,1,2.0,5.138e+03,GB300,S2L,mat-L2,garner,simt,4.111e+04,0.000e+00,0.000e+00,1.5,0.9
2568,8,8,16.0,3.287e+05,Rubin,S2L,mat-L2,garner,simt,3.292e+05,0.000e+00,0.000e+00,15.1,7.5
2568,8,8,16.0,3.287e+05,GB300,S2L,mat-L2,garner,simt,3.292e+05,0.000e+00,0.000e+00,11.8,7.5
2567,1,1,2.0,5.134e+03,Rubin,S2L,mat-L2,garner,simt,4.108e+04,0.000e+00,0.000e+00,1.9,0.9
2567,1,1,2.0,5.134e+03,GB300,S2L,mat-L2,garner,simt,4.108e+04,0.000e+00,0.000e+00,1.5,0.9
2566,2,2,4.0,2.053e+04,Rubin,S2L,mat-L2,garner,simt,8.214e+04,0.000e+00,0.000e+00,3.8,1.9
2566,2,2,4.0,2.053e+04,GB300,S2L,mat-L2,garner,simt,8.214e+04,0.000e+00,0.000e+00,3.0,1.9
2565,1,1,2.0,5.130e+03,Rubin,S2L,mat-L2,garner,simt,4.105e+04,0.000e+00,0.000e+00,1.9,0.9
2565,1,1,2.0,5.130e+03,GB300,S2L,mat-L2,garner,simt,4.105e+04,0.000e+00,0.000e+00,1.5,0.9
2564,4,4,8.0,8.205e+04,Rubin,S2L,mat-L2,garner,simt,1.642e+05,0.000e+00,0.000e+00,7.6,3.8
2564,4,4,8.0,8.205e+04,GB300,S2L,mat-L2,garner,simt,1.642e+05,0.000e+00,0.000e+00,5.9,3.8
2563,1,1,2.0,5.126e+03,Rubin,S2L,mat-L2,garner,simt,4.102e+04,0.000e+00,0.000e+00,1.9,0.9
2563,1,1,2.0,5.126e+03,GB300,S2L,mat-L2,garner,simt,4.102e+04,0.000e+00,0.000e+00,1.5,0.9
2562,2,2,4.0,2.050e+04,Rubin,S2L,mat-L2,garner,simt,8.202e+04,0.000e+00,0.000e+00,3.8,1.9
2562,2,2,4.0,2.050e+04,GB300,S2L,mat-L2,garner,simt,8.202e+04,0.000e+00,0.000e+00,3.0,1.9
2561,1,1,2.0,5.122e+03,Rubin,S2L,mat-L2,garner,simt,4.098e+04,0.000e+00,0.000e+00,1.9,0.9
2561,1,1,2.0,5.122e+03,GB300,S2L,mat-L2,garner,simt,4.098e+04,0.000e+00,0.000e+00,1.5,0.9
2560,2560,64,2560.0,8.389e+08,Rubin,S2L,mat-L2,garner,simt,5.505e+07,0.000e+00,0.000e+00,473.0,102.7
2560,2560,64,2560.0,8.389e+08,GB300,S2L,on-the-fly,garner,simt,5.505e+07,2.359e+07,0.000e+00,135.1,76.9
2559,1,1,2.0,5.118e+03,Rubin,S2L,mat-L2,garner,simt,4.095e+04,0.000e+00,0.000e+00,1.9,0.9
2559,1,1,2.0,5.118e+03,GB300,S2L,mat-L2,garner,simt,4.095e+04,0.000e+00,0.000e+00,1.5,0.9
2558,2,2,4.0,2.046e+04,Rubin,S2L,mat-L2,garner,simt,8.189e+04,0.000e+00,0.000e+00,3.8,1.9
2558,2,2,4.0,2.046e+04,GB300,S2L,mat-L2,garner,simt,8.189e+04,0.000e+00,0.000e+00,3.0,1.9
2557,1,1,2.0,5.114e+03,Rubin,S2L,mat-L2,garner,simt,4.092e+04,0.000e+00,0.000e+00,1.9,0.9
2557,1,1,2.0,5.114e+03,GB300,S2L,mat-L2,garner,simt,4.092e+04,0.000e+00,0.000e+00,1.5,0.9
2556,4,4,8.0,8.179e+04,Rubin,S2L,mat-L2,garner,simt,1.637e+05,0.000e+00,0.000e+00,7.6,3.8
2556,4,4,8.0,8.179e+04,GB300,S2L,mat-L2,garner,simt,1.637e+05,0.000e+00,0.000e+00,5.9,3.8
2555,1,1,2.0,5.110e+03,Rubin,S2L,mat-L2,garner,simt,4.089e+04,0.000e+00,0.000e+00,1.9,0.9
2555,1,1,2.0,5.110e+03,GB300,S2L,mat-L2,garner,simt,4.089e+04,0.000e+00,0.000e+00,1.5,0.9
2554,2,2,4.0,2.043e+04,Rubin,S2L,mat-L2,garner,simt,8.176e+04,0.000e+00,0.000e+00,3.8,1.9
2554,2,2,4.0,2.043e+04,GB300,S2L,mat-L2,garner,simt,8.176e+04,0.000e+00,0.000e+00,3.0,1.9
2553,1,1,2.0,5.106e+03,Rubin,S2L,mat-L2,garner,simt,4.086e+04,0.000e+00,0.000e+00,1.9,0.9
2553,1,1,2.0,5.106e+03,GB300,S2L,mat-L2,garner,simt,4.086e+04,0.000e+00,0.000e+00,1.5,0.9
2552,8,8,15.9,3.267e+05,Rubin,S2L,mat-L2,garner,simt,3.272e+05,0.000e+00,0.000e+00,15.1,7.5
2552,8,8,15.9,3.267e+05,GB300,S2L,mat-L2,garner,simt,3.272e+05,0.000e+00,0.000e+00,11.8,7.5
2551,1,1,2.0,5.102e+03,Rubin,S2L,mat-L2,garner,simt,4.082e+04,0.000e+00,0.000e+00,1.9,0.9
2551,1,1,2.0,5.102e+03,GB300,S2L,mat-L2,garner,simt,4.082e+04,0.000e+00,0.000e+00,1.5,0.9
2550,2,2,4.0,2.040e+04,Rubin,S2L,mat-L2,garner,simt,8.163e+04,0.000e+00,0.000e+00,3.8,1.9
2550,2,2,4.0,2.040e+04,GB300,S2L,mat-L2,garner,simt,8.163e+04,0.000e+00,0.000e+00,3.0,1.9
2549,1,1,2.0,5.098e+03,Rubin,S2L,mat-L2,garner,simt,4.079e+04,0.000e+00,0.000e+00,1.9,0.9
2549,1,1,2.0,5.098e+03,GB300,S2L,mat-L2,garner,simt,4.079e+04,0.000e+00,0.000e+00,1.5,0.9
2548,4,4,8.0,8.154e+04,Rubin,S2L,mat-L2,garner,simt,1.632e+05,0.000e+00,0.000e+00,7.6,3.8
2548,4,4,8.0,8.154e+04,GB300,S2L,mat-L2,garner,simt,1.632e+05,0.000e+00,0.000e+00,5.9,3.8
2547,1,1,2.0,5.094e+03,Rubin,S2L,mat-L2,garner,simt,4.076e+04,0.000e+00,0.000e+00,1.9,0.9
2547,1,1,2.0,5.094e+03,GB300,S2L,mat-L2,garner,simt,4.076e+04,0.000e+00,0.000e+00,1.5,0.9
2546,2,2,4.0,2.037e+04,Rubin,S2L,mat-L2,garner,simt,8.150e+04,0.000e+00,0.000e+00,3.8,1.9
2546,2,2,4.0,2.037e+04,GB300,S2L,mat-L2,garner,simt,8.150e+04,0.000e+00,0.000e+00,3.0,1.9
2545,1,1,2.0,5.090e+03,Rubin,S2L,mat-L2,garner,simt,4.073e+04,0.000e+00,0.000e+00,1.9,0.9
2545,1,1,2.0,5.090e+03,GB300,S2L,mat-L2,garner,simt,4.073e+04,0.000e+00,0.000e+00,1.5,0.9
2544,16,16,31.8,1.303e+06,Rubin,S2L,mat-L2,garner,simt,6.533e+05,0.000e+00,0.000e+00,30.2,15.0
2544,16,16,31.8,1.303e+06,GB300,S2L,mat-L2,garner,simt,6.533e+05,0.000e+00,0.000e+00,23.6,15.0
2543,1,1,2.0,5.086e+03,Rubin,S2L,mat-L2,garner,simt,4.070e+04,0.000e+00,0.000e+00,1.9,0.9
2543,1,1,2.0,5.086e+03,GB300,S2L,mat-L2,garner,simt,4.070e+04,0.000e+00,0.000e+00,1.5,0.9
2542,2,2,4.0,2.034e+04,Rubin,S2L,mat-L2,garner,simt,8.138e+04,0.000e+00,0.000e+00,3.8,1.9
2542,2,2,4.0,2.034e+04,GB300,S2L,mat-L2,garner,simt,8.138e+04,0.000e+00,0.000e+00,3.0,1.9
2541,1,1,2.0,5.082e+03,Rubin,S2L,mat-L2,garner,simt,4.066e+04,0.000e+00,0.000e+00,1.9,0.9
2541,1,1,2.0,5.082e+03,GB300,S2L,mat-L2,garner,simt,4.066e+04,0.000e+00,0.000e+00,1.5,0.9
2540,4,4,8.0,8.128e+04,Rubin,S2L,mat-L2,garner,simt,1.627e+05,0.000e+00,0.000e+00,7.6,3.8
2540,4,4,8.0,8.128e+04,GB300,S2L,mat-L2,garner,simt,1.627e+05,0.000e+00,0.000e+00,5.9,3.8
2539,1,1,2.0,5.078e+03,Rubin,S2L,mat-L2,garner,simt,4.063e+04,0.000e+00,0.000e+00,1.9,0.9
2539,1,1,2.0,5.078e+03,GB300,S2L,mat-L2,garner,simt,4.063e+04,0.000e+00,0.000e+00,1.5,0.9
2538,2,2,4.0,2.030e+04,Rubin,S2L,mat-L2,garner,simt,8.125e+04,0.000e+00,0.000e+00,3.8,1.9
2538,2,2,4.0,2.030e+04,GB300,S2L,mat-L2,garner,simt,8.125e+04,0.000e+00,0.000e+00,3.0,1.9
2537,1,1,2.0,5.074e+03,Rubin,S2L,mat-L2,garner,simt,4.060e+04,0.000e+00,0.000e+00,1.9,0.9
2537,1,1,2.0,5.074e+03,GB300,S2L,mat-L2,garner,simt,4.060e+04,0.000e+00,0.000e+00,1.5,0.9
2536,8,8,15.9,3.246e+05,Rubin,S2L,mat-L2,garner,simt,3.251e+05,0.000e+00,0.000e+00,15.1,7.5
2536,8,8,15.9,3.246e+05,GB300,S2L,mat-L2,garner,simt,3.251e+05,0.000e+00,0.000e+00,11.8,7.5
2535,1,1,2.0,5.070e+03,Rubin,S2L,mat-L2,garner,simt,4.057e+04,0.000e+00,0.000e+00,1.9,0.9
2535,1,1,2.0,5.070e+03,GB300,S2L,mat-L2,garner,simt,4.057e+04,0.000e+00,0.000e+00,1.5,0.9
2534,2,2,4.0,2.027e+04,Rubin,S2L,mat-L2,garner,simt,8.112e+04,0.000e+00,0.000e+00,3.8,1.9
2534,2,2,4.0,2.027e+04,GB300,S2L,mat-L2,garner,simt,8.112e+04,0.000e+00,0.000e+00,3.0,1.9
2533,1,1,2.0,5.066e+03,Rubin,S2L,mat-L2,garner,simt,4.054e+04,0.000e+00,0.000e+00,1.9,0.9
2533,1,1,2.0,5.066e+03,GB300,S2L,mat-L2,garner,simt,4.054e+04,0.000e+00,0.000e+00,1.5,0.9
2532,4,4,8.0,8.102e+04,Rubin,S2L,mat-L2,garner,simt,1.622e+05,0.000e+00,0.000e+00,7.6,3.8
2532,4,4,8.0,8.102e+04,GB300,S2L,mat-L2,garner,simt,1.622e+05,0.000e+00,0.000e+00,5.9,3.8
2531,1,1,2.0,5.062e+03,Rubin,S2L,mat-L2,garner,simt,4.050e+04,0.000e+00,0.000e+00,1.9,0.9
2531,1,1,2.0,5.062e+03,GB300,S2L,mat-L2,garner,simt,4.050e+04,0.000e+00,0.000e+00,1.5,0.9
2530,2,2,4.0,2.024e+04,Rubin,S2L,mat-L2,garner,simt,8.099e+04,0.000e+00,0.000e+00,3.8,1.9
2530,2,2,4.0,2.024e+04,GB300,S2L,mat-L2,garner,simt,8.099e+04,0.000e+00,0.000e+00,3.0,1.9
2529,1,1,2.0,5.058e+03,Rubin,S2L,mat-L2,garner,simt,4.047e+04,0.000e+00,0.000e+00,1.9,0.9
2529,1,1,2.0,5.058e+03,GB300,S2L,mat-L2,garner,simt,4.047e+04,0.000e+00,0.000e+00,1.5,0.9
2528,32,32,63.2,5.177e+06,Rubin,S2L,mat-L2,garner,simt,1.303e+06,0.000e+00,0.000e+00,60.0,29.9
2528,32,32,63.2,5.177e+06,GB300,S2L,mat-L2,garner,simt,1.303e+06,0.000e+00,0.000e+00,46.8,29.8
2527,1,1,2.0,5.054e+03,Rubin,S2L,mat-L2,garner,simt,4.044e+04,0.000e+00,0.000e+00,1.9,0.9
2527,1,1,2.0,5.054e+03,GB300,S2L,mat-L2,garner,simt,4.044e+04,0.000e+00,0.000e+00,1.5,0.9
2526,2,2,4.0,2.021e+04,Rubin,S2L,mat-L2,garner,simt,8.086e+04,0.000e+00,0.000e+00,3.8,1.9
2526,2,2,4.0,2.021e+04,GB300,S2L,mat-L2,garner,simt,8.086e+04,0.000e+00,0.000e+00,3.0,1.9
2525,1,1,2.0,5.050e+03,Rubin,S2L,mat-L2,garner,simt,4.041e+04,0.000e+00,0.000e+00,1.9,0.9
2525,1,1,2.0,5.050e+03,GB300,S2L,mat-L2,garner,simt,4.041e+04,0.000e+00,0.000e+00,1.5,0.9
2524,4,4,8.0,8.077e+04,Rubin,S2L,mat-L2,garner,simt,1.617e+05,0.000e+00,0.000e+00,7.6,3.8
2524,4,4,8.0,8.077e+04,GB300,S2L,mat-L2,garner,simt,1.617e+05,0.000e+00,0.000e+00,5.9,3.8
2523,1,1,2.0,5.046e+03,Rubin,S2L,mat-L2,garner,simt,4.038e+04,0.000e+00,0.000e+00,1.9,0.9
2523,1,1,2.0,5.046e+03,GB300,S2L,mat-L2,garner,simt,4.038e+04,0.000e+00,0.000e+00,1.5,0.9
2522,2,2,4.0,2.018e+04,Rubin,S2L,mat-L2,garner,simt,8.074e+04,0.000e+00,0.000e+00,3.8,1.9
2522,2,2,4.0,2.018e+04,GB300,S2L,mat-L2,garner,simt,8.074e+04,0.000e+00,0.000e+00,3.0,1.9
2521,1,1,2.0,5.042e+03,Rubin,S2L,mat-L2,garner,simt,4.034e+04,0.000e+00,0.000e+00,1.9,0.9
2521,1,1,2.0,5.042e+03,GB300,S2L,mat-L2,garner,simt,4.034e+04,0.000e+00,0.000e+00,1.5,0.9
2520,8,8,15.9,3.226e+05,Rubin,S2L,mat-L2,garner,simt,3.231e+05,0.000e+00,0.000e+00,15.1,7.5
2520,8,8,15.9,3.226e+05,GB300,S2L,mat-L2,garner,simt,3.231e+05,0.000e+00,0.000e+00,11.8,7.5
2519,1,1,2.0,5.038e+03,Rubin,S2L,mat-L2,garner,simt,4.031e+04,0.000e+00,0.000e+00,1.9,0.9
2519,1,1,2.0,5.038e+03,GB300,S2L,mat-L2,garner,simt,4.031e+04,0.000e+00,0.000e+00,1.5,0.9
2518,2,2,4.0,2.014e+04,Rubin,S2L,mat-L2,garner,simt,8.061e+04,0.000e+00,0.000e+00,3.8,1.9
2518,2,2,4.0,2.014e+04,GB300,S2L,mat-L2,garner,simt,8.061e+04,0.000e+00,0.000e+00,3.0,1.9
2517,1,1,2.0,5.034e+03,Rubin,S2L,mat-L2,garner,simt,4.028e+04,0.000e+00,0.000e+00,1.9,0.9
2517,1,1,2.0,5.034e+03,GB300,S2L,mat-L2,garner,simt,4.028e+04,0.000e+00,0.000e+00,1.5,0.9
2516,4,4,8.0,8.051e+04,Rubin,S2L,mat-L2,garner,simt,1.612e+05,0.000e+00,0.000e+00,7.6,3.8
2516,4,4,8.0,8.051e+04,GB300,S2L,mat-L2,garner,simt,1.612e+05,0.000e+00,0.000e+00,5.9,3.8
2515,1,1,2.0,5.030e+03,Rubin,S2L,mat-L2,garner,simt,4.025e+04,0.000e+00,0.000e+00,1.9,0.9
2515,1,1,2.0,5.030e+03,GB300,S2L,mat-L2,garner,simt,4.025e+04,0.000e+00,0.000e+00,1.5,0.9
2514,2,2,4.0,2.011e+04,Rubin,S2L,mat-L2,garner,simt,8.048e+04,0.000e+00,0.000e+00,3.8,1.9
2514,2,2,4.0,2.011e+04,GB300,S2L,mat-L2,garner,simt,8.048e+04,0.000e+00,0.000e+00,3.0,1.9
2513,1,1,2.0,5.026e+03,Rubin,S2L,mat-L2,garner,simt,4.022e+04,0.000e+00,0.000e+00,1.9,0.9
2513,1,1,2.0,5.026e+03,GB300,S2L,mat-L2,garner,simt,4.022e+04,0.000e+00,0.000e+00,1.5,0.9
2512,16,16,31.8,1.286e+06,Rubin,S2L,mat-L2,garner,simt,6.451e+05,0.000e+00,0.000e+00,30.2,15.0
2512,16,16,31.8,1.286e+06,GB300,S2L,mat-L2,garner,simt,6.451e+05,0.000e+00,0.000e+00,23.6,15.0
2511,1,1,2.0,5.022e+03,Rubin,S2L,mat-L2,garner,simt,4.018e+04,0.000e+00,0.000e+00,1.9,0.9
2511,1,1,2.0,5.022e+03,GB300,S2L,mat-L2,garner,simt,4.018e+04,0.000e+00,0.000e+00,1.5,0.9
2510,2,2,4.0,2.008e+04,Rubin,S2L,mat-L2,garner,simt,8.035e+04,0.000e+00,0.000e+00,3.8,1.9
2510,2,2,4.0,2.008e+04,GB300,S2L,mat-L2,garner,simt,8.035e+04,0.000e+00,0.000e+00,3.0,1.9
2509,1,1,2.0,5.018e+03,Rubin,S2L,mat-L2,garner,simt,4.015e+04,0.000e+00,0.000e+00,1.9,0.9
2509,1,1,2.0,5.018e+03,GB300,S2L,mat-L2,garner,simt,4.015e+04,0.000e+00,0.000e+00,1.5,0.9
2508,4,4,8.0,8.026e+04,Rubin,S2L,mat-L2,garner,simt,1.606e+05,0.000e+00,0.000e+00,7.6,3.8
2508,4,4,8.0,8.026e+04,GB300,S2L,mat-L2,garner,simt,1.606e+05,0.000e+00,0.000e+00,5.9,3.8
2507,1,1,2.0,5.014e+03,Rubin,S2L,mat-L2,garner,simt,4.012e+04,0.000e+00,0.000e+00,1.9,0.9
2507,1,1,2.0,5.014e+03,GB300,S2L,mat-L2,garner,simt,4.012e+04,0.000e+00,0.000e+00,1.5,0.9
2506,2,2,4.0,2.005e+04,Rubin,S2L,mat-L2,garner,simt,8.022e+04,0.000e+00,0.000e+00,3.8,1.9
2506,2,2,4.0,2.005e+04,GB300,S2L,mat-L2,garner,simt,8.022e+04,0.000e+00,0.000e+00,3.0,1.9
2505,1,1,2.0,5.010e+03,Rubin,S2L,mat-L2,garner,simt,4.009e+04,0.000e+00,0.000e+00,1.9,0.9
2505,1,1,2.0,5.010e+03,GB300,S2L,mat-L2,garner,simt,4.009e+04,0.000e+00,0.000e+00,1.5,0.9
2504,8,8,15.9,3.205e+05,Rubin,S2L,mat-L2,garner,simt,3.210e+05,0.000e+00,0.000e+00,15.1,7.5
2504,8,8,15.9,3.205e+05,GB300,S2L,mat-L2,garner,simt,3.210e+05,0.000e+00,0.000e+00,11.8,7.5
2503,1,1,2.0,5.006e+03,Rubin,S2L,mat-L2,garner,simt,4.006e+04,0.000e+00,0.000e+00,1.9,0.9
2503,1,1,2.0,5.006e+03,GB300,S2L,mat-L2,garner,simt,4.006e+04,0.000e+00,0.000e+00,1.5,0.9
2502,2,2,4.0,2.002e+04,Rubin,S2L,mat-L2,garner,simt,8.010e+04,0.000e+00,0.000e+00,3.8,1.9
2502,2,2,4.0,2.002e+04,GB300,S2L,mat-L2,garner,simt,8.010e+04,0.000e+00,0.000e+00,3.0,1.9
2501,1,1,2.0,5.002e+03,Rubin,S2L,mat-L2,garner,simt,4.002e+04,0.000e+00,0.000e+00,1.9,0.9
2501,1,1,2.0,5.002e+03,GB300,S2L,mat-L2,garner,simt,4.002e+04,0.000e+00,0.000e+00,1.5,0.9
2500,4,4,8.0,8.000e+04,Rubin,S2L,mat-L2,garner,simt,1.601e+05,0.000e+00,0.000e+00,7.6,3.8
2500,4,4,8.0,8.000e+04,GB300,S2L,mat-L2,garner,simt,1.601e+05,0.000e+00,0.000e+00,5.9,3.8
2499,1,1,2.0,4.998e+03,Rubin,S2L,mat-L2,garner,simt,3.999e+04,0.000e+00,0.000e+00,1.9,0.9
2499,1,1,2.0,4.998e+03,GB300,S2L,mat-L2,garner,simt,3.999e+04,0.000e+00,0.000e+00,1.5,0.9
2498,2,2,4.0,1.998e+04,Rubin,S2L,mat-L2,garner,simt,7.997e+04,0.000e+00,0.000e+00,3.8,1.9
2498,2,2,4.0,1.998e+04,GB300,S2L,mat-L2,garner,simt,7.997e+04,0.000e+00,0.000e+00,3.0,1.9
2497,1,1,2.0,4.994e+03,Rubin,S2L,mat-L2,garner,simt,3.996e+04,0.000e+00,0.000e+00,1.9,0.9
2497,1,1,2.0,4.994e+03,GB300,S2L,mat-L2,garner,simt,3.996e+04,0.000e+00,0.000e+00,1.5,0.9
2496,2496,64,2496.0,7.974e+08,Rubin,S2L,mat-L2,garner,simt,5.240e+07,0.000e+00,0.000e+00,473.0,102.6
2496,2496,64,2496.0,7.974e+08,GB300,S2L,on-the-fly,garner,simt,5.240e+07,2.300e+07,0.000e+00,135.1,76.4
2495,1,1,2.0,4.990e+03,Rubin,S2L,mat-L2,garner,simt,3.993e+04,0.000e+00,0.000e+00,1.9,0.9
2495,1,1,2.0,4.990e+03,GB300,S2L,mat-L2,garner,simt,3.993e+04,0.000e+00,0.000e+00,1.5,0.9
2494,2,2,4.0,1.995e+04,Rubin,S2L,mat-L2,garner,simt,7.984e+04,0.000e+00,0.000e+00,3.8,1.9
2494,2,2,4.0,1.995e+04,GB300,S2L,mat-L2,garner,simt,7.984e+04,0.000e+00,0.000e+00,3.0,1.9
2493,1,1,2.0,4.986e+03,Rubin,S2L,mat-L2,garner,simt,3.990e+04,0.000e+00,0.000e+00,1.9,0.9
2493,1,1,2.0,4.986e+03,GB300,S2L,mat-L2,garner,simt,3.990e+04,0.000e+00,0.000e+00,1.5,0.9
2492,4,4,8.0,7.974e+04,Rubin,S2L,mat-L2,garner,simt,1.596e+05,0.000e+00,0.000e+00,7.6,3.8
2492,4,4,8.0,7.974e+04,GB300,S2L,mat-L2,garner,simt,1.596e+05,0.000e+00,0.000e+00,5.9,3.8
2491,1,1,2.0,4.982e+03,Rubin,S2L,mat-L2,garner,simt,3.986e+04,0.000e+00,0.000e+00,1.9,0.9
2491,1,1,2.0,4.982e+03,GB300,S2L,mat-L2,garner,simt,3.986e+04,0.000e+00,0.000e+00,1.5,0.9
2490,2,2,4.0,1.992e+04,Rubin,S2L,mat-L2,garner,simt,7.971e+04,0.000e+00,0.000e+00,3.8,1.9
2490,2,2,4.0,1.992e+04,GB300,S2L,mat-L2,garner,simt,7.971e+04,0.000e+00,0.000e+00,3.0,1.9
2489,1,1,2.0,4.978e+03,Rubin,S2L,mat-L2,garner,simt,3.983e+04,0.000e+00,0.000e+00,1.9,0.9
2489,1,1,2.0,4.978e+03,GB300,S2L,mat-L2,garner,simt,3.983e+04,0.000e+00,0.000e+00,1.5,0.9
2488,8,8,15.9,3.185e+05,Rubin,S2L,mat-L2,garner,simt,3.190e+05,0.000e+00,0.000e+00,15.1,7.5
2488,8,8,15.9,3.185e+05,GB300,S2L,mat-L2,garner,simt,3.190e+05,0.000e+00,0.000e+00,11.8,7.5
2487,1,1,2.0,4.974e+03,Rubin,S2L,mat-L2,garner,simt,3.980e+04,0.000e+00,0.000e+00,1.9,0.9
2487,1,1,2.0,4.974e+03,GB300,S2L,mat-L2,garner,simt,3.980e+04,0.000e+00,0.000e+00,1.5,0.9
2486,2,2,4.0,1.989e+04,Rubin,S2L,mat-L2,garner,simt,7.958e+04,0.000e+00,0.000e+00,3.8,1.9
2486,2,2,4.0,1.989e+04,GB300,S2L,mat-L2,garner,simt,7.958e+04,0.000e+00,0.000e+00,3.0,1.9
2485,1,1,2.0,4.970e+03,Rubin,S2L,mat-L2,garner,simt,3.977e+04,0.000e+00,0.000e+00,1.9,0.9
2485,1,1,2.0,4.970e+03,GB300,S2L,mat-L2,garner,simt,3.977e+04,0.000e+00,0.000e+00,1.5,0.9
2484,4,4,8.0,7.949e+04,Rubin,S2L,mat-L2,garner,simt,1.591e+05,0.000e+00,0.000e+00,7.6,3.8
2484,4,4,8.0,7.949e+04,GB300,S2L,mat-L2,garner,simt,1.591e+05,0.000e+00,0.000e+00,5.9,3.8
2483,1,1,2.0,4.966e+03,Rubin,S2L,mat-L2,garner,simt,3.974e+04,0.000e+00,0.000e+00,1.9,0.9
2483,1,1,2.0,4.966e+03,GB300,S2L,mat-L2,garner,simt,3.974e+04,0.000e+00,0.000e+00,1.5,0.9
2482,2,2,4.0,1.986e+04,Rubin,S2L,mat-L2,garner,simt,7.946e+04,0.000e+00,0.000e+00,3.8,1.9
2482,2,2,4.0,1.986e+04,GB300,S2L,mat-L2,garner,simt,7.946e+04,0.000e+00,0.000e+00,3.0,1.9
2481,1,1,2.0,4.962e+03,Rubin,S2L,mat-L2,garner,simt,3.970e+04,0.000e+00,0.000e+00,1.9,0.9
2481,1,1,2.0,4.962e+03,GB300,S2L,mat-L2,garner,simt,3.970e+04,0.000e+00,0.000e+00,1.5,0.9
2480,16,16,31.8,1.270e+06,Rubin,S2L,mat-L2,garner,simt,6.369e+05,0.000e+00,0.000e+00,30.2,15.0
2480,16,16,31.8,1.270e+06,GB300,S2L,mat-L2,garner,simt,6.369e+05,0.000e+00,0.000e+00,23.6,15.0
2479,1,1,2.0,4.958e+03,Rubin,S2L,mat-L2,garner,simt,3.967e+04,0.000e+00,0.000e+00,1.9,0.9
2479,1,1,2.0,4.958e+03,GB300,S2L,mat-L2,garner,simt,3.967e+04,0.000e+00,0.000e+00,1.5,0.9
2478,2,2,4.0,1.982e+04,Rubin,S2L,mat-L2,garner,simt,7.933e+04,0.000e+00,0.000e+00,3.8,1.9
2478,2,2,4.0,1.982e+04,GB300,S2L,mat-L2,garner,simt,7.933e+04,0.000e+00,0.000e+00,3.0,1.9
2477,1,1,2.0,4.954e+03,Rubin,S2L,mat-L2,garner,simt,3.964e+04,0.000e+00,0.000e+00,1.9,0.9
2477,1,1,2.0,4.954e+03,GB300,S2L,mat-L2,garner,simt,3.964e+04,0.000e+00,0.000e+00,1.5,0.9
2476,4,4,8.0,7.923e+04,Rubin,S2L,mat-L2,garner,simt,1.586e+05,0.000e+00,0.000e+00,7.6,3.8
2476,4,4,8.0,7.923e+04,GB300,S2L,mat-L2,garner,simt,1.586e+05,0.000e+00,0.000e+00,5.9,3.8
2475,1,1,2.0,4.950e+03,Rubin,S2L,mat-L2,garner,simt,3.961e+04,0.000e+00,0.000e+00,1.9,0.9
2475,1,1,2.0,4.950e+03,GB300,S2L,mat-L2,garner,simt,3.961e+04,0.000e+00,0.000e+00,1.5,0.9
2474,2,2,4.0,1.979e+04,Rubin,S2L,mat-L2,garner,simt,7.920e+04,0.000e+00,0.000e+00,3.8,1.9
2474,2,2,4.0,1.979e+04,GB300,S2L,mat-L2,garner,simt,7.920e+04,0.000e+00,0.000e+00,3.0,1.9
2473,1,1,2.0,4.946e+03,Rubin,S2L,mat-L2,garner,simt,3.958e+04,0.000e+00,0.000e+00,1.9,0.9
2473,1,1,2.0,4.946e+03,GB300,S2L,mat-L2,garner,simt,3.958e+04,0.000e+00,0.000e+00,1.5,0.9
2472,8,8,15.9,3.164e+05,Rubin,S2L,mat-L2,garner,simt,3.169e+05,0.000e+00,0.000e+00,15.1,7.5
2472,8,8,15.9,3.164e+05,GB300,S2L,mat-L2,garner,simt,3.169e+05,0.000e+00,0.000e+00,11.8,7.5
2471,1,1,2.0,4.942e+03,Rubin,S2L,mat-L2,garner,simt,3.954e+04,0.000e+00,0.000e+00,1.9,0.9
2471,1,1,2.0,4.942e+03,GB300,S2L,mat-L2,garner,simt,3.954e+04,0.000e+00,0.000e+00,1.5,0.9
2470,2,2,4.0,1.976e+04,Rubin,S2L,mat-L2,garner,simt,7.907e+04,0.000e+00,0.000e+00,3.8,1.9
2470,2,2,4.0,1.976e+04,GB300,S2L,mat-L2,garner,simt,7.907e+04,0.000e+00,0.000e+00,3.0,1.9
2469,1,1,2.0,4.938e+03,Rubin,S2L,mat-L2,garner,simt,3.951e+04,0.000e+00,0.000e+00,1.9,0.9
2469,1,1,2.0,4.938e+03,GB300,S2L,mat-L2,garner,simt,3.951e+04,0.000e+00,0.000e+00,1.5,0.9
2468,4,4,8.0,7.898e+04,Rubin,S2L,mat-L2,garner,simt,1.581e+05,0.000e+00,0.000e+00,7.6,3.8
2468,4,4,8.0,7.898e+04,GB300,S2L,mat-L2,garner,simt,1.581e+05,0.000e+00,0.000e+00,5.9,3.8
2467,1,1,2.0,4.934e+03,Rubin,S2L,mat-L2,garner,simt,3.948e+04,0.000e+00,0.000e+00,1.9,0.9
2467,1,1,2.0,4.934e+03,GB300,S2L,mat-L2,garner,simt,3.948e+04,0.000e+00,0.000e+00,1.5,0.9
2466,2,2,4.0,1.973e+04,Rubin,S2L,mat-L2,garner,simt,7.894e+04,0.000e+00,0.000e+00,3.8,1.9
2466,2,2,4.0,1.973e+04,GB300,S2L,mat-L2,garner,simt,7.894e+04,0.000e+00,0.000e+00,3.0,1.9
2465,1,1,2.0,4.930e+03,Rubin,S2L,mat-L2,garner,simt,3.945e+04,0.000e+00,0.000e+00,1.9,0.9
2465,1,1,2.0,4.930e+03,GB300,S2L,mat-L2,garner,simt,3.945e+04,0.000e+00,0.000e+00,1.5,0.9
2464,32,32,63.2,5.046e+06,Rubin,S2L,mat-L2,garner,simt,1.270e+06,0.000e+00,0.000e+00,59.9,29.9
2464,32,32,63.2,5.046e+06,GB300,S2L,mat-L2,garner,simt,1.270e+06,0.000e+00,0.000e+00,46.8,29.8
2463,1,1,2.0,4.926e+03,Rubin,S2L,mat-L2,garner,simt,3.942e+04,0.000e+00,0.000e+00,1.9,0.9
2463,1,1,2.0,4.926e+03,GB300,S2L,mat-L2,garner,simt,3.942e+04,0.000e+00,0.000e+00,1.5,0.9
2462,2,2,4.0,1.970e+04,Rubin,S2L,mat-L2,garner,simt,7.882e+04,0.000e+00,0.000e+00,3.8,1.9
2462,2,2,4.0,1.970e+04,GB300,S2L,mat-L2,garner,simt,7.882e+04,0.000e+00,0.000e+00,3.0,1.9
2461,1,1,2.0,4.922e+03,Rubin,S2L,mat-L2,garner,simt,3.938e+04,0.000e+00,0.000e+00,1.9,0.9
2461,1,1,2.0,4.922e+03,GB300,S2L,mat-L2,garner,simt,3.938e+04,0.000e+00,0.000e+00,1.5,0.9
2460,4,4,8.0,7.872e+04,Rubin,S2L,mat-L2,garner,simt,1.576e+05,0.000e+00,0.000e+00,7.6,3.8
2460,4,4,8.0,7.872e+04,GB300,S2L,mat-L2,garner,simt,1.576e+05,0.000e+00,0.000e+00,5.9,3.8
2459,1,1,2.0,4.918e+03,Rubin,S2L,mat-L2,garner,simt,3.935e+04,0.000e+00,0.000e+00,1.9,0.9
2459,1,1,2.0,4.918e+03,GB300,S2L,mat-L2,garner,simt,3.935e+04,0.000e+00,0.000e+00,1.5,0.9
2458,2,2,4.0,1.966e+04,Rubin,S2L,mat-L2,garner,simt,7.869e+04,0.000e+00,0.000e+00,3.8,1.9
2458,2,2,4.0,1.966e+04,GB300,S2L,mat-L2,garner,simt,7.869e+04,0.000e+00,0.000e+00,3.0,1.9
2457,1,1,2.0,4.914e+03,Rubin,S2L,mat-L2,garner,simt,3.932e+04,0.000e+00,0.000e+00,1.9,0.9
2457,1,1,2.0,4.914e+03,GB300,S2L,mat-L2,garner,simt,3.932e+04,0.000e+00,0.000e+00,1.5,0.9
2456,8,8,15.9,3.144e+05,Rubin,S2L,mat-L2,garner,simt,3.149e+05,0.000e+00,0.000e+00,15.1,7.5
2456,8,8,15.9,3.144e+05,GB300,S2L,mat-L2,garner,simt,3.149e+05,0.000e+00,0.000e+00,11.8,7.5
2455,1,1,2.0,4.910e+03,Rubin,S2L,mat-L2,garner,simt,3.929e+04,0.000e+00,0.000e+00,1.9,0.9
2455,1,1,2.0,4.910e+03,GB300,S2L,mat-L2,garner,simt,3.929e+04,0.000e+00,0.000e+00,1.5,0.9
2454,2,2,4.0,1.963e+04,Rubin,S2L,mat-L2,garner,simt,7.856e+04,0.000e+00,0.000e+00,3.8,1.9
2454,2,2,4.0,1.963e+04,GB300,S2L,mat-L2,garner,simt,7.856e+04,0.000e+00,0.000e+00,3.0,1.9
2453,1,1,2.0,4.906e+03,Rubin,S2L,mat-L2,garner,simt,3.926e+04,0.000e+00,0.000e+00,1.9,0.9
2453,1,1,2.0,4.906e+03,GB300,S2L,mat-L2,garner,simt,3.926e+04,0.000e+00,0.000e+00,1.5,0.9
2452,4,4,8.0,7.846e+04,Rubin,S2L,mat-L2,garner,simt,1.571e+05,0.000e+00,0.000e+00,7.6,3.8
2452,4,4,8.0,7.846e+04,GB300,S2L,mat-L2,garner,simt,1.571e+05,0.000e+00,0.000e+00,5.9,3.8
2451,1,1,2.0,4.902e+03,Rubin,S2L,mat-L2,garner,simt,3.922e+04,0.000e+00,0.000e+00,1.9,0.9
2451,1,1,2.0,4.902e+03,GB300,S2L,mat-L2,garner,simt,3.922e+04,0.000e+00,0.000e+00,1.5,0.9
2450,2,2,4.0,1.960e+04,Rubin,S2L,mat-L2,garner,simt,7.843e+04,0.000e+00,0.000e+00,3.8,1.9
2450,2,2,4.0,1.960e+04,GB300,S2L,mat-L2,garner,simt,7.843e+04,0.000e+00,0.000e+00,3.0,1.9
2449,1,1,2.0,4.898e+03,Rubin,S2L,mat-L2,garner,simt,3.919e+04,0.000e+00,0.000e+00,1.9,0.9
2449,1,1,2.0,4.898e+03,GB300,S2L,mat-L2,garner,simt,3.919e+04,0.000e+00,0.000e+00,1.5,0.9
2448,16,16,31.8,1.253e+06,Rubin,S2L,mat-L2,garner,simt,6.287e+05,0.000e+00,0.000e+00,30.2,15.0
2448,16,16,31.8,1.253e+06,GB300,S2L,mat-L2,garner,simt,6.287e+05,0.000e+00,0.000e+00,23.6,15.0
2447,1,1,2.0,4.894e+03,Rubin,S2L,mat-L2,garner,simt,3.916e+04,0.000e+00,0.000e+00,1.9,0.9
2447,1,1,2.0,4.894e+03,GB300,S2L,mat-L2,garner,simt,3.916e+04,0.000e+00,0.000e+00,1.5,0.9
2446,2,2,4.0,1.957e+04,Rubin,S2L,mat-L2,garner,simt,7.830e+04,0.000e+00,0.000e+00,3.8,1.9
2446,2,2,4.0,1.957e+04,GB300,S2L,mat-L2,garner,simt,7.830e+04,0.000e+00,0.000e+00,3.0,1.9
2445,1,1,2.0,4.890e+03,Rubin,S2L,mat-L2,garner,simt,3.913e+04,0.000e+00,0.000e+00,1.9,0.9
2445,1,1,2.0,4.890e+03,GB300,S2L,mat-L2,garner,simt,3.913e+04,0.000e+00,0.000e+00,1.5,0.9
2444,4,4,8.0,7.821e+04,Rubin,S2L,mat-L2,garner,simt,1.565e+05,0.000e+00,0.000e+00,7.6,3.8
2444,4,4,8.0,7.821e+04,GB300,S2L,mat-L2,garner,simt,1.565e+05,0.000e+00,0.000e+00,5.9,3.8
2443,1,1,2.0,4.886e+03,Rubin,S2L,mat-L2,garner,simt,3.910e+04,0.000e+00,0.000e+00,1.9,0.9
2443,1,1,2.0,4.886e+03,GB300,S2L,mat-L2,garner,simt,3.910e+04,0.000e+00,0.000e+00,1.5,0.9
2442,2,2,4.0,1.954e+04,Rubin,S2L,mat-L2,garner,simt,7.818e+04,0.000e+00,0.000e+00,3.8,1.9
2442,2,2,4.0,1.954e+04,GB300,S2L,mat-L2,garner,simt,7.818e+04,0.000e+00,0.000e+00,3.0,1.9
2441,1,1,2.0,4.882e+03,Rubin,S2L,mat-L2,garner,simt,3.906e+04,0.000e+00,0.000e+00,1.9,0.9
2441,1,1,2.0,4.882e+03,GB300,S2L,mat-L2,garner,simt,3.906e+04,0.000e+00,0.000e+00,1.5,0.9
2440,8,8,15.9,3.123e+05,Rubin,S2L,mat-L2,garner,simt,3.128e+05,0.000e+00,0.000e+00,15.1,7.5
2440,8,8,15.9,3.123e+05,GB300,S2L,mat-L2,garner,simt,3.128e+05,0.000e+00,0.000e+00,11.8,7.5
2439,1,1,2.0,4.878e+03,Rubin,S2L,mat-L2,garner,simt,3.903e+04,0.000e+00,0.000e+00,1.9,0.9
2439,1,1,2.0,4.878e+03,GB300,S2L,mat-L2,garner,simt,3.903e+04,0.000e+00,0.000e+00,1.5,0.9
2438,2,2,4.0,1.950e+04,Rubin,S2L,mat-L2,garner,simt,7.805e+04,0.000e+00,0.000e+00,3.8,1.9
2438,2,2,4.0,1.950e+04,GB300,S2L,mat-L2,garner,simt,7.805e+04,0.000e+00,0.000e+00,3.0,1.9
2437,1,1,2.0,4.874e+03,Rubin,S2L,mat-L2,garner,simt,3.900e+04,0.000e+00,0.000e+00,1.9,0.9
2437,1,1,2.0,4.874e+03,GB300,S2L,mat-L2,garner,simt,3.900e+04,0.000e+00,0.000e+00,1.5,0.9
2436,4,4,8.0,7.795e+04,Rubin,S2L,mat-L2,garner,simt,1.560e+05,0.000e+00,0.000e+00,7.6,3.8
2436,4,4,8.0,7.795e+04,GB300,S2L,mat-L2,garner,simt,1.560e+05,0.000e+00,0.000e+00,5.9,3.8
2435,1,1,2.0,4.870e+03,Rubin,S2L,mat-L2,garner,simt,3.897e+04,0.000e+00,0.000e+00,1.9,0.9
2435,1,1,2.0,4.870e+03,GB300,S2L,mat-L2,garner,simt,3.897e+04,0.000e+00,0.000e+00,1.5,0.9
2434,2,2,4.0,1.947e+04,Rubin,S2L,mat-L2,garner,simt,7.792e+04,0.000e+00,0.000e+00,3.8,1.9
2434,2,2,4.0,1.947e+04,GB300,S2L,mat-L2,garner,simt,7.792e+04,0.000e+00,0.000e+00,3.0,1.9
2433,1,1,2.0,4.866e+03,Rubin,S2L,mat-L2,garner,simt,3.894e+04,0.000e+00,0.000e+00,1.9,0.9
2433,1,1,2.0,4.866e+03,GB300,S2L,mat-L2,garner,simt,3.894e+04,0.000e+00,0.000e+00,1.5,0.9
2432,2432,64,2432.0,7.571e+08,Rubin,S2L,mat-L2,garner,simt,4.981e+07,0.000e+00,0.000e+00,473.0,102.5
2432,2432,64,2432.0,7.571e+08,GB300,S2L,on-the-fly,garner,simt,4.981e+07,2.241e+07,0.000e+00,135.1,75.8
2431,1,1,2.0,4.862e+03,Rubin,S2L,mat-L2,garner,simt,3.890e+04,0.000e+00,0.000e+00,1.9,0.9
2431,1,1,2.0,4.862e+03,GB300,S2L,mat-L2,garner,simt,3.890e+04,0.000e+00,0.000e+00,1.5,0.9
2430,2,2,4.0,1.944e+04,Rubin,S2L,mat-L2,garner,simt,7.779e+04,0.000e+00,0.000e+00,3.8,1.9
2430,2,2,4.0,1.944e+04,GB300,S2L,mat-L2,garner,simt,7.779e+04,0.000e+00,0.000e+00,3.0,1.9
2429,1,1,2.0,4.858e+03,Rubin,S2L,mat-L2,garner,simt,3.887e+04,0.000e+00,0.000e+00,1.9,0.9
2429,1,1,2.0,4.858e+03,GB300,S2L,mat-L2,garner,simt,3.887e+04,0.000e+00,0.000e+00,1.5,0.9
2428,4,4,8.0,7.770e+04,Rubin,S2L,mat-L2,garner,simt,1.555e+05,0.000e+00,0.000e+00,7.6,3.8
2428,4,4,8.0,7.770e+04,GB300,S2L,mat-L2,garner,simt,1.555e+05,0.000e+00,0.000e+00,5.9,3.8
2427,1,1,2.0,4.854e+03,Rubin,S2L,mat-L2,garner,simt,3.884e+04,0.000e+00,0.000e+00,1.9,0.9
2427,1,1,2.0,4.854e+03,GB300,S2L,mat-L2,garner,simt,3.884e+04,0.000e+00,0.000e+00,1.5,0.9
2426,2,2,4.0,1.941e+04,Rubin,S2L,mat-L2,garner,simt,7.766e+04,0.000e+00,0.000e+00,3.8,1.9
2426,2,2,4.0,1.941e+04,GB300,S2L,mat-L2,garner,simt,7.766e+04,0.000e+00,0.000e+00,3.0,1.9
2425,1,1,2.0,4.850e+03,Rubin,S2L,mat-L2,garner,simt,3.881e+04,0.000e+00,0.000e+00,1.9,0.9
2425,1,1,2.0,4.850e+03,GB300,S2L,mat-L2,garner,simt,3.881e+04,0.000e+00,0.000e+00,1.5,0.9
2424,8,8,15.9,3.103e+05,Rubin,S2L,mat-L2,garner,simt,3.108e+05,0.000e+00,0.000e+00,15.1,7.5
2424,8,8,15.9,3.103e+05,GB300,S2L,mat-L2,garner,simt,3.108e+05,0.000e+00,0.000e+00,11.8,7.5
2423,1,1,2.0,4.846e+03,Rubin,S2L,mat-L2,garner,simt,3.878e+04,0.000e+00,0.000e+00,1.9,0.9
2423,1,1,2.0,4.846e+03,GB300,S2L,mat-L2,garner,simt,3.878e+04,0.000e+00,0.000e+00,1.5,0.9
2422,2,2,4.0,1.938e+04,Rubin,S2L,mat-L2,garner,simt,7.754e+04,0.000e+00,0.000e+00,3.8,1.9
2422,2,2,4.0,1.938e+04,GB300,S2L,mat-L2,garner,simt,7.754e+04,0.000e+00,0.000e+00,3.0,1.9
2421,1,1,2.0,4.842e+03,Rubin,S2L,mat-L2,garner,simt,3.874e+04,0.000e+00,0.000e+00,1.9,0.9
2421,1,1,2.0,4.842e+03,GB300,S2L,mat-L2,garner,simt,3.874e+04,0.000e+00,0.000e+00,1.5,0.9
2420,4,4,8.0,7.744e+04,Rubin,S2L,mat-L2,garner,simt,1.550e+05,0.000e+00,0.000e+00,7.6,3.8
2420,4,4,8.0,7.744e+04,GB300,S2L,mat-L2,garner,simt,1.550e+05,0.000e+00,0.000e+00,5.9,3.8
2419,1,1,2.0,4.838e+03,Rubin,S2L,mat-L2,garner,simt,3.871e+04,0.000e+00,0.000e+00,1.9,0.9
2419,1,1,2.0,4.838e+03,GB300,S2L,mat-L2,garner,simt,3.871e+04,0.000e+00,0.000e+00,1.5,0.9
2418,2,2,4.0,1.934e+04,Rubin,S2L,mat-L2,garner,simt,7.741e+04,0.000e+00,0.000e+00,3.8,1.9
2418,2,2,4.0,1.934e+04,GB300,S2L,mat-L2,garner,simt,7.741e+04,0.000e+00,0.000e+00,3.0,1.9
2417,1,1,2.0,4.834e+03,Rubin,S2L,mat-L2,garner,simt,3.868e+04,0.000e+00,0.000e+00,1.9,0.9
2417,1,1,2.0,4.834e+03,GB300,S2L,mat-L2,garner,simt,3.868e+04,0.000e+00,0.000e+00,1.5,0.9
2416,16,16,31.8,1.237e+06,Rubin,S2L,mat-L2,garner,simt,6.205e+05,0.000e+00,0.000e+00,30.2,15.0
2416,16,16,31.8,1.237e+06,GB300,S2L,mat-L2,garner,simt,6.205e+05,0.000e+00,0.000e+00,23.6,15.0
2415,1,1,2.0,4.830e+03,Rubin,S2L,mat-L2,garner,simt,3.865e+04,0.000e+00,0.000e+00,1.9,0.9
2415,1,1,2.0,4.830e+03,GB300,S2L,mat-L2,garner,simt,3.865e+04,0.000e+00,0.000e+00,1.5,0.9
2414,2,2,4.0,1.931e+04,Rubin,S2L,mat-L2,garner,simt,7.728e+04,0.000e+00,0.000e+00,3.8,1.9
2414,2,2,4.0,1.931e+04,GB300,S2L,mat-L2,garner,simt,7.728e+04,0.000e+00,0.000e+00,3.0,1.9
2413,1,1,2.0,4.826e+03,Rubin,S2L,mat-L2,garner,simt,3.862e+04,0.000e+00,0.000e+00,1.9,0.9
2413,1,1,2.0,4.826e+03,GB300,S2L,mat-L2,garner,simt,3.862e+04,0.000e+00,0.000e+00,1.5,0.9
2412,4,4,8.0,7.718e+04,Rubin,S2L,mat-L2,garner,simt,1.545e+05,0.000e+00,0.000e+00,7.6,3.8
2412,4,4,8.0,7.718e+04,GB300,S2L,mat-L2,garner,simt,1.545e+05,0.000e+00,0.000e+00,5.9,3.8
2411,1,1,2.0,4.822e+03,Rubin,S2L,mat-L2,garner,simt,3.858e+04,0.000e+00,0.000e+00,1.9,0.9
2411,1,1,2.0,4.822e+03,GB300,S2L,mat-L2,garner,simt,3.858e+04,0.000e+00,0.000e+00,1.5,0.9
2410,2,2,4.0,1.928e+04,Rubin,S2L,mat-L2,garner,simt,7.715e+04,0.000e+00,0.000e+00,3.8,1.9
2410,2,2,4.0,1.928e+04,GB300,S2L,mat-L2,garner,simt,7.715e+04,0.000e+00,0.000e+00,3.0,1.9
2409,1,1,2.0,4.818e+03,Rubin,S2L,mat-L2,garner,simt,3.855e+04,0.000e+00,0.000e+00,1.9,0.9
2409,1,1,2.0,4.818e+03,GB300,S2L,mat-L2,garner,simt,3.855e+04,0.000e+00,0.000e+00,1.5,0.9
2408,8,8,15.9,3.082e+05,Rubin,S2L,mat-L2,garner,simt,3.087e+05,0.000e+00,0.000e+00,15.1,7.5
2408,8,8,15.9,3.082e+05,GB300,S2L,mat-L2,garner,simt,3.087e+05,0.000e+00,0.000e+00,11.8,7.5
2407,1,1,2.0,4.814e+03,Rubin,S2L,mat-L2,garner,simt,3.852e+04,0.000e+00,0.000e+00,1.9,0.9
2407,1,1,2.0,4.814e+03,GB300,S2L,mat-L2,garner,simt,3.852e+04,0.000e+00,0.000e+00,1.5,0.9
2406,2,2,4.0,1.925e+04,Rubin,S2L,mat-L2,garner,simt,7.702e+04,0.000e+00,0.000e+00,3.8,1.9
2406,2,2,4.0,1.925e+04,GB300,S2L,mat-L2,garner,simt,7.702e+04,0.000e+00,0.000e+00,3.0,1.9
2405,1,1,2.0,4.810e+03,Rubin,S2L,mat-L2,garner,simt,3.849e+04,0.000e+00,0.000e+00,1.9,0.9
2405,1,1,2.0,4.810e+03,GB300,S2L,mat-L2,garner,simt,3.849e+04,0.000e+00,0.000e+00,1.5,0.9
2404,4,4,8.0,7.693e+04,Rubin,S2L,mat-L2,garner,simt,1.540e+05,0.000e+00,0.000e+00,7.6,3.8
2404,4,4,8.0,7.693e+04,GB300,S2L,mat-L2,garner,simt,1.540e+05,0.000e+00,0.000e+00,5.9,3.8
2403,1,1,2.0,4.806e+03,Rubin,S2L,mat-L2,garner,simt,3.846e+04,0.000e+00,0.000e+00,1.9,0.9
2403,1,1,2.0,4.806e+03,GB300,S2L,mat-L2,garner,simt,3.846e+04,0.000e+00,0.000e+00,1.5,0.9
2402,2,2,4.0,1.922e+04,Rubin,S2L,mat-L2,garner,simt,7.690e+04,0.000e+00,0.000e+00,3.8,1.9
2402,2,2,4.0,1.922e+04,GB300,S2L,mat-L2,garner,simt,7.690e+04,0.000e+00,0.000e+00,3.0,1.9
2401,1,1,2.0,4.802e+03,Rubin,S2L,mat-L2,garner,simt,3.842e+04,0.000e+00,0.000e+00,1.9,0.9
2401,1,1,2.0,4.802e+03,GB300,S2L,mat-L2,garner,simt,3.842e+04,0.000e+00,0.000e+00,1.5,0.9
2400,32,32,63.2,4.915e+06,Rubin,S2L,mat-L2,garner,simt,1.237e+06,0.000e+00,0.000e+00,59.9,29.9
2400,32,32,63.2,4.915e+06,GB300,S2L,mat-L2,garner,simt,1.237e+06,0.000e+00,0.000e+00,46.8,29.8
2399,1,1,2.0,4.798e+03,Rubin,S2L,mat-L2,garner,simt,3.839e+04,0.000e+00,0.000e+00,1.9,0.9
2399,1,1,2.0,4.798e+03,GB300,S2L,mat-L2,garner,simt,3.839e+04,0.000e+00,0.000e+00,1.5,0.9
2398,2,2,4.0,1.918e+04,Rubin,S2L,mat-L2,garner,simt,7.677e+04,0.000e+00,0.000e+00,3.8,1.9
2398,2,2,4.0,1.918e+04,GB300,S2L,mat-L2,garner,simt,7.677e+04,0.000e+00,0.000e+00,3.0,1.9
2397,1,1,2.0,4.794e+03,Rubin,S2L,mat-L2,garner,simt,3.836e+04,0.000e+00,0.000e+00,1.9,0.9
2397,1,1,2.0,4.794e+03,GB300,S2L,mat-L2,garner,simt,3.836e+04,0.000e+00,0.000e+00,1.5,0.9
2396,4,4,8.0,7.667e+04,Rubin,S2L,mat-L2,garner,simt,1.535e+05,0.000e+00,0.000e+00,7.6,3.8
2396,4,4,8.0,7.667e+04,GB300,S2L,mat-L2,garner,simt,1.535e+05,0.000e+00,0.000e+00,5.9,3.8
2395,1,1,2.0,4.790e+03,Rubin,S2L,mat-L2,garner,simt,3.833e+04,0.000e+00,0.000e+00,1.9,0.9
2395,1,1,2.0,4.790e+03,GB300,S2L,mat-L2,garner,simt,3.833e+04,0.000e+00,0.000e+00,1.5,0.9
2394,2,2,4.0,1.915e+04,Rubin,S2L,mat-L2,garner,simt,7.664e+04,0.000e+00,0.000e+00,3.8,1.9
2394,2,2,4.0,1.915e+04,GB300,S2L,mat-L2,garner,simt,7.664e+04,0.000e+00,0.000e+00,3.0,1.9
2393,1,1,2.0,4.786e+03,Rubin,S2L,mat-L2,garner,simt,3.830e+04,0.000e+00,0.000e+00,1.9,0.9
2393,1,1,2.0,4.786e+03,GB300,S2L,mat-L2,garner,simt,3.830e+04,0.000e+00,0.000e+00,1.5,0.9
2392,8,8,15.9,3.062e+05,Rubin,S2L,mat-L2,garner,simt,3.067e+05,0.000e+00,0.000e+00,15.1,7.5
2392,8,8,15.9,3.062e+05,GB300,S2L,mat-L2,garner,simt,3.067e+05,0.000e+00,0.000e+00,11.8,7.5
2391,1,1,2.0,4.782e+03,Rubin,S2L,mat-L2,garner,simt,3.826e+04,0.000e+00,0.000e+00,1.9,0.9
2391,1,1,2.0,4.782e+03,GB300,S2L,mat-L2,garner,simt,3.826e+04,0.000e+00,0.000e+00,1.5,0.9
2390,2,2,4.0,1.912e+04,Rubin,S2L,mat-L2,garner,simt,7.651e+04,0.000e+00,0.000e+00,3.8,1.9
2390,2,2,4.0,1.912e+04,GB300,S2L,mat-L2,garner,simt,7.651e+04,0.000e+00,0.000e+00,3.0,1.9
2389,1,1,2.0,4.778e+03,Rubin,S2L,mat-L2,garner,simt,3.823e+04,0.000e+00,0.000e+00,1.9,0.9
2389,1,1,2.0,4.778e+03,GB300,S2L,mat-L2,garner,simt,3.823e+04,0.000e+00,0.000e+00,1.5,0.9
2388,4,4,8.0,7.642e+04,Rubin,S2L,mat-L2,garner,simt,1.530e+05,0.000e+00,0.000e+00,7.6,3.8
2388,4,4,8.0,7.642e+04,GB300,S2L,mat-L2,garner,simt,1.530e+05,0.000e+00,0.000e+00,5.9,3.8
2387,1,1,2.0,4.774e+03,Rubin,S2L,mat-L2,garner,simt,3.820e+04,0.000e+00,0.000e+00,1.9,0.9
2387,1,1,2.0,4.774e+03,GB300,S2L,mat-L2,garner,simt,3.820e+04,0.000e+00,0.000e+00,1.5,0.9
2386,2,2,4.0,1.909e+04,Rubin,S2L,mat-L2,garner,simt,7.638e+04,0.000e+00,0.000e+00,3.8,1.9
2386,2,2,4.0,1.909e+04,GB300,S2L,mat-L2,garner,simt,7.638e+04,0.000e+00,0.000e+00,3.0,1.9
2385,1,1,2.0,4.770e+03,Rubin,S2L,mat-L2,garner,simt,3.817e+04,0.000e+00,0.000e+00,1.9,0.9
2385,1,1,2.0,4.770e+03,GB300,S2L,mat-L2,garner,simt,3.817e+04,0.000e+00,0.000e+00,1.5,0.9
2384,16,16,31.8,1.221e+06,Rubin,S2L,mat-L2,garner,simt,6.124e+05,0.000e+00,0.000e+00,30.2,15.0
2384,16,16,31.8,1.221e+06,GB300,S2L,mat-L2,garner,simt,6.124e+05,0.000e+00,0.000e+00,23.6,15.0
2383,1,1,2.0,4.766e+03,Rubin,S2L,mat-L2,garner,simt,3.814e+04,0.000e+00,0.000e+00,1.9,0.9
2383,1,1,2.0,4.766e+03,GB300,S2L,mat-L2,garner,simt,3.814e+04,0.000e+00,0.000e+00,1.5,0.9
2382,2,2,4.0,1.906e+04,Rubin,S2L,mat-L2,garner,simt,7.626e+04,0.000e+00,0.000e+00,3.8,1.9
2382,2,2,4.0,1.906e+04,GB300,S2L,mat-L2,garner,simt,7.626e+04,0.000e+00,0.000e+00,3.0,1.9
2381,1,1,2.0,4.762e+03,Rubin,S2L,mat-L2,garner,simt,3.810e+04,0.000e+00,0.000e+00,1.9,0.9
2381,1,1,2.0,4.762e+03,GB300,S2L,mat-L2,garner,simt,3.810e+04,0.000e+00,0.000e+00,1.5,0.9
2380,4,4,8.0,7.616e+04,Rubin,S2L,mat-L2,garner,simt,1.524e+05,0.000e+00,0.000e+00,7.6,3.8
2380,4,4,8.0,7.616e+04,GB300,S2L,mat-L2,garner,simt,1.524e+05,0.000e+00,0.000e+00,5.9,3.8
2379,1,1,2.0,4.758e+03,Rubin,S2L,mat-L2,garner,simt,3.807e+04,0.000e+00,0.000e+00,1.9,0.9
2379,1,1,2.0,4.758e+03,GB300,S2L,mat-L2,garner,simt,3.807e+04,0.000e+00,0.000e+00,1.5,0.9
2378,2,2,4.0,1.902e+04,Rubin,S2L,mat-L2,garner,simt,7.613e+04,0.000e+00,0.000e+00,3.8,1.9
2378,2,2,4.0,1.902e+04,GB300,S2L,mat-L2,garner,simt,7.613e+04,0.000e+00,0.000e+00,3.0,1.9
2377,1,1,2.0,4.754e+03,Rubin,S2L,mat-L2,garner,simt,3.804e+04,0.000e+00,0.000e+00,1.9,0.9
2377,1,1,2.0,4.754e+03,GB300,S2L,mat-L2,garner,simt,3.804e+04,0.000e+00,0.000e+00,1.5,0.9
2376,8,8,15.9,3.041e+05,Rubin,S2L,mat-L2,garner,simt,3.046e+05,0.000e+00,0.000e+00,15.1,7.5
2376,8,8,15.9,3.041e+05,GB300,S2L,mat-L2,garner,simt,3.046e+05,0.000e+00,0.000e+00,11.8,7.5
2375,1,1,2.0,4.750e+03,Rubin,S2L,mat-L2,garner,simt,3.801e+04,0.000e+00,0.000e+00,1.9,0.9
2375,1,1,2.0,4.750e+03,GB300,S2L,mat-L2,garner,simt,3.801e+04,0.000e+00,0.000e+00,1.5,0.9
2374,2,2,4.0,1.899e+04,Rubin,S2L,mat-L2,garner,simt,7.600e+04,0.000e+00,0.000e+00,3.8,1.9
2374,2,2,4.0,1.899e+04,GB300,S2L,mat-L2,garner,simt,7.600e+04,0.000e+00,0.000e+00,3.0,1.9
2373,1,1,2.0,4.746e+03,Rubin,S2L,mat-L2,garner,simt,3.798e+04,0.000e+00,0.000e+00,1.9,0.9
2373,1,1,2.0,4.746e+03,GB300,S2L,mat-L2,garner,simt,3.798e+04,0.000e+00,0.000e+00,1.5,0.9
2372,4,4,8.0,7.590e+04,Rubin,S2L,mat-L2,garner,simt,1.519e+05,0.000e+00,0.000e+00,7.6,3.8
2372,4,4,8.0,7.590e+04,GB300,S2L,mat-L2,garner,simt,1.519e+05,0.000e+00,0.000e+00,5.9,3.8
2371,1,1,2.0,4.742e+03,Rubin,S2L,mat-L2,garner,simt,3.794e+04,0.000e+00,0.000e+00,1.9,0.9
2371,1,1,2.0,4.742e+03,GB300,S2L,mat-L2,garner,simt,3.794e+04,0.000e+00,0.000e+00,1.5,0.9
2370,2,2,4.0,1.896e+04,Rubin,S2L,mat-L2,garner,simt,7.587e+04,0.000e+00,0.000e+00,3.8,1.9
2370,2,2,4.0,1.896e+04,GB300,S2L,mat-L2,garner,simt,7.587e+04,0.000e+00,0.000e+00,3.0,1.9
2369,1,1,2.0,4.738e+03,Rubin,S2L,mat-L2,garner,simt,3.791e+04,0.000e+00,0.000e+00,1.9,0.9
2369,1,1,2.0,4.738e+03,GB300,S2L,mat-L2,garner,simt,3.791e+04,0.000e+00,0.000e+00,1.5,0.9
2368,2368,64,2368.0,7.178e+08,Rubin,S2L,mat-L2,garner,simt,4.728e+07,0.000e+00,0.000e+00,473.0,102.4
2368,2368,64,2368.0,7.178e+08,GB300,S2L,on-the-fly,garner,simt,4.728e+07,2.182e+07,0.000e+00,135.1,75.2
2367,1,1,2.0,4.734e+03,Rubin,S2L,mat-L2,garner,simt,3.788e+04,0.000e+00,0.000e+00,1.9,0.9
2367,1,1,2.0,4.734e+03,GB300,S2L,mat-L2,garner,simt,3.788e+04,0.000e+00,0.000e+00,1.5,0.9
2366,2,2,4.0,1.893e+04,Rubin,S2L,mat-L2,garner,simt,7.574e+04,0.000e+00,0.000e+00,3.8,1.9
2366,2,2,4.0,1.893e+04,GB300,S2L,mat-L2,garner,simt,7.574e+04,0.000e+00,0.000e+00,3.0,1.9
2365,1,1,2.0,4.730e+03,Rubin,S2L,mat-L2,garner,simt,3.785e+04,0.000e+00,0.000e+00,1.9,0.9
2365,1,1,2.0,4.730e+03,GB300,S2L,mat-L2,garner,simt,3.785e+04,0.000e+00,0.000e+00,1.5,0.9
2364,4,4,8.0,7.565e+04,Rubin,S2L,mat-L2,garner,simt,1.514e+05,0.000e+00,0.000e+00,7.6,3.8
2364,4,4,8.0,7.565e+04,GB300,S2L,mat-L2,garner,simt,1.514e+05,0.000e+00,0.000e+00,5.9,3.8
2363,1,1,2.0,4.726e+03,Rubin,S2L,mat-L2,garner,simt,3.782e+04,0.000e+00,0.000e+00,1.9,0.9
2363,1,1,2.0,4.726e+03,GB300,S2L,mat-L2,garner,simt,3.782e+04,0.000e+00,0.000e+00,1.5,0.9
2362,2,2,4.0,1.890e+04,Rubin,S2L,mat-L2,garner,simt,7.562e+04,0.000e+00,0.000e+00,3.8,1.9
2362,2,2,4.0,1.890e+04,GB300,S2L,mat-L2,garner,simt,7.562e+04,0.000e+00,0.000e+00,3.0,1.9
2361,1,1,2.0,4.722e+03,Rubin,S2L,mat-L2,garner,simt,3.778e+04,0.000e+00,0.000e+00,1.9,0.9
2361,1,1,2.0,4.722e+03,GB300,S2L,mat-L2,garner,simt,3.778e+04,0.000e+00,0.000e+00,1.5,0.9
2360,8,8,15.9,3.021e+05,Rubin,S2L,mat-L2,garner,simt,3.026e+05,0.000e+00,0.000e+00,15.1,7.5
2360,8,8,15.9,3.021e+05,GB300,S2L,mat-L2,garner,simt,3.026e+05,0.000e+00,0.000e+00,11.8,7.5
2359,1,1,2.0,4.718e+03,Rubin,S2L,mat-L2,garner,simt,3.775e+04,0.000e+00,0.000e+00,1.9,0.9
2359,1,1,2.0,4.718e+03,GB300,S2L,mat-L2,garner,simt,3.775e+04,0.000e+00,0.000e+00,1.5,0.9
2358,2,2,4.0,1.886e+04,Rubin,S2L,mat-L2,garner,simt,7.549e+04,0.000e+00,0.000e+00,3.8,1.9
2358,2,2,4.0,1.886e+04,GB300,S2L,mat-L2,garner,simt,7.549e+04,0.000e+00,0.000e+00,3.0,1.9
2357,1,1,2.0,4.714e+03,Rubin,S2L,mat-L2,garner,simt,3.772e+04,0.000e+00,0.000e+00,1.9,0.9
2357,1,1,2.0,4.714e+03,GB300,S2L,mat-L2,garner,simt,3.772e+04,0.000e+00,0.000e+00,1.5,0.9
2356,4,4,8.0,7.539e+04,Rubin,S2L,mat-L2,garner,simt,1.509e+05,0.000e+00,0.000e+00,7.6,3.8
2356,4,4,8.0,7.539e+04,GB300,S2L,mat-L2,garner,simt,1.509e+05,0.000e+00,0.000e+00,5.9,3.8
2355,1,1,2.0,4.710e+03,Rubin,S2L,mat-L2,garner,simt,3.769e+04,0.000e+00,0.000e+00,1.9,0.9
2355,1,1,2.0,4.710e+03,GB300,S2L,mat-L2,garner,simt,3.769e+04,0.000e+00,0.000e+00,1.5,0.9
2354,2,2,4.0,1.883e+04,Rubin,S2L,mat-L2,garner,simt,7.536e+04,0.000e+00,0.000e+00,3.8,1.9
2354,2,2,4.0,1.883e+04,GB300,S2L,mat-L2,garner,simt,7.536e+04,0.000e+00,0.000e+00,3.0,1.9
2353,1,1,2.0,4.706e+03,Rubin,S2L,mat-L2,garner,simt,3.766e+04,0.000e+00,0.000e+00,1.9,0.9
2353,1,1,2.0,4.706e+03,GB300,S2L,mat-L2,garner,simt,3.766e+04,0.000e+00,0.000e+00,1.5,0.9
2352,16,16,31.8,1.204e+06,Rubin,S2L,mat-L2,garner,simt,6.042e+05,0.000e+00,0.000e+00,30.2,15.0
2352,16,16,31.8,1.204e+06,GB300,S2L,mat-L2,garner,simt,6.042e+05,0.000e+00,0.000e+00,23.6,15.0
2351,1,1,2.0,4.702e+03,Rubin,S2L,mat-L2,garner,simt,3.762e+04,0.000e+00,0.000e+00,1.9,0.9
2351,1,1,2.0,4.702e+03,GB300,S2L,mat-L2,garner,simt,3.762e+04,0.000e+00,0.000e+00,1.5,0.9
2350,2,2,4.0,1.880e+04,Rubin,S2L,mat-L2,garner,simt,7.523e+04,0.000e+00,0.000e+00,3.8,1.9
2350,2,2,4.0,1.880e+04,GB300,S2L,mat-L2,garner,simt,7.523e+04,0.000e+00,0.000e+00,3.0,1.9
2349,1,1,2.0,4.698e+03,Rubin,S2L,mat-L2,garner,simt,3.759e+04,0.000e+00,0.000e+00,1.9,0.9
2349,1,1,2.0,4.698e+03,GB300,S2L,mat-L2,garner,simt,3.759e+04,0.000e+00,0.000e+00,1.5,0.9
2348,4,4,8.0,7.514e+04,Rubin,S2L,mat-L2,garner,simt,1.504e+05,0.000e+00,0.000e+00,7.6,3.8
2348,4,4,8.0,7.514e+04,GB300,S2L,mat-L2,garner,simt,1.504e+05,0.000e+00,0.000e+00,5.9,3.8
2347,1,1,2.0,4.694e+03,Rubin,S2L,mat-L2,garner,simt,3.756e+04,0.000e+00,0.000e+00,1.9,0.9
2347,1,1,2.0,4.694e+03,GB300,S2L,mat-L2,garner,simt,3.756e+04,0.000e+00,0.000e+00,1.5,0.9
2346,2,2,4.0,1.877e+04,Rubin,S2L,mat-L2,garner,simt,7.510e+04,0.000e+00,0.000e+00,3.8,1.9
2346,2,2,4.0,1.877e+04,GB300,S2L,mat-L2,garner,simt,7.510e+04,0.000e+00,0.000e+00,3.0,1.9
2345,1,1,2.0,4.690e+03,Rubin,S2L,mat-L2,garner,simt,3.753e+04,0.000e+00,0.000e+00,1.9,0.9
2345,1,1,2.0,4.690e+03,GB300,S2L,mat-L2,garner,simt,3.753e+04,0.000e+00,0.000e+00,1.5,0.9
2344,8,8,15.9,3.000e+05,Rubin,S2L,mat-L2,garner,simt,3.005e+05,0.000e+00,0.000e+00,15.1,7.5
2344,8,8,15.9,3.000e+05,GB300,S2L,mat-L2,garner,simt,3.005e+05,0.000e+00,0.000e+00,11.8,7.5
2343,1,1,2.0,4.686e+03,Rubin,S2L,mat-L2,garner,simt,3.750e+04,0.000e+00,0.000e+00,1.9,0.9
2343,1,1,2.0,4.686e+03,GB300,S2L,mat-L2,garner,simt,3.750e+04,0.000e+00,0.000e+00,1.5,0.9
2342,2,2,4.0,1.874e+04,Rubin,S2L,mat-L2,garner,simt,7.498e+04,0.000e+00,0.000e+00,3.8,1.9
2342,2,2,4.0,1.874e+04,GB300,S2L,mat-L2,garner,simt,7.498e+04,0.000e+00,0.000e+00,3.0,1.9
2341,1,1,2.0,4.682e+03,Rubin,S2L,mat-L2,garner,simt,3.746e+04,0.000e+00,0.000e+00,1.9,0.9
2341,1,1,2.0,4.682e+03,GB300,S2L,mat-L2,garner,simt,3.746e+04,0.000e+00,0.000e+00,1.5,0.9
2340,4,4,8.0,7.488e+04,Rubin,S2L,mat-L2,garner,simt,1.499e+05,0.000e+00,0.000e+00,7.6,3.8
2340,4,4,8.0,7.488e+04,GB300,S2L,mat-L2,garner,simt,1.499e+05,0.000e+00,0.000e+00,5.9,3.8
2339,1,1,2.0,4.678e+03,Rubin,S2L,mat-L2,garner,simt,3.743e+04,0.000e+00,0.000e+00,1.9,0.9
2339,1,1,2.0,4.678e+03,GB300,S2L,mat-L2,garner,simt,3.743e+04,0.000e+00,0.000e+00,1.5,0.9
2338,2,2,4.0,1.870e+04,Rubin,S2L,mat-L2,garner,simt,7.485e+04,0.000e+00,0.000e+00,3.8,1.9
2338,2,2,4.0,1.870e+04,GB300,S2L,mat-L2,garner,simt,7.485e+04,0.000e+00,0.000e+00,3.0,1.9
2337,1,1,2.0,4.674e+03,Rubin,S2L,mat-L2,garner,simt,3.740e+04,0.000e+00,0.000e+00,1.9,0.9
2337,1,1,2.0,4.674e+03,GB300,S2L,mat-L2,garner,simt,3.740e+04,0.000e+00,0.000e+00,1.5,0.9
2336,32,32,63.1,4.784e+06,Rubin,S2L,mat-L2,garner,simt,1.204e+06,0.000e+00,0.000e+00,59.9,29.9
2336,32,32,63.1,4.784e+06,GB300,S2L,mat-L2,garner,simt,1.204e+06,0.000e+00,0.000e+00,46.8,29.8
2335,1,1,2.0,4.670e+03,Rubin,S2L,mat-L2,garner,simt,3.737e+04,0.000e+00,0.000e+00,1.9,0.9
2335,1,1,2.0,4.670e+03,GB300,S2L,mat-L2,garner,simt,3.737e+04,0.000e+00,0.000e+00,1.5,0.9
2334,2,2,4.0,1.867e+04,Rubin,S2L,mat-L2,garner,simt,7.472e+04,0.000e+00,0.000e+00,3.8,1.9
2334,2,2,4.0,1.867e+04,GB300,S2L,mat-L2,garner,simt,7.472e+04,0.000e+00,0.000e+00,3.0,1.9
2333,1,1,2.0,4.666e+03,Rubin,S2L,mat-L2,garner,simt,3.734e+04,0.000e+00,0.000e+00,1.9,0.9
2333,1,1,2.0,4.666e+03,GB300,S2L,mat-L2,garner,simt,3.734e+04,0.000e+00,0.000e+00,1.5,0.9
2332,4,4,8.0,7.462e+04,Rubin,S2L,mat-L2,garner,simt,1.494e+05,0.000e+00,0.000e+00,7.6,3.8
2332,4,4,8.0,7.462e+04,GB300,S2L,mat-L2,garner,simt,1.494e+05,0.000e+00,0.000e+00,5.9,3.8
2331,1,1,2.0,4.662e+03,Rubin,S2L,mat-L2,garner,simt,3.730e+04,0.000e+00,0.000e+00,1.9,0.9
2331,1,1,2.0,4.662e+03,GB300,S2L,mat-L2,garner,simt,3.730e+04,0.000e+00,0.000e+00,1.5,0.9
2330,2,2,4.0,1.864e+04,Rubin,S2L,mat-L2,garner,simt,7.459e+04,0.000e+00,0.000e+00,3.8,1.9
2330,2,2,4.0,1.864e+04,GB300,S2L,mat-L2,garner,simt,7.459e+04,0.000e+00,0.000e+00,3.0,1.9
2329,1,1,2.0,4.658e+03,Rubin,S2L,mat-L2,garner,simt,3.727e+04,0.000e+00,0.000e+00,1.9,0.9
2329,1,1,2.0,4.658e+03,GB300,S2L,mat-L2,garner,simt,3.727e+04,0.000e+00,0.000e+00,1.5,0.9
2328,8,8,15.9,2.980e+05,Rubin,S2L,mat-L2,garner,simt,2.985e+05,0.000e+00,0.000e+00,15.1,7.5
2328,8,8,15.9,2.980e+05,GB300,S2L,mat-L2,garner,simt,2.985e+05,0.000e+00,0.000e+00,11.8,7.5
2327,1,1,2.0,4.654e+03,Rubin,S2L,mat-L2,garner,simt,3.724e+04,0.000e+00,0.000e+00,1.9,0.9
2327,1,1,2.0,4.654e+03,GB300,S2L,mat-L2,garner,simt,3.724e+04,0.000e+00,0.000e+00,1.5,0.9
2326,2,2,4.0,1.861e+04,Rubin,S2L,mat-L2,garner,simt,7.446e+04,0.000e+00,0.000e+00,3.8,1.9
2326,2,2,4.0,1.861e+04,GB300,S2L,mat-L2,garner,simt,7.446e+04,0.000e+00,0.000e+00,3.0,1.9
2325,1,1,2.0,4.650e+03,Rubin,S2L,mat-L2,garner,simt,3.721e+04,0.000e+00,0.000e+00,1.9,0.9
2325,1,1,2.0,4.650e+03,GB300,S2L,mat-L2,garner,simt,3.721e+04,0.000e+00,0.000e+00,1.5,0.9
2324,4,4,8.0,7.437e+04,Rubin,S2L,mat-L2,garner,simt,1.489e+05,0.000e+00,0.000e+00,7.6,3.8
2324,4,4,8.0,7.437e+04,GB300,S2L,mat-L2,garner,simt,1.489e+05,0.000e+00,0.000e+00,5.9,3.8
2323,1,1,2.0,4.646e+03,Rubin,S2L,mat-L2,garner,simt,3.718e+04,0.000e+00,0.000e+00,1.9,0.9
2323,1,1,2.0,4.646e+03,GB300,S2L,mat-L2,garner,simt,3.718e+04,0.000e+00,0.000e+00,1.5,0.9
2322,2,2,4.0,1.858e+04,Rubin,S2L,mat-L2,garner,simt,7.434e+04,0.000e+00,0.000e+00,3.8,1.9
2322,2,2,4.0,1.858e+04,GB300,S2L,mat-L2,garner,simt,7.434e+04,0.000e+00,0.000e+00,3.0,1.9
2321,1,1,2.0,4.642e+03,Rubin,S2L,mat-L2,garner,simt,3.714e+04,0.000e+00,0.000e+00,1.9,0.9
2321,1,1,2.0,4.642e+03,GB300,S2L,mat-L2,garner,simt,3.714e+04,0.000e+00,0.000e+00,1.5,0.9
2320,16,16,31.8,1.188e+06,Rubin,S2L,mat-L2,garner,simt,5.960e+05,0.000e+00,0.000e+00,30.2,15.0
2320,16,16,31.8,1.188e+06,GB300,S2L,mat-L2,garner,simt,5.960e+05,0.000e+00,0.000e+00,23.6,15.0
2319,1,1,2.0,4.638e+03,Rubin,S2L,mat-L2,garner,simt,3.711e+04,0.000e+00,0.000e+00,1.9,0.9
2319,1,1,2.0,4.638e+03,GB300,S2L,mat-L2,garner,simt,3.711e+04,0.000e+00,0.000e+00,1.5,0.9
2318,2,2,4.0,1.854e+04,Rubin,S2L,mat-L2,garner,simt,7.421e+04,0.000e+00,0.000e+00,3.8,1.9
2318,2,2,4.0,1.854e+04,GB300,S2L,mat-L2,garner,simt,7.421e+04,0.000e+00,0.000e+00,3.0,1.9
2317,1,1,2.0,4.634e+03,Rubin,S2L,mat-L2,garner,simt,3.708e+04,0.000e+00,0.000e+00,1.9,0.9
2317,1,1,2.0,4.634e+03,GB300,S2L,mat-L2,garner,simt,3.708e+04,0.000e+00,0.000e+00,1.5,0.9
2316,4,4,8.0,7.411e+04,Rubin,S2L,mat-L2,garner,simt,1.484e+05,0.000e+00,0.000e+00,7.6,3.8
2316,4,4,8.0,7.411e+04,GB300,S2L,mat-L2,garner,simt,1.484e+05,0.000e+00,0.000e+00,5.9,3.8
2315,1,1,2.0,4.630e+03,Rubin,S2L,mat-L2,garner,simt,3.705e+04,0.000e+00,0.000e+00,1.9,0.9
2315,1,1,2.0,4.630e+03,GB300,S2L,mat-L2,garner,simt,3.705e+04,0.000e+00,0.000e+00,1.5,0.9
2314,2,2,4.0,1.851e+04,Rubin,S2L,mat-L2,garner,simt,7.408e+04,0.000e+00,0.000e+00,3.8,1.9
2314,2,2,4.0,1.851e+04,GB300,S2L,mat-L2,garner,simt,7.408e+04,0.000e+00,0.000e+00,3.0,1.9
2313,1,1,2.0,4.626e+03,Rubin,S2L,mat-L2,garner,simt,3.702e+04,0.000e+00,0.000e+00,1.9,0.9
2313,1,1,2.0,4.626e+03,GB300,S2L,mat-L2,garner,simt,3.702e+04,0.000e+00,0.000e+00,1.5,0.9
2312,8,8,15.9,2.959e+05,Rubin,S2L,mat-L2,garner,simt,2.964e+05,0.000e+00,0.000e+00,15.1,7.5
2312,8,8,15.9,2.959e+05,GB300,S2L,mat-L2,garner,simt,2.964e+05,0.000e+00,0.000e+00,11.8,7.5
2311,1,1,2.0,4.622e+03,Rubin,S2L,mat-L2,garner,simt,3.698e+04,0.000e+00,0.000e+00,1.9,0.9
2311,1,1,2.0,4.622e+03,GB300,S2L,mat-L2,garner,simt,3.698e+04,0.000e+00,0.000e+00,1.5,0.9
2310,2,2,4.0,1.848e+04,Rubin,S2L,mat-L2,garner,simt,7.395e+04,0.000e+00,0.000e+00,3.8,1.9
2310,2,2,4.0,1.848e+04,GB300,S2L,mat-L2,garner,simt,7.395e+04,0.000e+00,0.000e+00,3.0,1.9
2309,1,1,2.0,4.618e+03,Rubin,S2L,mat-L2,garner,simt,3.695e+04,0.000e+00,0.000e+00,1.9,0.9
2309,1,1,2.0,4.618e+03,GB300,S2L,mat-L2,garner,simt,3.695e+04,0.000e+00,0.000e+00,1.5,0.9
2308,4,4,8.0,7.386e+04,Rubin,S2L,mat-L2,garner,simt,1.478e+05,0.000e+00,0.000e+00,7.6,3.8
2308,4,4,8.0,7.386e+04,GB300,S2L,mat-L2,garner,simt,1.478e+05,0.000e+00,0.000e+00,5.9,3.8
2307,1,1,2.0,4.614e+03,Rubin,S2L,mat-L2,garner,simt,3.692e+04,0.000e+00,0.000e+00,1.9,0.9
2307,1,1,2.0,4.614e+03,GB300,S2L,mat-L2,garner,simt,3.692e+04,0.000e+00,0.000e+00,1.5,0.9
2306,2,2,4.0,1.845e+04,Rubin,S2L,mat-L2,garner,simt,7.382e+04,0.000e+00,0.000e+00,3.8,1.9
2306,2,2,4.0,1.845e+04,GB300,S2L,mat-L2,garner,simt,7.382e+04,0.000e+00,0.000e+00,3.0,1.9
2305,1,1,2.0,4.610e+03,Rubin,S2L,mat-L2,garner,simt,3.689e+04,0.000e+00,0.000e+00,1.9,0.9
2305,1,1,2.0,4.610e+03,GB300,S2L,mat-L2,garner,simt,3.689e+04,0.000e+00,0.000e+00,1.5,0.9
2304,2304,64,2304.0,6.795e+08,Rubin,S2L,mat-L2,garner,simt,4.483e+07,0.000e+00,0.000e+00,473.0,102.3
2304,2304,64,2304.0,6.795e+08,GB300,S2L,on-the-fly,garner,simt,4.483e+07,1.887e+07,0.000e+00,135.1,76.9
2303,1,1,2.0,4.606e+03,Rubin,S2L,mat-L2,garner,simt,3.686e+04,0.000e+00,0.000e+00,1.9,0.9
2303,1,1,2.0,4.606e+03,GB300,S2L,mat-L2,garner,simt,3.686e+04,0.000e+00,0.000e+00,1.5,0.9
2302,2,2,4.0,1.842e+04,Rubin,S2L,mat-L2,garner,simt,7.370e+04,0.000e+00,0.000e+00,3.8,1.9
2302,2,2,4.0,1.842e+04,GB300,S2L,mat-L2,garner,simt,7.370e+04,0.000e+00,0.000e+00,3.0,1.9
2301,1,1,2.0,4.602e+03,Rubin,S2L,mat-L2,garner,simt,3.682e+04,0.000e+00,0.000e+00,1.9,0.9
2301,1,1,2.0,4.602e+03,GB300,S2L,mat-L2,garner,simt,3.682e+04,0.000e+00,0.000e+00,1.5,0.9
2300,4,4,8.0,7.360e+04,Rubin,S2L,mat-L2,garner,simt,1.473e+05,0.000e+00,0.000e+00,7.6,3.8
2300,4,4,8.0,7.360e+04,GB300,S2L,mat-L2,garner,simt,1.473e+05,0.000e+00,0.000e+00,5.9,3.8
2299,1,1,2.0,4.598e+03,Rubin,S2L,mat-L2,garner,simt,3.679e+04,0.000e+00,0.000e+00,1.9,0.9
2299,1,1,2.0,4.598e+03,GB300,S2L,mat-L2,garner,simt,3.679e+04,0.000e+00,0.000e+00,1.5,0.9
2298,2,2,4.0,1.838e+04,Rubin,S2L,mat-L2,garner,simt,7.357e+04,0.000e+00,0.000e+00,3.8,1.9
2298,2,2,4.0,1.838e+04,GB300,S2L,mat-L2,garner,simt,7.357e+04,0.000e+00,0.000e+00,3.0,1.9
2297,1,1,2.0,4.594e+03,Rubin,S2L,mat-L2,garner,simt,3.676e+04,0.000e+00,0.000e+00,1.9,0.9
2297,1,1,2.0,4.594e+03,GB300,S2L,mat-L2,garner,simt,3.676e+04,0.000e+00,0.000e+00,1.5,0.9
2296,8,8,15.9,2.939e+05,Rubin,S2L,mat-L2,garner,simt,2.944e+05,0.000e+00,0.000e+00,15.1,7.5
2296,8,8,15.9,2.939e+05,GB300,S2L,mat-L2,garner,simt,2.944e+05,0.000e+00,0.000e+00,11.8,7.5
2295,1,1,2.0,4.590e+03,Rubin,S2L,mat-L2,garner,simt,3.673e+04,0.000e+00,0.000e+00,1.9,0.9
2295,1,1,2.0,4.590e+03,GB300,S2L,mat-L2,garner,simt,3.673e+04,0.000e+00,0.000e+00,1.5,0.9
2294,2,2,4.0,1.835e+04,Rubin,S2L,mat-L2,garner,simt,7.344e+04,0.000e+00,0.000e+00,3.8,1.9
2294,2,2,4.0,1.835e+04,GB300,S2L,mat-L2,garner,simt,7.344e+04,0.000e+00,0.000e+00,3.0,1.9
2293,1,1,2.0,4.586e+03,Rubin,S2L,mat-L2,garner,simt,3.670e+04,0.000e+00,0.000e+00,1.9,0.9
2293,1,1,2.0,4.586e+03,GB300,S2L,mat-L2,garner,simt,3.670e+04,0.000e+00,0.000e+00,1.5,0.9
2292,4,4,8.0,7.334e+04,Rubin,S2L,mat-L2,garner,simt,1.468e+05,0.000e+00,0.000e+00,7.6,3.8
2292,4,4,8.0,7.334e+04,GB300,S2L,mat-L2,garner,simt,1.468e+05,0.000e+00,0.000e+00,5.9,3.8
2291,1,1,2.0,4.582e+03,Rubin,S2L,mat-L2,garner,simt,3.666e+04,0.000e+00,0.000e+00,1.9,0.9
2291,1,1,2.0,4.582e+03,GB300,S2L,mat-L2,garner,simt,3.666e+04,0.000e+00,0.000e+00,1.5,0.9
2290,2,2,4.0,1.832e+04,Rubin,S2L,mat-L2,garner,simt,7.331e+04,0.000e+00,0.000e+00,3.8,1.9
2290,2,2,4.0,1.832e+04,GB300,S2L,mat-L2,garner,simt,7.331e+04,0.000e+00,0.000e+00,3.0,1.9
2289,1,1,2.0,4.578e+03,Rubin,S2L,mat-L2,garner,simt,3.663e+04,0.000e+00,0.000e+00,1.9,0.9
2289,1,1,2.0,4.578e+03,GB300,S2L,mat-L2,garner,simt,3.663e+04,0.000e+00,0.000e+00,1.5,0.9
2288,16,16,31.8,1.171e+06,Rubin,S2L,mat-L2,garner,simt,5.878e+05,0.000e+00,0.000e+00,30.1,15.0
2288,16,16,31.8,1.171e+06,GB300,S2L,mat-L2,garner,simt,5.878e+05,0.000e+00,0.000e+00,23.5,15.0
2287,1,1,2.0,4.574e+03,Rubin,S2L,mat-L2,garner,simt,3.660e+04,0.000e+00,0.000e+00,1.9,0.9
2287,1,1,2.0,4.574e+03,GB300,S2L,mat-L2,garner,simt,3.660e+04,0.000e+00,0.000e+00,1.5,0.9
2286,2,2,4.0,1.829e+04,Rubin,S2L,mat-L2,garner,simt,7.318e+04,0.000e+00,0.000e+00,3.8,1.9
2286,2,2,4.0,1.829e+04,GB300,S2L,mat-L2,garner,simt,7.318e+04,0.000e+00,0.000e+00,3.0,1.9
2285,1,1,2.0,4.570e+03,Rubin,S2L,mat-L2,garner,simt,3.657e+04,0.000e+00,0.000e+00,1.9,0.9
2285,1,1,2.0,4.570e+03,GB300,S2L,mat-L2,garner,simt,3.657e+04,0.000e+00,0.000e+00,1.5,0.9
2284,4,4,8.0,7.309e+04,Rubin,S2L,mat-L2,garner,simt,1.463e+05,0.000e+00,0.000e+00,7.6,3.8
2284,4,4,8.0,7.309e+04,GB300,S2L,mat-L2,garner,simt,1.463e+05,0.000e+00,0.000e+00,5.9,3.8
2283,1,1,2.0,4.566e+03,Rubin,S2L,mat-L2,garner,simt,3.654e+04,0.000e+00,0.000e+00,1.9,0.9
2283,1,1,2.0,4.566e+03,GB300,S2L,mat-L2,garner,simt,3.654e+04,0.000e+00,0.000e+00,1.5,0.9
2282,2,2,4.0,1.826e+04,Rubin,S2L,mat-L2,garner,simt,7.306e+04,0.000e+00,0.000e+00,3.8,1.9
2282,2,2,4.0,1.826e+04,GB300,S2L,mat-L2,garner,simt,7.306e+04,0.000e+00,0.000e+00,3.0,1.9
2281,1,1,2.0,4.562e+03,Rubin,S2L,mat-L2,garner,simt,3.650e+04,0.000e+00,0.000e+00,1.9,0.9
2281,1,1,2.0,4.562e+03,GB300,S2L,mat-L2,garner,simt,3.650e+04,0.000e+00,0.000e+00,1.5,0.9
2280,8,8,15.9,2.918e+05,Rubin,S2L,mat-L2,garner,simt,2.924e+05,0.000e+00,0.000e+00,15.1,7.5
2280,8,8,15.9,2.918e+05,GB300,S2L,mat-L2,garner,simt,2.924e+05,0.000e+00,0.000e+00,11.8,7.5
2279,1,1,2.0,4.558e+03,Rubin,S2L,mat-L2,garner,simt,3.647e+04,0.000e+00,0.000e+00,1.9,0.9
2279,1,1,2.0,4.558e+03,GB300,S2L,mat-L2,garner,simt,3.647e+04,0.000e+00,0.000e+00,1.5,0.9
2278,2,2,4.0,1.822e+04,Rubin,S2L,mat-L2,garner,simt,7.293e+04,0.000e+00,0.000e+00,3.8,1.9
2278,2,2,4.0,1.822e+04,GB300,S2L,mat-L2,garner,simt,7.293e+04,0.000e+00,0.000e+00,3.0,1.9
2277,1,1,2.0,4.554e+03,Rubin,S2L,mat-L2,garner,simt,3.644e+04,0.000e+00,0.000e+00,1.9,0.9
2277,1,1,2.0,4.554e+03,GB300,S2L,mat-L2,garner,simt,3.644e+04,0.000e+00,0.000e+00,1.5,0.9
2276,4,4,8.0,7.283e+04,Rubin,S2L,mat-L2,garner,simt,1.458e+05,0.000e+00,0.000e+00,7.6,3.8
2276,4,4,8.0,7.283e+04,GB300,S2L,mat-L2,garner,simt,1.458e+05,0.000e+00,0.000e+00,5.9,3.8
2275,1,1,2.0,4.550e+03,Rubin,S2L,mat-L2,garner,simt,3.641e+04,0.000e+00,0.000e+00,1.9,0.9
2275,1,1,2.0,4.550e+03,GB300,S2L,mat-L2,garner,simt,3.641e+04,0.000e+00,0.000e+00,1.5,0.9
2274,2,2,4.0,1.819e+04,Rubin,S2L,mat-L2,garner,simt,7.280e+04,0.000e+00,0.000e+00,3.8,1.9
2274,2,2,4.0,1.819e+04,GB300,S2L,mat-L2,garner,simt,7.280e+04,0.000e+00,0.000e+00,3.0,1.9
2273,1,1,2.0,4.546e+03,Rubin,S2L,mat-L2,garner,simt,3.638e+04,0.000e+00,0.000e+00,1.9,0.9
2273,1,1,2.0,4.546e+03,GB300,S2L,mat-L2,garner,simt,3.638e+04,0.000e+00,0.000e+00,1.5,0.9
2272,32,32,63.1,4.653e+06,Rubin,S2L,mat-L2,garner,simt,1.171e+06,0.000e+00,0.000e+00,59.9,29.9
2272,32,32,63.1,4.653e+06,GB300,S2L,mat-L2,garner,simt,1.171e+06,0.000e+00,0.000e+00,46.8,29.8
2271,1,1,2.0,4.542e+03,Rubin,S2L,mat-L2,garner,simt,3.634e+04,0.000e+00,0.000e+00,1.9,0.9
2271,1,1,2.0,4.542e+03,GB300,S2L,mat-L2,garner,simt,3.634e+04,0.000e+00,0.000e+00,1.5,0.9
2270,2,2,4.0,1.816e+04,Rubin,S2L,mat-L2,garner,simt,7.267e+04,0.000e+00,0.000e+00,3.8,1.9
2270,2,2,4.0,1.816e+04,GB300,S2L,mat-L2,garner,simt,7.267e+04,0.000e+00,0.000e+00,3.0,1.9
2269,1,1,2.0,4.538e+03,Rubin,S2L,mat-L2,garner,simt,3.631e+04,0.000e+00,0.000e+00,1.9,0.9
2269,1,1,2.0,4.538e+03,GB300,S2L,mat-L2,garner,simt,3.631e+04,0.000e+00,0.000e+00,1.5,0.9
2268,4,4,8.0,7.258e+04,Rubin,S2L,mat-L2,garner,simt,1.453e+05,0.000e+00,0.000e+00,7.6,3.8
2268,4,4,8.0,7.258e+04,GB300,S2L,mat-L2,garner,simt,1.453e+05,0.000e+00,0.000e+00,5.9,3.8
2267,1,1,2.0,4.534e+03,Rubin,S2L,mat-L2,garner,simt,3.628e+04,0.000e+00,0.000e+00,1.9,0.9
2267,1,1,2.0,4.534e+03,GB300,S2L,mat-L2,garner,simt,3.628e+04,0.000e+00,0.000e+00,1.5,0.9
2266,2,2,4.0,1.813e+04,Rubin,S2L,mat-L2,garner,simt,7.254e+04,0.000e+00,0.000e+00,3.8,1.9
2266,2,2,4.0,1.813e+04,GB300,S2L,mat-L2,garner,simt,7.254e+04,0.000e+00,0.000e+00,3.0,1.9
2265,1,1,2.0,4.530e+03,Rubin,S2L,mat-L2,garner,simt,3.625e+04,0.000e+00,0.000e+00,1.9,0.9
2265,1,1,2.0,4.530e+03,GB300,S2L,mat-L2,garner,simt,3.625e+04,0.000e+00,0.000e+00,1.5,0.9
2264,8,8,15.9,2.898e+05,Rubin,S2L,mat-L2,garner,simt,2.903e+05,0.000e+00,0.000e+00,15.1,7.5
2264,8,8,15.9,2.898e+05,GB300,S2L,mat-L2,garner,simt,2.903e+05,0.000e+00,0.000e+00,11.8,7.5
2263,1,1,2.0,4.526e+03,Rubin,S2L,mat-L2,garner,simt,3.622e+04,0.000e+00,0.000e+00,1.9,0.9
2263,1,1,2.0,4.526e+03,GB300,S2L,mat-L2,garner,simt,3.622e+04,0.000e+00,0.000e+00,1.5,0.9
2262,2,2,4.0,1.810e+04,Rubin,S2L,mat-L2,garner,simt,7.242e+04,0.000e+00,0.000e+00,3.8,1.9
2262,2,2,4.0,1.810e+04,GB300,S2L,mat-L2,garner,simt,7.242e+04,0.000e+00,0.000e+00,3.0,1.9
2261,1,1,2.0,4.522e+03,Rubin,S2L,mat-L2,garner,simt,3.618e+04,0.000e+00,0.000e+00,1.9,0.9
2261,1,1,2.0,4.522e+03,GB300,S2L,mat-L2,garner,simt,3.618e+04,0.000e+00,0.000e+00,1.5,0.9
2260,4,4,8.0,7.232e+04,Rubin,S2L,mat-L2,garner,simt,1.448e+05,0.000e+00,0.000e+00,7.6,3.8
2260,4,4,8.0,7.232e+04,GB300,S2L,mat-L2,garner,simt,1.448e+05,0.000e+00,0.000e+00,5.9,3.8
2259,1,1,2.0,4.518e+03,Rubin,S2L,mat-L2,garner,simt,3.615e+04,0.000e+00,0.000e+00,1.9,0.9
2259,1,1,2.0,4.518e+03,GB300,S2L,mat-L2,garner,simt,3.615e+04,0.000e+00,0.000e+00,1.5,0.9
2258,2,2,4.0,1.806e+04,Rubin,S2L,mat-L2,garner,simt,7.229e+04,0.000e+00,0.000e+00,3.8,1.9
2258,2,2,4.0,1.806e+04,GB300,S2L,mat-L2,garner,simt,7.229e+04,0.000e+00,0.000e+00,3.0,1.9
2257,1,1,2.0,4.514e+03,Rubin,S2L,mat-L2,garner,simt,3.612e+04,0.000e+00,0.000e+00,1.9,0.9
2257,1,1,2.0,4.514e+03,GB300,S2L,mat-L2,garner,simt,3.612e+04,0.000e+00,0.000e+00,1.5,0.9
2256,16,16,31.8,1.155e+06,Rubin,S2L,mat-L2,garner,simt,5.796e+05,0.000e+00,0.000e+00,30.1,15.0
2256,16,16,31.8,1.155e+06,GB300,S2L,mat-L2,garner,simt,5.796e+05,0.000e+00,0.000e+00,23.5,15.0
2255,1,1,2.0,4.510e+03,Rubin,S2L,mat-L2,garner,simt,3.609e+04,0.000e+00,0.000e+00,1.9,0.9
2255,1,1,2.0,4.510e+03,GB300,S2L,mat-L2,garner,simt,3.609e+04,0.000e+00,0.000e+00,1.5,0.9
2254,2,2,4.0,1.803e+04,Rubin,S2L,mat-L2,garner,simt,7.216e+04,0.000e+00,0.000e+00,3.8,1.9
2254,2,2,4.0,1.803e+04,GB300,S2L,mat-L2,garner,simt,7.216e+04,0.000e+00,0.000e+00,3.0,1.9
2253,1,1,2.0,4.506e+03,Rubin,S2L,mat-L2,garner,simt,3.606e+04,0.000e+00,0.000e+00,1.9,0.9
2253,1,1,2.0,4.506e+03,GB300,S2L,mat-L2,garner,simt,3.606e+04,0.000e+00,0.000e+00,1.5,0.9
2252,4,4,8.0,7.206e+04,Rubin,S2L,mat-L2,garner,simt,1.443e+05,0.000e+00,0.000e+00,7.6,3.8
2252,4,4,8.0,7.206e+04,GB300,S2L,mat-L2,garner,simt,1.443e+05,0.000e+00,0.000e+00,5.9,3.8
2251,1,1,2.0,4.502e+03,Rubin,S2L,mat-L2,garner,simt,3.602e+04,0.000e+00,0.000e+00,1.9,0.9
2251,1,1,2.0,4.502e+03,GB300,S2L,mat-L2,garner,simt,3.602e+04,0.000e+00,0.000e+00,1.5,0.9
2250,2,2,4.0,1.800e+04,Rubin,S2L,mat-L2,garner,simt,7.203e+04,0.000e+00,0.000e+00,3.8,1.9
2250,2,2,4.0,1.800e+04,GB300,S2L,mat-L2,garner,simt,7.203e+04,0.000e+00,0.000e+00,3.0,1.9
2249,1,1,2.0,4.498e+03,Rubin,S2L,mat-L2,garner,simt,3.599e+04,0.000e+00,0.000e+00,1.9,0.9
2249,1,1,2.0,4.498e+03,GB300,S2L,mat-L2,garner,simt,3.599e+04,0.000e+00,0.000e+00,1.5,0.9
2248,8,8,15.9,2.877e+05,Rubin,S2L,mat-L2,garner,simt,2.883e+05,0.000e+00,0.000e+00,15.1,7.5
2248,8,8,15.9,2.877e+05,GB300,S2L,mat-L2,garner,simt,2.883e+05,0.000e+00,0.000e+00,11.8,7.5
2247,1,1,2.0,4.494e+03,Rubin,S2L,mat-L2,garner,simt,3.596e+04,0.000e+00,0.000e+00,1.9,0.9
2247,1,1,2.0,4.494e+03,GB300,S2L,mat-L2,garner,simt,3.596e+04,0.000e+00,0.000e+00,1.5,0.9
2246,2,2,4.0,1.797e+04,Rubin,S2L,mat-L2,garner,simt,7.190e+04,0.000e+00,0.000e+00,3.8,1.9
2246,2,2,4.0,1.797e+04,GB300,S2L,mat-L2,garner,simt,7.190e+04,0.000e+00,0.000e+00,3.0,1.9
2245,1,1,2.0,4.490e+03,Rubin,S2L,mat-L2,garner,simt,3.593e+04,0.000e+00,0.000e+00,1.9,0.9
2245,1,1,2.0,4.490e+03,GB300,S2L,mat-L2,garner,simt,3.593e+04,0.000e+00,0.000e+00,1.5,0.9
2244,4,4,8.0,7.181e+04,Rubin,S2L,mat-L2,garner,simt,1.437e+05,0.000e+00,0.000e+00,7.6,3.8
2244,4,4,8.0,7.181e+04,GB300,S2L,mat-L2,garner,simt,1.437e+05,0.000e+00,0.000e+00,5.9,3.8
2243,1,1,2.0,4.486e+03,Rubin,S2L,mat-L2,garner,simt,3.590e+04,0.000e+00,0.000e+00,1.9,0.9
2243,1,1,2.0,4.486e+03,GB300,S2L,mat-L2,garner,simt,3.590e+04,0.000e+00,0.000e+00,1.5,0.9
2242,2,2,4.0,1.794e+04,Rubin,S2L,mat-L2,garner,simt,7.178e+04,0.000e+00,0.000e+00,3.8,1.9
2242,2,2,4.0,1.794e+04,GB300,S2L,mat-L2,garner,simt,7.178e+04,0.000e+00,0.000e+00,3.0,1.9
2241,1,1,2.0,4.482e+03,Rubin,S2L,mat-L2,garner,simt,3.586e+04,0.000e+00,0.000e+00,1.9,0.9
2241,1,1,2.0,4.482e+03,GB300,S2L,mat-L2,garner,simt,3.586e+04,0.000e+00,0.000e+00,1.5,0.9
2240,2240,64,2240.0,6.423e+08,Rubin,S2L,mat-L2,garner,simt,4.243e+07,0.000e+00,0.000e+00,473.0,102.2
2240,2240,64,2240.0,6.423e+08,GB300,S2L,on-the-fly,garner,simt,4.243e+07,1.835e+07,0.000e+00,135.1,76.3
2239,1,1,2.0,4.478e+03,Rubin,S2L,mat-L2,garner,simt,3.583e+04,0.000e+00,0.000e+00,1.9,0.9
2239,1,1,2.0,4.478e+03,GB300,S2L,mat-L2,garner,simt,3.583e+04,0.000e+00,0.000e+00,1.5,0.9
2238,2,2,4.0,1.790e+04,Rubin,S2L,mat-L2,garner,simt,7.165e+04,0.000e+00,0.000e+00,3.8,1.9
2238,2,2,4.0,1.790e+04,GB300,S2L,mat-L2,garner,simt,7.165e+04,0.000e+00,0.000e+00,3.0,1.9
2237,1,1,2.0,4.474e+03,Rubin,S2L,mat-L2,garner,simt,3.580e+04,0.000e+00,0.000e+00,1.9,0.9
2237,1,1,2.0,4.474e+03,GB300,S2L,mat-L2,garner,simt,3.580e+04,0.000e+00,0.000e+00,1.5,0.9
2236,4,4,8.0,7.155e+04,Rubin,S2L,mat-L2,garner,simt,1.432e+05,0.000e+00,0.000e+00,7.6,3.8
2236,4,4,8.0,7.155e+04,GB300,S2L,mat-L2,garner,simt,1.432e+05,0.000e+00,0.000e+00,5.9,3.8
2235,1,1,2.0,4.470e+03,Rubin,S2L,mat-L2,garner,simt,3.577e+04,0.000e+00,0.000e+00,1.9,0.9
2235,1,1,2.0,4.470e+03,GB300,S2L,mat-L2,garner,simt,3.577e+04,0.000e+00,0.000e+00,1.5,0.9
2234,2,2,4.0,1.787e+04,Rubin,S2L,mat-L2,garner,simt,7.152e+04,0.000e+00,0.000e+00,3.8,1.9
2234,2,2,4.0,1.787e+04,GB300,S2L,mat-L2,garner,simt,7.152e+04,0.000e+00,0.000e+00,3.0,1.9
2233,1,1,2.0,4.466e+03,Rubin,S2L,mat-L2,garner,simt,3.574e+04,0.000e+00,0.000e+00,1.9,0.9
2233,1,1,2.0,4.466e+03,GB300,S2L,mat-L2,garner,simt,3.574e+04,0.000e+00,0.000e+00,1.5,0.9
2232,8,8,15.9,2.857e+05,Rubin,S2L,mat-L2,garner,simt,2.862e+05,0.000e+00,0.000e+00,15.1,7.5
2232,8,8,15.9,2.857e+05,GB300,S2L,mat-L2,garner,simt,2.862e+05,0.000e+00,0.000e+00,11.8,7.5
2231,1,1,2.0,4.462e+03,Rubin,S2L,mat-L2,garner,simt,3.570e+04,0.000e+00,0.000e+00,1.9,0.9
2231,1,1,2.0,4.462e+03,GB300,S2L,mat-L2,garner,simt,3.570e+04,0.000e+00,0.000e+00,1.5,0.9
2230,2,2,4.0,1.784e+04,Rubin,S2L,mat-L2,garner,simt,7.139e+04,0.000e+00,0.000e+00,3.8,1.9
2230,2,2,4.0,1.784e+04,GB300,S2L,mat-L2,garner,simt,7.139e+04,0.000e+00,0.000e+00,3.0,1.9
2229,1,1,2.0,4.458e+03,Rubin,S2L,mat-L2,garner,simt,3.567e+04,0.000e+00,0.000e+00,1.9,0.9
2229,1,1,2.0,4.458e+03,GB300,S2L,mat-L2,garner,simt,3.567e+04,0.000e+00,0.000e+00,1.5,0.9
2228,4,4,8.0,7.130e+04,Rubin,S2L,mat-L2,garner,simt,1.427e+05,0.000e+00,0.000e+00,7.6,3.8
2228,4,4,8.0,7.130e+04,GB300,S2L,mat-L2,garner,simt,1.427e+05,0.000e+00,0.000e+00,5.9,3.8
2227,1,1,2.0,4.454e+03,Rubin,S2L,mat-L2,garner,simt,3.564e+04,0.000e+00,0.000e+00,1.9,0.9
2227,1,1,2.0,4.454e+03,GB300,S2L,mat-L2,garner,simt,3.564e+04,0.000e+00,0.000e+00,1.5,0.9
2226,2,2,4.0,1.781e+04,Rubin,S2L,mat-L2,garner,simt,7.126e+04,0.000e+00,0.000e+00,3.8,1.9
2226,2,2,4.0,1.781e+04,GB300,S2L,mat-L2,garner,simt,7.126e+04,0.000e+00,0.000e+00,3.0,1.9
2225,1,1,2.0,4.450e+03,Rubin,S2L,mat-L2,garner,simt,3.561e+04,0.000e+00,0.000e+00,1.9,0.9
2225,1,1,2.0,4.450e+03,GB300,S2L,mat-L2,garner,simt,3.561e+04,0.000e+00,0.000e+00,1.5,0.9
2224,16,16,31.8,1.139e+06,Rubin,S2L,mat-L2,garner,simt,5.714e+05,0.000e+00,0.000e+00,30.1,15.0
2224,16,16,31.8,1.139e+06,GB300,S2L,mat-L2,garner,simt,5.714e+05,0.000e+00,0.000e+00,23.5,15.0
2223,1,1,2.0,4.446e+03,Rubin,S2L,mat-L2,garner,simt,3.558e+04,0.000e+00,0.000e+00,1.9,0.9
2223,1,1,2.0,4.446e+03,GB300,S2L,mat-L2,garner,simt,3.558e+04,0.000e+00,0.000e+00,1.5,0.9
2222,2,2,4.0,1.778e+04,Rubin,S2L,mat-L2,garner,simt,7.114e+04,0.000e+00,0.000e+00,3.8,1.9
2222,2,2,4.0,1.778e+04,GB300,S2L,mat-L2,garner,simt,7.114e+04,0.000e+00,0.000e+00,3.0,1.9
2221,1,1,2.0,4.442e+03,Rubin,S2L,mat-L2,garner,simt,3.554e+04,0.000e+00,0.000e+00,1.9,0.9
2221,1,1,2.0,4.442e+03,GB300,S2L,mat-L2,garner,simt,3.554e+04,0.000e+00,0.000e+00,1.5,0.9
2220,4,4,8.0,7.104e+04,Rubin,S2L,mat-L2,garner,simt,1.422e+05,0.000e+00,0.000e+00,7.6,3.8
2220,4,4,8.0,7.104e+04,GB300,S2L,mat-L2,garner,simt,1.422e+05,0.000e+00,0.000e+00,5.9,3.8
2219,1,1,2.0,4.438e+03,Rubin,S2L,mat-L2,garner,simt,3.551e+04,0.000e+00,0.000e+00,1.9,0.9
2219,1,1,2.0,4.438e+03,GB300,S2L,mat-L2,garner,simt,3.551e+04,0.000e+00,0.000e+00,1.5,0.9
2218,2,2,4.0,1.774e+04,Rubin,S2L,mat-L2,garner,simt,7.101e+04,0.000e+00,0.000e+00,3.8,1.9
2218,2,2,4.0,1.774e+04,GB300,S2L,mat-L2,garner,simt,7.101e+04,0.000e+00,0.000e+00,3.0,1.9
2217,1,1,2.0,4.434e+03,Rubin,S2L,mat-L2,garner,simt,3.548e+04,0.000e+00,0.000e+00,1.9,0.9
2217,1,1,2.0,4.434e+03,GB300,S2L,mat-L2,garner,simt,3.548e+04,0.000e+00,0.000e+00,1.5,0.9
2216,8,8,15.9,2.836e+05,Rubin,S2L,mat-L2,garner,simt,2.842e+05,0.000e+00,0.000e+00,15.1,7.5
2216,8,8,15.9,2.836e+05,GB300,S2L,mat-L2,garner,simt,2.842e+05,0.000e+00,0.000e+00,11.8,7.5
2215,1,1,2.0,4.430e+03,Rubin,S2L,mat-L2,garner,simt,3.545e+04,0.000e+00,0.000e+00,1.9,0.9
2215,1,1,2.0,4.430e+03,GB300,S2L,mat-L2,garner,simt,3.545e+04,0.000e+00,0.000e+00,1.5,0.9
2214,2,2,4.0,1.771e+04,Rubin,S2L,mat-L2,garner,simt,7.088e+04,0.000e+00,0.000e+00,3.8,1.9
2214,2,2,4.0,1.771e+04,GB300,S2L,mat-L2,garner,simt,7.088e+04,0.000e+00,0.000e+00,3.0,1.9
2213,1,1,2.0,4.426e+03,Rubin,S2L,mat-L2,garner,simt,3.542e+04,0.000e+00,0.000e+00,1.9,0.9
2213,1,1,2.0,4.426e+03,GB300,S2L,mat-L2,garner,simt,3.542e+04,0.000e+00,0.000e+00,1.5,0.9
2212,4,4,8.0,7.078e+04,Rubin,S2L,mat-L2,garner,simt,1.417e+05,0.000e+00,0.000e+00,7.6,3.8
2212,4,4,8.0,7.078e+04,GB300,S2L,mat-L2,garner,simt,1.417e+05,0.000e+00,0.000e+00,5.9,3.8
2211,1,1,2.0,4.422e+03,Rubin,S2L,mat-L2,garner,simt,3.538e+04,0.000e+00,0.000e+00,1.9,0.9
2211,1,1,2.0,4.422e+03,GB300,S2L,mat-L2,garner,simt,3.538e+04,0.000e+00,0.000e+00,1.5,0.9
2210,2,2,4.0,1.768e+04,Rubin,S2L,mat-L2,garner,simt,7.075e+04,0.000e+00,0.000e+00,3.8,1.9
2210,2,2,4.0,1.768e+04,GB300,S2L,mat-L2,garner,simt,7.075e+04,0.000e+00,0.000e+00,3.0,1.9
2209,1,1,2.0,4.418e+03,Rubin,S2L,mat-L2,garner,simt,3.535e+04,0.000e+00,0.000e+00,1.9,0.9
2209,1,1,2.0,4.418e+03,GB300,S2L,mat-L2,garner,simt,3.535e+04,0.000e+00,0.000e+00,1.5,0.9
2208,32,32,63.1,4.522e+06,Rubin,S2L,mat-L2,garner,simt,1.139e+06,0.000e+00,0.000e+00,59.9,29.9
2208,32,32,63.1,4.522e+06,GB300,S2L,mat-L2,garner,simt,1.139e+06,0.000e+00,0.000e+00,46.8,29.8
2207,1,1,2.0,4.414e+03,Rubin,S2L,mat-L2,garner,simt,3.532e+04,0.000e+00,0.000e+00,1.9,0.9
2207,1,1,2.0,4.414e+03,GB300,S2L,mat-L2,garner,simt,3.532e+04,0.000e+00,0.000e+00,1.5,0.9
2206,2,2,4.0,1.765e+04,Rubin,S2L,mat-L2,garner,simt,7.062e+04,0.000e+00,0.000e+00,3.8,1.9
2206,2,2,4.0,1.765e+04,GB300,S2L,mat-L2,garner,simt,7.062e+04,0.000e+00,0.000e+00,3.0,1.9
2205,1,1,2.0,4.410e+03,Rubin,S2L,mat-L2,garner,simt,3.529e+04,0.000e+00,0.000e+00,1.9,0.9
2205,1,1,2.0,4.410e+03,GB300,S2L,mat-L2,garner,simt,3.529e+04,0.000e+00,0.000e+00,1.5,0.9
2204,4,4,8.0,7.053e+04,Rubin,S2L,mat-L2,garner,simt,1.412e+05,0.000e+00,0.000e+00,7.6,3.8
2204,4,4,8.0,7.053e+04,GB300,S2L,mat-L2,garner,simt,1.412e+05,0.000e+00,0.000e+00,5.9,3.8
2203,1,1,2.0,4.406e+03,Rubin,S2L,mat-L2,garner,simt,3.526e+04,0.000e+00,0.000e+00,1.9,0.9
2203,1,1,2.0,4.406e+03,GB300,S2L,mat-L2,garner,simt,3.526e+04,0.000e+00,0.000e+00,1.5,0.9
2202,2,2,4.0,1.762e+04,Rubin,S2L,mat-L2,garner,simt,7.050e+04,0.000e+00,0.000e+00,3.8,1.9
2202,2,2,4.0,1.762e+04,GB300,S2L,mat-L2,garner,simt,7.050e+04,0.000e+00,0.000e+00,3.0,1.9
2201,1,1,2.0,4.402e+03,Rubin,S2L,mat-L2,garner,simt,3.522e+04,0.000e+00,0.000e+00,1.9,0.9
2201,1,1,2.0,4.402e+03,GB300,S2L,mat-L2,garner,simt,3.522e+04,0.000e+00,0.000e+00,1.5,0.9
2200,8,8,15.9,2.816e+05,Rubin,S2L,mat-L2,garner,simt,2.821e+05,0.000e+00,0.000e+00,15.1,7.5
2200,8,8,15.9,2.816e+05,GB300,S2L,mat-L2,garner,simt,2.821e+05,0.000e+00,0.000e+00,11.8,7.5
2199,1,1,2.0,4.398e+03,Rubin,S2L,mat-L2,garner,simt,3.519e+04,0.000e+00,0.000e+00,1.9,0.9
2199,1,1,2.0,4.398e+03,GB300,S2L,mat-L2,garner,simt,3.519e+04,0.000e+00,0.000e+00,1.5,0.9
2198,2,2,4.0,1.758e+04,Rubin,S2L,mat-L2,garner,simt,7.037e+04,0.000e+00,0.000e+00,3.8,1.9
2198,2,2,4.0,1.758e+04,GB300,S2L,mat-L2,garner,simt,7.037e+04,0.000e+00,0.000e+00,3.0,1.9
2197,1,1,2.0,4.394e+03,Rubin,S2L,mat-L2,garner,simt,3.516e+04,0.000e+00,0.000e+00,1.9,0.9
2197,1,1,2.0,4.394e+03,GB300,S2L,mat-L2,garner,simt,3.516e+04,0.000e+00,0.000e+00,1.5,0.9
2196,4,4,8.0,7.027e+04,Rubin,S2L,mat-L2,garner,simt,1.407e+05,0.000e+00,0.000e+00,7.6,3.8
2196,4,4,8.0,7.027e+04,GB300,S2L,mat-L2,garner,simt,1.407e+05,0.000e+00,0.000e+00,5.9,3.8
2195,1,1,2.0,4.390e+03,Rubin,S2L,mat-L2,garner,simt,3.513e+04,0.000e+00,0.000e+00,1.9,0.9
2195,1,1,2.0,4.390e+03,GB300,S2L,mat-L2,garner,simt,3.513e+04,0.000e+00,0.000e+00,1.5,0.9
2194,2,2,4.0,1.755e+04,Rubin,S2L,mat-L2,garner,simt,7.024e+04,0.000e+00,0.000e+00,3.8,1.9
2194,2,2,4.0,1.755e+04,GB300,S2L,mat-L2,garner,simt,7.024e+04,0.000e+00,0.000e+00,3.0,1.9
2193,1,1,2.0,4.386e+03,Rubin,S2L,mat-L2,garner,simt,3.510e+04,0.000e+00,0.000e+00,1.9,0.9
2193,1,1,2.0,4.386e+03,GB300,S2L,mat-L2,garner,simt,3.510e+04,0.000e+00,0.000e+00,1.5,0.9
2192,16,16,31.8,1.122e+06,Rubin,S2L,mat-L2,garner,simt,5.632e+05,0.000e+00,0.000e+00,30.1,15.0
2192,16,16,31.8,1.122e+06,GB300,S2L,mat-L2,garner,simt,5.632e+05,0.000e+00,0.000e+00,23.5,15.0
2191,1,1,2.0,4.382e+03,Rubin,S2L,mat-L2,garner,simt,3.506e+04,0.000e+00,0.000e+00,1.9,0.9
2191,1,1,2.0,4.382e+03,GB300,S2L,mat-L2,garner,simt,3.506e+04,0.000e+00,0.000e+00,1.5,0.9
2190,2,2,4.0,1.752e+04,Rubin,S2L,mat-L2,garner,simt,7.011e+04,0.000e+00,0.000e+00,3.8,1.9
2190,2,2,4.0,1.752e+04,GB300,S2L,mat-L2,garner,simt,7.011e+04,0.000e+00,0.000e+00,3.0,1.9
2189,1,1,2.0,4.378e+03,Rubin,S2L,mat-L2,garner,simt,3.503e+04,0.000e+00,0.000e+00,1.9,0.9
2189,1,1,2.0,4.378e+03,GB300,S2L,mat-L2,garner,simt,3.503e+04,0.000e+00,0.000e+00,1.5,0.9
2188,4,4,8.0,7.002e+04,Rubin,S2L,mat-L2,garner,simt,1.402e+05,0.000e+00,0.000e+00,7.6,3.8
2188,4,4,8.0,7.002e+04,GB300,S2L,mat-L2,garner,simt,1.402e+05,0.000e+00,0.000e+00,5.9,3.8
2187,1,1,2.0,4.374e+03,Rubin,S2L,mat-L2,garner,simt,3.500e+04,0.000e+00,0.000e+00,1.9,0.9
2187,1,1,2.0,4.374e+03,GB300,S2L,mat-L2,garner,simt,3.500e+04,0.000e+00,0.000e+00,1.5,0.9
2186,2,2,4.0,1.749e+04,Rubin,S2L,mat-L2,garner,simt,6.998e+04,0.000e+00,0.000e+00,3.8,1.9
2186,2,2,4.0,1.749e+04,GB300,S2L,mat-L2,garner,simt,6.998e+04,0.000e+00,0.000e+00,3.0,1.9
2185,1,1,2.0,4.370e+03,Rubin,S2L,mat-L2,garner,simt,3.497e+04,0.000e+00,0.000e+00,1.9,0.9
2185,1,1,2.0,4.370e+03,GB300,S2L,mat-L2,garner,simt,3.497e+04,0.000e+00,0.000e+00,1.5,0.9
2184,8,8,15.9,2.796e+05,Rubin,S2L,mat-L2,garner,simt,2.801e+05,0.000e+00,0.000e+00,15.1,7.5
2184,8,8,15.9,2.796e+05,GB300,S2L,mat-L2,garner,simt,2.801e+05,0.000e+00,0.000e+00,11.8,7.5
2183,1,1,2.0,4.366e+03,Rubin,S2L,mat-L2,garner,simt,3.494e+04,0.000e+00,0.000e+00,1.9,0.9
2183,1,1,2.0,4.366e+03,GB300,S2L,mat-L2,garner,simt,3.494e+04,0.000e+00,0.000e+00,1.5,0.9
2182,2,2,4.0,1.746e+04,Rubin,S2L,mat-L2,garner,simt,6.986e+04,0.000e+00,0.000e+00,3.8,1.9
2182,2,2,4.0,1.746e+04,GB300,S2L,mat-L2,garner,simt,6.986e+04,0.000e+00,0.000e+00,3.0,1.9
2181,1,1,2.0,4.362e+03,Rubin,S2L,mat-L2,garner,simt,3.490e+04,0.000e+00,0.000e+00,1.9,0.9
2181,1,1,2.0,4.362e+03,GB300,S2L,mat-L2,garner,simt,3.490e+04,0.000e+00,0.000e+00,1.5,0.9
2180,4,4,8.0,6.976e+04,Rubin,S2L,mat-L2,garner,simt,1.396e+05,0.000e+00,0.000e+00,7.6,3.8
2180,4,4,8.0,6.976e+04,GB300,S2L,mat-L2,garner,simt,1.396e+05,0.000e+00,0.000e+00,5.9,3.8
2179,1,1,2.0,4.358e+03,Rubin,S2L,mat-L2,garner,simt,3.487e+04,0.000e+00,0.000e+00,1.9,0.9
2179,1,1,2.0,4.358e+03,GB300,S2L,mat-L2,garner,simt,3.487e+04,0.000e+00,0.000e+00,1.5,0.9
2178,2,2,4.0,1.742e+04,Rubin,S2L,mat-L2,garner,simt,6.973e+04,0.000e+00,0.000e+00,3.8,1.9
2178,2,2,4.0,1.742e+04,GB300,S2L,mat-L2,garner,simt,6.973e+04,0.000e+00,0.000e+00,3.0,1.9
2177,1,1,2.0,4.354e+03,Rubin,S2L,mat-L2,garner,simt,3.484e+04,0.000e+00,0.000e+00,1.9,0.9
2177,1,1,2.0,4.354e+03,GB300,S2L,mat-L2,garner,simt,3.484e+04,0.000e+00,0.000e+00,1.5,0.9
2176,2176,64,2176.0,6.061e+08,Rubin,S2L,mat-L2,garner,simt,4.011e+07,0.000e+00,0.000e+00,473.0,102.0
2176,2176,64,2176.0,6.061e+08,GB300,S2L,on-the-fly,garner,simt,4.011e+07,1.783e+07,0.000e+00,135.1,75.7
2175,1,1,2.0,4.350e+03,Rubin,S2L,mat-L2,garner,simt,3.481e+04,0.000e+00,0.000e+00,1.9,0.9
2175,1,1,2.0,4.350e+03,GB300,S2L,mat-L2,garner,simt,3.481e+04,0.000e+00,0.000e+00,1.5,0.9
2174,2,2,4.0,1.739e+04,Rubin,S2L,mat-L2,garner,simt,6.960e+04,0.000e+00,0.000e+00,3.8,1.9
2174,2,2,4.0,1.739e+04,GB300,S2L,mat-L2,garner,simt,6.960e+04,0.000e+00,0.000e+00,3.0,1.9
2173,1,1,2.0,4.346e+03,Rubin,S2L,mat-L2,garner,simt,3.478e+04,0.000e+00,0.000e+00,1.9,0.9
2173,1,1,2.0,4.346e+03,GB300,S2L,mat-L2,garner,simt,3.478e+04,0.000e+00,0.000e+00,1.5,0.9
2172,4,4,8.0,6.950e+04,Rubin,S2L,mat-L2,garner,simt,1.391e+05,0.000e+00,0.000e+00,7.6,3.8
2172,4,4,8.0,6.950e+04,GB300,S2L,mat-L2,garner,simt,1.391e+05,0.000e+00,0.000e+00,5.9,3.8
2171,1,1,2.0,4.342e+03,Rubin,S2L,mat-L2,garner,simt,3.474e+04,0.000e+00,0.000e+00,1.9,0.9
2171,1,1,2.0,4.342e+03,GB300,S2L,mat-L2,garner,simt,3.474e+04,0.000e+00,0.000e+00,1.5,0.9
2170,2,2,4.0,1.736e+04,Rubin,S2L,mat-L2,garner,simt,6.947e+04,0.000e+00,0.000e+00,3.8,1.9
2170,2,2,4.0,1.736e+04,GB300,S2L,mat-L2,garner,simt,6.947e+04,0.000e+00,0.000e+00,3.0,1.9
2169,1,1,2.0,4.338e+03,Rubin,S2L,mat-L2,garner,simt,3.471e+04,0.000e+00,0.000e+00,1.9,0.9
2169,1,1,2.0,4.338e+03,GB300,S2L,mat-L2,garner,simt,3.471e+04,0.000e+00,0.000e+00,1.5,0.9
2168,8,8,15.9,2.775e+05,Rubin,S2L,mat-L2,garner,simt,2.780e+05,0.000e+00,0.000e+00,15.1,7.5
2168,8,8,15.9,2.775e+05,GB300,S2L,mat-L2,garner,simt,2.780e+05,0.000e+00,0.000e+00,11.8,7.5
2167,1,1,2.0,4.334e+03,Rubin,S2L,mat-L2,garner,simt,3.468e+04,0.000e+00,0.000e+00,1.9,0.9
2167,1,1,2.0,4.334e+03,GB300,S2L,mat-L2,garner,simt,3.468e+04,0.000e+00,0.000e+00,1.5,0.9
2166,2,2,4.0,1.733e+04,Rubin,S2L,mat-L2,garner,simt,6.934e+04,0.000e+00,0.000e+00,3.8,1.9
2166,2,2,4.0,1.733e+04,GB300,S2L,mat-L2,garner,simt,6.934e+04,0.000e+00,0.000e+00,3.0,1.9
2165,1,1,2.0,4.330e+03,Rubin,S2L,mat-L2,garner,simt,3.465e+04,0.000e+00,0.000e+00,1.9,0.9
2165,1,1,2.0,4.330e+03,GB300,S2L,mat-L2,garner,simt,3.465e+04,0.000e+00,0.000e+00,1.5,0.9
2164,4,4,8.0,6.925e+04,Rubin,S2L,mat-L2,garner,simt,1.386e+05,0.000e+00,0.000e+00,7.6,3.8
2164,4,4,8.0,6.925e+04,GB300,S2L,mat-L2,garner,simt,1.386e+05,0.000e+00,0.000e+00,5.9,3.8
2163,1,1,2.0,4.326e+03,Rubin,S2L,mat-L2,garner,simt,3.462e+04,0.000e+00,0.000e+00,1.9,0.9
2163,1,1,2.0,4.326e+03,GB300,S2L,mat-L2,garner,simt,3.462e+04,0.000e+00,0.000e+00,1.5,0.9
2162,2,2,4.0,1.730e+04,Rubin,S2L,mat-L2,garner,simt,6.922e+04,0.000e+00,0.000e+00,3.8,1.9
2162,2,2,4.0,1.730e+04,GB300,S2L,mat-L2,garner,simt,6.922e+04,0.000e+00,0.000e+00,3.0,1.9
2161,1,1,2.0,4.322e+03,Rubin,S2L,mat-L2,garner,simt,3.458e+04,0.000e+00,0.000e+00,1.9,0.9
2161,1,1,2.0,4.322e+03,GB300,S2L,mat-L2,garner,simt,3.458e+04,0.000e+00,0.000e+00,1.5,0.9
2160,16,16,31.8,1.106e+06,Rubin,S2L,mat-L2,garner,simt,5.550e+05,0.000e+00,0.000e+00,30.1,15.0
2160,16,16,31.8,1.106e+06,GB300,S2L,mat-L2,garner,simt,5.550e+05,0.000e+00,0.000e+00,23.5,15.0
2159,1,1,2.0,4.318e+03,Rubin,S2L,mat-L2,garner,simt,3.455e+04,0.000e+00,0.000e+00,1.9,0.9
2159,1,1,2.0,4.318e+03,GB300,S2L,mat-L2,garner,simt,3.455e+04,0.000e+00,0.000e+00,1.5,0.9
2158,2,2,4.0,1.726e+04,Rubin,S2L,mat-L2,garner,simt,6.909e+04,0.000e+00,0.000e+00,3.8,1.9
2158,2,2,4.0,1.726e+04,GB300,S2L,mat-L2,garner,simt,6.909e+04,0.000e+00,0.000e+00,3.0,1.9
2157,1,1,2.0,4.314e+03,Rubin,S2L,mat-L2,garner,simt,3.452e+04,0.000e+00,0.000e+00,1.9,0.9
2157,1,1,2.0,4.314e+03,GB300,S2L,mat-L2,garner,simt,3.452e+04,0.000e+00,0.000e+00,1.5,0.9
2156,4,4,8.0,6.899e+04,Rubin,S2L,mat-L2,garner,simt,1.381e+05,0.000e+00,0.000e+00,7.6,3.8
2156,4,4,8.0,6.899e+04,GB300,S2L,mat-L2,garner,simt,1.381e+05,0.000e+00,0.000e+00,5.9,3.8
2155,1,1,2.0,4.310e+03,Rubin,S2L,mat-L2,garner,simt,3.449e+04,0.000e+00,0.000e+00,1.9,0.9
2155,1,1,2.0,4.310e+03,GB300,S2L,mat-L2,garner,simt,3.449e+04,0.000e+00,0.000e+00,1.5,0.9
2154,2,2,4.0,1.723e+04,Rubin,S2L,mat-L2,garner,simt,6.896e+04,0.000e+00,0.000e+00,3.8,1.9
2154,2,2,4.0,1.723e+04,GB300,S2L,mat-L2,garner,simt,6.896e+04,0.000e+00,0.000e+00,3.0,1.9
2153,1,1,2.0,4.306e+03,Rubin,S2L,mat-L2,garner,simt,3.446e+04,0.000e+00,0.000e+00,1.9,0.9
2153,1,1,2.0,4.306e+03,GB300,S2L,mat-L2,garner,simt,3.446e+04,0.000e+00,0.000e+00,1.5,0.9
2152,8,8,15.9,2.755e+05,Rubin,S2L,mat-L2,garner,simt,2.760e+05,0.000e+00,0.000e+00,15.1,7.5
2152,8,8,15.9,2.755e+05,GB300,S2L,mat-L2,garner,simt,2.760e+05,0.000e+00,0.000e+00,11.8,7.5
2151,1,1,2.0,4.302e+03,Rubin,S2L,mat-L2,garner,simt,3.442e+04,0.000e+00,0.000e+00,1.9,0.9
2151,1,1,2.0,4.302e+03,GB300,S2L,mat-L2,garner,simt,3.442e+04,0.000e+00,0.000e+00,1.5,0.9
2150,2,2,4.0,1.720e+04,Rubin,S2L,mat-L2,garner,simt,6.883e+04,0.000e+00,0.000e+00,3.8,1.9
2150,2,2,4.0,1.720e+04,GB300,S2L,mat-L2,garner,simt,6.883e+04,0.000e+00,0.000e+00,3.0,1.9
2149,1,1,2.0,4.298e+03,Rubin,S2L,mat-L2,garner,simt,3.439e+04,0.000e+00,0.000e+00,1.9,0.9
2149,1,1,2.0,4.298e+03,GB300,S2L,mat-L2,garner,simt,3.439e+04,0.000e+00,0.000e+00,1.5,0.9
2148,4,4,8.0,6.874e+04,Rubin,S2L,mat-L2,garner,simt,1.376e+05,0.000e+00,0.000e+00,7.6,3.8
2148,4,4,8.0,6.874e+04,GB300,S2L,mat-L2,garner,simt,1.376e+05,0.000e+00,0.000e+00,5.9,3.8
2147,1,1,2.0,4.294e+03,Rubin,S2L,mat-L2,garner,simt,3.436e+04,0.000e+00,0.000e+00,1.9,0.9
2147,1,1,2.0,4.294e+03,GB300,S2L,mat-L2,garner,simt,3.436e+04,0.000e+00,0.000e+00,1.5,0.9
2146,2,2,4.0,1.717e+04,Rubin,S2L,mat-L2,garner,simt,6.870e+04,0.000e+00,0.000e+00,3.8,1.9
2146,2,2,4.0,1.717e+04,GB300,S2L,mat-L2,garner,simt,6.870e+04,0.000e+00,0.000e+00,3.0,1.9
2145,1,1,2.0,4.290e+03,Rubin,S2L,mat-L2,garner,simt,3.433e+04,0.000e+00,0.000e+00,1.9,0.9
2145,1,1,2.0,4.290e+03,GB300,S2L,mat-L2,garner,simt,3.433e+04,0.000e+00,0.000e+00,1.5,0.9
2144,32,32,63.1,4.391e+06,Rubin,S2L,mat-L2,garner,simt,1.106e+06,0.000e+00,0.000e+00,59.8,29.9
2144,32,32,63.1,4.391e+06,GB300,S2L,mat-L2,garner,simt,1.106e+06,0.000e+00,0.000e+00,46.7,29.7
2143,1,1,2.0,4.286e+03,Rubin,S2L,mat-L2,garner,simt,3.430e+04,0.000e+00,0.000e+00,1.9,0.9
2143,1,1,2.0,4.286e+03,GB300,S2L,mat-L2,garner,simt,3.430e+04,0.000e+00,0.000e+00,1.5,0.9
2142,2,2,4.0,1.714e+04,Rubin,S2L,mat-L2,garner,simt,6.858e+04,0.000e+00,0.000e+00,3.8,1.9
2142,2,2,4.0,1.714e+04,GB300,S2L,mat-L2,garner,simt,6.858e+04,0.000e+00,0.000e+00,3.0,1.9
2141,1,1,2.0,4.282e+03,Rubin,S2L,mat-L2,garner,simt,3.426e+04,0.000e+00,0.000e+00,1.9,0.9
2141,1,1,2.0,4.282e+03,GB300,S2L,mat-L2,garner,simt,3.426e+04,0.000e+00,0.000e+00,1.5,0.9
2140,4,4,8.0,6.848e+04,Rubin,S2L,mat-L2,garner,simt,1.371e+05,0.000e+00,0.000e+00,7.6,3.8
2140,4,4,8.0,6.848e+04,GB300,S2L,mat-L2,garner,simt,1.371e+05,0.000e+00,0.000e+00,5.9,3.8
2139,1,1,2.0,4.278e+03,Rubin,S2L,mat-L2,garner,simt,3.423e+04,0.000e+00,0.000e+00,1.9,0.9
2139,1,1,2.0,4.278e+03,GB300,S2L,mat-L2,garner,simt,3.423e+04,0.000e+00,0.000e+00,1.5,0.9
2138,2,2,4.0,1.710e+04,Rubin,S2L,mat-L2,garner,simt,6.845e+04,0.000e+00,0.000e+00,3.8,1.9
2138,2,2,4.0,1.710e+04,GB300,S2L,mat-L2,garner,simt,6.845e+04,0.000e+00,0.000e+00,3.0,1.9
2137,1,1,2.0,4.274e+03,Rubin,S2L,mat-L2,garner,simt,3.420e+04,0.000e+00,0.000e+00,1.9,0.9
2137,1,1,2.0,4.274e+03,GB300,S2L,mat-L2,garner,simt,3.420e+04,0.000e+00,0.000e+00,1.5,0.9
2136,8,8,15.9,2.734e+05,Rubin,S2L,mat-L2,garner,simt,2.739e+05,0.000e+00,0.000e+00,15.1,7.5
2136,8,8,15.9,2.734e+05,GB300,S2L,mat-L2,garner,simt,2.739e+05,0.000e+00,0.000e+00,11.8,7.5
2135,1,1,2.0,4.270e+03,Rubin,S2L,mat-L2,garner,simt,3.417e+04,0.000e+00,0.000e+00,1.9,0.9
2135,1,1,2.0,4.270e+03,GB300,S2L,mat-L2,garner,simt,3.417e+04,0.000e+00,0.000e+00,1.5,0.9
2134,2,2,4.0,1.707e+04,Rubin,S2L,mat-L2,garner,simt,6.832e+04,0.000e+00,0.000e+00,3.8,1.9
2134,2,2,4.0,1.707e+04,GB300,S2L,mat-L2,garner,simt,6.832e+04,0.000e+00,0.000e+00,3.0,1.9
2133,1,1,2.0,4.266e+03,Rubin,S2L,mat-L2,garner,simt,3.414e+04,0.000e+00,0.000e+00,1.9,0.9
2133,1,1,2.0,4.266e+03,GB300,S2L,mat-L2,garner,simt,3.414e+04,0.000e+00,0.000e+00,1.5,0.9
2132,4,4,8.0,6.822e+04,Rubin,S2L,mat-L2,garner,simt,1.366e+05,0.000e+00,0.000e+00,7.6,3.8
2132,4,4,8.0,6.822e+04,GB300,S2L,mat-L2,garner,simt,1.366e+05,0.000e+00,0.000e+00,5.9,3.8
2131,1,1,2.0,4.262e+03,Rubin,S2L,mat-L2,garner,simt,3.410e+04,0.000e+00,0.000e+00,1.9,0.9
2131,1,1,2.0,4.262e+03,GB300,S2L,mat-L2,garner,simt,3.410e+04,0.000e+00,0.000e+00,1.5,0.9
2130,2,2,4.0,1.704e+04,Rubin,S2L,mat-L2,garner,simt,6.819e+04,0.000e+00,0.000e+00,3.8,1.9
2130,2,2,4.0,1.704e+04,GB300,S2L,mat-L2,garner,simt,6.819e+04,0.000e+00,0.000e+00,3.0,1.9
2129,1,1,2.0,4.258e+03,Rubin,S2L,mat-L2,garner,simt,3.407e+04,0.000e+00,0.000e+00,1.9,0.9
2129,1,1,2.0,4.258e+03,GB300,S2L,mat-L2,garner,simt,3.407e+04,0.000e+00,0.000e+00,1.5,0.9
2128,16,16,31.8,1.090e+06,Rubin,S2L,mat-L2,garner,simt,5.468e+05,0.000e+00,0.000e+00,30.1,15.0
2128,16,16,31.8,1.090e+06,GB300,S2L,mat-L2,garner,simt,5.468e+05,0.000e+00,0.000e+00,23.5,15.0
2127,1,1,2.0,4.254e+03,Rubin,S2L,mat-L2,garner,simt,3.404e+04,0.000e+00,0.000e+00,1.9,0.9
2127,1,1,2.0,4.254e+03,GB300,S2L,mat-L2,garner,simt,3.404e+04,0.000e+00,0.000e+00,1.5,0.9
2126,2,2,4.0,1.701e+04,Rubin,S2L,mat-L2,garner,simt,6.806e+04,0.000e+00,0.000e+00,3.8,1.9
2126,2,2,4.0,1.701e+04,GB300,S2L,mat-L2,garner,simt,6.806e+04,0.000e+00,0.000e+00,3.0,1.9
2125,1,1,2.0,4.250e+03,Rubin,S2L,mat-L2,garner,simt,3.401e+04,0.000e+00,0.000e+00,1.9,0.9
2125,1,1,2.0,4.250e+03,GB300,S2L,mat-L2,garner,simt,3.401e+04,0.000e+00,0.000e+00,1.5,0.9
2124,4,4,8.0,6.797e+04,Rubin,S2L,mat-L2,garner,simt,1.361e+05,0.000e+00,0.000e+00,7.6,3.8
2124,4,4,8.0,6.797e+04,GB300,S2L,mat-L2,garner,simt,1.361e+05,0.000e+00,0.000e+00,5.9,3.8
2123,1,1,2.0,4.246e+03,Rubin,S2L,mat-L2,garner,simt,3.398e+04,0.000e+00,0.000e+00,1.9,0.9
2123,1,1,2.0,4.246e+03,GB300,S2L,mat-L2,garner,simt,3.398e+04,0.000e+00,0.000e+00,1.5,0.9
2122,2,2,4.0,1.698e+04,Rubin,S2L,mat-L2,garner,simt,6.794e+04,0.000e+00,0.000e+00,3.8,1.9
2122,2,2,4.0,1.698e+04,GB300,S2L,mat-L2,garner,simt,6.794e+04,0.000e+00,0.000e+00,3.0,1.9
2121,1,1,2.0,4.242e+03,Rubin,S2L,mat-L2,garner,simt,3.394e+04,0.000e+00,0.000e+00,1.9,0.9
2121,1,1,2.0,4.242e+03,GB300,S2L,mat-L2,garner,simt,3.394e+04,0.000e+00,0.000e+00,1.5,0.9
2120,8,8,15.9,2.714e+05,Rubin,S2L,mat-L2,garner,simt,2.719e+05,0.000e+00,0.000e+00,15.1,7.5
2120,8,8,15.9,2.714e+05,GB300,S2L,mat-L2,garner,simt,2.719e+05,0.000e+00,0.000e+00,11.8,7.5
2119,1,1,2.0,4.238e+03,Rubin,S2L,mat-L2,garner,simt,3.391e+04,0.000e+00,0.000e+00,1.9,0.9
2119,1,1,2.0,4.238e+03,GB300,S2L,mat-L2,garner,simt,3.391e+04,0.000e+00,0.000e+00,1.5,0.9
2118,2,2,4.0,1.694e+04,Rubin,S2L,mat-L2,garner,simt,6.781e+04,0.000e+00,0.000e+00,3.8,1.9
2118,2,2,4.0,1.694e+04,GB300,S2L,mat-L2,garner,simt,6.781e+04,0.000e+00,0.000e+00,3.0,1.9
2117,1,1,2.0,4.234e+03,Rubin,S2L,mat-L2,garner,simt,3.388e+04,0.000e+00,0.000e+00,1.9,0.9
2117,1,1,2.0,4.234e+03,GB300,S2L,mat-L2,garner,simt,3.388e+04,0.000e+00,0.000e+00,1.5,0.9
2116,4,4,8.0,6.771e+04,Rubin,S2L,mat-L2,garner,simt,1.356e+05,0.000e+00,0.000e+00,7.6,3.8
2116,4,4,8.0,6.771e+04,GB300,S2L,mat-L2,garner,simt,1.356e+05,0.000e+00,0.000e+00,5.9,3.8
2115,1,1,2.0,4.230e+03,Rubin,S2L,mat-L2,garner,simt,3.385e+04,0.000e+00,0.000e+00,1.9,0.9
2115,1,1,2.0,4.230e+03,GB300,S2L,mat-L2,garner,simt,3.385e+04,0.000e+00,0.000e+00,1.5,0.9
2114,2,2,4.0,1.691e+04,Rubin,S2L,mat-L2,garner,simt,6.768e+04,0.000e+00,0.000e+00,3.8,1.9
2114,2,2,4.0,1.691e+04,GB300,S2L,mat-L2,garner,simt,6.768e+04,0.000e+00,0.000e+00,3.0,1.9
2113,1,1,2.0,4.226e+03,Rubin,S2L,mat-L2,garner,simt,3.382e+04,0.000e+00,0.000e+00,1.9,0.9
2113,1,1,2.0,4.226e+03,GB300,S2L,mat-L2,garner,simt,3.382e+04,0.000e+00,0.000e+00,1.5,0.9
2112,2112,64,2112.0,5.709e+08,Rubin,S2L,mat-L2,garner,simt,3.785e+07,0.000e+00,0.000e+00,473.0,101.9
2112,2112,64,2112.0,5.709e+08,GB300,S2L,on-the-fly,garner,simt,3.785e+07,1.730e+07,0.000e+00,135.1,75.0
2111,1,1,2.0,4.222e+03,Rubin,S2L,mat-L2,garner,simt,3.378e+04,0.000e+00,0.000e+00,1.9,0.9
2111,1,1,2.0,4.222e+03,GB300,S2L,mat-L2,garner,simt,3.378e+04,0.000e+00,0.000e+00,1.5,0.9
2110,2,2,4.0,1.688e+04,Rubin,S2L,mat-L2,garner,simt,6.755e+04,0.000e+00,0.000e+00,3.8,1.9
2110,2,2,4.0,1.688e+04,GB300,S2L,mat-L2,garner,simt,6.755e+04,0.000e+00,0.000e+00,3.0,1.9
2109,1,1,2.0,4.218e+03,Rubin,S2L,mat-L2,garner,simt,3.375e+04,0.000e+00,0.000e+00,1.9,0.9
2109,1,1,2.0,4.218e+03,GB300,S2L,mat-L2,garner,simt,3.375e+04,0.000e+00,0.000e+00,1.5,0.9
2108,4,4,8.0,6.746e+04,Rubin,S2L,mat-L2,garner,simt,1.350e+05,0.000e+00,0.000e+00,7.6,3.8
2108,4,4,8.0,6.746e+04,GB300,S2L,mat-L2,garner,simt,1.350e+05,0.000e+00,0.000e+00,5.9,3.8
2107,1,1,2.0,4.214e+03,Rubin,S2L,mat-L2,garner,simt,3.372e+04,0.000e+00,0.000e+00,1.9,0.9
2107,1,1,2.0,4.214e+03,GB300,S2L,mat-L2,garner,simt,3.372e+04,0.000e+00,0.000e+00,1.5,0.9
2106,2,2,4.0,1.685e+04,Rubin,S2L,mat-L2,garner,simt,6.742e+04,0.000e+00,0.000e+00,3.8,1.9
2106,2,2,4.0,1.685e+04,GB300,S2L,mat-L2,garner,simt,6.742e+04,0.000e+00,0.000e+00,3.0,1.9
2105,1,1,2.0,4.210e+03,Rubin,S2L,mat-L2,garner,simt,3.369e+04,0.000e+00,0.000e+00,1.9,0.9
2105,1,1,2.0,4.210e+03,GB300,S2L,mat-L2,garner,simt,3.369e+04,0.000e+00,0.000e+00,1.5,0.9
2104,8,8,15.9,2.693e+05,Rubin,S2L,mat-L2,garner,simt,2.698e+05,0.000e+00,0.000e+00,15.1,7.5
2104,8,8,15.9,2.693e+05,GB300,S2L,mat-L2,garner,simt,2.698e+05,0.000e+00,0.000e+00,11.8,7.5
2103,1,1,2.0,4.206e+03,Rubin,S2L,mat-L2,garner,simt,3.366e+04,0.000e+00,0.000e+00,1.9,0.9
2103,1,1,2.0,4.206e+03,GB300,S2L,mat-L2,garner,simt,3.366e+04,0.000e+00,0.000e+00,1.5,0.9
2102,2,2,4.0,1.682e+04,Rubin,S2L,mat-L2,garner,simt,6.730e+04,0.000e+00,0.000e+00,3.8,1.9
2102,2,2,4.0,1.682e+04,GB300,S2L,mat-L2,garner,simt,6.730e+04,0.000e+00,0.000e+00,3.0,1.9
2101,1,1,2.0,4.202e+03,Rubin,S2L,mat-L2,garner,simt,3.362e+04,0.000e+00,0.000e+00,1.9,0.9
2101,1,1,2.0,4.202e+03,GB300,S2L,mat-L2,garner,simt,3.362e+04,0.000e+00,0.000e+00,1.5,0.9
2100,4,4,8.0,6.720e+04,Rubin,S2L,mat-L2,garner,simt,1.345e+05,0.000e+00,0.000e+00,7.6,3.8
2100,4,4,8.0,6.720e+04,GB300,S2L,mat-L2,garner,simt,1.345e+05,0.000e+00,0.000e+00,5.9,3.8
2099,1,1,2.0,4.198e+03,Rubin,S2L,mat-L2,garner,simt,3.359e+04,0.000e+00,0.000e+00,1.9,0.9
2099,1,1,2.0,4.198e+03,GB300,S2L,mat-L2,garner,simt,3.359e+04,0.000e+00,0.000e+00,1.5,0.9
2098,2,2,4.0,1.678e+04,Rubin,S2L,mat-L2,garner,simt,6.717e+04,0.000e+00,0.000e+00,3.8,1.9
2098,2,2,4.0,1.678e+04,GB300,S2L,mat-L2,garner,simt,6.717e+04,0.000e+00,0.000e+00,3.0,1.9
2097,1,1,2.0,4.194e+03,Rubin,S2L,mat-L2,garner,simt,3.356e+04,0.000e+00,0.000e+00,1.9,0.9
2097,1,1,2.0,4.194e+03,GB300,S2L,mat-L2,garner,simt,3.356e+04,0.000e+00,0.000e+00,1.5,0.9
2096,16,16,31.8,1.073e+06,Rubin,S2L,mat-L2,garner,simt,5.386e+05,0.000e+00,0.000e+00,30.1,15.0
2096,16,16,31.8,1.073e+06,GB300,S2L,mat-L2,garner,simt,5.386e+05,0.000e+00,0.000e+00,23.5,15.0
2095,1,1,2.0,4.190e+03,Rubin,S2L,mat-L2,garner,simt,3.353e+04,0.000e+00,0.000e+00,1.9,0.9
2095,1,1,2.0,4.190e+03,GB300,S2L,mat-L2,garner,simt,3.353e+04,0.000e+00,0.000e+00,1.5,0.9
2094,2,2,4.0,1.675e+04,Rubin,S2L,mat-L2,garner,simt,6.704e+04,0.000e+00,0.000e+00,3.8,1.9
2094,2,2,4.0,1.675e+04,GB300,S2L,mat-L2,garner,simt,6.704e+04,0.000e+00,0.000e+00,3.0,1.9
2093,1,1,2.0,4.186e+03,Rubin,S2L,mat-L2,garner,simt,3.350e+04,0.000e+00,0.000e+00,1.9,0.9
2093,1,1,2.0,4.186e+03,GB300,S2L,mat-L2,garner,simt,3.350e+04,0.000e+00,0.000e+00,1.5,0.9
2092,4,4,8.0,6.694e+04,Rubin,S2L,mat-L2,garner,simt,1.340e+05,0.000e+00,0.000e+00,7.6,3.8
2092,4,4,8.0,6.694e+04,GB300,S2L,mat-L2,garner,simt,1.340e+05,0.000e+00,0.000e+00,5.9,3.8
2091,1,1,2.0,4.182e+03,Rubin,S2L,mat-L2,garner,simt,3.346e+04,0.000e+00,0.000e+00,1.9,0.9
2091,1,1,2.0,4.182e+03,GB300,S2L,mat-L2,garner,simt,3.346e+04,0.000e+00,0.000e+00,1.5,0.9
2090,2,2,4.0,1.672e+04,Rubin,S2L,mat-L2,garner,simt,6.691e+04,0.000e+00,0.000e+00,3.8,1.9
2090,2,2,4.0,1.672e+04,GB300,S2L,mat-L2,garner,simt,6.691e+04,0.000e+00,0.000e+00,3.0,1.9
2089,1,1,2.0,4.178e+03,Rubin,S2L,mat-L2,garner,simt,3.343e+04,0.000e+00,0.000e+00,1.9,0.9
2089,1,1,2.0,4.178e+03,GB300,S2L,mat-L2,garner,simt,3.343e+04,0.000e+00,0.000e+00,1.5,0.9
2088,8,8,15.9,2.673e+05,Rubin,S2L,mat-L2,garner,simt,2.678e+05,0.000e+00,0.000e+00,15.1,7.5
2088,8,8,15.9,2.673e+05,GB300,S2L,mat-L2,garner,simt,2.678e+05,0.000e+00,0.000e+00,11.8,7.5
2087,1,1,2.0,4.174e+03,Rubin,S2L,mat-L2,garner,simt,3.340e+04,0.000e+00,0.000e+00,1.9,0.9
2087,1,1,2.0,4.174e+03,GB300,S2L,mat-L2,garner,simt,3.340e+04,0.000e+00,0.000e+00,1.5,0.9
2086,2,2,4.0,1.669e+04,Rubin,S2L,mat-L2,garner,simt,6.678e+04,0.000e+00,0.000e+00,3.8,1.9
2086,2,2,4.0,1.669e+04,GB300,S2L,mat-L2,garner,simt,6.678e+04,0.000e+00,0.000e+00,3.0,1.9
2085,1,1,2.0,4.170e+03,Rubin,S2L,mat-L2,garner,simt,3.337e+04,0.000e+00,0.000e+00,1.9,0.9
2085,1,1,2.0,4.170e+03,GB300,S2L,mat-L2,garner,simt,3.337e+04,0.000e+00,0.000e+00,1.5,0.9
2084,4,4,8.0,6.669e+04,Rubin,S2L,mat-L2,garner,simt,1.335e+05,0.000e+00,0.000e+00,7.6,3.8
2084,4,4,8.0,6.669e+04,GB300,S2L,mat-L2,garner,simt,1.335e+05,0.000e+00,0.000e+00,5.9,3.8
2083,1,1,2.0,4.166e+03,Rubin,S2L,mat-L2,garner,simt,3.334e+04,0.000e+00,0.000e+00,1.9,0.9
2083,1,1,2.0,4.166e+03,GB300,S2L,mat-L2,garner,simt,3.334e+04,0.000e+00,0.000e+00,1.5,0.9
2082,2,2,4.0,1.666e+04,Rubin,S2L,mat-L2,garner,simt,6.666e+04,0.000e+00,0.000e+00,3.8,1.9
2082,2,2,4.0,1.666e+04,GB300,S2L,mat-L2,garner,simt,6.666e+04,0.000e+00,0.000e+00,3.0,1.9
2081,1,1,2.0,4.162e+03,Rubin,S2L,mat-L2,garner,simt,3.330e+04,0.000e+00,0.000e+00,1.9,0.9
2081,1,1,2.0,4.162e+03,GB300,S2L,mat-L2,garner,simt,3.330e+04,0.000e+00,0.000e+00,1.5,0.9
2080,32,32,63.0,4.260e+06,Rubin,S2L,mat-L2,garner,simt,1.073e+06,0.000e+00,0.000e+00,59.8,29.9
2080,32,32,63.0,4.260e+06,GB300,S2L,mat-L2,garner,simt,1.073e+06,0.000e+00,0.000e+00,46.7,29.7
2079,1,1,2.0,4.158e+03,Rubin,S2L,mat-L2,garner,simt,3.327e+04,0.000e+00,0.000e+00,1.9,0.9
2079,1,1,2.0,4.158e+03,GB300,S2L,mat-L2,garner,simt,3.327e+04,0.000e+00,0.000e+00,1.5,0.9
2078,2,2,4.0,1.662e+04,Rubin,S2L,mat-L2,garner,simt,6.653e+04,0.000e+00,0.000e+00,3.8,1.9
2078,2,2,4.0,1.662e+04,GB300,S2L,mat-L2,garner,simt,6.653e+04,0.000e+00,0.000e+00,3.0,1.9
2077,1,1,2.0,4.154e+03,Rubin,S2L,mat-L2,garner,simt,3.324e+04,0.000e+00,0.000e+00,1.9,0.9
2077,1,1,2.0,4.154e+03,GB300,S2L,mat-L2,garner,simt,3.324e+04,0.000e+00,0.000e+00,1.5,0.9
2076,4,4,8.0,6.643e+04,Rubin,S2L,mat-L2,garner,simt,1.330e+05,0.000e+00,0.000e+00,7.6,3.8
2076,4,4,8.0,6.643e+04,GB300,S2L,mat-L2,garner,simt,1.330e+05,0.000e+00,0.000e+00,5.9,3.8
2075,1,1,2.0,4.150e+03,Rubin,S2L,mat-L2,garner,simt,3.321e+04,0.000e+00,0.000e+00,1.9,0.9
2075,1,1,2.0,4.150e+03,GB300,S2L,mat-L2,garner,simt,3.321e+04,0.000e+00,0.000e+00,1.5,0.9
2074,2,2,4.0,1.659e+04,Rubin,S2L,mat-L2,garner,simt,6.640e+04,0.000e+00,0.000e+00,3.8,1.9
2074,2,2,4.0,1.659e+04,GB300,S2L,mat-L2,garner,simt,6.640e+04,0.000e+00,0.000e+00,3.0,1.9
2073,1,1,2.0,4.146e+03,Rubin,S2L,mat-L2,garner,simt,3.318e+04,0.000e+00,0.000e+00,1.9,0.9
2073,1,1,2.0,4.146e+03,GB300,S2L,mat-L2,garner,simt,3.318e+04,0.000e+00,0.000e+00,1.5,0.9
2072,8,8,15.9,2.652e+05,Rubin,S2L,mat-L2,garner,simt,2.657e+05,0.000e+00,0.000e+00,15.1,7.5
2072,8,8,15.9,2.652e+05,GB300,S2L,mat-L2,garner,simt,2.657e+05,0.000e+00,0.000e+00,11.8,7.5
2071,1,1,2.0,4.142e+03,Rubin,S2L,mat-L2,garner,simt,3.314e+04,0.000e+00,0.000e+00,1.9,0.9
2071,1,1,2.0,4.142e+03,GB300,S2L,mat-L2,garner,simt,3.314e+04,0.000e+00,0.000e+00,1.5,0.9
2070,2,2,4.0,1.656e+04,Rubin,S2L,mat-L2,garner,simt,6.627e+04,0.000e+00,0.000e+00,3.8,1.9
2070,2,2,4.0,1.656e+04,GB300,S2L,mat-L2,garner,simt,6.627e+04,0.000e+00,0.000e+00,3.0,1.9
2069,1,1,2.0,4.138e+03,Rubin,S2L,mat-L2,garner,simt,3.311e+04,0.000e+00,0.000e+00,1.9,0.9
2069,1,1,2.0,4.138e+03,GB300,S2L,mat-L2,garner,simt,3.311e+04,0.000e+00,0.000e+00,1.5,0.9
2068,4,4,8.0,6.618e+04,Rubin,S2L,mat-L2,garner,simt,1.325e+05,0.000e+00,0.000e+00,7.6,3.8
2068,4,4,8.0,6.618e+04,GB300,S2L,mat-L2,garner,simt,1.325e+05,0.000e+00,0.000e+00,5.9,3.8
2067,1,1,2.0,4.134e+03,Rubin,S2L,mat-L2,garner,simt,3.308e+04,0.000e+00,0.000e+00,1.9,0.9
2067,1,1,2.0,4.134e+03,GB300,S2L,mat-L2,garner,simt,3.308e+04,0.000e+00,0.000e+00,1.5,0.9
2066,2,2,4.0,1.653e+04,Rubin,S2L,mat-L2,garner,simt,6.614e+04,0.000e+00,0.000e+00,3.8,1.9
2066,2,2,4.0,1.653e+04,GB300,S2L,mat-L2,garner,simt,6.614e+04,0.000e+00,0.000e+00,3.0,1.9
2065,1,1,2.0,4.130e+03,Rubin,S2L,mat-L2,garner,simt,3.305e+04,0.000e+00,0.000e+00,1.9,0.9
2065,1,1,2.0,4.130e+03,GB300,S2L,mat-L2,garner,simt,3.305e+04,0.000e+00,0.000e+00,1.5,0.9
2064,16,16,31.8,1.057e+06,Rubin,S2L,mat-L2,garner,simt,5.304e+05,0.000e+00,0.000e+00,30.1,15.0
2064,16,16,31.8,1.057e+06,GB300,S2L,mat-L2,garner,simt,5.304e+05,0.000e+00,0.000e+00,23.5,15.0
2063,1,1,2.0,4.126e+03,Rubin,S2L,mat-L2,garner,simt,3.302e+04,0.000e+00,0.000e+00,1.9,0.9
2063,1,1,2.0,4.126e+03,GB300,S2L,mat-L2,garner,simt,3.302e+04,0.000e+00,0.000e+00,1.5,0.9
2062,2,2,4.0,1.650e+04,Rubin,S2L,mat-L2,garner,simt,6.602e+04,0.000e+00,0.000e+00,3.8,1.9
2062,2,2,4.0,1.650e+04,GB300,S2L,mat-L2,garner,simt,6.602e+04,0.000e+00,0.000e+00,3.0,1.9
2061,1,1,2.0,4.122e+03,Rubin,S2L,mat-L2,garner,simt,3.298e+04,0.000e+00,0.000e+00,1.9,0.9
2061,1,1,2.0,4.122e+03,GB300,S2L,mat-L2,garner,simt,3.298e+04,0.000e+00,0.000e+00,1.5,0.9
2060,4,4,8.0,6.592e+04,Rubin,S2L,mat-L2,garner,simt,1.320e+05,0.000e+00,0.000e+00,7.6,3.8
2060,4,4,8.0,6.592e+04,GB300,S2L,mat-L2,garner,simt,1.320e+05,0.000e+00,0.000e+00,5.9,3.8
2059,1,1,2.0,4.118e+03,Rubin,S2L,mat-L2,garner,simt,3.295e+04,0.000e+00,0.000e+00,1.9,0.9
2059,1,1,2.0,4.118e+03,GB300,S2L,mat-L2,garner,simt,3.295e+04,0.000e+00,0.000e+00,1.5,0.9
2058,2,2,4.0,1.646e+04,Rubin,S2L,mat-L2,garner,simt,6.589e+04,0.000e+00,0.000e+00,3.8,1.9
2058,2,2,4.0,1.646e+04,GB300,S2L,mat-L2,garner,simt,6.589e+04,0.000e+00,0.000e+00,3.0,1.9
2057,1,1,2.0,4.114e+03,Rubin,S2L,mat-L2,garner,simt,3.292e+04,0.000e+00,0.000e+00,1.9,0.9
2057,1,1,2.0,4.114e+03,GB300,S2L,mat-L2,garner,simt,3.292e+04,0.000e+00,0.000e+00,1.5,0.9
2056,8,8,15.9,2.632e+05,Rubin,S2L,mat-L2,garner,simt,2.637e+05,0.000e+00,0.000e+00,15.1,7.5
2056,8,8,15.9,2.632e+05,GB300,S2L,mat-L2,garner,simt,2.637e+05,0.000e+00,0.000e+00,11.8,7.5
2055,1,1,2.0,4.110e+03,Rubin,S2L,mat-L2,garner,simt,3.289e+04,0.000e+00,0.000e+00,1.9,0.9
2055,1,1,2.0,4.110e+03,GB300,S2L,mat-L2,garner,simt,3.289e+04,0.000e+00,0.000e+00,1.5,0.9
2054,2,2,4.0,1.643e+04,Rubin,S2L,mat-L2,garner,simt,6.576e+04,0.000e+00,0.000e+00,3.8,1.9
2054,2,2,4.0,1.643e+04,GB300,S2L,mat-L2,garner,simt,6.576e+04,0.000e+00,0.000e+00,3.0,1.9
2053,1,1,2.0,4.106e+03,Rubin,S2L,mat-L2,garner,simt,3.286e+04,0.000e+00,0.000e+00,1.9,0.9
2053,1,1,2.0,4.106e+03,GB300,S2L,mat-L2,garner,simt,3.286e+04,0.000e+00,0.000e+00,1.5,0.9
2052,4,4,8.0,6.566e+04,Rubin,S2L,mat-L2,garner,simt,1.315e+05,0.000e+00,0.000e+00,7.6,3.8
2052,4,4,8.0,6.566e+04,GB300,S2L,mat-L2,garner,simt,1.315e+05,0.000e+00,0.000e+00,5.9,3.8
2051,1,1,2.0,4.102e+03,Rubin,S2L,mat-L2,garner,simt,3.282e+04,0.000e+00,0.000e+00,1.9,0.9
2051,1,1,2.0,4.102e+03,GB300,S2L,mat-L2,garner,simt,3.282e+04,0.000e+00,0.000e+00,1.5,0.9
2050,2,2,4.0,1.640e+04,Rubin,S2L,mat-L2,garner,simt,6.563e+04,0.000e+00,0.000e+00,3.8,1.9
2050,2,2,4.0,1.640e+04,GB300,S2L,mat-L2,garner,simt,6.563e+04,0.000e+00,0.000e+00,3.0,1.9
2049,1,1,2.0,4.098e+03,Rubin,S2L,mat-L2,garner,simt,3.279e+04,0.000e+00,0.000e+00,1.9,0.9
2049,1,1,2.0,4.098e+03,GB300,S2L,mat-L2,garner,simt,3.279e+04,0.000e+00,0.000e+00,1.5,0.9
2048,2048,64,2048.0,5.369e+08,Rubin,S2L,mat-L2,garner,simt,3.565e+07,0.000e+00,0.000e+00,473.0,101.7
2048,2048,64,2048.0,5.369e+08,GB300,S2L,on-the-fly,garner,simt,3.565e+07,1.468e+07,0.000e+00,135.1,76.9
2047,1,1,2.0,4.094e+03,Rubin,S2L,mat-L2,garner,simt,3.276e+04,0.000e+00,0.000e+00,1.9,0.9
2047,1,1,2.0,4.094e+03,GB300,S2L,mat-L2,garner,simt,3.276e+04,0.000e+00,0.000e+00,1.5,0.9
2046,2,2,4.0,1.637e+04,Rubin,S2L,mat-L2,garner,simt,6.550e+04,0.000e+00,0.000e+00,3.8,1.9
2046,2,2,4.0,1.637e+04,GB300,S2L,mat-L2,garner,simt,6.550e+04,0.000e+00,0.000e+00,3.0,1.9
2045,1,1,2.0,4.090e+03,Rubin,S2L,mat-L2,garner,simt,3.273e+04,0.000e+00,0.000e+00,1.9,0.9
2045,1,1,2.0,4.090e+03,GB300,S2L,mat-L2,garner,simt,3.273e+04,0.000e+00,0.000e+00,1.5,0.9
2044,4,4,8.0,6.541e+04,Rubin,S2L,mat-L2,garner,simt,1.309e+05,0.000e+00,0.000e+00,7.6,3.8
2044,4,4,8.0,6.541e+04,GB300,S2L,mat-L2,garner,simt,1.309e+05,0.000e+00,0.000e+00,5.9,3.8
2043,1,1,2.0,4.086e+03,Rubin,S2L,mat-L2,garner,simt,3.270e+04,0.000e+00,0.000e+00,1.9,0.9
2043,1,1,2.0,4.086e+03,GB300,S2L,mat-L2,garner,simt,3.270e+04,0.000e+00,0.000e+00,1.5,0.9
2042,2,2,4.0,1.634e+04,Rubin,S2L,mat-L2,garner,simt,6.538e+04,0.000e+00,0.000e+00,3.8,1.9
2042,2,2,4.0,1.634e+04,GB300,S2L,mat-L2,garner,simt,6.538e+04,0.000e+00,0.000e+00,3.0,1.9
2041,1,1,2.0,4.082e+03,Rubin,S2L,mat-L2,garner,simt,3.266e+04,0.000e+00,0.000e+00,1.9,0.9
2041,1,1,2.0,4.082e+03,GB300,S2L,mat-L2,garner,simt,3.266e+04,0.000e+00,0.000e+00,1.5,0.9
2040,8,8,15.9,2.611e+05,Rubin,S2L,mat-L2,garner,simt,2.616e+05,0.000e+00,0.000e+00,15.1,7.5
2040,8,8,15.9,2.611e+05,GB300,S2L,mat-L2,garner,simt,2.616e+05,0.000e+00,0.000e+00,11.8,7.5
2039,1,1,2.0,4.078e+03,Rubin,S2L,mat-L2,garner,simt,3.263e+04,0.000e+00,0.000e+00,1.9,0.9
2039,1,1,2.0,4.078e+03,GB300,S2L,mat-L2,garner,simt,3.263e+04,0.000e+00,0.000e+00,1.5,0.9
2038,2,2,4.0,1.630e+04,Rubin,S2L,mat-L2,garner,simt,6.525e+04,0.000e+00,0.000e+00,3.8,1.9
2038,2,2,4.0,1.630e+04,GB300,S2L,mat-L2,garner,simt,6.525e+04,0.000e+00,0.000e+00,3.0,1.9
2037,1,1,2.0,4.074e+03,Rubin,S2L,mat-L2,garner,simt,3.260e+04,0.000e+00,0.000e+00,1.9,0.9
2037,1,1,2.0,4.074e+03,GB300,S2L,mat-L2,garner,simt,3.260e+04,0.000e+00,0.000e+00,1.5,0.9
2036,4,4,8.0,6.515e+04,Rubin,S2L,mat-L2,garner,simt,1.304e+05,0.000e+00,0.000e+00,7.6,3.8
2036,4,4,8.0,6.515e+04,GB300,S2L,mat-L2,garner,simt,1.304e+05,0.000e+00,0.000e+00,5.9,3.8
2035,1,1,2.0,4.070e+03,Rubin,S2L,mat-L2,garner,simt,3.257e+04,0.000e+00,0.000e+00,1.9,0.9
2035,1,1,2.0,4.070e+03,GB300,S2L,mat-L2,garner,simt,3.257e+04,0.000e+00,0.000e+00,1.5,0.9
2034,2,2,4.0,1.627e+04,Rubin,S2L,mat-L2,garner,simt,6.512e+04,0.000e+00,0.000e+00,3.8,1.9
2034,2,2,4.0,1.627e+04,GB300,S2L,mat-L2,garner,simt,6.512e+04,0.000e+00,0.000e+00,3.0,1.9
2033,1,1,2.0,4.066e+03,Rubin,S2L,mat-L2,garner,simt,3.254e+04,0.000e+00,0.000e+00,1.9,0.9
2033,1,1,2.0,4.066e+03,GB300,S2L,mat-L2,garner,simt,3.254e+04,0.000e+00,0.000e+00,1.5,0.9
2032,16,16,31.8,1.040e+06,Rubin,S2L,mat-L2,garner,simt,5.222e+05,0.000e+00,0.000e+00,30.1,15.0
2032,16,16,31.8,1.040e+06,GB300,S2L,mat-L2,garner,simt,5.222e+05,0.000e+00,0.000e+00,23.5,15.0
2031,1,1,2.0,4.062e+03,Rubin,S2L,mat-L2,garner,simt,3.250e+04,0.000e+00,0.000e+00,1.9,0.9
2031,1,1,2.0,4.062e+03,GB300,S2L,mat-L2,garner,simt,3.250e+04,0.000e+00,0.000e+00,1.5,0.9
2030,2,2,4.0,1.624e+04,Rubin,S2L,mat-L2,garner,simt,6.499e+04,0.000e+00,0.000e+00,3.8,1.9
2030,2,2,4.0,1.624e+04,GB300,S2L,mat-L2,garner,simt,6.499e+04,0.000e+00,0.000e+00,3.0,1.9
2029,1,1,2.0,4.058e+03,Rubin,S2L,mat-L2,garner,simt,3.247e+04,0.000e+00,0.000e+00,1.9,0.9
2029,1,1,2.0,4.058e+03,GB300,S2L,mat-L2,garner,simt,3.247e+04,0.000e+00,0.000e+00,1.5,0.9
2028,4,4,8.0,6.490e+04,Rubin,S2L,mat-L2,garner,simt,1.299e+05,0.000e+00,0.000e+00,7.6,3.8
2028,4,4,8.0,6.490e+04,GB300,S2L,mat-L2,garner,simt,1.299e+05,0.000e+00,0.000e+00,5.9,3.8
2027,1,1,2.0,4.054e+03,Rubin,S2L,mat-L2,garner,simt,3.244e+04,0.000e+00,0.000e+00,1.9,0.9
2027,1,1,2.0,4.054e+03,GB300,S2L,mat-L2,garner,simt,3.244e+04,0.000e+00,0.000e+00,1.5,0.9
2026,2,2,4.0,1.621e+04,Rubin,S2L,mat-L2,garner,simt,6.486e+04,0.000e+00,0.000e+00,3.8,1.9
2026,2,2,4.0,1.621e+04,GB300,S2L,mat-L2,garner,simt,6.486e+04,0.000e+00,0.000e+00,3.0,1.9
2025,1,1,2.0,4.050e+03,Rubin,S2L,mat-L2,garner,simt,3.241e+04,0.000e+00,0.000e+00,1.9,0.9
2025,1,1,2.0,4.050e+03,GB300,S2L,mat-L2,garner,simt,3.241e+04,0.000e+00,0.000e+00,1.5,0.9
2024,8,8,15.9,2.591e+05,Rubin,S2L,mat-L2,garner,simt,2.596e+05,0.000e+00,0.000e+00,15.1,7.5
2024,8,8,15.9,2.591e+05,GB300,S2L,mat-L2,garner,simt,2.596e+05,0.000e+00,0.000e+00,11.8,7.5
2023,1,1,2.0,4.046e+03,Rubin,S2L,mat-L2,garner,simt,3.238e+04,0.000e+00,0.000e+00,1.9,0.9
2023,1,1,2.0,4.046e+03,GB300,S2L,mat-L2,garner,simt,3.238e+04,0.000e+00,0.000e+00,1.5,0.9
2022,2,2,4.0,1.618e+04,Rubin,S2L,mat-L2,garner,simt,6.474e+04,0.000e+00,0.000e+00,3.8,1.9
2022,2,2,4.0,1.618e+04,GB300,S2L,mat-L2,garner,simt,6.474e+04,0.000e+00,0.000e+00,3.0,1.9
2021,1,1,2.0,4.042e+03,Rubin,S2L,mat-L2,garner,simt,3.234e+04,0.000e+00,0.000e+00,1.9,0.9
2021,1,1,2.0,4.042e+03,GB300,S2L,mat-L2,garner,simt,3.234e+04,0.000e+00,0.000e+00,1.5,0.9
2020,4,4,8.0,6.464e+04,Rubin,S2L,mat-L2,garner,simt,1.294e+05,0.000e+00,0.000e+00,7.6,3.8
2020,4,4,8.0,6.464e+04,GB300,S2L,mat-L2,garner,simt,1.294e+05,0.000e+00,0.000e+00,5.9,3.8
2019,1,1,2.0,4.038e+03,Rubin,S2L,mat-L2,garner,simt,3.231e+04,0.000e+00,0.000e+00,1.9,0.9
2019,1,1,2.0,4.038e+03,GB300,S2L,mat-L2,garner,simt,3.231e+04,0.000e+00,0.000e+00,1.5,0.9
2018,2,2,4.0,1.614e+04,Rubin,S2L,mat-L2,garner,simt,6.461e+04,0.000e+00,0.000e+00,3.8,1.9
2018,2,2,4.0,1.614e+04,GB300,S2L,mat-L2,garner,simt,6.461e+04,0.000e+00,0.000e+00,3.0,1.9
2017,1,1,2.0,4.034e+03,Rubin,S2L,mat-L2,garner,simt,3.228e+04,0.000e+00,0.000e+00,1.9,0.9
2017,1,1,2.0,4.034e+03,GB300,S2L,mat-L2,garner,simt,3.228e+04,0.000e+00,0.000e+00,1.5,0.9
2016,32,32,63.0,4.129e+06,Rubin,S2L,mat-L2,garner,simt,1.040e+06,0.000e+00,0.000e+00,59.8,29.9
2016,32,32,63.0,4.129e+06,GB300,S2L,mat-L2,garner,simt,1.040e+06,0.000e+00,0.000e+00,46.7,29.7
2015,1,1,2.0,4.030e+03,Rubin,S2L,mat-L2,garner,simt,3.225e+04,0.000e+00,0.000e+00,1.9,0.9
2015,1,1,2.0,4.030e+03,GB300,S2L,mat-L2,garner,simt,3.225e+04,0.000e+00,0.000e+00,1.5,0.9
2014,2,2,4.0,1.611e+04,Rubin,S2L,mat-L2,garner,simt,6.448e+04,0.000e+00,0.000e+00,3.8,1.9
2014,2,2,4.0,1.611e+04,GB300,S2L,mat-L2,garner,simt,6.448e+04,0.000e+00,0.000e+00,3.0,1.9
2013,1,1,2.0,4.026e+03,Rubin,S2L,mat-L2,garner,simt,3.222e+04,0.000e+00,0.000e+00,1.9,0.9
2013,1,1,2.0,4.026e+03,GB300,S2L,mat-L2,garner,simt,3.222e+04,0.000e+00,0.000e+00,1.5,0.9
2012,4,4,8.0,6.438e+04,Rubin,S2L,mat-L2,garner,simt,1.289e+05,0.000e+00,0.000e+00,7.6,3.8
2012,4,4,8.0,6.438e+04,GB300,S2L,mat-L2,garner,simt,1.289e+05,0.000e+00,0.000e+00,5.9,3.8
2011,1,1,2.0,4.022e+03,Rubin,S2L,mat-L2,garner,simt,3.218e+04,0.000e+00,0.000e+00,1.9,0.9
2011,1,1,2.0,4.022e+03,GB300,S2L,mat-L2,garner,simt,3.218e+04,0.000e+00,0.000e+00,1.5,0.9
2010,2,2,4.0,1.608e+04,Rubin,S2L,mat-L2,garner,simt,6.435e+04,0.000e+00,0.000e+00,3.8,1.9
2010,2,2,4.0,1.608e+04,GB300,S2L,mat-L2,garner,simt,6.435e+04,0.000e+00,0.000e+00,3.0,1.9
2009,1,1,2.0,4.018e+03,Rubin,S2L,mat-L2,garner,simt,3.215e+04,0.000e+00,0.000e+00,1.9,0.9
2009,1,1,2.0,4.018e+03,GB300,S2L,mat-L2,garner,simt,3.215e+04,0.000e+00,0.000e+00,1.5,0.9
2008,8,8,15.9,2.570e+05,Rubin,S2L,mat-L2,garner,simt,2.575e+05,0.000e+00,0.000e+00,15.1,7.5
2008,8,8,15.9,2.570e+05,GB300,S2L,mat-L2,garner,simt,2.575e+05,0.000e+00,0.000e+00,11.8,7.5
2007,1,1,2.0,4.014e+03,Rubin,S2L,mat-L2,garner,simt,3.212e+04,0.000e+00,0.000e+00,1.9,0.9
2007,1,1,2.0,4.014e+03,GB300,S2L,mat-L2,garner,simt,3.212e+04,0.000e+00,0.000e+00,1.5,0.9
2006,2,2,4.0,1.605e+04,Rubin,S2L,mat-L2,garner,simt,6.422e+04,0.000e+00,0.000e+00,3.8,1.9
2006,2,2,4.0,1.605e+04,GB300,S2L,mat-L2,garner,simt,6.422e+04,0.000e+00,0.000e+00,3.0,1.9
2005,1,1,2.0,4.010e+03,Rubin,S2L,mat-L2,garner,simt,3.209e+04,0.000e+00,0.000e+00,1.9,0.9
2005,1,1,2.0,4.010e+03,GB300,S2L,mat-L2,garner,simt,3.209e+04,0.000e+00,0.000e+00,1.5,0.9
2004,4,4,8.0,6.413e+04,Rubin,S2L,mat-L2,garner,simt,1.284e+05,0.000e+00,0.000e+00,7.6,3.8
2004,4,4,8.0,6.413e+04,GB300,S2L,mat-L2,garner,simt,1.284e+05,0.000e+00,0.000e+00,5.9,3.8
2003,1,1,2.0,4.006e+03,Rubin,S2L,mat-L2,garner,simt,3.206e+04,0.000e+00,0.000e+00,1.9,0.9
2003,1,1,2.0,4.006e+03,GB300,S2L,mat-L2,garner,simt,3.206e+04,0.000e+00,0.000e+00,1.5,0.9
2002,2,2,4.0,1.602e+04,Rubin,S2L,mat-L2,garner,simt,6.410e+04,0.000e+00,0.000e+00,3.8,1.9
2002,2,2,4.0,1.602e+04,GB300,S2L,mat-L2,garner,simt,6.410e+04,0.000e+00,0.000e+00,3.0,1.9
2001,1,1,2.0,4.002e+03,Rubin,S2L,mat-L2,garner,simt,3.202e+04,0.000e+00,0.000e+00,1.9,0.9
2001,1,1,2.0,4.002e+03,GB300,S2L,mat-L2,garner,simt,3.202e+04,0.000e+00,0.000e+00,1.5,0.9
2000,16,16,31.7,1.024e+06,Rubin,S2L,mat-L2,garner,simt,5.140e+05,0.000e+00,0.000e+00,30.1,15.0
2000,16,16,31.7,1.024e+06,GB300,S2L,mat-L2,garner,simt,5.140e+05,0.000e+00,0.000e+00,23.5,15.0
1999,1,1,2.0,3.998e+03,Rubin,S2L,mat-L2,garner,simt,3.199e+04,0.000e+00,0.000e+00,1.9,0.9
1999,1,1,2.0,3.998e+03,GB300,S2L,mat-L2,garner,simt,3.199e+04,0.000e+00,0.000e+00,1.5,0.9
1998,2,2,4.0,1.598e+04,Rubin,S2L,mat-L2,garner,simt,6.397e+04,0.000e+00,0.000e+00,3.8,1.9
1998,2,2,4.0,1.598e+04,GB300,S2L,mat-L2,garner,simt,6.397e+04,0.000e+00,0.000e+00,3.0,1.9
1997,1,1,2.0,3.994e+03,Rubin,S2L,mat-L2,garner,simt,3.196e+04,0.000e+00,0.000e+00,1.9,0.9
1997,1,1,2.0,3.994e+03,GB300,S2L,mat-L2,garner,simt,3.196e+04,0.000e+00,0.000e+00,1.5,0.9
1996,4,4,8.0,6.387e+04,Rubin,S2L,mat-L2,garner,simt,1.279e+05,0.000e+00,0.000e+00,7.6,3.8
1996,4,4,8.0,6.387e+04,GB300,S2L,mat-L2,garner,simt,1.279e+05,0.000e+00,0.000e+00,5.9,3.8
1995,1,1,2.0,3.990e+03,Rubin,S2L,mat-L2,garner,simt,3.193e+04,0.000e+00,0.000e+00,1.9,0.9
1995,1,1,2.0,3.990e+03,GB300,S2L,mat-L2,garner,simt,3.193e+04,0.000e+00,0.000e+00,1.5,0.9
1994,2,2,4.0,1.595e+04,Rubin,S2L,mat-L2,garner,simt,6.384e+04,0.000e+00,0.000e+00,3.8,1.9
1994,2,2,4.0,1.595e+04,GB300,S2L,mat-L2,garner,simt,6.384e+04,0.000e+00,0.000e+00,3.0,1.9
1993,1,1,2.0,3.986e+03,Rubin,S2L,mat-L2,garner,simt,3.190e+04,0.000e+00,0.000e+00,1.9,0.9
1993,1,1,2.0,3.986e+03,GB300,S2L,mat-L2,garner,simt,3.190e+04,0.000e+00,0.000e+00,1.5,0.9
1992,8,8,15.9,2.550e+05,Rubin,S2L,mat-L2,garner,simt,2.555e+05,0.000e+00,0.000e+00,15.1,7.5
1992,8,8,15.9,2.550e+05,GB300,S2L,mat-L2,garner,simt,2.555e+05,0.000e+00,0.000e+00,11.8,7.5
1991,1,1,2.0,3.982e+03,Rubin,S2L,mat-L2,garner,simt,3.186e+04,0.000e+00,0.000e+00,1.9,0.9
1991,1,1,2.0,3.982e+03,GB300,S2L,mat-L2,garner,simt,3.186e+04,0.000e+00,0.000e+00,1.5,0.9
1990,2,2,4.0,1.592e+04,Rubin,S2L,mat-L2,garner,simt,6.371e+04,0.000e+00,0.000e+00,3.8,1.9
1990,2,2,4.0,1.592e+04,GB300,S2L,mat-L2,garner,simt,6.371e+04,0.000e+00,0.000e+00,3.0,1.9
1989,1,1,2.0,3.978e+03,Rubin,S2L,mat-L2,garner,simt,3.183e+04,0.000e+00,0.000e+00,1.9,0.9
1989,1,1,2.0,3.978e+03,GB300,S2L,mat-L2,garner,simt,3.183e+04,0.000e+00,0.000e+00,1.5,0.9
1988,4,4,8.0,6.362e+04,Rubin,S2L,mat-L2,garner,simt,1.274e+05,0.000e+00,0.000e+00,7.6,3.8
1988,4,4,8.0,6.362e+04,GB300,S2L,mat-L2,garner,simt,1.274e+05,0.000e+00,0.000e+00,5.9,3.8
1987,1,1,2.0,3.974e+03,Rubin,S2L,mat-L2,garner,simt,3.180e+04,0.000e+00,0.000e+00,1.9,0.9
1987,1,1,2.0,3.974e+03,GB300,S2L,mat-L2,garner,simt,3.180e+04,0.000e+00,0.000e+00,1.5,0.9
1986,2,2,4.0,1.589e+04,Rubin,S2L,mat-L2,garner,simt,6.358e+04,0.000e+00,0.000e+00,3.8,1.9
1986,2,2,4.0,1.589e+04,GB300,S2L,mat-L2,garner,simt,6.358e+04,0.000e+00,0.000e+00,3.0,1.9
1985,1,1,2.0,3.970e+03,Rubin,S2L,mat-L2,garner,simt,3.177e+04,0.000e+00,0.000e+00,1.9,0.9
1985,1,1,2.0,3.970e+03,GB300,S2L,mat-L2,garner,simt,3.177e+04,0.000e+00,0.000e+00,1.5,0.9
1984,1984,64,1984.0,5.038e+08,Rubin,S2L,mat-L2,garner,simt,3.352e+07,0.000e+00,0.000e+00,473.0,101.6
1984,1984,64,1984.0,5.038e+08,GB300,S2L,on-the-fly,garner,simt,3.352e+07,1.422e+07,0.000e+00,135.1,76.2
1983,1,1,2.0,3.966e+03,Rubin,S2L,mat-L2,garner,simt,3.174e+04,0.000e+00,0.000e+00,1.9,0.9
1983,1,1,2.0,3.966e+03,GB300,S2L,mat-L2,garner,simt,3.174e+04,0.000e+00,0.000e+00,1.5,0.9
1982,2,2,4.0,1.586e+04,Rubin,S2L,mat-L2,garner,simt,6.346e+04,0.000e+00,0.000e+00,3.8,1.9
1982,2,2,4.0,1.586e+04,GB300,S2L,mat-L2,garner,simt,6.346e+04,0.000e+00,0.000e+00,3.0,1.9
1981,1,1,2.0,3.962e+03,Rubin,S2L,mat-L2,garner,simt,3.170e+04,0.000e+00,0.000e+00,1.9,0.9
1981,1,1,2.0,3.962e+03,GB300,S2L,mat-L2,garner,simt,3.170e+04,0.000e+00,0.000e+00,1.5,0.9
1980,4,4,8.0,6.336e+04,Rubin,S2L,mat-L2,garner,simt,1.268e+05,0.000e+00,0.000e+00,7.6,3.8
1980,4,4,8.0,6.336e+04,GB300,S2L,mat-L2,garner,simt,1.268e+05,0.000e+00,0.000e+00,5.9,3.8
1979,1,1,2.0,3.958e+03,Rubin,S2L,mat-L2,garner,simt,3.167e+04,0.000e+00,0.000e+00,1.9,0.9
1979,1,1,2.0,3.958e+03,GB300,S2L,mat-L2,garner,simt,3.167e+04,0.000e+00,0.000e+00,1.5,0.9
1978,2,2,4.0,1.582e+04,Rubin,S2L,mat-L2,garner,simt,6.333e+04,0.000e+00,0.000e+00,3.8,1.9
1978,2,2,4.0,1.582e+04,GB300,S2L,mat-L2,garner,simt,6.333e+04,0.000e+00,0.000e+00,3.0,1.9
1977,1,1,2.0,3.954e+03,Rubin,S2L,mat-L2,garner,simt,3.164e+04,0.000e+00,0.000e+00,1.9,0.9
1977,1,1,2.0,3.954e+03,GB300,S2L,mat-L2,garner,simt,3.164e+04,0.000e+00,0.000e+00,1.5,0.9
1976,8,8,15.9,2.529e+05,Rubin,S2L,mat-L2,garner,simt,2.534e+05,0.000e+00,0.000e+00,15.1,7.5
1976,8,8,15.9,2.529e+05,GB300,S2L,mat-L2,garner,simt,2.534e+05,0.000e+00,0.000e+00,11.8,7.5
1975,1,1,2.0,3.950e+03,Rubin,S2L,mat-L2,garner,simt,3.161e+04,0.000e+00,0.000e+00,1.9,0.9
1975,1,1,2.0,3.950e+03,GB300,S2L,mat-L2,garner,simt,3.161e+04,0.000e+00,0.000e+00,1.5,0.9
1974,2,2,4.0,1.579e+04,Rubin,S2L,mat-L2,garner,simt,6.320e+04,0.000e+00,0.000e+00,3.8,1.9
1974,2,2,4.0,1.579e+04,GB300,S2L,mat-L2,garner,simt,6.320e+04,0.000e+00,0.000e+00,3.0,1.9
1973,1,1,2.0,3.946e+03,Rubin,S2L,mat-L2,garner,simt,3.158e+04,0.000e+00,0.000e+00,1.9,0.9
1973,1,1,2.0,3.946e+03,GB300,S2L,mat-L2,garner,simt,3.158e+04,0.000e+00,0.000e+00,1.5,0.9
1972,4,4,8.0,6.310e+04,Rubin,S2L,mat-L2,garner,simt,1.263e+05,0.000e+00,0.000e+00,7.6,3.8
1972,4,4,8.0,6.310e+04,GB300,S2L,mat-L2,garner,simt,1.263e+05,0.000e+00,0.000e+00,5.9,3.8
1971,1,1,2.0,3.942e+03,Rubin,S2L,mat-L2,garner,simt,3.154e+04,0.000e+00,0.000e+00,1.9,0.9
1971,1,1,2.0,3.942e+03,GB300,S2L,mat-L2,garner,simt,3.154e+04,0.000e+00,0.000e+00,1.5,0.9
1970,2,2,4.0,1.576e+04,Rubin,S2L,mat-L2,garner,simt,6.307e+04,0.000e+00,0.000e+00,3.8,1.9
1970,2,2,4.0,1.576e+04,GB300,S2L,mat-L2,garner,simt,6.307e+04,0.000e+00,0.000e+00,3.0,1.9
1969,1,1,2.0,3.938e+03,Rubin,S2L,mat-L2,garner,simt,3.151e+04,0.000e+00,0.000e+00,1.9,0.9
1969,1,1,2.0,3.938e+03,GB300,S2L,mat-L2,garner,simt,3.151e+04,0.000e+00,0.000e+00,1.5,0.9
1968,16,16,31.7,1.008e+06,Rubin,S2L,mat-L2,garner,simt,5.059e+05,0.000e+00,0.000e+00,30.1,15.0
1968,16,16,31.7,1.008e+06,GB300,S2L,mat-L2,garner,simt,5.059e+05,0.000e+00,0.000e+00,23.5,15.0
1967,1,1,2.0,3.934e+03,Rubin,S2L,mat-L2,garner,simt,3.148e+04,0.000e+00,0.000e+00,1.9,0.9
1967,1,1,2.0,3.934e+03,GB300,S2L,mat-L2,garner,simt,3.148e+04,0.000e+00,0.000e+00,1.5,0.9
1966,2,2,4.0,1.573e+04,Rubin,S2L,mat-L2,garner,simt,6.294e+04,0.000e+00,0.000e+00,3.8,1.9
1966,2,2,4.0,1.573e+04,GB300,S2L,mat-L2,garner,simt,6.294e+04,0.000e+00,0.000e+00,3.0,1.9
1965,1,1,2.0,3.930e+03,Rubin,S2L,mat-L2,garner,simt,3.145e+04,0.000e+00,0.000e+00,1.9,0.9
1965,1,1,2.0,3.930e+03,GB300,S2L,mat-L2,garner,simt,3.145e+04,0.000e+00,0.000e+00,1.5,0.9
1964,4,4,8.0,6.285e+04,Rubin,S2L,mat-L2,garner,simt,1.258e+05,0.000e+00,0.000e+00,7.6,3.8
1964,4,4,8.0,6.285e+04,GB300,S2L,mat-L2,garner,simt,1.258e+05,0.000e+00,0.000e+00,5.9,3.8
1963,1,1,2.0,3.926e+03,Rubin,S2L,mat-L2,garner,simt,3.142e+04,0.000e+00,0.000e+00,1.9,0.9
1963,1,1,2.0,3.926e+03,GB300,S2L,mat-L2,garner,simt,3.142e+04,0.000e+00,0.000e+00,1.5,0.9
1962,2,2,4.0,1.570e+04,Rubin,S2L,mat-L2,garner,simt,6.282e+04,0.000e+00,0.000e+00,3.8,1.9
1962,2,2,4.0,1.570e+04,GB300,S2L,mat-L2,garner,simt,6.282e+04,0.000e+00,0.000e+00,3.0,1.9
1961,1,1,2.0,3.922e+03,Rubin,S2L,mat-L2,garner,simt,3.138e+04,0.000e+00,0.000e+00,1.9,0.9
1961,1,1,2.0,3.922e+03,GB300,S2L,mat-L2,garner,simt,3.138e+04,0.000e+00,0.000e+00,1.5,0.9
1960,8,8,15.9,2.509e+05,Rubin,S2L,mat-L2,garner,simt,2.514e+05,0.000e+00,0.000e+00,15.1,7.5
1960,8,8,15.9,2.509e+05,GB300,S2L,mat-L2,garner,simt,2.514e+05,0.000e+00,0.000e+00,11.8,7.5
1959,1,1,2.0,3.918e+03,Rubin,S2L,mat-L2,garner,simt,3.135e+04,0.000e+00,0.000e+00,1.9,0.9
1959,1,1,2.0,3.918e+03,GB300,S2L,mat-L2,garner,simt,3.135e+04,0.000e+00,0.000e+00,1.5,0.9
1958,2,2,4.0,1.566e+04,Rubin,S2L,mat-L2,garner,simt,6.269e+04,0.000e+00,0.000e+00,3.8,1.9
1958,2,2,4.0,1.566e+04,GB300,S2L,mat-L2,garner,simt,6.269e+04,0.000e+00,0.000e+00,3.0,1.9
1957,1,1,2.0,3.914e+03,Rubin,S2L,mat-L2,garner,simt,3.132e+04,0.000e+00,0.000e+00,1.9,0.9
1957,1,1,2.0,3.914e+03,GB300,S2L,mat-L2,garner,simt,3.132e+04,0.000e+00,0.000e+00,1.5,0.9
1956,4,4,8.0,6.259e+04,Rubin,S2L,mat-L2,garner,simt,1.253e+05,0.000e+00,0.000e+00,7.6,3.8
1956,4,4,8.0,6.259e+04,GB300,S2L,mat-L2,garner,simt,1.253e+05,0.000e+00,0.000e+00,5.9,3.8
1955,1,1,2.0,3.910e+03,Rubin,S2L,mat-L2,garner,simt,3.129e+04,0.000e+00,0.000e+00,1.9,0.9
1955,1,1,2.0,3.910e+03,GB300,S2L,mat-L2,garner,simt,3.129e+04,0.000e+00,0.000e+00,1.5,0.9
1954,2,2,4.0,1.563e+04,Rubin,S2L,mat-L2,garner,simt,6.256e+04,0.000e+00,0.000e+00,3.8,1.9
1954,2,2,4.0,1.563e+04,GB300,S2L,mat-L2,garner,simt,6.256e+04,0.000e+00,0.000e+00,3.0,1.9
1953,1,1,2.0,3.906e+03,Rubin,S2L,mat-L2,garner,simt,3.126e+04,0.000e+00,0.000e+00,1.9,0.9
1953,1,1,2.0,3.906e+03,GB300,S2L,mat-L2,garner,simt,3.126e+04,0.000e+00,0.000e+00,1.5,0.9
1952,32,32,63.0,3.998e+06,Rubin,S2L,mat-L2,garner,simt,1.008e+06,0.000e+00,0.000e+00,59.7,29.9
1952,32,32,63.0,3.998e+06,GB300,S2L,mat-L2,garner,simt,1.008e+06,0.000e+00,0.000e+00,46.7,29.7
1951,1,1,2.0,3.902e+03,Rubin,S2L,mat-L2,garner,simt,3.122e+04,0.000e+00,0.000e+00,1.9,0.9
1951,1,1,2.0,3.902e+03,GB300,S2L,mat-L2,garner,simt,3.122e+04,0.000e+00,0.000e+00,1.5,0.9
1950,2,2,4.0,1.560e+04,Rubin,S2L,mat-L2,garner,simt,6.243e+04,0.000e+00,0.000e+00,3.8,1.9
1950,2,2,4.0,1.560e+04,GB300,S2L,mat-L2,garner,simt,6.243e+04,0.000e+00,0.000e+00,3.0,1.9
1949,1,1,2.0,3.898e+03,Rubin,S2L,mat-L2,garner,simt,3.119e+04,0.000e+00,0.000e+00,1.9,0.9
1949,1,1,2.0,3.898e+03,GB300,S2L,mat-L2,garner,simt,3.119e+04,0.000e+00,0.000e+00,1.5,0.9
1948,4,4,8.0,6.234e+04,Rubin,S2L,mat-L2,garner,simt,1.248e+05,0.000e+00,0.000e+00,7.6,3.8
1948,4,4,8.0,6.234e+04,GB300,S2L,mat-L2,garner,simt,1.248e+05,0.000e+00,0.000e+00,5.9,3.8
1947,1,1,2.0,3.894e+03,Rubin,S2L,mat-L2,garner,simt,3.116e+04,0.000e+00,0.000e+00,1.9,0.9
1947,1,1,2.0,3.894e+03,GB300,S2L,mat-L2,garner,simt,3.116e+04,0.000e+00,0.000e+00,1.5,0.9
1946,2,2,4.0,1.557e+04,Rubin,S2L,mat-L2,garner,simt,6.230e+04,0.000e+00,0.000e+00,3.8,1.9
1946,2,2,4.0,1.557e+04,GB300,S2L,mat-L2,garner,simt,6.230e+04,0.000e+00,0.000e+00,3.0,1.9
1945,1,1,2.0,3.890e+03,Rubin,S2L,mat-L2,garner,simt,3.113e+04,0.000e+00,0.000e+00,1.9,0.9
1945,1,1,2.0,3.890e+03,GB300,S2L,mat-L2,garner,simt,3.113e+04,0.000e+00,0.000e+00,1.5,0.9
1944,8,8,15.9,2.488e+05,Rubin,S2L,mat-L2,garner,simt,2.493e+05,0.000e+00,0.000e+00,15.1,7.5
1944,8,8,15.9,2.488e+05,GB300,S2L,mat-L2,garner,simt,2.493e+05,0.000e+00,0.000e+00,11.8,7.5
1943,1,1,2.0,3.886e+03,Rubin,S2L,mat-L2,garner,simt,3.110e+04,0.000e+00,0.000e+00,1.9,0.9
1943,1,1,2.0,3.886e+03,GB300,S2L,mat-L2,garner,simt,3.110e+04,0.000e+00,0.000e+00,1.5,0.9
1942,2,2,4.0,1.554e+04,Rubin,S2L,mat-L2,garner,simt,6.218e+04,0.000e+00,0.000e+00,3.8,1.9
1942,2,2,4.0,1.554e+04,GB300,S2L,mat-L2,garner,simt,6.218e+04,0.000e+00,0.000e+00,3.0,1.9
1941,1,1,2.0,3.882e+03,Rubin,S2L,mat-L2,garner,simt,3.106e+04,0.000e+00,0.000e+00,1.9,0.9
1941,1,1,2.0,3.882e+03,GB300,S2L,mat-L2,garner,simt,3.106e+04,0.000e+00,0.000e+00,1.5,0.9
1940,4,4,8.0,6.208e+04,Rubin,S2L,mat-L2,garner,simt,1.243e+05,0.000e+00,0.000e+00,7.6,3.8
1940,4,4,8.0,6.208e+04,GB300,S2L,mat-L2,garner,simt,1.243e+05,0.000e+00,0.000e+00,5.9,3.8
1939,1,1,2.0,3.878e+03,Rubin,S2L,mat-L2,garner,simt,3.103e+04,0.000e+00,0.000e+00,1.9,0.9
1939,1,1,2.0,3.878e+03,GB300,S2L,mat-L2,garner,simt,3.103e+04,0.000e+00,0.000e+00,1.5,0.9
1938,2,2,4.0,1.550e+04,Rubin,S2L,mat-L2,garner,simt,6.205e+04,0.000e+00,0.000e+00,3.8,1.9
1938,2,2,4.0,1.550e+04,GB300,S2L,mat-L2,garner,simt,6.205e+04,0.000e+00,0.000e+00,3.0,1.9
1937,1,1,2.0,3.874e+03,Rubin,S2L,mat-L2,garner,simt,3.100e+04,0.000e+00,0.000e+00,1.9,0.9
1937,1,1,2.0,3.874e+03,GB300,S2L,mat-L2,garner,simt,3.100e+04,0.000e+00,0.000e+00,1.5,0.9
1936,16,16,31.7,9.912e+05,Rubin,S2L,mat-L2,garner,simt,4.977e+05,0.000e+00,0.000e+00,30.1,15.0
1936,16,16,31.7,9.912e+05,GB300,S2L,mat-L2,garner,simt,4.977e+05,0.000e+00,0.000e+00,23.5,15.0
1935,1,1,2.0,3.870e+03,Rubin,S2L,mat-L2,garner,simt,3.097e+04,0.000e+00,0.000e+00,1.9,0.9
1935,1,1,2.0,3.870e+03,GB300,S2L,mat-L2,garner,simt,3.097e+04,0.000e+00,0.000e+00,1.5,0.9
1934,2,2,4.0,1.547e+04,Rubin,S2L,mat-L2,garner,simt,6.192e+04,0.000e+00,0.000e+00,3.8,1.9
1934,2,2,4.0,1.547e+04,GB300,S2L,mat-L2,garner,simt,6.192e+04,0.000e+00,0.000e+00,3.0,1.9
1933,1,1,2.0,3.866e+03,Rubin,S2L,mat-L2,garner,simt,3.094e+04,0.000e+00,0.000e+00,1.9,0.9
1933,1,1,2.0,3.866e+03,GB300,S2L,mat-L2,garner,simt,3.094e+04,0.000e+00,0.000e+00,1.5,0.9
1932,4,4,8.0,6.182e+04,Rubin,S2L,mat-L2,garner,simt,1.238e+05,0.000e+00,0.000e+00,7.6,3.8
1932,4,4,8.0,6.182e+04,GB300,S2L,mat-L2,garner,simt,1.238e+05,0.000e+00,0.000e+00,5.9,3.8
1931,1,1,2.0,3.862e+03,Rubin,S2L,mat-L2,garner,simt,3.090e+04,0.000e+00,0.000e+00,1.9,0.9
1931,1,1,2.0,3.862e+03,GB300,S2L,mat-L2,garner,simt,3.090e+04,0.000e+00,0.000e+00,1.5,0.9
1930,2,2,4.0,1.544e+04,Rubin,S2L,mat-L2,garner,simt,6.179e+04,0.000e+00,0.000e+00,3.8,1.9
1930,2,2,4.0,1.544e+04,GB300,S2L,mat-L2,garner,simt,6.179e+04,0.000e+00,0.000e+00,3.0,1.9
1929,1,1,2.0,3.858e+03,Rubin,S2L,mat-L2,garner,simt,3.087e+04,0.000e+00,0.000e+00,1.9,0.9
1929,1,1,2.0,3.858e+03,GB300,S2L,mat-L2,garner,simt,3.087e+04,0.000e+00,0.000e+00,1.5,0.9
1928,8,8,15.9,2.468e+05,Rubin,S2L,mat-L2,garner,simt,2.473e+05,0.000e+00,0.000e+00,15.1,7.5
1928,8,8,15.9,2.468e+05,GB300,S2L,mat-L2,garner,simt,2.473e+05,0.000e+00,0.000e+00,11.8,7.5
1927,1,1,2.0,3.854e+03,Rubin,S2L,mat-L2,garner,simt,3.084e+04,0.000e+00,0.000e+00,1.9,0.9
1927,1,1,2.0,3.854e+03,GB300,S2L,mat-L2,garner,simt,3.084e+04,0.000e+00,0.000e+00,1.5,0.9
1926,2,2,4.0,1.541e+04,Rubin,S2L,mat-L2,garner,simt,6.166e+04,0.000e+00,0.000e+00,3.8,1.9
1926,2,2,4.0,1.541e+04,GB300,S2L,mat-L2,garner,simt,6.166e+04,0.000e+00,0.000e+00,3.0,1.9
1925,1,1,2.0,3.850e+03,Rubin,S2L,mat-L2,garner,simt,3.081e+04,0.000e+00,0.000e+00,1.9,0.9
1925,1,1,2.0,3.850e+03,GB300,S2L,mat-L2,garner,simt,3.081e+04,0.000e+00,0.000e+00,1.5,0.9
1924,4,4,8.0,6.157e+04,Rubin,S2L,mat-L2,garner,simt,1.233e+05,0.000e+00,0.000e+00,7.6,3.8
1924,4,4,8.0,6.157e+04,GB300,S2L,mat-L2,garner,simt,1.233e+05,0.000e+00,0.000e+00,5.9,3.8
1923,1,1,2.0,3.846e+03,Rubin,S2L,mat-L2,garner,simt,3.078e+04,0.000e+00,0.000e+00,1.9,0.9
1923,1,1,2.0,3.846e+03,GB300,S2L,mat-L2,garner,simt,3.078e+04,0.000e+00,0.000e+00,1.5,0.9
1922,2,2,4.0,1.538e+04,Rubin,S2L,mat-L2,garner,simt,6.154e+04,0.000e+00,0.000e+00,3.8,1.9
1922,2,2,4.0,1.538e+04,GB300,S2L,mat-L2,garner,simt,6.154e+04,0.000e+00,0.000e+00,3.0,1.9
1921,1,1,2.0,3.842e+03,Rubin,S2L,mat-L2,garner,simt,3.074e+04,0.000e+00,0.000e+00,1.9,0.9
1921,1,1,2.0,3.842e+03,GB300,S2L,mat-L2,garner,simt,3.074e+04,0.000e+00,0.000e+00,1.5,0.9
1920,1920,64,1920.0,4.719e+08,Rubin,S2L,mat-L2,garner,simt,3.146e+07,0.000e+00,0.000e+00,473.0,101.4
1920,1920,64,1920.0,4.719e+08,GB300,S2L,on-the-fly,garner,simt,3.146e+07,1.376e+07,0.000e+00,135.1,75.5
1919,1,1,2.0,3.838e+03,Rubin,S2L,mat-L2,garner,simt,3.071e+04,0.000e+00,0.000e+00,1.9,0.9
1919,1,1,2.0,3.838e+03,GB300,S2L,mat-L2,garner,simt,3.071e+04,0.000e+00,0.000e+00,1.5,0.9
1918,2,2,4.0,1.534e+04,Rubin,S2L,mat-L2,garner,simt,6.141e+04,0.000e+00,0.000e+00,3.8,1.9
1918,2,2,4.0,1.534e+04,GB300,S2L,mat-L2,garner,simt,6.141e+04,0.000e+00,0.000e+00,3.0,1.9
1917,1,1,2.0,3.834e+03,Rubin,S2L,mat-L2,garner,simt,3.068e+04,0.000e+00,0.000e+00,1.9,0.9
1917,1,1,2.0,3.834e+03,GB300,S2L,mat-L2,garner,simt,3.068e+04,0.000e+00,0.000e+00,1.5,0.9
1916,4,4,8.0,6.131e+04,Rubin,S2L,mat-L2,garner,simt,1.228e+05,0.000e+00,0.000e+00,7.6,3.8
1916,4,4,8.0,6.131e+04,GB300,S2L,mat-L2,garner,simt,1.228e+05,0.000e+00,0.000e+00,5.9,3.8
1915,1,1,2.0,3.830e+03,Rubin,S2L,mat-L2,garner,simt,3.065e+04,0.000e+00,0.000e+00,1.9,0.9
1915,1,1,2.0,3.830e+03,GB300,S2L,mat-L2,garner,simt,3.065e+04,0.000e+00,0.000e+00,1.5,0.9
1914,2,2,4.0,1.531e+04,Rubin,S2L,mat-L2,garner,simt,6.128e+04,0.000e+00,0.000e+00,3.8,1.9
1914,2,2,4.0,1.531e+04,GB300,S2L,mat-L2,garner,simt,6.128e+04,0.000e+00,0.000e+00,3.0,1.9
1913,1,1,2.0,3.826e+03,Rubin,S2L,mat-L2,garner,simt,3.062e+04,0.000e+00,0.000e+00,1.9,0.9
1913,1,1,2.0,3.826e+03,GB300,S2L,mat-L2,garner,simt,3.062e+04,0.000e+00,0.000e+00,1.5,0.9
1912,8,8,15.9,2.447e+05,Rubin,S2L,mat-L2,garner,simt,2.452e+05,0.000e+00,0.000e+00,15.1,7.5
1912,8,8,15.9,2.447e+05,GB300,S2L,mat-L2,garner,simt,2.452e+05,0.000e+00,0.000e+00,11.8,7.5
1911,1,1,2.0,3.822e+03,Rubin,S2L,mat-L2,garner,simt,3.058e+04,0.000e+00,0.000e+00,1.9,0.9
1911,1,1,2.0,3.822e+03,GB300,S2L,mat-L2,garner,simt,3.058e+04,0.000e+00,0.000e+00,1.5,0.9
1910,2,2,4.0,1.528e+04,Rubin,S2L,mat-L2,garner,simt,6.115e+04,0.000e+00,0.000e+00,3.8,1.9
1910,2,2,4.0,1.528e+04,GB300,S2L,mat-L2,garner,simt,6.115e+04,0.000e+00,0.000e+00,3.0,1.9
1909,1,1,2.0,3.818e+03,Rubin,S2L,mat-L2,garner,simt,3.055e+04,0.000e+00,0.000e+00,1.9,0.9
1909,1,1,2.0,3.818e+03,GB300,S2L,mat-L2,garner,simt,3.055e+04,0.000e+00,0.000e+00,1.5,0.9
1908,4,4,8.0,6.106e+04,Rubin,S2L,mat-L2,garner,simt,1.222e+05,0.000e+00,0.000e+00,7.6,3.8
1908,4,4,8.0,6.106e+04,GB300,S2L,mat-L2,garner,simt,1.222e+05,0.000e+00,0.000e+00,5.9,3.8
1907,1,1,2.0,3.814e+03,Rubin,S2L,mat-L2,garner,simt,3.052e+04,0.000e+00,0.000e+00,1.9,0.9
1907,1,1,2.0,3.814e+03,GB300,S2L,mat-L2,garner,simt,3.052e+04,0.000e+00,0.000e+00,1.5,0.9
1906,2,2,4.0,1.525e+04,Rubin,S2L,mat-L2,garner,simt,6.102e+04,0.000e+00,0.000e+00,3.8,1.9
1906,2,2,4.0,1.525e+04,GB300,S2L,mat-L2,garner,simt,6.102e+04,0.000e+00,0.000e+00,3.0,1.9
1905,1,1,2.0,3.810e+03,Rubin,S2L,mat-L2,garner,simt,3.049e+04,0.000e+00,0.000e+00,1.9,0.9
1905,1,1,2.0,3.810e+03,GB300,S2L,mat-L2,garner,simt,3.049e+04,0.000e+00,0.000e+00,1.5,0.9
1904,16,16,31.7,9.748e+05,Rubin,S2L,mat-L2,garner,simt,4.895e+05,0.000e+00,0.000e+00,30.1,15.0
1904,16,16,31.7,9.748e+05,GB300,S2L,mat-L2,garner,simt,4.895e+05,0.000e+00,0.000e+00,23.5,15.0
1903,1,1,2.0,3.806e+03,Rubin,S2L,mat-L2,garner,simt,3.046e+04,0.000e+00,0.000e+00,1.9,0.9
1903,1,1,2.0,3.806e+03,GB300,S2L,mat-L2,garner,simt,3.046e+04,0.000e+00,0.000e+00,1.5,0.9
1902,2,2,4.0,1.522e+04,Rubin,S2L,mat-L2,garner,simt,6.090e+04,0.000e+00,0.000e+00,3.8,1.9
1902,2,2,4.0,1.522e+04,GB300,S2L,mat-L2,garner,simt,6.090e+04,0.000e+00,0.000e+00,3.0,1.9
1901,1,1,2.0,3.802e+03,Rubin,S2L,mat-L2,garner,simt,3.042e+04,0.000e+00,0.000e+00,1.9,0.9
1901,1,1,2.0,3.802e+03,GB300,S2L,mat-L2,garner,simt,3.042e+04,0.000e+00,0.000e+00,1.5,0.9
1900,4,4,8.0,6.080e+04,Rubin,S2L,mat-L2,garner,simt,1.217e+05,0.000e+00,0.000e+00,7.6,3.8
1900,4,4,8.0,6.080e+04,GB300,S2L,mat-L2,garner,simt,1.217e+05,0.000e+00,0.000e+00,5.9,3.8
1899,1,1,2.0,3.798e+03,Rubin,S2L,mat-L2,garner,simt,3.039e+04,0.000e+00,0.000e+00,1.9,0.9
1899,1,1,2.0,3.798e+03,GB300,S2L,mat-L2,garner,simt,3.039e+04,0.000e+00,0.000e+00,1.5,0.9
1898,2,2,4.0,1.518e+04,Rubin,S2L,mat-L2,garner,simt,6.077e+04,0.000e+00,0.000e+00,3.8,1.9
1898,2,2,4.0,1.518e+04,GB300,S2L,mat-L2,garner,simt,6.077e+04,0.000e+00,0.000e+00,3.0,1.9
1897,1,1,2.0,3.794e+03,Rubin,S2L,mat-L2,garner,simt,3.036e+04,0.000e+00,0.000e+00,1.9,0.9
1897,1,1,2.0,3.794e+03,GB300,S2L,mat-L2,garner,simt,3.036e+04,0.000e+00,0.000e+00,1.5,0.9
1896,8,8,15.9,2.427e+05,Rubin,S2L,mat-L2,garner,simt,2.432e+05,0.000e+00,0.000e+00,15.1,7.5
1896,8,8,15.9,2.427e+05,GB300,S2L,mat-L2,garner,simt,2.432e+05,0.000e+00,0.000e+00,11.8,7.5
1895,1,1,2.0,3.790e+03,Rubin,S2L,mat-L2,garner,simt,3.033e+04,0.000e+00,0.000e+00,1.9,0.9
1895,1,1,2.0,3.790e+03,GB300,S2L,mat-L2,garner,simt,3.033e+04,0.000e+00,0.000e+00,1.5,0.9
1894,2,2,4.0,1.515e+04,Rubin,S2L,mat-L2,garner,simt,6.064e+04,0.000e+00,0.000e+00,3.8,1.9
1894,2,2,4.0,1.515e+04,GB300,S2L,mat-L2,garner,simt,6.064e+04,0.000e+00,0.000e+00,3.0,1.9
1893,1,1,2.0,3.786e+03,Rubin,S2L,mat-L2,garner,simt,3.030e+04,0.000e+00,0.000e+00,1.9,0.9
1893,1,1,2.0,3.786e+03,GB300,S2L,mat-L2,garner,simt,3.030e+04,0.000e+00,0.000e+00,1.5,0.9
1892,4,4,8.0,6.054e+04,Rubin,S2L,mat-L2,garner,simt,1.212e+05,0.000e+00,0.000e+00,7.6,3.8
1892,4,4,8.0,6.054e+04,GB300,S2L,mat-L2,garner,simt,1.212e+05,0.000e+00,0.000e+00,5.9,3.8
1891,1,1,2.0,3.782e+03,Rubin,S2L,mat-L2,garner,simt,3.026e+04,0.000e+00,0.000e+00,1.9,0.9
1891,1,1,2.0,3.782e+03,GB300,S2L,mat-L2,garner,simt,3.026e+04,0.000e+00,0.000e+00,1.5,0.9
1890,2,2,4.0,1.512e+04,Rubin,S2L,mat-L2,garner,simt,6.051e+04,0.000e+00,0.000e+00,3.8,1.9
1890,2,2,4.0,1.512e+04,GB300,S2L,mat-L2,garner,simt,6.051e+04,0.000e+00,0.000e+00,3.0,1.9
1889,1,1,2.0,3.778e+03,Rubin,S2L,mat-L2,garner,simt,3.023e+04,0.000e+00,0.000e+00,1.9,0.9
1889,1,1,2.0,3.778e+03,GB300,S2L,mat-L2,garner,simt,3.023e+04,0.000e+00,0.000e+00,1.5,0.9
1888,32,32,62.9,3.867e+06,Rubin,S2L,mat-L2,garner,simt,9.748e+05,0.000e+00,0.000e+00,59.7,29.9
1888,32,32,62.9,3.867e+06,GB300,S2L,mat-L2,garner,simt,9.748e+05,0.000e+00,0.000e+00,46.6,29.7
1887,1,1,2.0,3.774e+03,Rubin,S2L,mat-L2,garner,simt,3.020e+04,0.000e+00,0.000e+00,1.9,0.9
1887,1,1,2.0,3.774e+03,GB300,S2L,mat-L2,garner,simt,3.020e+04,0.000e+00,0.000e+00,1.5,0.9
1886,2,2,4.0,1.509e+04,Rubin,S2L,mat-L2,garner,simt,6.038e+04,0.000e+00,0.000e+00,3.8,1.9
1886,2,2,4.0,1.509e+04,GB300,S2L,mat-L2,garner,simt,6.038e+04,0.000e+00,0.000e+00,3.0,1.9
1885,1,1,2.0,3.770e+03,Rubin,S2L,mat-L2,garner,simt,3.017e+04,0.000e+00,0.000e+00,1.9,0.9
1885,1,1,2.0,3.770e+03,GB300,S2L,mat-L2,garner,simt,3.017e+04,0.000e+00,0.000e+00,1.5,0.9
1884,4,4,8.0,6.029e+04,Rubin,S2L,mat-L2,garner,simt,1.207e+05,0.000e+00,0.000e+00,7.6,3.8
1884,4,4,8.0,6.029e+04,GB300,S2L,mat-L2,garner,simt,1.207e+05,0.000e+00,0.000e+00,5.9,3.8
1883,1,1,2.0,3.766e+03,Rubin,S2L,mat-L2,garner,simt,3.014e+04,0.000e+00,0.000e+00,1.9,0.9
1883,1,1,2.0,3.766e+03,GB300,S2L,mat-L2,garner,simt,3.014e+04,0.000e+00,0.000e+00,1.5,0.9
1882,2,2,4.0,1.506e+04,Rubin,S2L,mat-L2,garner,simt,6.026e+04,0.000e+00,0.000e+00,3.8,1.9
1882,2,2,4.0,1.506e+04,GB300,S2L,mat-L2,garner,simt,6.026e+04,0.000e+00,0.000e+00,3.0,1.9
1881,1,1,2.0,3.762e+03,Rubin,S2L,mat-L2,garner,simt,3.010e+04,0.000e+00,0.000e+00,1.9,0.9
1881,1,1,2.0,3.762e+03,GB300,S2L,mat-L2,garner,simt,3.010e+04,0.000e+00,0.000e+00,1.5,0.9
1880,8,8,15.9,2.406e+05,Rubin,S2L,mat-L2,garner,simt,2.412e+05,0.000e+00,0.000e+00,15.1,7.5
1880,8,8,15.9,2.406e+05,GB300,S2L,mat-L2,garner,simt,2.412e+05,0.000e+00,0.000e+00,11.8,7.5
1879,1,1,2.0,3.758e+03,Rubin,S2L,mat-L2,garner,simt,3.007e+04,0.000e+00,0.000e+00,1.9,0.9
1879,1,1,2.0,3.758e+03,GB300,S2L,mat-L2,garner,simt,3.007e+04,0.000e+00,0.000e+00,1.5,0.9
1878,2,2,4.0,1.502e+04,Rubin,S2L,mat-L2,garner,simt,6.013e+04,0.000e+00,0.000e+00,3.8,1.9
1878,2,2,4.0,1.502e+04,GB300,S2L,mat-L2,garner,simt,6.013e+04,0.000e+00,0.000e+00,3.0,1.9
1877,1,1,2.0,3.754e+03,Rubin,S2L,mat-L2,garner,simt,3.004e+04,0.000e+00,0.000e+00,1.9,0.9
1877,1,1,2.0,3.754e+03,GB300,S2L,mat-L2,garner,simt,3.004e+04,0.000e+00,0.000e+00,1.5,0.9
1876,4,4,8.0,6.003e+04,Rubin,S2L,mat-L2,garner,simt,1.202e+05,0.000e+00,0.000e+00,7.6,3.8
1876,4,4,8.0,6.003e+04,GB300,S2L,mat-L2,garner,simt,1.202e+05,0.000e+00,0.000e+00,5.9,3.8
1875,1,1,2.0,3.750e+03,Rubin,S2L,mat-L2,garner,simt,3.001e+04,0.000e+00,0.000e+00,1.9,0.9
1875,1,1,2.0,3.750e+03,GB300,S2L,mat-L2,garner,simt,3.001e+04,0.000e+00,0.000e+00,1.5,0.9
1874,2,2,4.0,1.499e+04,Rubin,S2L,mat-L2,garner,simt,6.000e+04,0.000e+00,0.000e+00,3.8,1.9
1874,2,2,4.0,1.499e+04,GB300,S2L,mat-L2,garner,simt,6.000e+04,0.000e+00,0.000e+00,3.0,1.9
1873,1,1,2.0,3.746e+03,Rubin,S2L,mat-L2,garner,simt,2.998e+04,0.000e+00,0.000e+00,1.9,0.9
1873,1,1,2.0,3.746e+03,GB300,S2L,mat-L2,garner,simt,2.998e+04,0.000e+00,0.000e+00,1.5,0.9
1872,16,16,31.7,9.585e+05,Rubin,S2L,mat-L2,garner,simt,4.813e+05,0.000e+00,0.000e+00,30.1,15.0
1872,16,16,31.7,9.585e+05,GB300,S2L,mat-L2,garner,simt,4.813e+05,0.000e+00,0.000e+00,23.5,15.0
1871,1,1,2.0,3.742e+03,Rubin,S2L,mat-L2,garner,simt,2.994e+04,0.000e+00,0.000e+00,1.9,0.9
1871,1,1,2.0,3.742e+03,GB300,S2L,mat-L2,garner,simt,2.994e+04,0.000e+00,0.000e+00,1.5,0.9
1870,2,2,4.0,1.496e+04,Rubin,S2L,mat-L2,garner,simt,5.987e+04,0.000e+00,0.000e+00,3.8,1.9
1870,2,2,4.0,1.496e+04,GB300,S2L,mat-L2,garner,simt,5.987e+04,0.000e+00,0.000e+00,3.0,1.9
1869,1,1,2.0,3.738e+03,Rubin,S2L,mat-L2,garner,simt,2.991e+04,0.000e+00,0.000e+00,1.9,0.9
1869,1,1,2.0,3.738e+03,GB300,S2L,mat-L2,garner,simt,2.991e+04,0.000e+00,0.000e+00,1.5,0.9
1868,4,4,8.0,5.978e+04,Rubin,S2L,mat-L2,garner,simt,1.197e+05,0.000e+00,0.000e+00,7.6,3.8
1868,4,4,8.0,5.978e+04,GB300,S2L,mat-L2,garner,simt,1.197e+05,0.000e+00,0.000e+00,5.9,3.8
1867,1,1,2.0,3.734e+03,Rubin,S2L,mat-L2,garner,simt,2.988e+04,0.000e+00,0.000e+00,1.9,0.9
1867,1,1,2.0,3.734e+03,GB300,S2L,mat-L2,garner,simt,2.988e+04,0.000e+00,0.000e+00,1.5,0.9
1866,2,2,4.0,1.493e+04,Rubin,S2L,mat-L2,garner,simt,5.974e+04,0.000e+00,0.000e+00,3.8,1.9
1866,2,2,4.0,1.493e+04,GB300,S2L,mat-L2,garner,simt,5.974e+04,0.000e+00,0.000e+00,3.0,1.9
1865,1,1,2.0,3.730e+03,Rubin,S2L,mat-L2,garner,simt,2.985e+04,0.000e+00,0.000e+00,1.9,0.9
1865,1,1,2.0,3.730e+03,GB300,S2L,mat-L2,garner,simt,2.985e+04,0.000e+00,0.000e+00,1.5,0.9
1864,8,8,15.9,2.386e+05,Rubin,S2L,mat-L2,garner,simt,2.391e+05,0.000e+00,0.000e+00,15.1,7.5
1864,8,8,15.9,2.386e+05,GB300,S2L,mat-L2,garner,simt,2.391e+05,0.000e+00,0.000e+00,11.8,7.5
1863,1,1,2.0,3.726e+03,Rubin,S2L,mat-L2,garner,simt,2.982e+04,0.000e+00,0.000e+00,1.9,0.9
1863,1,1,2.0,3.726e+03,GB300,S2L,mat-L2,garner,simt,2.982e+04,0.000e+00,0.000e+00,1.5,0.9
1862,2,2,4.0,1.490e+04,Rubin,S2L,mat-L2,garner,simt,5.962e+04,0.000e+00,0.000e+00,3.8,1.9
1862,2,2,4.0,1.490e+04,GB300,S2L,mat-L2,garner,simt,5.962e+04,0.000e+00,0.000e+00,3.0,1.9
1861,1,1,2.0,3.722e+03,Rubin,S2L,mat-L2,garner,simt,2.978e+04,0.000e+00,0.000e+00,1.9,0.9
1861,1,1,2.0,3.722e+03,GB300,S2L,mat-L2,garner,simt,2.978e+04,0.000e+00,0.000e+00,1.5,0.9
1860,4,4,8.0,5.952e+04,Rubin,S2L,mat-L2,garner,simt,1.192e+05,0.000e+00,0.000e+00,7.6,3.8
1860,4,4,8.0,5.952e+04,GB300,S2L,mat-L2,garner,simt,1.192e+05,0.000e+00,0.000e+00,5.9,3.8
1859,1,1,2.0,3.718e+03,Rubin,S2L,mat-L2,garner,simt,2.975e+04,0.000e+00,0.000e+00,1.9,0.9
1859,1,1,2.0,3.718e+03,GB300,S2L,mat-L2,garner,simt,2.975e+04,0.000e+00,0.000e+00,1.5,0.9
1858,2,2,4.0,1.486e+04,Rubin,S2L,mat-L2,garner,simt,5.949e+04,0.000e+00,0.000e+00,3.8,1.9
1858,2,2,4.0,1.486e+04,GB300,S2L,mat-L2,garner,simt,5.949e+04,0.000e+00,0.000e+00,3.0,1.9
1857,1,1,2.0,3.714e+03,Rubin,S2L,mat-L2,garner,simt,2.972e+04,0.000e+00,0.000e+00,1.9,0.9
1857,1,1,2.0,3.714e+03,GB300,S2L,mat-L2,garner,simt,2.972e+04,0.000e+00,0.000e+00,1.5,0.9
1856,1856,64,1856.0,4.409e+08,Rubin,S2L,mat-L2,garner,simt,2.946e+07,0.000e+00,0.000e+00,473.0,101.3
1856,1856,64,1856.0,4.409e+08,GB300,S2L,on-the-fly,garner,simt,2.946e+07,1.330e+07,0.000e+00,135.1,74.8
1855,1,1,2.0,3.710e+03,Rubin,S2L,mat-L2,garner,simt,2.969e+04,0.000e+00,0.000e+00,1.9,0.9
1855,1,1,2.0,3.710e+03,GB300,S2L,mat-L2,garner,simt,2.969e+04,0.000e+00,0.000e+00,1.5,0.9
1854,2,2,4.0,1.483e+04,Rubin,S2L,mat-L2,garner,simt,5.936e+04,0.000e+00,0.000e+00,3.8,1.9
1854,2,2,4.0,1.483e+04,GB300,S2L,mat-L2,garner,simt,5.936e+04,0.000e+00,0.000e+00,3.0,1.9
1853,1,1,2.0,3.706e+03,Rubin,S2L,mat-L2,garner,simt,2.966e+04,0.000e+00,0.000e+00,1.9,0.9
1853,1,1,2.0,3.706e+03,GB300,S2L,mat-L2,garner,simt,2.966e+04,0.000e+00,0.000e+00,1.5,0.9
1852,4,4,8.0,5.926e+04,Rubin,S2L,mat-L2,garner,simt,1.187e+05,0.000e+00,0.000e+00,7.6,3.8
1852,4,4,8.0,5.926e+04,GB300,S2L,mat-L2,garner,simt,1.187e+05,0.000e+00,0.000e+00,5.9,3.8
1851,1,1,2.0,3.702e+03,Rubin,S2L,mat-L2,garner,simt,2.962e+04,0.000e+00,0.000e+00,1.9,0.9
1851,1,1,2.0,3.702e+03,GB300,S2L,mat-L2,garner,simt,2.962e+04,0.000e+00,0.000e+00,1.5,0.9
1850,2,2,4.0,1.480e+04,Rubin,S2L,mat-L2,garner,simt,5.923e+04,0.000e+00,0.000e+00,3.8,1.9
1850,2,2,4.0,1.480e+04,GB300,S2L,mat-L2,garner,simt,5.923e+04,0.000e+00,0.000e+00,3.0,1.9
1849,1,1,2.0,3.698e+03,Rubin,S2L,mat-L2,garner,simt,2.959e+04,0.000e+00,0.000e+00,1.9,0.9
1849,1,1,2.0,3.698e+03,GB300,S2L,mat-L2,garner,simt,2.959e+04,0.000e+00,0.000e+00,1.5,0.9
1848,8,8,15.9,2.365e+05,Rubin,S2L,mat-L2,garner,simt,2.371e+05,0.000e+00,0.000e+00,15.1,7.5
1848,8,8,15.9,2.365e+05,GB300,S2L,mat-L2,garner,simt,2.371e+05,0.000e+00,0.000e+00,11.8,7.5
1847,1,1,2.0,3.694e+03,Rubin,S2L,mat-L2,garner,simt,2.956e+04,0.000e+00,0.000e+00,1.9,0.9
1847,1,1,2.0,3.694e+03,GB300,S2L,mat-L2,garner,simt,2.956e+04,0.000e+00,0.000e+00,1.5,0.9
1846,2,2,4.0,1.477e+04,Rubin,S2L,mat-L2,garner,simt,5.910e+04,0.000e+00,0.000e+00,3.8,1.9
1846,2,2,4.0,1.477e+04,GB300,S2L,mat-L2,garner,simt,5.910e+04,0.000e+00,0.000e+00,3.0,1.9
1845,1,1,2.0,3.690e+03,Rubin,S2L,mat-L2,garner,simt,2.953e+04,0.000e+00,0.000e+00,1.9,0.9
1845,1,1,2.0,3.690e+03,GB300,S2L,mat-L2,garner,simt,2.953e+04,0.000e+00,0.000e+00,1.5,0.9
1844,4,4,8.0,5.901e+04,Rubin,S2L,mat-L2,garner,simt,1.181e+05,0.000e+00,0.000e+00,7.6,3.8
1844,4,4,8.0,5.901e+04,GB300,S2L,mat-L2,garner,simt,1.181e+05,0.000e+00,0.000e+00,5.9,3.8
1843,1,1,2.0,3.686e+03,Rubin,S2L,mat-L2,garner,simt,2.950e+04,0.000e+00,0.000e+00,1.9,0.9
1843,1,1,2.0,3.686e+03,GB300,S2L,mat-L2,garner,simt,2.950e+04,0.000e+00,0.000e+00,1.5,0.9
1842,2,2,4.0,1.474e+04,Rubin,S2L,mat-L2,garner,simt,5.898e+04,0.000e+00,0.000e+00,3.8,1.9
1842,2,2,4.0,1.474e+04,GB300,S2L,mat-L2,garner,simt,5.898e+04,0.000e+00,0.000e+00,3.0,1.9
1841,1,1,2.0,3.682e+03,Rubin,S2L,mat-L2,garner,simt,2.946e+04,0.000e+00,0.000e+00,1.9,0.9
1841,1,1,2.0,3.682e+03,GB300,S2L,mat-L2,garner,simt,2.946e+04,0.000e+00,0.000e+00,1.5,0.9
1840,16,16,31.7,9.421e+05,Rubin,S2L,mat-L2,garner,simt,4.731e+05,0.000e+00,0.000e+00,30.1,15.0
1840,16,16,31.7,9.421e+05,GB300,S2L,mat-L2,garner,simt,4.731e+05,0.000e+00,0.000e+00,23.5,15.0
1839,1,1,2.0,3.678e+03,Rubin,S2L,mat-L2,garner,simt,2.943e+04,0.000e+00,0.000e+00,1.9,0.9
1839,1,1,2.0,3.678e+03,GB300,S2L,mat-L2,garner,simt,2.943e+04,0.000e+00,0.000e+00,1.5,0.9
1838,2,2,4.0,1.470e+04,Rubin,S2L,mat-L2,garner,simt,5.885e+04,0.000e+00,0.000e+00,3.8,1.9
1838,2,2,4.0,1.470e+04,GB300,S2L,mat-L2,garner,simt,5.885e+04,0.000e+00,0.000e+00,3.0,1.9
1837,1,1,2.0,3.674e+03,Rubin,S2L,mat-L2,garner,simt,2.940e+04,0.000e+00,0.000e+00,1.9,0.9
1837,1,1,2.0,3.674e+03,GB300,S2L,mat-L2,garner,simt,2.940e+04,0.000e+00,0.000e+00,1.5,0.9
1836,4,4,8.0,5.875e+04,Rubin,S2L,mat-L2,garner,simt,1.176e+05,0.000e+00,0.000e+00,7.6,3.8
1836,4,4,8.0,5.875e+04,GB300,S2L,mat-L2,garner,simt,1.176e+05,0.000e+00,0.000e+00,5.9,3.8
1835,1,1,2.0,3.670e+03,Rubin,S2L,mat-L2,garner,simt,2.937e+04,0.000e+00,0.000e+00,1.9,0.9
1835,1,1,2.0,3.670e+03,GB300,S2L,mat-L2,garner,simt,2.937e+04,0.000e+00,0.000e+00,1.5,0.9
1834,2,2,4.0,1.467e+04,Rubin,S2L,mat-L2,garner,simt,5.872e+04,0.000e+00,0.000e+00,3.8,1.9
1834,2,2,4.0,1.467e+04,GB300,S2L,mat-L2,garner,simt,5.872e+04,0.000e+00,0.000e+00,3.0,1.9
1833,1,1,2.0,3.666e+03,Rubin,S2L,mat-L2,garner,simt,2.934e+04,0.000e+00,0.000e+00,1.9,0.9
1833,1,1,2.0,3.666e+03,GB300,S2L,mat-L2,garner,simt,2.934e+04,0.000e+00,0.000e+00,1.5,0.9
1832,8,8,15.9,2.345e+05,Rubin,S2L,mat-L2,garner,simt,2.350e+05,0.000e+00,0.000e+00,15.1,7.5
1832,8,8,15.9,2.345e+05,GB300,S2L,mat-L2,garner,simt,2.350e+05,0.000e+00,0.000e+00,11.8,7.5
1831,1,1,2.0,3.662e+03,Rubin,S2L,mat-L2,garner,simt,2.930e+04,0.000e+00,0.000e+00,1.9,0.9
1831,1,1,2.0,3.662e+03,GB300,S2L,mat-L2,garner,simt,2.930e+04,0.000e+00,0.000e+00,1.5,0.9
1830,2,2,4.0,1.464e+04,Rubin,S2L,mat-L2,garner,simt,5.859e+04,0.000e+00,0.000e+00,3.8,1.9
1830,2,2,4.0,1.464e+04,GB300,S2L,mat-L2,garner,simt,5.859e+04,0.000e+00,0.000e+00,3.0,1.9
1829,1,1,2.0,3.658e+03,Rubin,S2L,mat-L2,garner,simt,2.927e+04,0.000e+00,0.000e+00,1.9,0.9
1829,1,1,2.0,3.658e+03,GB300,S2L,mat-L2,garner,simt,2.927e+04,0.000e+00,0.000e+00,1.5,0.9
1828,4,4,8.0,5.850e+04,Rubin,S2L,mat-L2,garner,simt,1.171e+05,0.000e+00,0.000e+00,7.6,3.8
1828,4,4,8.0,5.850e+04,GB300,S2L,mat-L2,garner,simt,1.171e+05,0.000e+00,0.000e+00,5.9,3.8
1827,1,1,2.0,3.654e+03,Rubin,S2L,mat-L2,garner,simt,2.924e+04,0.000e+00,0.000e+00,1.9,0.9
1827,1,1,2.0,3.654e+03,GB300,S2L,mat-L2,garner,simt,2.924e+04,0.000e+00,0.000e+00,1.5,0.9
1826,2,2,4.0,1.461e+04,Rubin,S2L,mat-L2,garner,simt,5.846e+04,0.000e+00,0.000e+00,3.8,1.9
1826,2,2,4.0,1.461e+04,GB300,S2L,mat-L2,garner,simt,5.846e+04,0.000e+00,0.000e+00,3.0,1.9
1825,1,1,2.0,3.650e+03,Rubin,S2L,mat-L2,garner,simt,2.921e+04,0.000e+00,0.000e+00,1.9,0.9
1825,1,1,2.0,3.650e+03,GB300,S2L,mat-L2,garner,simt,2.921e+04,0.000e+00,0.000e+00,1.5,0.9
1824,32,32,62.9,3.736e+06,Rubin,S2L,mat-L2,garner,simt,9.421e+05,0.000e+00,0.000e+00,59.7,29.8
1824,32,32,62.9,3.736e+06,GB300,S2L,mat-L2,garner,simt,9.421e+05,0.000e+00,0.000e+00,46.6,29.7
1823,1,1,2.0,3.646e+03,Rubin,S2L,mat-L2,garner,simt,2.918e+04,0.000e+00,0.000e+00,1.9,0.9
1823,1,1,2.0,3.646e+03,GB300,S2L,mat-L2,garner,simt,2.918e+04,0.000e+00,0.000e+00,1.5,0.9
1822,2,2,4.0,1.458e+04,Rubin,S2L,mat-L2,garner,simt,5.834e+04,0.000e+00,0.000e+00,3.8,1.9
1822,2,2,4.0,1.458e+04,GB300,S2L,mat-L2,garner,simt,5.834e+04,0.000e+00,0.000e+00,3.0,1.9
1821,1,1,2.0,3.642e+03,Rubin,S2L,mat-L2,garner,simt,2.914e+04,0.000e+00,0.000e+00,1.9,0.9
1821,1,1,2.0,3.642e+03,GB300,S2L,mat-L2,garner,simt,2.914e+04,0.000e+00,0.000e+00,1.5,0.9
1820,4,4,8.0,5.824e+04,Rubin,S2L,mat-L2,garner,simt,1.166e+05,0.000e+00,0.000e+00,7.6,3.8
1820,4,4,8.0,5.824e+04,GB300,S2L,mat-L2,garner,simt,1.166e+05,0.000e+00,0.000e+00,5.9,3.8
1819,1,1,2.0,3.638e+03,Rubin,S2L,mat-L2,garner,simt,2.911e+04,0.000e+00,0.000e+00,1.9,0.9
1819,1,1,2.0,3.638e+03,GB300,S2L,mat-L2,garner,simt,2.911e+04,0.000e+00,0.000e+00,1.5,0.9
1818,2,2,4.0,1.454e+04,Rubin,S2L,mat-L2,garner,simt,5.821e+04,0.000e+00,0.000e+00,3.8,1.9
1818,2,2,4.0,1.454e+04,GB300,S2L,mat-L2,garner,simt,5.821e+04,0.000e+00,0.000e+00,3.0,1.9
1817,1,1,2.0,3.634e+03,Rubin,S2L,mat-L2,garner,simt,2.908e+04,0.000e+00,0.000e+00,1.9,0.9
1817,1,1,2.0,3.634e+03,GB300,S2L,mat-L2,garner,simt,2.908e+04,0.000e+00,0.000e+00,1.5,0.9
1816,8,8,15.9,2.324e+05,Rubin,S2L,mat-L2,garner,simt,2.330e+05,0.000e+00,0.000e+00,15.1,7.5
1816,8,8,15.9,2.324e+05,GB300,S2L,mat-L2,garner,simt,2.330e+05,0.000e+00,0.000e+00,11.8,7.5
1815,1,1,2.0,3.630e+03,Rubin,S2L,mat-L2,garner,simt,2.905e+04,0.000e+00,0.000e+00,1.9,0.9
1815,1,1,2.0,3.630e+03,GB300,S2L,mat-L2,garner,simt,2.905e+04,0.000e+00,0.000e+00,1.5,0.9
1814,2,2,4.0,1.451e+04,Rubin,S2L,mat-L2,garner,simt,5.808e+04,0.000e+00,0.000e+00,3.8,1.9
1814,2,2,4.0,1.451e+04,GB300,S2L,mat-L2,garner,simt,5.808e+04,0.000e+00,0.000e+00,3.0,1.9
1813,1,1,2.0,3.626e+03,Rubin,S2L,mat-L2,garner,simt,2.902e+04,0.000e+00,0.000e+00,1.9,0.9
1813,1,1,2.0,3.626e+03,GB300,S2L,mat-L2,garner,simt,2.902e+04,0.000e+00,0.000e+00,1.5,0.9
1812,4,4,8.0,5.798e+04,Rubin,S2L,mat-L2,garner,simt,1.161e+05,0.000e+00,0.000e+00,7.6,3.8
1812,4,4,8.0,5.798e+04,GB300,S2L,mat-L2,garner,simt,1.161e+05,0.000e+00,0.000e+00,5.9,3.8
1811,1,1,2.0,3.622e+03,Rubin,S2L,mat-L2,garner,simt,2.898e+04,0.000e+00,0.000e+00,1.9,0.9
1811,1,1,2.0,3.622e+03,GB300,S2L,mat-L2,garner,simt,2.898e+04,0.000e+00,0.000e+00,1.5,0.9
1810,2,2,4.0,1.448e+04,Rubin,S2L,mat-L2,garner,simt,5.795e+04,0.000e+00,0.000e+00,3.8,1.9
1810,2,2,4.0,1.448e+04,GB300,S2L,mat-L2,garner,simt,5.795e+04,0.000e+00,0.000e+00,3.0,1.9
1809,1,1,2.0,3.618e+03,Rubin,S2L,mat-L2,garner,simt,2.895e+04,0.000e+00,0.000e+00,1.9,0.9
1809,1,1,2.0,3.618e+03,GB300,S2L,mat-L2,garner,simt,2.895e+04,0.000e+00,0.000e+00,1.5,0.9
1808,16,16,31.7,9.257e+05,Rubin,S2L,mat-L2,garner,simt,4.649e+05,0.000e+00,0.000e+00,30.1,15.0
1808,16,16,31.7,9.257e+05,GB300,S2L,mat-L2,garner,simt,4.649e+05,0.000e+00,0.000e+00,23.5,15.0
1807,1,1,2.0,3.614e+03,Rubin,S2L,mat-L2,garner,simt,2.892e+04,0.000e+00,0.000e+00,1.9,0.9
1807,1,1,2.0,3.614e+03,GB300,S2L,mat-L2,garner,simt,2.892e+04,0.000e+00,0.000e+00,1.5,0.9
1806,2,2,4.0,1.445e+04,Rubin,S2L,mat-L2,garner,simt,5.782e+04,0.000e+00,0.000e+00,3.8,1.9
1806,2,2,4.0,1.445e+04,GB300,S2L,mat-L2,garner,simt,5.782e+04,0.000e+00,0.000e+00,3.0,1.9
1805,1,1,2.0,3.610e+03,Rubin,S2L,mat-L2,garner,simt,2.889e+04,0.000e+00,0.000e+00,1.9,0.9
1805,1,1,2.0,3.610e+03,GB300,S2L,mat-L2,garner,simt,2.889e+04,0.000e+00,0.000e+00,1.5,0.9
1804,4,4,8.0,5.773e+04,Rubin,S2L,mat-L2,garner,simt,1.156e+05,0.000e+00,0.000e+00,7.6,3.8
1804,4,4,8.0,5.773e+04,GB300,S2L,mat-L2,garner,simt,1.156e+05,0.000e+00,0.000e+00,5.9,3.8
1803,1,1,2.0,3.606e+03,Rubin,S2L,mat-L2,garner,simt,2.886e+04,0.000e+00,0.000e+00,1.9,0.9
1803,1,1,2.0,3.606e+03,GB300,S2L,mat-L2,garner,simt,2.886e+04,0.000e+00,0.000e+00,1.5,0.9
1802,2,2,4.0,1.442e+04,Rubin,S2L,mat-L2,garner,simt,5.770e+04,0.000e+00,0.000e+00,3.8,1.9
1802,2,2,4.0,1.442e+04,GB300,S2L,mat-L2,garner,simt,5.770e+04,0.000e+00,0.000e+00,3.0,1.9
1801,1,1,2.0,3.602e+03,Rubin,S2L,mat-L2,garner,simt,2.882e+04,0.000e+00,0.000e+00,1.9,0.9
1801,1,1,2.0,3.602e+03,GB300,S2L,mat-L2,garner,simt,2.882e+04,0.000e+00,0.000e+00,1.5,0.9
1800,8,8,15.9,2.304e+05,Rubin,S2L,mat-L2,garner,simt,2.309e+05,0.000e+00,0.000e+00,15.1,7.5
1800,8,8,15.9,2.304e+05,GB300,S2L,mat-L2,garner,simt,2.309e+05,0.000e+00,0.000e+00,11.8,7.5
1799,1,1,2.0,3.598e+03,Rubin,S2L,mat-L2,garner,simt,2.879e+04,0.000e+00,0.000e+00,1.9,0.9
1799,1,1,2.0,3.598e+03,GB300,S2L,mat-L2,garner,simt,2.879e+04,0.000e+00,0.000e+00,1.5,0.9
1798,2,2,4.0,1.438e+04,Rubin,S2L,mat-L2,garner,simt,5.757e+04,0.000e+00,0.000e+00,3.8,1.9
1798,2,2,4.0,1.438e+04,GB300,S2L,mat-L2,garner,simt,5.757e+04,0.000e+00,0.000e+00,3.0,1.9
1797,1,1,2.0,3.594e+03,Rubin,S2L,mat-L2,garner,simt,2.876e+04,0.000e+00,0.000e+00,1.9,0.9
1797,1,1,2.0,3.594e+03,GB300,S2L,mat-L2,garner,simt,2.876e+04,0.000e+00,0.000e+00,1.5,0.9
1796,4,4,8.0,5.747e+04,Rubin,S2L,mat-L2,garner,simt,1.151e+05,0.000e+00,0.000e+00,7.6,3.8
1796,4,4,8.0,5.747e+04,GB300,S2L,mat-L2,garner,simt,1.151e+05,0.000e+00,0.000e+00,5.9,3.8
1795,1,1,2.0,3.590e+03,Rubin,S2L,mat-L2,garner,simt,2.873e+04,0.000e+00,0.000e+00,1.9,0.9
1795,1,1,2.0,3.590e+03,GB300,S2L,mat-L2,garner,simt,2.873e+04,0.000e+00,0.000e+00,1.5,0.9
1794,2,2,4.0,1.435e+04,Rubin,S2L,mat-L2,garner,simt,5.744e+04,0.000e+00,0.000e+00,3.8,1.9
1794,2,2,4.0,1.435e+04,GB300,S2L,mat-L2,garner,simt,5.744e+04,0.000e+00,0.000e+00,3.0,1.9
1793,1,1,2.0,3.586e+03,Rubin,S2L,mat-L2,garner,simt,2.870e+04,0.000e+00,0.000e+00,1.9,0.9
1793,1,1,2.0,3.586e+03,GB300,S2L,mat-L2,garner,simt,2.870e+04,0.000e+00,0.000e+00,1.5,0.9
1792,1792,64,1792.0,4.110e+08,Rubin,S2L,mat-L2,garner,simt,2.753e+07,0.000e+00,0.000e+00,473.0,101.1
1792,1792,64,1792.0,4.110e+08,GB300,S2L,on-the-fly,garner,simt,2.753e+07,1.101e+07,0.000e+00,135.1,76.9
1791,1,1,2.0,3.582e+03,Rubin,S2L,mat-L2,garner,simt,2.866e+04,0.000e+00,0.000e+00,1.9,0.9
1791,1,1,2.0,3.582e+03,GB300,S2L,mat-L2,garner,simt,2.866e+04,0.000e+00,0.000e+00,1.5,0.9
1790,2,2,4.0,1.432e+04,Rubin,S2L,mat-L2,garner,simt,5.731e+04,0.000e+00,0.000e+00,3.8,1.9
1790,2,2,4.0,1.432e+04,GB300,S2L,mat-L2,garner,simt,5.731e+04,0.000e+00,0.000e+00,3.0,1.9
1789,1,1,2.0,3.578e+03,Rubin,S2L,mat-L2,garner,simt,2.863e+04,0.000e+00,0.000e+00,1.9,0.9
1789,1,1,2.0,3.578e+03,GB300,S2L,mat-L2,garner,simt,2.863e+04,0.000e+00,0.000e+00,1.5,0.9
1788,4,4,8.0,5.722e+04,Rubin,S2L,mat-L2,garner,simt,1.146e+05,0.000e+00,0.000e+00,7.6,3.8
1788,4,4,8.0,5.722e+04,GB300,S2L,mat-L2,garner,simt,1.146e+05,0.000e+00,0.000e+00,5.9,3.8
1787,1,1,2.0,3.574e+03,Rubin,S2L,mat-L2,garner,simt,2.860e+04,0.000e+00,0.000e+00,1.9,0.9
1787,1,1,2.0,3.574e+03,GB300,S2L,mat-L2,garner,simt,2.860e+04,0.000e+00,0.000e+00,1.5,0.9
1786,2,2,4.0,1.429e+04,Rubin,S2L,mat-L2,garner,simt,5.718e+04,0.000e+00,0.000e+00,3.8,1.9
1786,2,2,4.0,1.429e+04,GB300,S2L,mat-L2,garner,simt,5.718e+04,0.000e+00,0.000e+00,3.0,1.9
1785,1,1,2.0,3.570e+03,Rubin,S2L,mat-L2,garner,simt,2.857e+04,0.000e+00,0.000e+00,1.9,0.9
1785,1,1,2.0,3.570e+03,GB300,S2L,mat-L2,garner,simt,2.857e+04,0.000e+00,0.000e+00,1.5,0.9
1784,8,8,15.9,2.284e+05,Rubin,S2L,mat-L2,garner,simt,2.289e+05,0.000e+00,0.000e+00,15.1,7.5
1784,8,8,15.9,2.284e+05,GB300,S2L,mat-L2,garner,simt,2.289e+05,0.000e+00,0.000e+00,11.8,7.5
1783,1,1,2.0,3.566e+03,Rubin,S2L,mat-L2,garner,simt,2.854e+04,0.000e+00,0.000e+00,1.9,0.9
1783,1,1,2.0,3.566e+03,GB300,S2L,mat-L2,garner,simt,2.854e+04,0.000e+00,0.000e+00,1.5,0.9
1782,2,2,4.0,1.426e+04,Rubin,S2L,mat-L2,garner,simt,5.706e+04,0.000e+00,0.000e+00,3.8,1.9
1782,2,2,4.0,1.426e+04,GB300,S2L,mat-L2,garner,simt,5.706e+04,0.000e+00,0.000e+00,3.0,1.9
1781,1,1,2.0,3.562e+03,Rubin,S2L,mat-L2,garner,simt,2.850e+04,0.000e+00,0.000e+00,1.9,0.9
1781,1,1,2.0,3.562e+03,GB300,S2L,mat-L2,garner,simt,2.850e+04,0.000e+00,0.000e+00,1.5,0.9
1780,4,4,8.0,5.696e+04,Rubin,S2L,mat-L2,garner,simt,1.140e+05,0.000e+00,0.000e+00,7.6,3.8
1780,4,4,8.0,5.696e+04,GB300,S2L,mat-L2,garner,simt,1.140e+05,0.000e+00,0.000e+00,5.9,3.8
1779,1,1,2.0,3.558e+03,Rubin,S2L,mat-L2,garner,simt,2.847e+04,0.000e+00,0.000e+00,1.9,0.9
1779,1,1,2.0,3.558e+03,GB300,S2L,mat-L2,garner,simt,2.847e+04,0.000e+00,0.000e+00,1.5,0.9
1778,2,2,4.0,1.422e+04,Rubin,S2L,mat-L2,garner,simt,5.693e+04,0.000e+00,0.000e+00,3.8,1.9
1778,2,2,4.0,1.422e+04,GB300,S2L,mat-L2,garner,simt,5.693e+04,0.000e+00,0.000e+00,3.0,1.9
1777,1,1,2.0,3.554e+03,Rubin,S2L,mat-L2,garner,simt,2.844e+04,0.000e+00,0.000e+00,1.9,0.9
1777,1,1,2.0,3.554e+03,GB300,S2L,mat-L2,garner,simt,2.844e+04,0.000e+00,0.000e+00,1.5,0.9
1776,16,16,31.7,9.093e+05,Rubin,S2L,mat-L2,garner,simt,4.567e+05,0.000e+00,0.000e+00,30.1,15.0
1776,16,16,31.7,9.093e+05,GB300,S2L,mat-L2,garner,simt,4.567e+05,0.000e+00,0.000e+00,23.5,15.0
1775,1,1,2.0,3.550e+03,Rubin,S2L,mat-L2,garner,simt,2.841e+04,0.000e+00,0.000e+00,1.9,0.9
1775,1,1,2.0,3.550e+03,GB300,S2L,mat-L2,garner,simt,2.841e+04,0.000e+00,0.000e+00,1.5,0.9
1774,2,2,4.0,1.419e+04,Rubin,S2L,mat-L2,garner,simt,5.680e+04,0.000e+00,0.000e+00,3.8,1.9
1774,2,2,4.0,1.419e+04,GB300,S2L,mat-L2,garner,simt,5.680e+04,0.000e+00,0.000e+00,3.0,1.9
1773,1,1,2.0,3.546e+03,Rubin,S2L,mat-L2,garner,simt,2.838e+04,0.000e+00,0.000e+00,1.9,0.9
1773,1,1,2.0,3.546e+03,GB300,S2L,mat-L2,garner,simt,2.838e+04,0.000e+00,0.000e+00,1.5,0.9
1772,4,4,8.0,5.670e+04,Rubin,S2L,mat-L2,garner,simt,1.135e+05,0.000e+00,0.000e+00,7.6,3.8
1772,4,4,8.0,5.670e+04,GB300,S2L,mat-L2,garner,simt,1.135e+05,0.000e+00,0.000e+00,5.9,3.8
1771,1,1,2.0,3.542e+03,Rubin,S2L,mat-L2,garner,simt,2.834e+04,0.000e+00,0.000e+00,1.9,0.9
1771,1,1,2.0,3.542e+03,GB300,S2L,mat-L2,garner,simt,2.834e+04,0.000e+00,0.000e+00,1.5,0.9
1770,2,2,4.0,1.416e+04,Rubin,S2L,mat-L2,garner,simt,5.667e+04,0.000e+00,0.000e+00,3.8,1.9
1770,2,2,4.0,1.416e+04,GB300,S2L,mat-L2,garner,simt,5.667e+04,0.000e+00,0.000e+00,3.0,1.9
1769,1,1,2.0,3.538e+03,Rubin,S2L,mat-L2,garner,simt,2.831e+04,0.000e+00,0.000e+00,1.9,0.9
1769,1,1,2.0,3.538e+03,GB300,S2L,mat-L2,garner,simt,2.831e+04,0.000e+00,0.000e+00,1.5,0.9
1768,8,8,15.9,2.263e+05,Rubin,S2L,mat-L2,garner,simt,2.268e+05,0.000e+00,0.000e+00,15.1,7.5
1768,8,8,15.9,2.263e+05,GB300,S2L,mat-L2,garner,simt,2.268e+05,0.000e+00,0.000e+00,11.8,7.5
1767,1,1,2.0,3.534e+03,Rubin,S2L,mat-L2,garner,simt,2.828e+04,0.000e+00,0.000e+00,1.9,0.9
1767,1,1,2.0,3.534e+03,GB300,S2L,mat-L2,garner,simt,2.828e+04,0.000e+00,0.000e+00,1.5,0.9
1766,2,2,4.0,1.413e+04,Rubin,S2L,mat-L2,garner,simt,5.654e+04,0.000e+00,0.000e+00,3.8,1.9
1766,2,2,4.0,1.413e+04,GB300,S2L,mat-L2,garner,simt,5.654e+04,0.000e+00,0.000e+00,3.0,1.9
1765,1,1,2.0,3.530e+03,Rubin,S2L,mat-L2,garner,simt,2.825e+04,0.000e+00,0.000e+00,1.9,0.9
1765,1,1,2.0,3.530e+03,GB300,S2L,mat-L2,garner,simt,2.825e+04,0.000e+00,0.000e+00,1.5,0.9
1764,4,4,8.0,5.645e+04,Rubin,S2L,mat-L2,garner,simt,1.130e+05,0.000e+00,0.000e+00,7.6,3.8
1764,4,4,8.0,5.645e+04,GB300,S2L,mat-L2,garner,simt,1.130e+05,0.000e+00,0.000e+00,5.9,3.8
1763,1,1,2.0,3.526e+03,Rubin,S2L,mat-L2,garner,simt,2.822e+04,0.000e+00,0.000e+00,1.9,0.9
1763,1,1,2.0,3.526e+03,GB300,S2L,mat-L2,garner,simt,2.822e+04,0.000e+00,0.000e+00,1.5,0.9
1762,2,2,4.0,1.410e+04,Rubin,S2L,mat-L2,garner,simt,5.642e+04,0.000e+00,0.000e+00,3.8,1.9
1762,2,2,4.0,1.410e+04,GB300,S2L,mat-L2,garner,simt,5.642e+04,0.000e+00,0.000e+00,3.0,1.9
1761,1,1,2.0,3.522e+03,Rubin,S2L,mat-L2,garner,simt,2.818e+04,0.000e+00,0.000e+00,1.9,0.9
1761,1,1,2.0,3.522e+03,GB300,S2L,mat-L2,garner,simt,2.818e+04,0.000e+00,0.000e+00,1.5,0.9
1760,32,32,62.9,3.604e+06,Rubin,S2L,mat-L2,garner,simt,9.093e+05,0.000e+00,0.000e+00,59.6,29.8
1760,32,32,62.9,3.604e+06,GB300,S2L,mat-L2,garner,simt,9.093e+05,0.000e+00,0.000e+00,46.6,29.6
1759,1,1,2.0,3.518e+03,Rubin,S2L,mat-L2,garner,simt,2.815e+04,0.000e+00,0.000e+00,1.9,0.9
1759,1,1,2.0,3.518e+03,GB300,S2L,mat-L2,garner,simt,2.815e+04,0.000e+00,0.000e+00,1.5,0.9
1758,2,2,4.0,1.406e+04,Rubin,S2L,mat-L2,garner,simt,5.629e+04,0.000e+00,0.000e+00,3.8,1.9
1758,2,2,4.0,1.406e+04,GB300,S2L,mat-L2,garner,simt,5.629e+04,0.000e+00,0.000e+00,3.0,1.9
1757,1,1,2.0,3.514e+03,Rubin,S2L,mat-L2,garner,simt,2.812e+04,0.000e+00,0.000e+00,1.9,0.9
1757,1,1,2.0,3.514e+03,GB300,S2L,mat-L2,garner,simt,2.812e+04,0.000e+00,0.000e+00,1.5,0.9
1756,4,4,8.0,5.619e+04,Rubin,S2L,mat-L2,garner,simt,1.125e+05,0.000e+00,0.000e+00,7.6,3.8
1756,4,4,8.0,5.619e+04,GB300,S2L,mat-L2,garner,simt,1.125e+05,0.000e+00,0.000e+00,5.9,3.8
1755,1,1,2.0,3.510e+03,Rubin,S2L,mat-L2,garner,simt,2.809e+04,0.000e+00,0.000e+00,1.9,0.9
1755,1,1,2.0,3.510e+03,GB300,S2L,mat-L2,garner,simt,2.809e+04,0.000e+00,0.000e+00,1.5,0.9
1754,2,2,4.0,1.403e+04,Rubin,S2L,mat-L2,garner,simt,5.616e+04,0.000e+00,0.000e+00,3.8,1.9
1754,2,2,4.0,1.403e+04,GB300,S2L,mat-L2,garner,simt,5.616e+04,0.000e+00,0.000e+00,3.0,1.9
1753,1,1,2.0,3.506e+03,Rubin,S2L,mat-L2,garner,simt,2.806e+04,0.000e+00,0.000e+00,1.9,0.9
1753,1,1,2.0,3.506e+03,GB300,S2L,mat-L2,garner,simt,2.806e+04,0.000e+00,0.000e+00,1.5,0.9
1752,8,8,15.9,2.243e+05,Rubin,S2L,mat-L2,garner,simt,2.248e+05,0.000e+00,0.000e+00,15.1,7.5
1752,8,8,15.9,2.243e+05,GB300,S2L,mat-L2,garner,simt,2.248e+05,0.000e+00,0.000e+00,11.8,7.5
1751,1,1,2.0,3.502e+03,Rubin,S2L,mat-L2,garner,simt,2.802e+04,0.000e+00,0.000e+00,1.9,0.9
1751,1,1,2.0,3.502e+03,GB300,S2L,mat-L2,garner,simt,2.802e+04,0.000e+00,0.000e+00,1.5,0.9
1750,2,2,4.0,1.400e+04,Rubin,S2L,mat-L2,garner,simt,5.603e+04,0.000e+00,0.000e+00,3.8,1.9
1750,2,2,4.0,1.400e+04,GB300,S2L,mat-L2,garner,simt,5.603e+04,0.000e+00,0.000e+00,3.0,1.9
1749,1,1,2.0,3.498e+03,Rubin,S2L,mat-L2,garner,simt,2.799e+04,0.000e+00,0.000e+00,1.9,0.9
1749,1,1,2.0,3.498e+03,GB300,S2L,mat-L2,garner,simt,2.799e+04,0.000e+00,0.000e+00,1.5,0.9
1748,4,4,8.0,5.594e+04,Rubin,S2L,mat-L2,garner,simt,1.120e+05,0.000e+00,0.000e+00,7.6,3.8
1748,4,4,8.0,5.594e+04,GB300,S2L,mat-L2,garner,simt,1.120e+05,0.000e+00,0.000e+00,5.9,3.8
1747,1,1,2.0,3.494e+03,Rubin,S2L,mat-L2,garner,simt,2.796e+04,0.000e+00,0.000e+00,1.9,0.9
1747,1,1,2.0,3.494e+03,GB300,S2L,mat-L2,garner,simt,2.796e+04,0.000e+00,0.000e+00,1.5,0.9
1746,2,2,4.0,1.397e+04,Rubin,S2L,mat-L2,garner,simt,5.590e+04,0.000e+00,0.000e+00,3.8,1.9
1746,2,2,4.0,1.397e+04,GB300,S2L,mat-L2,garner,simt,5.590e+04,0.000e+00,0.000e+00,3.0,1.9
1745,1,1,2.0,3.490e+03,Rubin,S2L,mat-L2,garner,simt,2.793e+04,0.000e+00,0.000e+00,1.9,0.9
1745,1,1,2.0,3.490e+03,GB300,S2L,mat-L2,garner,simt,2.793e+04,0.000e+00,0.000e+00,1.5,0.9
1744,16,16,31.7,8.929e+05,Rubin,S2L,mat-L2,garner,simt,4.485e+05,0.000e+00,0.000e+00,30.1,15.0
1744,16,16,31.7,8.929e+05,GB300,S2L,mat-L2,garner,simt,4.485e+05,0.000e+00,0.000e+00,23.5,15.0
1743,1,1,2.0,3.486e+03,Rubin,S2L,mat-L2,garner,simt,2.790e+04,0.000e+00,0.000e+00,1.9,0.9
1743,1,1,2.0,3.486e+03,GB300,S2L,mat-L2,garner,simt,2.790e+04,0.000e+00,0.000e+00,1.5,0.9
1742,2,2,4.0,1.394e+04,Rubin,S2L,mat-L2,garner,simt,5.578e+04,0.000e+00,0.000e+00,3.8,1.9
1742,2,2,4.0,1.394e+04,GB300,S2L,mat-L2,garner,simt,5.578e+04,0.000e+00,0.000e+00,3.0,1.9
1741,1,1,2.0,3.482e+03,Rubin,S2L,mat-L2,garner,simt,2.786e+04,0.000e+00,0.000e+00,1.9,0.9
1741,1,1,2.0,3.482e+03,GB300,S2L,mat-L2,garner,simt,2.786e+04,0.000e+00,0.000e+00,1.5,0.9
1740,4,4,8.0,5.568e+04,Rubin,S2L,mat-L2,garner,simt,1.115e+05,0.000e+00,0.000e+00,7.6,3.8
1740,4,4,8.0,5.568e+04,GB300,S2L,mat-L2,garner,simt,1.115e+05,0.000e+00,0.000e+00,5.9,3.8
1739,1,1,2.0,3.478e+03,Rubin,S2L,mat-L2,garner,simt,2.783e+04,0.000e+00,0.000e+00,1.9,0.9
1739,1,1,2.0,3.478e+03,GB300,S2L,mat-L2,garner,simt,2.783e+04,0.000e+00,0.000e+00,1.5,0.9
1738,2,2,4.0,1.390e+04,Rubin,S2L,mat-L2,garner,simt,5.565e+04,0.000e+00,0.000e+00,3.8,1.9
1738,2,2,4.0,1.390e+04,GB300,S2L,mat-L2,garner,simt,5.565e+04,0.000e+00,0.000e+00,3.0,1.9
1737,1,1,2.0,3.474e+03,Rubin,S2L,mat-L2,garner,simt,2.780e+04,0.000e+00,0.000e+00,1.9,0.9
1737,1,1,2.0,3.474e+03,GB300,S2L,mat-L2,garner,simt,2.780e+04,0.000e+00,0.000e+00,1.5,0.9
1736,8,8,15.9,2.222e+05,Rubin,S2L,mat-L2,garner,simt,2.227e+05,0.000e+00,0.000e+00,15.1,7.5
1736,8,8,15.9,2.222e+05,GB300,S2L,mat-L2,garner,simt,2.227e+05,0.000e+00,0.000e+00,11.8,7.5
1735,1,1,2.0,3.470e+03,Rubin,S2L,mat-L2,garner,simt,2.777e+04,0.000e+00,0.000e+00,1.9,0.9
1735,1,1,2.0,3.470e+03,GB300,S2L,mat-L2,garner,simt,2.777e+04,0.000e+00,0.000e+00,1.5,0.9
1734,2,2,4.0,1.387e+04,Rubin,S2L,mat-L2,garner,simt,5.552e+04,0.000e+00,0.000e+00,3.8,1.9
1734,2,2,4.0,1.387e+04,GB300,S2L,mat-L2,garner,simt,5.552e+04,0.000e+00,0.000e+00,3.0,1.9
1733,1,1,2.0,3.466e+03,Rubin,S2L,mat-L2,garner,simt,2.774e+04,0.000e+00,0.000e+00,1.9,0.9
1733,1,1,2.0,3.466e+03,GB300,S2L,mat-L2,garner,simt,2.774e+04,0.000e+00,0.000e+00,1.5,0.9
1732,4,4,8.0,5.542e+04,Rubin,S2L,mat-L2,garner,simt,1.110e+05,0.000e+00,0.000e+00,7.6,3.8
1732,4,4,8.0,5.542e+04,GB300,S2L,mat-L2,garner,simt,1.110e+05,0.000e+00,0.000e+00,5.9,3.8
1731,1,1,2.0,3.462e+03,Rubin,S2L,mat-L2,garner,simt,2.770e+04,0.000e+00,0.000e+00,1.9,0.9
1731,1,1,2.0,3.462e+03,GB300,S2L,mat-L2,garner,simt,2.770e+04,0.000e+00,0.000e+00,1.5,0.9
1730,2,2,4.0,1.384e+04,Rubin,S2L,mat-L2,garner,simt,5.539e+04,0.000e+00,0.000e+00,3.8,1.9
1730,2,2,4.0,1.384e+04,GB300,S2L,mat-L2,garner,simt,5.539e+04,0.000e+00,0.000e+00,3.0,1.9
1729,1,1,2.0,3.458e+03,Rubin,S2L,mat-L2,garner,simt,2.767e+04,0.000e+00,0.000e+00,1.9,0.9
1729,1,1,2.0,3.458e+03,GB300,S2L,mat-L2,garner,simt,2.767e+04,0.000e+00,0.000e+00,1.5,0.9
1728,1728,64,1728.0,3.822e+08,Rubin,S2L,mat-L2,garner,simt,2.566e+07,0.000e+00,0.000e+00,473.0,100.9
1728,1728,64,1728.0,3.822e+08,GB300,S2L,on-the-fly,garner,simt,2.566e+07,1.062e+07,0.000e+00,135.1,76.1
1727,1,1,2.0,3.454e+03,Rubin,S2L,mat-L2,garner,simt,2.764e+04,0.000e+00,0.000e+00,1.9,0.9
1727,1,1,2.0,3.454e+03,GB300,S2L,mat-L2,garner,simt,2.764e+04,0.000e+00,0.000e+00,1.5,0.9
1726,2,2,4.0,1.381e+04,Rubin,S2L,mat-L2,garner,simt,5.526e+04,0.000e+00,0.000e+00,3.8,1.9
1726,2,2,4.0,1.381e+04,GB300,S2L,mat-L2,garner,simt,5.526e+04,0.000e+00,0.000e+00,3.0,1.9
1725,1,1,2.0,3.450e+03,Rubin,S2L,mat-L2,garner,simt,2.761e+04,0.000e+00,0.000e+00,1.9,0.9
1725,1,1,2.0,3.450e+03,GB300,S2L,mat-L2,garner,simt,2.761e+04,0.000e+00,0.000e+00,1.5,0.9
1724,4,4,8.0,5.517e+04,Rubin,S2L,mat-L2,garner,simt,1.105e+05,0.000e+00,0.000e+00,7.6,3.8
1724,4,4,8.0,5.517e+04,GB300,S2L,mat-L2,garner,simt,1.105e+05,0.000e+00,0.000e+00,5.9,3.8
1723,1,1,2.0,3.446e+03,Rubin,S2L,mat-L2,garner,simt,2.758e+04,0.000e+00,0.000e+00,1.9,0.9
1723,1,1,2.0,3.446e+03,GB300,S2L,mat-L2,garner,simt,2.758e+04,0.000e+00,0.000e+00,1.5,0.9
1722,2,2,4.0,1.378e+04,Rubin,S2L,mat-L2,garner,simt,5.514e+04,0.000e+00,0.000e+00,3.8,1.9
1722,2,2,4.0,1.378e+04,GB300,S2L,mat-L2,garner,simt,5.514e+04,0.000e+00,0.000e+00,3.0,1.9
1721,1,1,2.0,3.442e+03,Rubin,S2L,mat-L2,garner,simt,2.754e+04,0.000e+00,0.000e+00,1.9,0.9
1721,1,1,2.0,3.442e+03,GB300,S2L,mat-L2,garner,simt,2.754e+04,0.000e+00,0.000e+00,1.5,0.9
1720,8,8,15.9,2.202e+05,Rubin,S2L,mat-L2,garner,simt,2.207e+05,0.000e+00,0.000e+00,15.1,7.5
1720,8,8,15.9,2.202e+05,GB300,S2L,mat-L2,garner,simt,2.207e+05,0.000e+00,0.000e+00,11.8,7.5
1719,1,1,2.0,3.438e+03,Rubin,S2L,mat-L2,garner,simt,2.751e+04,0.000e+00,0.000e+00,1.9,0.9
1719,1,1,2.0,3.438e+03,GB300,S2L,mat-L2,garner,simt,2.751e+04,0.000e+00,0.000e+00,1.5,0.9
1718,2,2,4.0,1.374e+04,Rubin,S2L,mat-L2,garner,simt,5.501e+04,0.000e+00,0.000e+00,3.8,1.9
1718,2,2,4.0,1.374e+04,GB300,S2L,mat-L2,garner,simt,5.501e+04,0.000e+00,0.000e+00,3.0,1.9
1717,1,1,2.0,3.434e+03,Rubin,S2L,mat-L2,garner,simt,2.748e+04,0.000e+00,0.000e+00,1.9,0.9
1717,1,1,2.0,3.434e+03,GB300,S2L,mat-L2,garner,simt,2.748e+04,0.000e+00,0.000e+00,1.5,0.9
1716,4,4,8.0,5.491e+04,Rubin,S2L,mat-L2,garner,simt,1.100e+05,0.000e+00,0.000e+00,7.6,3.8
1716,4,4,8.0,5.491e+04,GB300,S2L,mat-L2,garner,simt,1.100e+05,0.000e+00,0.000e+00,5.9,3.8
1715,1,1,2.0,3.430e+03,Rubin,S2L,mat-L2,garner,simt,2.745e+04,0.000e+00,0.000e+00,1.9,0.9
1715,1,1,2.0,3.430e+03,GB300,S2L,mat-L2,garner,simt,2.745e+04,0.000e+00,0.000e+00,1.5,0.9
1714,2,2,4.0,1.371e+04,Rubin,S2L,mat-L2,garner,simt,5.488e+04,0.000e+00,0.000e+00,3.8,1.9
1714,2,2,4.0,1.371e+04,GB300,S2L,mat-L2,garner,simt,5.488e+04,0.000e+00,0.000e+00,3.0,1.9
1713,1,1,2.0,3.426e+03,Rubin,S2L,mat-L2,garner,simt,2.742e+04,0.000e+00,0.000e+00,1.9,0.9
1713,1,1,2.0,3.426e+03,GB300,S2L,mat-L2,garner,simt,2.742e+04,0.000e+00,0.000e+00,1.5,0.9
1712,16,16,31.7,8.765e+05,Rubin,S2L,mat-L2,garner,simt,4.403e+05,0.000e+00,0.000e+00,30.1,15.0
1712,16,16,31.7,8.765e+05,GB300,S2L,mat-L2,garner,simt,4.403e+05,0.000e+00,0.000e+00,23.5,15.0
1711,1,1,2.0,3.422e+03,Rubin,S2L,mat-L2,garner,simt,2.738e+04,0.000e+00,0.000e+00,1.9,0.9
1711,1,1,2.0,3.422e+03,GB300,S2L,mat-L2,garner,simt,2.738e+04,0.000e+00,0.000e+00,1.5,0.9
1710,2,2,4.0,1.368e+04,Rubin,S2L,mat-L2,garner,simt,5.475e+04,0.000e+00,0.000e+00,3.8,1.9
1710,2,2,4.0,1.368e+04,GB300,S2L,mat-L2,garner,simt,5.475e+04,0.000e+00,0.000e+00,3.0,1.9
1709,1,1,2.0,3.418e+03,Rubin,S2L,mat-L2,garner,simt,2.735e+04,0.000e+00,0.000e+00,1.9,0.9
1709,1,1,2.0,3.418e+03,GB300,S2L,mat-L2,garner,simt,2.735e+04,0.000e+00,0.000e+00,1.5,0.9
1708,4,4,8.0,5.466e+04,Rubin,S2L,mat-L2,garner,simt,1.094e+05,0.000e+00,0.000e+00,7.6,3.8
1708,4,4,8.0,5.466e+04,GB300,S2L,mat-L2,garner,simt,1.094e+05,0.000e+00,0.000e+00,5.9,3.8
1707,1,1,2.0,3.414e+03,Rubin,S2L,mat-L2,garner,simt,2.732e+04,0.000e+00,0.000e+00,1.9,0.9
1707,1,1,2.0,3.414e+03,GB300,S2L,mat-L2,garner,simt,2.732e+04,0.000e+00,0.000e+00,1.5,0.9
1706,2,2,4.0,1.365e+04,Rubin,S2L,mat-L2,garner,simt,5.462e+04,0.000e+00,0.000e+00,3.8,1.9
1706,2,2,4.0,1.365e+04,GB300,S2L,mat-L2,garner,simt,5.462e+04,0.000e+00,0.000e+00,3.0,1.9
1705,1,1,2.0,3.410e+03,Rubin,S2L,mat-L2,garner,simt,2.729e+04,0.000e+00,0.000e+00,1.9,0.9
1705,1,1,2.0,3.410e+03,GB300,S2L,mat-L2,garner,simt,2.729e+04,0.000e+00,0.000e+00,1.5,0.9
1704,8,8,15.9,2.181e+05,Rubin,S2L,mat-L2,garner,simt,2.186e+05,0.000e+00,0.000e+00,15.1,7.5
1704,8,8,15.9,2.181e+05,GB300,S2L,mat-L2,garner,simt,2.186e+05,0.000e+00,0.000e+00,11.8,7.5
1703,1,1,2.0,3.406e+03,Rubin,S2L,mat-L2,garner,simt,2.726e+04,0.000e+00,0.000e+00,1.9,0.9
1703,1,1,2.0,3.406e+03,GB300,S2L,mat-L2,garner,simt,2.726e+04,0.000e+00,0.000e+00,1.5,0.9
1702,2,2,4.0,1.362e+04,Rubin,S2L,mat-L2,garner,simt,5.450e+04,0.000e+00,0.000e+00,3.8,1.9
1702,2,2,4.0,1.362e+04,GB300,S2L,mat-L2,garner,simt,5.450e+04,0.000e+00,0.000e+00,3.0,1.9
1701,1,1,2.0,3.402e+03,Rubin,S2L,mat-L2,garner,simt,2.722e+04,0.000e+00,0.000e+00,1.9,0.9
1701,1,1,2.0,3.402e+03,GB300,S2L,mat-L2,garner,simt,2.722e+04,0.000e+00,0.000e+00,1.5,0.9
1700,4,4,8.0,5.440e+04,Rubin,S2L,mat-L2,garner,simt,1.089e+05,0.000e+00,0.000e+00,7.6,3.8
1700,4,4,8.0,5.440e+04,GB300,S2L,mat-L2,garner,simt,1.089e+05,0.000e+00,0.000e+00,5.9,3.8
1699,1,1,2.0,3.398e+03,Rubin,S2L,mat-L2,garner,simt,2.719e+04,0.000e+00,0.000e+00,1.9,0.9
1699,1,1,2.0,3.398e+03,GB300,S2L,mat-L2,garner,simt,2.719e+04,0.000e+00,0.000e+00,1.5,0.9
1698,2,2,4.0,1.358e+04,Rubin,S2L,mat-L2,garner,simt,5.437e+04,0.000e+00,0.000e+00,3.8,1.9
1698,2,2,4.0,1.358e+04,GB300,S2L,mat-L2,garner,simt,5.437e+04,0.000e+00,0.000e+00,3.0,1.9
1697,1,1,2.0,3.394e+03,Rubin,S2L,mat-L2,garner,simt,2.716e+04,0.000e+00,0.000e+00,1.9,0.9
1697,1,1,2.0,3.394e+03,GB300,S2L,mat-L2,garner,simt,2.716e+04,0.000e+00,0.000e+00,1.5,0.9
1696,32,32,62.8,3.473e+06,Rubin,S2L,mat-L2,garner,simt,8.765e+05,0.000e+00,0.000e+00,59.6,29.8
1696,32,32,62.8,3.473e+06,GB300,S2L,mat-L2,garner,simt,8.765e+05,0.000e+00,0.000e+00,46.6,29.6
1695,1,1,2.0,3.390e+03,Rubin,S2L,mat-L2,garner,simt,2.713e+04,0.000e+00,0.000e+00,1.9,0.9
1695,1,1,2.0,3.390e+03,GB300,S2L,mat-L2,garner,simt,2.713e+04,0.000e+00,0.000e+00,1.5,0.9
1694,2,2,4.0,1.355e+04,Rubin,S2L,mat-L2,garner,simt,5.424e+04,0.000e+00,0.000e+00,3.8,1.9
1694,2,2,4.0,1.355e+04,GB300,S2L,mat-L2,garner,simt,5.424e+04,0.000e+00,0.000e+00,3.0,1.9
1693,1,1,2.0,3.386e+03,Rubin,S2L,mat-L2,garner,simt,2.710e+04,0.000e+00,0.000e+00,1.9,0.9
1693,1,1,2.0,3.386e+03,GB300,S2L,mat-L2,garner,simt,2.710e+04,0.000e+00,0.000e+00,1.5,0.9
1692,4,4,8.0,5.414e+04,Rubin,S2L,mat-L2,garner,simt,1.084e+05,0.000e+00,0.000e+00,7.6,3.8
1692,4,4,8.0,5.414e+04,GB300,S2L,mat-L2,garner,simt,1.084e+05,0.000e+00,0.000e+00,5.9,3.8
1691,1,1,2.0,3.382e+03,Rubin,S2L,mat-L2,garner,simt,2.706e+04,0.000e+00,0.000e+00,1.9,0.9
1691,1,1,2.0,3.382e+03,GB300,S2L,mat-L2,garner,simt,2.706e+04,0.000e+00,0.000e+00,1.5,0.9
1690,2,2,4.0,1.352e+04,Rubin,S2L,mat-L2,garner,simt,5.411e+04,0.000e+00,0.000e+00,3.8,1.9
1690,2,2,4.0,1.352e+04,GB300,S2L,mat-L2,garner,simt,5.411e+04,0.000e+00,0.000e+00,3.0,1.9
1689,1,1,2.0,3.378e+03,Rubin,S2L,mat-L2,garner,simt,2.703e+04,0.000e+00,0.000e+00,1.9,0.9
1689,1,1,2.0,3.378e+03,GB300,S2L,mat-L2,garner,simt,2.703e+04,0.000e+00,0.000e+00,1.5,0.9
1688,8,8,15.9,2.161e+05,Rubin,S2L,mat-L2,garner,simt,2.166e+05,0.000e+00,0.000e+00,15.1,7.5
1688,8,8,15.9,2.161e+05,GB300,S2L,mat-L2,garner,simt,2.166e+05,0.000e+00,0.000e+00,11.8,7.5
1687,1,1,2.0,3.374e+03,Rubin,S2L,mat-L2,garner,simt,2.700e+04,0.000e+00,0.000e+00,1.9,0.9
1687,1,1,2.0,3.374e+03,GB300,S2L,mat-L2,garner,simt,2.700e+04,0.000e+00,0.000e+00,1.5,0.9
1686,2,2,4.0,1.349e+04,Rubin,S2L,mat-L2,garner,simt,5.398e+04,0.000e+00,0.000e+00,3.8,1.9
1686,2,2,4.0,1.349e+04,GB300,S2L,mat-L2,garner,simt,5.398e+04,0.000e+00,0.000e+00,3.0,1.9
1685,1,1,2.0,3.370e+03,Rubin,S2L,mat-L2,garner,simt,2.697e+04,0.000e+00,0.000e+00,1.9,0.9
1685,1,1,2.0,3.370e+03,GB300,S2L,mat-L2,garner,simt,2.697e+04,0.000e+00,0.000e+00,1.5,0.9
1684,4,4,8.0,5.389e+04,Rubin,S2L,mat-L2,garner,simt,1.079e+05,0.000e+00,0.000e+00,7.6,3.8
1684,4,4,8.0,5.389e+04,GB300,S2L,mat-L2,garner,simt,1.079e+05,0.000e+00,0.000e+00,5.9,3.8
1683,1,1,2.0,3.366e+03,Rubin,S2L,mat-L2,garner,simt,2.694e+04,0.000e+00,0.000e+00,1.9,0.9
1683,1,1,2.0,3.366e+03,GB300,S2L,mat-L2,garner,simt,2.694e+04,0.000e+00,0.000e+00,1.5,0.9
1682,2,2,4.0,1.346e+04,Rubin,S2L,mat-L2,garner,simt,5.386e+04,0.000e+00,0.000e+00,3.8,1.9
1682,2,2,4.0,1.346e+04,GB300,S2L,mat-L2,garner,simt,5.386e+04,0.000e+00,0.000e+00,3.0,1.9
1681,1,1,2.0,3.362e+03,Rubin,S2L,mat-L2,garner,simt,2.690e+04,0.000e+00,0.000e+00,1.9,0.9
1681,1,1,2.0,3.362e+03,GB300,S2L,mat-L2,garner,simt,2.690e+04,0.000e+00,0.000e+00,1.5,0.9
1680,16,16,31.7,8.602e+05,Rubin,S2L,mat-L2,garner,simt,4.321e+05,0.000e+00,0.000e+00,30.1,15.0
1680,16,16,31.7,8.602e+05,GB300,S2L,mat-L2,garner,simt,4.321e+05,0.000e+00,0.000e+00,23.5,14.9
1679,1,1,2.0,3.358e+03,Rubin,S2L,mat-L2,garner,simt,2.687e+04,0.000e+00,0.000e+00,1.9,0.9
1679,1,1,2.0,3.358e+03,GB300,S2L,mat-L2,garner,simt,2.687e+04,0.000e+00,0.000e+00,1.5,0.9
1678,2,2,4.0,1.342e+04,Rubin,S2L,mat-L2,garner,simt,5.373e+04,0.000e+00,0.000e+00,3.8,1.9
1678,2,2,4.0,1.342e+04,GB300,S2L,mat-L2,garner,simt,5.373e+04,0.000e+00,0.000e+00,3.0,1.9
1677,1,1,2.0,3.354e+03,Rubin,S2L,mat-L2,garner,simt,2.684e+04,0.000e+00,0.000e+00,1.9,0.9
1677,1,1,2.0,3.354e+03,GB300,S2L,mat-L2,garner,simt,2.684e+04,0.000e+00,0.000e+00,1.5,0.9
1676,4,4,8.0,5.363e+04,Rubin,S2L,mat-L2,garner,simt,1.074e+05,0.000e+00,0.000e+00,7.6,3.8
1676,4,4,8.0,5.363e+04,GB300,S2L,mat-L2,garner,simt,1.074e+05,0.000e+00,0.000e+00,5.9,3.8
1675,1,1,2.0,3.350e+03,Rubin,S2L,mat-L2,garner,simt,2.681e+04,0.000e+00,0.000e+00,1.9,0.9
1675,1,1,2.0,3.350e+03,GB300,S2L,mat-L2,garner,simt,2.681e+04,0.000e+00,0.000e+00,1.5,0.9
1674,2,2,4.0,1.339e+04,Rubin,S2L,mat-L2,garner,simt,5.360e+04,0.000e+00,0.000e+00,3.8,1.9
1674,2,2,4.0,1.339e+04,GB300,S2L,mat-L2,garner,simt,5.360e+04,0.000e+00,0.000e+00,3.0,1.9
1673,1,1,2.0,3.346e+03,Rubin,S2L,mat-L2,garner,simt,2.678e+04,0.000e+00,0.000e+00,1.9,0.9
1673,1,1,2.0,3.346e+03,GB300,S2L,mat-L2,garner,simt,2.678e+04,0.000e+00,0.000e+00,1.5,0.9
1672,8,8,15.9,2.140e+05,Rubin,S2L,mat-L2,garner,simt,2.145e+05,0.000e+00,0.000e+00,15.1,7.5
1672,8,8,15.9,2.140e+05,GB300,S2L,mat-L2,garner,simt,2.145e+05,0.000e+00,0.000e+00,11.8,7.5
1671,1,1,2.0,3.342e+03,Rubin,S2L,mat-L2,garner,simt,2.674e+04,0.000e+00,0.000e+00,1.9,0.9
1671,1,1,2.0,3.342e+03,GB300,S2L,mat-L2,garner,simt,2.674e+04,0.000e+00,0.000e+00,1.5,0.9
1670,2,2,4.0,1.336e+04,Rubin,S2L,mat-L2,garner,simt,5.347e+04,0.000e+00,0.000e+00,3.8,1.9
1670,2,2,4.0,1.336e+04,GB300,S2L,mat-L2,garner,simt,5.347e+04,0.000e+00,0.000e+00,3.0,1.9
1669,1,1,2.0,3.338e+03,Rubin,S2L,mat-L2,garner,simt,2.671e+04,0.000e+00,0.000e+00,1.9,0.9
1669,1,1,2.0,3.338e+03,GB300,S2L,mat-L2,garner,simt,2.671e+04,0.000e+00,0.000e+00,1.5,0.9
1668,4,4,8.0,5.338e+04,Rubin,S2L,mat-L2,garner,simt,1.069e+05,0.000e+00,0.000e+00,7.6,3.8
1668,4,4,8.0,5.338e+04,GB300,S2L,mat-L2,garner,simt,1.069e+05,0.000e+00,0.000e+00,5.9,3.8
1667,1,1,2.0,3.334e+03,Rubin,S2L,mat-L2,garner,simt,2.668e+04,0.000e+00,0.000e+00,1.9,0.9
1667,1,1,2.0,3.334e+03,GB300,S2L,mat-L2,garner,simt,2.668e+04,0.000e+00,0.000e+00,1.5,0.9
1666,2,2,4.0,1.333e+04,Rubin,S2L,mat-L2,garner,simt,5.334e+04,0.000e+00,0.000e+00,3.8,1.9
1666,2,2,4.0,1.333e+04,GB300,S2L,mat-L2,garner,simt,5.334e+04,0.000e+00,0.000e+00,3.0,1.9
1665,1,1,2.0,3.330e+03,Rubin,S2L,mat-L2,garner,simt,2.665e+04,0.000e+00,0.000e+00,1.9,0.9
1665,1,1,2.0,3.330e+03,GB300,S2L,mat-L2,garner,simt,2.665e+04,0.000e+00,0.000e+00,1.5,0.9
1664,1664,64,1664.0,3.544e+08,Rubin,S2L,mat-L2,garner,simt,2.386e+07,0.000e+00,0.000e+00,473.0,100.7
1664,1664,64,1664.0,3.544e+08,GB300,S2L,on-the-fly,garner,simt,2.386e+07,1.022e+07,0.000e+00,135.1,75.3
1663,1,1,2.0,3.326e+03,Rubin,S2L,mat-L2,garner,simt,2.662e+04,0.000e+00,0.000e+00,1.9,0.9
1663,1,1,2.0,3.326e+03,GB300,S2L,mat-L2,garner,simt,2.662e+04,0.000e+00,0.000e+00,1.5,0.9
1662,2,2,4.0,1.330e+04,Rubin,S2L,mat-L2,garner,simt,5.322e+04,0.000e+00,0.000e+00,3.8,1.9
1662,2,2,4.0,1.330e+04,GB300,S2L,mat-L2,garner,simt,5.322e+04,0.000e+00,0.000e+00,3.0,1.9
1661,1,1,2.0,3.322e+03,Rubin,S2L,mat-L2,garner,simt,2.658e+04,0.000e+00,0.000e+00,1.9,0.9
1661,1,1,2.0,3.322e+03,GB300,S2L,mat-L2,garner,simt,2.658e+04,0.000e+00,0.000e+00,1.5,0.9
1660,4,4,8.0,5.312e+04,Rubin,S2L,mat-L2,garner,simt,1.064e+05,0.000e+00,0.000e+00,7.6,3.8
1660,4,4,8.0,5.312e+04,GB300,S2L,mat-L2,garner,simt,1.064e+05,0.000e+00,0.000e+00,5.9,3.8
1659,1,1,2.0,3.318e+03,Rubin,S2L,mat-L2,garner,simt,2.655e+04,0.000e+00,0.000e+00,1.9,0.9
1659,1,1,2.0,3.318e+03,GB300,S2L,mat-L2,garner,simt,2.655e+04,0.000e+00,0.000e+00,1.5,0.9
1658,2,2,4.0,1.326e+04,Rubin,S2L,mat-L2,garner,simt,5.309e+04,0.000e+00,0.000e+00,3.8,1.9
1658,2,2,4.0,1.326e+04,GB300,S2L,mat-L2,garner,simt,5.309e+04,0.000e+00,0.000e+00,3.0,1.9
1657,1,1,2.0,3.314e+03,Rubin,S2L,mat-L2,garner,simt,2.652e+04,0.000e+00,0.000e+00,1.9,0.9
1657,1,1,2.0,3.314e+03,GB300,S2L,mat-L2,garner,simt,2.652e+04,0.000e+00,0.000e+00,1.5,0.9
1656,8,8,15.9,2.120e+05,Rubin,S2L,mat-L2,garner,simt,2.125e+05,0.000e+00,0.000e+00,15.1,7.5
1656,8,8,15.9,2.120e+05,GB300,S2L,mat-L2,garner,simt,2.125e+05,0.000e+00,0.000e+00,11.8,7.5
1655,1,1,2.0,3.310e+03,Rubin,S2L,mat-L2,garner,simt,2.649e+04,0.000e+00,0.000e+00,1.9,0.9
1655,1,1,2.0,3.310e+03,GB300,S2L,mat-L2,garner,simt,2.649e+04,0.000e+00,0.000e+00,1.5,0.9
1654,2,2,4.0,1.323e+04,Rubin,S2L,mat-L2,garner,simt,5.296e+04,0.000e+00,0.000e+00,3.8,1.9
1654,2,2,4.0,1.323e+04,GB300,S2L,mat-L2,garner,simt,5.296e+04,0.000e+00,0.000e+00,3.0,1.9
1653,1,1,2.0,3.306e+03,Rubin,S2L,mat-L2,garner,simt,2.646e+04,0.000e+00,0.000e+00,1.9,0.9
1653,1,1,2.0,3.306e+03,GB300,S2L,mat-L2,garner,simt,2.646e+04,0.000e+00,0.000e+00,1.5,0.9
1652,4,4,8.0,5.286e+04,Rubin,S2L,mat-L2,garner,simt,1.059e+05,0.000e+00,0.000e+00,7.6,3.8
1652,4,4,8.0,5.286e+04,GB300,S2L,mat-L2,garner,simt,1.059e+05,0.000e+00,0.000e+00,5.9,3.8
1651,1,1,2.0,3.302e+03,Rubin,S2L,mat-L2,garner,simt,2.642e+04,0.000e+00,0.000e+00,1.9,0.9
1651,1,1,2.0,3.302e+03,GB300,S2L,mat-L2,garner,simt,2.642e+04,0.000e+00,0.000e+00,1.5,0.9
1650,2,2,4.0,1.320e+04,Rubin,S2L,mat-L2,garner,simt,5.283e+04,0.000e+00,0.000e+00,3.8,1.9
1650,2,2,4.0,1.320e+04,GB300,S2L,mat-L2,garner,simt,5.283e+04,0.000e+00,0.000e+00,3.0,1.9
1649,1,1,2.0,3.298e+03,Rubin,S2L,mat-L2,garner,simt,2.639e+04,0.000e+00,0.000e+00,1.9,0.9
1649,1,1,2.0,3.298e+03,GB300,S2L,mat-L2,garner,simt,2.639e+04,0.000e+00,0.000e+00,1.5,0.9
1648,16,16,31.7,8.438e+05,Rubin,S2L,mat-L2,garner,simt,4.239e+05,0.000e+00,0.000e+00,30.1,15.0
1648,16,16,31.7,8.438e+05,GB300,S2L,mat-L2,garner,simt,4.239e+05,0.000e+00,0.000e+00,23.5,14.9
1647,1,1,2.0,3.294e+03,Rubin,S2L,mat-L2,garner,simt,2.636e+04,0.000e+00,0.000e+00,1.9,0.9
1647,1,1,2.0,3.294e+03,GB300,S2L,mat-L2,garner,simt,2.636e+04,0.000e+00,0.000e+00,1.5,0.9
1646,2,2,4.0,1.317e+04,Rubin,S2L,mat-L2,garner,simt,5.270e+04,0.000e+00,0.000e+00,3.8,1.9
1646,2,2,4.0,1.317e+04,GB300,S2L,mat-L2,garner,simt,5.270e+04,0.000e+00,0.000e+00,3.0,1.9
1645,1,1,2.0,3.290e+03,Rubin,S2L,mat-L2,garner,simt,2.633e+04,0.000e+00,0.000e+00,1.9,0.9
1645,1,1,2.0,3.290e+03,GB300,S2L,mat-L2,garner,simt,2.633e+04,0.000e+00,0.000e+00,1.5,0.9
1644,4,4,8.0,5.261e+04,Rubin,S2L,mat-L2,garner,simt,1.053e+05,0.000e+00,0.000e+00,7.6,3.8
1644,4,4,8.0,5.261e+04,GB300,S2L,mat-L2,garner,simt,1.053e+05,0.000e+00,0.000e+00,5.9,3.8
1643,1,1,2.0,3.286e+03,Rubin,S2L,mat-L2,garner,simt,2.630e+04,0.000e+00,0.000e+00,1.9,0.9
1643,1,1,2.0,3.286e+03,GB300,S2L,mat-L2,garner,simt,2.630e+04,0.000e+00,0.000e+00,1.5,0.9
1642,2,2,4.0,1.314e+04,Rubin,S2L,mat-L2,garner,simt,5.258e+04,0.000e+00,0.000e+00,3.8,1.9
1642,2,2,4.0,1.314e+04,GB300,S2L,mat-L2,garner,simt,5.258e+04,0.000e+00,0.000e+00,3.0,1.9
1641,1,1,2.0,3.282e+03,Rubin,S2L,mat-L2,garner,simt,2.626e+04,0.000e+00,0.000e+00,1.9,0.9
1641,1,1,2.0,3.282e+03,GB300,S2L,mat-L2,garner,simt,2.626e+04,0.000e+00,0.000e+00,1.5,0.9
1640,8,8,15.9,2.099e+05,Rubin,S2L,mat-L2,garner,simt,2.104e+05,0.000e+00,0.000e+00,15.1,7.5
1640,8,8,15.9,2.099e+05,GB300,S2L,mat-L2,garner,simt,2.104e+05,0.000e+00,0.000e+00,11.8,7.5
1639,1,1,2.0,3.278e+03,Rubin,S2L,mat-L2,garner,simt,2.623e+04,0.000e+00,0.000e+00,1.9,0.9
1639,1,1,2.0,3.278e+03,GB300,S2L,mat-L2,garner,simt,2.623e+04,0.000e+00,0.000e+00,1.5,0.9
1638,2,2,4.0,1.310e+04,Rubin,S2L,mat-L2,garner,simt,5.245e+04,0.000e+00,0.000e+00,3.8,1.9
1638,2,2,4.0,1.310e+04,GB300,S2L,mat-L2,garner,simt,5.245e+04,0.000e+00,0.000e+00,3.0,1.9
1637,1,1,2.0,3.274e+03,Rubin,S2L,mat-L2,garner,simt,2.620e+04,0.000e+00,0.000e+00,1.9,0.9
1637,1,1,2.0,3.274e+03,GB300,S2L,mat-L2,garner,simt,2.620e+04,0.000e+00,0.000e+00,1.5,0.9
1636,4,4,8.0,5.235e+04,Rubin,S2L,mat-L2,garner,simt,1.048e+05,0.000e+00,0.000e+00,7.6,3.8
1636,4,4,8.0,5.235e+04,GB300,S2L,mat-L2,garner,simt,1.048e+05,0.000e+00,0.000e+00,5.9,3.8
1635,1,1,2.0,3.270e+03,Rubin,S2L,mat-L2,garner,simt,2.617e+04,0.000e+00,0.000e+00,1.9,0.9
1635,1,1,2.0,3.270e+03,GB300,S2L,mat-L2,garner,simt,2.617e+04,0.000e+00,0.000e+00,1.5,0.9
1634,2,2,4.0,1.307e+04,Rubin,S2L,mat-L2,garner,simt,5.232e+04,0.000e+00,0.000e+00,3.8,1.9
1634,2,2,4.0,1.307e+04,GB300,S2L,mat-L2,garner,simt,5.232e+04,0.000e+00,0.000e+00,3.0,1.9
1633,1,1,2.0,3.266e+03,Rubin,S2L,mat-L2,garner,simt,2.614e+04,0.000e+00,0.000e+00,1.9,0.9
1633,1,1,2.0,3.266e+03,GB300,S2L,mat-L2,garner,simt,2.614e+04,0.000e+00,0.000e+00,1.5,0.9
1632,32,32,62.8,3.342e+06,Rubin,S2L,mat-L2,garner,simt,8.438e+05,0.000e+00,0.000e+00,59.6,29.8
1632,32,32,62.8,3.342e+06,GB300,S2L,mat-L2,garner,simt,8.438e+05,0.000e+00,0.000e+00,46.5,29.6
1631,1,1,2.0,3.262e+03,Rubin,S2L,mat-L2,garner,simt,2.610e+04,0.000e+00,0.000e+00,1.9,0.9
1631,1,1,2.0,3.262e+03,GB300,S2L,mat-L2,garner,simt,2.610e+04,0.000e+00,0.000e+00,1.5,0.9
1630,2,2,4.0,1.304e+04,Rubin,S2L,mat-L2,garner,simt,5.219e+04,0.000e+00,0.000e+00,3.8,1.9
1630,2,2,4.0,1.304e+04,GB300,S2L,mat-L2,garner,simt,5.219e+04,0.000e+00,0.000e+00,3.0,1.9
1629,1,1,2.0,3.258e+03,Rubin,S2L,mat-L2,garner,simt,2.607e+04,0.000e+00,0.000e+00,1.9,0.9
1629,1,1,2.0,3.258e+03,GB300,S2L,mat-L2,garner,simt,2.607e+04,0.000e+00,0.000e+00,1.5,0.9
1628,4,4,8.0,5.210e+04,Rubin,S2L,mat-L2,garner,simt,1.043e+05,0.000e+00,0.000e+00,7.6,3.8
1628,4,4,8.0,5.210e+04,GB300,S2L,mat-L2,garner,simt,1.043e+05,0.000e+00,0.000e+00,5.9,3.8
1627,1,1,2.0,3.254e+03,Rubin,S2L,mat-L2,garner,simt,2.604e+04,0.000e+00,0.000e+00,1.9,0.9
1627,1,1,2.0,3.254e+03,GB300,S2L,mat-L2,garner,simt,2.604e+04,0.000e+00,0.000e+00,1.5,0.9
1626,2,2,4.0,1.301e+04,Rubin,S2L,mat-L2,garner,simt,5.206e+04,0.000e+00,0.000e+00,3.8,1.9
1626,2,2,4.0,1.301e+04,GB300,S2L,mat-L2,garner,simt,5.206e+04,0.000e+00,0.000e+00,3.0,1.9
1625,1,1,2.0,3.250e+03,Rubin,S2L,mat-L2,garner,simt,2.601e+04,0.000e+00,0.000e+00,1.9,0.9
1625,1,1,2.0,3.250e+03,GB300,S2L,mat-L2,garner,simt,2.601e+04,0.000e+00,0.000e+00,1.5,0.9
1624,8,8,15.9,2.079e+05,Rubin,S2L,mat-L2,garner,simt,2.084e+05,0.000e+00,0.000e+00,15.1,7.5
1624,8,8,15.9,2.079e+05,GB300,S2L,mat-L2,garner,simt,2.084e+05,0.000e+00,0.000e+00,11.8,7.5
1623,1,1,2.0,3.246e+03,Rubin,S2L,mat-L2,garner,simt,2.598e+04,0.000e+00,0.000e+00,1.9,0.9
1623,1,1,2.0,3.246e+03,GB300,S2L,mat-L2,garner,simt,2.598e+04,0.000e+00,0.000e+00,1.5,0.9
1622,2,2,4.0,1.298e+04,Rubin,S2L,mat-L2,garner,simt,5.194e+04,0.000e+00,0.000e+00,3.8,1.9
1622,2,2,4.0,1.298e+04,GB300,S2L,mat-L2,garner,simt,5.194e+04,0.000e+00,0.000e+00,3.0,1.9
1621,1,1,2.0,3.242e+03,Rubin,S2L,mat-L2,garner,simt,2.594e+04,0.000e+00,0.000e+00,1.9,0.9
1621,1,1,2.0,3.242e+03,GB300,S2L,mat-L2,garner,simt,2.594e+04,0.000e+00,0.000e+00,1.5,0.9
1620,4,4,8.0,5.184e+04,Rubin,S2L,mat-L2,garner,simt,1.038e+05,0.000e+00,0.000e+00,7.6,3.8
1620,4,4,8.0,5.184e+04,GB300,S2L,mat-L2,garner,simt,1.038e+05,0.000e+00,0.000e+00,5.9,3.8
1619,1,1,2.0,3.238e+03,Rubin,S2L,mat-L2,garner,simt,2.591e+04,0.000e+00,0.000e+00,1.9,0.9
1619,1,1,2.0,3.238e+03,GB300,S2L,mat-L2,garner,simt,2.591e+04,0.000e+00,0.000e+00,1.5,0.9
1618,2,2,4.0,1.294e+04,Rubin,S2L,mat-L2,garner,simt,5.181e+04,0.000e+00,0.000e+00,3.8,1.9
1618,2,2,4.0,1.294e+04,GB300,S2L,mat-L2,garner,simt,5.181e+04,0.000e+00,0.000e+00,3.0,1.9
1617,1,1,2.0,3.234e+03,Rubin,S2L,mat-L2,garner,simt,2.588e+04,0.000e+00,0.000e+00,1.9,0.9
1617,1,1,2.0,3.234e+03,GB300,S2L,mat-L2,garner,simt,2.588e+04,0.000e+00,0.000e+00,1.5,0.9
1616,16,16,31.7,8.274e+05,Rubin,S2L,mat-L2,garner,simt,4.157e+05,0.000e+00,0.000e+00,30.1,15.0
1616,16,16,31.7,8.274e+05,GB300,S2L,mat-L2,garner,simt,4.157e+05,0.000e+00,0.000e+00,23.5,14.9
1615,1,1,2.0,3.230e+03,Rubin,S2L,mat-L2,garner,simt,2.585e+04,0.000e+00,0.000e+00,1.9,0.9
1615,1,1,2.0,3.230e+03,GB300,S2L,mat-L2,garner,simt,2.585e+04,0.000e+00,0.000e+00,1.5,0.9
1614,2,2,4.0,1.291e+04,Rubin,S2L,mat-L2,garner,simt,5.168e+04,0.000e+00,0.000e+00,3.8,1.9
1614,2,2,4.0,1.291e+04,GB300,S2L,mat-L2,garner,simt,5.168e+04,0.000e+00,0.000e+00,3.0,1.9
1613,1,1,2.0,3.226e+03,Rubin,S2L,mat-L2,garner,simt,2.582e+04,0.000e+00,0.000e+00,1.9,0.9
1613,1,1,2.0,3.226e+03,GB300,S2L,mat-L2,garner,simt,2.582e+04,0.000e+00,0.000e+00,1.5,0.9
1612,4,4,8.0,5.158e+04,Rubin,S2L,mat-L2,garner,simt,1.033e+05,0.000e+00,0.000e+00,7.6,3.8
1612,4,4,8.0,5.158e+04,GB300,S2L,mat-L2,garner,simt,1.033e+05,0.000e+00,0.000e+00,5.9,3.8
1611,1,1,2.0,3.222e+03,Rubin,S2L,mat-L2,garner,simt,2.578e+04,0.000e+00,0.000e+00,1.9,0.9
1611,1,1,2.0,3.222e+03,GB300,S2L,mat-L2,garner,simt,2.578e+04,0.000e+00,0.000e+00,1.5,0.9
1610,2,2,4.0,1.288e+04,Rubin,S2L,mat-L2,garner,simt,5.155e+04,0.000e+00,0.000e+00,3.8,1.9
1610,2,2,4.0,1.288e+04,GB300,S2L,mat-L2,garner,simt,5.155e+04,0.000e+00,0.000e+00,3.0,1.9
1609,1,1,2.0,3.218e+03,Rubin,S2L,mat-L2,garner,simt,2.575e+04,0.000e+00,0.000e+00,1.9,0.9
1609,1,1,2.0,3.218e+03,GB300,S2L,mat-L2,garner,simt,2.575e+04,0.000e+00,0.000e+00,1.5,0.9
1608,8,8,15.9,2.058e+05,Rubin,S2L,mat-L2,garner,simt,2.063e+05,0.000e+00,0.000e+00,15.1,7.5
1608,8,8,15.9,2.058e+05,GB300,S2L,mat-L2,garner,simt,2.063e+05,0.000e+00,0.000e+00,11.8,7.5
1607,1,1,2.0,3.214e+03,Rubin,S2L,mat-L2,garner,simt,2.572e+04,0.000e+00,0.000e+00,1.9,0.9
1607,1,1,2.0,3.214e+03,GB300,S2L,mat-L2,garner,simt,2.572e+04,0.000e+00,0.000e+00,1.5,0.9
1606,2,2,4.0,1.285e+04,Rubin,S2L,mat-L2,garner,simt,5.142e+04,0.000e+00,0.000e+00,3.8,1.9
1606,2,2,4.0,1.285e+04,GB300,S2L,mat-L2,garner,simt,5.142e+04,0.000e+00,0.000e+00,3.0,1.9
1605,1,1,2.0,3.210e+03,Rubin,S2L,mat-L2,garner,simt,2.569e+04,0.000e+00,0.000e+00,1.9,0.9
1605,1,1,2.0,3.210e+03,GB300,S2L,mat-L2,garner,simt,2.569e+04,0.000e+00,0.000e+00,1.5,0.9
1604,4,4,8.0,5.133e+04,Rubin,S2L,mat-L2,garner,simt,1.028e+05,0.000e+00,0.000e+00,7.6,3.8
1604,4,4,8.0,5.133e+04,GB300,S2L,mat-L2,garner,simt,1.028e+05,0.000e+00,0.000e+00,5.9,3.8
1603,1,1,2.0,3.206e+03,Rubin,S2L,mat-L2,garner,simt,2.566e+04,0.000e+00,0.000e+00,1.9,0.9
1603,1,1,2.0,3.206e+03,GB300,S2L,mat-L2,garner,simt,2.566e+04,0.000e+00,0.000e+00,1.5,0.9
1602,2,2,4.0,1.282e+04,Rubin,S2L,mat-L2,garner,simt,5.130e+04,0.000e+00,0.000e+00,3.8,1.9
1602,2,2,4.0,1.282e+04,GB300,S2L,mat-L2,garner,simt,5.130e+04,0.000e+00,0.000e+00,3.0,1.9
1601,1,1,2.0,3.202e+03,Rubin,S2L,mat-L2,garner,simt,2.562e+04,0.000e+00,0.000e+00,1.9,0.9
1601,1,1,2.0,3.202e+03,GB300,S2L,mat-L2,garner,simt,2.562e+04,0.000e+00,0.000e+00,1.5,0.9
1600,1600,64,1600.0,3.277e+08,Rubin,S2L,mat-L2,garner,simt,2.212e+07,0.000e+00,0.000e+00,473.0,100.5
1600,1600,64,1600.0,3.277e+08,GB300,S2L,on-the-fly,garner,simt,2.212e+07,9.830e+06,0.000e+00,135.1,74.4
1599,1,1,2.0,3.198e+03,Rubin,S2L,mat-L2,garner,simt,2.559e+04,0.000e+00,0.000e+00,1.9,0.9
1599,1,1,2.0,3.198e+03,GB300,S2L,mat-L2,garner,simt,2.559e+04,0.000e+00,0.000e+00,1.5,0.9
1598,2,2,4.0,1.278e+04,Rubin,S2L,mat-L2,garner,simt,5.117e+04,0.000e+00,0.000e+00,3.8,1.9
1598,2,2,4.0,1.278e+04,GB300,S2L,mat-L2,garner,simt,5.117e+04,0.000e+00,0.000e+00,3.0,1.9
1597,1,1,2.0,3.194e+03,Rubin,S2L,mat-L2,garner,simt,2.556e+04,0.000e+00,0.000e+00,1.9,0.9
1597,1,1,2.0,3.194e+03,GB300,S2L,mat-L2,garner,simt,2.556e+04,0.000e+00,0.000e+00,1.5,0.9
1596,4,4,8.0,5.107e+04,Rubin,S2L,mat-L2,garner,simt,1.023e+05,0.000e+00,0.000e+00,7.6,3.8
1596,4,4,8.0,5.107e+04,GB300,S2L,mat-L2,garner,simt,1.023e+05,0.000e+00,0.000e+00,5.9,3.8
1595,1,1,2.0,3.190e+03,Rubin,S2L,mat-L2,garner,simt,2.553e+04,0.000e+00,0.000e+00,1.9,0.9
1595,1,1,2.0,3.190e+03,GB300,S2L,mat-L2,garner,simt,2.553e+04,0.000e+00,0.000e+00,1.5,0.9
1594,2,2,4.0,1.275e+04,Rubin,S2L,mat-L2,garner,simt,5.104e+04,0.000e+00,0.000e+00,3.8,1.9
1594,2,2,4.0,1.275e+04,GB300,S2L,mat-L2,garner,simt,5.104e+04,0.000e+00,0.000e+00,3.0,1.9
1593,1,1,2.0,3.186e+03,Rubin,S2L,mat-L2,garner,simt,2.550e+04,0.000e+00,0.000e+00,1.9,0.9
1593,1,1,2.0,3.186e+03,GB300,S2L,mat-L2,garner,simt,2.550e+04,0.000e+00,0.000e+00,1.5,0.9
1592,8,8,15.9,2.038e+05,Rubin,S2L,mat-L2,garner,simt,2.043e+05,0.000e+00,0.000e+00,15.1,7.5
1592,8,8,15.9,2.038e+05,GB300,S2L,mat-L2,garner,simt,2.043e+05,0.000e+00,0.000e+00,11.8,7.5
1591,1,1,2.0,3.182e+03,Rubin,S2L,mat-L2,garner,simt,2.546e+04,0.000e+00,0.000e+00,1.9,0.9
1591,1,1,2.0,3.182e+03,GB300,S2L,mat-L2,garner,simt,2.546e+04,0.000e+00,0.000e+00,1.5,0.9
1590,2,2,4.0,1.272e+04,Rubin,S2L,mat-L2,garner,simt,5.091e+04,0.000e+00,0.000e+00,3.8,1.9
1590,2,2,4.0,1.272e+04,GB300,S2L,mat-L2,garner,simt,5.091e+04,0.000e+00,0.000e+00,3.0,1.9
1589,1,1,2.0,3.178e+03,Rubin,S2L,mat-L2,garner,simt,2.543e+04,0.000e+00,0.000e+00,1.9,0.9
1589,1,1,2.0,3.178e+03,GB300,S2L,mat-L2,garner,simt,2.543e+04,0.000e+00,0.000e+00,1.5,0.9
1588,4,4,8.0,5.082e+04,Rubin,S2L,mat-L2,garner,simt,1.018e+05,0.000e+00,0.000e+00,7.6,3.8
1588,4,4,8.0,5.082e+04,GB300,S2L,mat-L2,garner,simt,1.018e+05,0.000e+00,0.000e+00,5.9,3.8
1587,1,1,2.0,3.174e+03,Rubin,S2L,mat-L2,garner,simt,2.540e+04,0.000e+00,0.000e+00,1.9,0.9
1587,1,1,2.0,3.174e+03,GB300,S2L,mat-L2,garner,simt,2.540e+04,0.000e+00,0.000e+00,1.5,0.9
1586,2,2,4.0,1.269e+04,Rubin,S2L,mat-L2,garner,simt,5.078e+04,0.000e+00,0.000e+00,3.8,1.9
1586,2,2,4.0,1.269e+04,GB300,S2L,mat-L2,garner,simt,5.078e+04,0.000e+00,0.000e+00,3.0,1.9
1585,1,1,2.0,3.170e+03,Rubin,S2L,mat-L2,garner,simt,2.537e+04,0.000e+00,0.000e+00,1.9,0.9
1585,1,1,2.0,3.170e+03,GB300,S2L,mat-L2,garner,simt,2.537e+04,0.000e+00,0.000e+00,1.5,0.9
1584,16,16,31.7,8.110e+05,Rubin,S2L,mat-L2,garner,simt,4.076e+05,0.000e+00,0.000e+00,30.1,15.0
1584,16,16,31.7,8.110e+05,GB300,S2L,mat-L2,garner,simt,4.076e+05,0.000e+00,0.000e+00,23.5,14.9
1583,1,1,2.0,3.166e+03,Rubin,S2L,mat-L2,garner,simt,2.534e+04,0.000e+00,0.000e+00,1.9,0.9
1583,1,1,2.0,3.166e+03,GB300,S2L,mat-L2,garner,simt,2.534e+04,0.000e+00,0.000e+00,1.5,0.9
1582,2,2,4.0,1.266e+04,Rubin,S2L,mat-L2,garner,simt,5.066e+04,0.000e+00,0.000e+00,3.8,1.9
1582,2,2,4.0,1.266e+04,GB300,S2L,mat-L2,garner,simt,5.066e+04,0.000e+00,0.000e+00,3.0,1.9
1581,1,1,2.0,3.162e+03,Rubin,S2L,mat-L2,garner,simt,2.530e+04,0.000e+00,0.000e+00,1.9,0.9
1581,1,1,2.0,3.162e+03,GB300,S2L,mat-L2,garner,simt,2.530e+04,0.000e+00,0.000e+00,1.5,0.9
1580,4,4,8.0,5.056e+04,Rubin,S2L,mat-L2,garner,simt,1.012e+05,0.000e+00,0.000e+00,7.6,3.8
1580,4,4,8.0,5.056e+04,GB300,S2L,mat-L2,garner,simt,1.012e+05,0.000e+00,0.000e+00,5.9,3.8
1579,1,1,2.0,3.158e+03,Rubin,S2L,mat-L2,garner,simt,2.527e+04,0.000e+00,0.000e+00,1.9,0.9
1579,1,1,2.0,3.158e+03,GB300,S2L,mat-L2,garner,simt,2.527e+04,0.000e+00,0.000e+00,1.5,0.9
1578,2,2,4.0,1.262e+04,Rubin,S2L,mat-L2,garner,simt,5.053e+04,0.000e+00,0.000e+00,3.8,1.9
1578,2,2,4.0,1.262e+04,GB300,S2L,mat-L2,garner,simt,5.053e+04,0.000e+00,0.000e+00,3.0,1.9
1577,1,1,2.0,3.154e+03,Rubin,S2L,mat-L2,garner,simt,2.524e+04,0.000e+00,0.000e+00,1.9,0.9
1577,1,1,2.0,3.154e+03,GB300,S2L,mat-L2,garner,simt,2.524e+04,0.000e+00,0.000e+00,1.5,0.9
1576,8,8,15.9,2.017e+05,Rubin,S2L,mat-L2,garner,simt,2.022e+05,0.000e+00,0.000e+00,15.1,7.5
1576,8,8,15.9,2.017e+05,GB300,S2L,mat-L2,garner,simt,2.022e+05,0.000e+00,0.000e+00,11.8,7.5
1575,1,1,2.0,3.150e+03,Rubin,S2L,mat-L2,garner,simt,2.521e+04,0.000e+00,0.000e+00,1.9,0.9
1575,1,1,2.0,3.150e+03,GB300,S2L,mat-L2,garner,simt,2.521e+04,0.000e+00,0.000e+00,1.5,0.9
1574,2,2,4.0,1.259e+04,Rubin,S2L,mat-L2,garner,simt,5.040e+04,0.000e+00,0.000e+00,3.8,1.9
1574,2,2,4.0,1.259e+04,GB300,S2L,mat-L2,garner,simt,5.040e+04,0.000e+00,0.000e+00,3.0,1.9
1573,1,1,2.0,3.146e+03,Rubin,S2L,mat-L2,garner,simt,2.518e+04,0.000e+00,0.000e+00,1.9,0.9
1573,1,1,2.0,3.146e+03,GB300,S2L,mat-L2,garner,simt,2.518e+04,0.000e+00,0.000e+00,1.5,0.9
1572,4,4,8.0,5.030e+04,Rubin,S2L,mat-L2,garner,simt,1.007e+05,0.000e+00,0.000e+00,7.6,3.8
1572,4,4,8.0,5.030e+04,GB300,S2L,mat-L2,garner,simt,1.007e+05,0.000e+00,0.000e+00,5.9,3.8
1571,1,1,2.0,3.142e+03,Rubin,S2L,mat-L2,garner,simt,2.514e+04,0.000e+00,0.000e+00,1.9,0.9
1571,1,1,2.0,3.142e+03,GB300,S2L,mat-L2,garner,simt,2.514e+04,0.000e+00,0.000e+00,1.5,0.9
1570,2,2,4.0,1.256e+04,Rubin,S2L,mat-L2,garner,simt,5.027e+04,0.000e+00,0.000e+00,3.8,1.9
1570,2,2,4.0,1.256e+04,GB300,S2L,mat-L2,garner,simt,5.027e+04,0.000e+00,0.000e+00,3.0,1.9
1569,1,1,2.0,3.138e+03,Rubin,S2L,mat-L2,garner,simt,2.511e+04,0.000e+00,0.000e+00,1.9,0.9
1569,1,1,2.0,3.138e+03,GB300,S2L,mat-L2,garner,simt,2.511e+04,0.000e+00,0.000e+00,1.5,0.9
1568,32,32,62.7,3.211e+06,Rubin,S2L,mat-L2,garner,simt,8.110e+05,0.000e+00,0.000e+00,59.5,29.8
1568,32,32,62.7,3.211e+06,GB300,S2L,mat-L2,garner,simt,8.110e+05,0.000e+00,0.000e+00,46.5,29.6
1567,1,1,2.0,3.134e+03,Rubin,S2L,mat-L2,garner,simt,2.508e+04,0.000e+00,0.000e+00,1.9,0.9
1567,1,1,2.0,3.134e+03,GB300,S2L,mat-L2,garner,simt,2.508e+04,0.000e+00,0.000e+00,1.5,0.9
1566,2,2,4.0,1.253e+04,Rubin,S2L,mat-L2,garner,simt,5.014e+04,0.000e+00,0.000e+00,3.8,1.9
1566,2,2,4.0,1.253e+04,GB300,S2L,mat-L2,garner,simt,5.014e+04,0.000e+00,0.000e+00,3.0,1.9
1565,1,1,2.0,3.130e+03,Rubin,S2L,mat-L2,garner,simt,2.505e+04,0.000e+00,0.000e+00,1.9,0.9
1565,1,1,2.0,3.130e+03,GB300,S2L,mat-L2,garner,simt,2.505e+04,0.000e+00,0.000e+00,1.5,0.9
1564,4,4,8.0,5.005e+04,Rubin,S2L,mat-L2,garner,simt,1.002e+05,0.000e+00,0.000e+00,7.6,3.8
1564,4,4,8.0,5.005e+04,GB300,S2L,mat-L2,garner,simt,1.002e+05,0.000e+00,0.000e+00,5.9,3.8
1563,1,1,2.0,3.126e+03,Rubin,S2L,mat-L2,garner,simt,2.502e+04,0.000e+00,0.000e+00,1.9,0.9
1563,1,1,2.0,3.126e+03,GB300,S2L,mat-L2,garner,simt,2.502e+04,0.000e+00,0.000e+00,1.5,0.9
1562,2,2,4.0,1.250e+04,Rubin,S2L,mat-L2,garner,simt,5.002e+04,0.000e+00,0.000e+00,3.8,1.9
1562,2,2,4.0,1.250e+04,GB300,S2L,mat-L2,garner,simt,5.002e+04,0.000e+00,0.000e+00,3.0,1.9
1561,1,1,2.0,3.122e+03,Rubin,S2L,mat-L2,garner,simt,2.498e+04,0.000e+00,0.000e+00,1.9,0.9
1561,1,1,2.0,3.122e+03,GB300,S2L,mat-L2,garner,simt,2.498e+04,0.000e+00,0.000e+00,1.5,0.9
1560,8,8,15.9,1.997e+05,Rubin,S2L,mat-L2,garner,simt,2.002e+05,0.000e+00,0.000e+00,15.1,7.5
1560,8,8,15.9,1.997e+05,GB300,S2L,mat-L2,garner,simt,2.002e+05,0.000e+00,0.000e+00,11.8,7.5
1559,1,1,2.0,3.118e+03,Rubin,S2L,mat-L2,garner,simt,2.495e+04,0.000e+00,0.000e+00,1.9,0.9
1559,1,1,2.0,3.118e+03,GB300,S2L,mat-L2,garner,simt,2.495e+04,0.000e+00,0.000e+00,1.5,0.9
1558,2,2,4.0,1.246e+04,Rubin,S2L,mat-L2,garner,simt,4.989e+04,0.000e+00,0.000e+00,3.8,1.9
1558,2,2,4.0,1.246e+04,GB300,S2L,mat-L2,garner,simt,4.989e+04,0.000e+00,0.000e+00,3.0,1.9
1557,1,1,2.0,3.114e+03,Rubin,S2L,mat-L2,garner,simt,2.492e+04,0.000e+00,0.000e+00,1.9,0.9
1557,1,1,2.0,3.114e+03,GB300,S2L,mat-L2,garner,simt,2.492e+04,0.000e+00,0.000e+00,1.5,0.9
1556,4,4,8.0,4.979e+04,Rubin,S2L,mat-L2,garner,simt,9.971e+04,0.000e+00,0.000e+00,7.6,3.8
1556,4,4,8.0,4.979e+04,GB300,S2L,mat-L2,garner,simt,9.971e+04,0.000e+00,0.000e+00,5.9,3.8
1555,1,1,2.0,3.110e+03,Rubin,S2L,mat-L2,garner,simt,2.489e+04,0.000e+00,0.000e+00,1.9,0.9
1555,1,1,2.0,3.110e+03,GB300,S2L,mat-L2,garner,simt,2.489e+04,0.000e+00,0.000e+00,1.5,0.9
1554,2,2,4.0,1.243e+04,Rubin,S2L,mat-L2,garner,simt,4.976e+04,0.000e+00,0.000e+00,3.8,1.9
1554,2,2,4.0,1.243e+04,GB300,S2L,mat-L2,garner,simt,4.976e+04,0.000e+00,0.000e+00,3.0,1.9
1553,1,1,2.0,3.106e+03,Rubin,S2L,mat-L2,garner,simt,2.486e+04,0.000e+00,0.000e+00,1.9,0.9
1553,1,1,2.0,3.106e+03,GB300,S2L,mat-L2,garner,simt,2.486e+04,0.000e+00,0.000e+00,1.5,0.9
1552,16,16,31.7,7.946e+05,Rubin,S2L,mat-L2,garner,simt,3.994e+05,0.000e+00,0.000e+00,30.1,15.0
1552,16,16,31.7,7.946e+05,GB300,S2L,mat-L2,garner,simt,3.994e+05,0.000e+00,0.000e+00,23.5,14.9
1551,1,1,2.0,3.102e+03,Rubin,S2L,mat-L2,garner,simt,2.482e+04,0.000e+00,0.000e+00,1.9,0.9
1551,1,1,2.0,3.102e+03,GB300,S2L,mat-L2,garner,simt,2.482e+04,0.000e+00,0.000e+00,1.5,0.9
1550,2,2,4.0,1.240e+04,Rubin,S2L,mat-L2,garner,simt,4.963e+04,0.000e+00,0.000e+00,3.8,1.9
1550,2,2,4.0,1.240e+04,GB300,S2L,mat-L2,garner,simt,4.963e+04,0.000e+00,0.000e+00,3.0,1.9
1549,1,1,2.0,3.098e+03,Rubin,S2L,mat-L2,garner,simt,2.479e+04,0.000e+00,0.000e+00,1.9,0.9
1549,1,1,2.0,3.098e+03,GB300,S2L,mat-L2,garner,simt,2.479e+04,0.000e+00,0.000e+00,1.5,0.9
1548,4,4,8.0,4.954e+04,Rubin,S2L,mat-L2,garner,simt,9.920e+04,0.000e+00,0.000e+00,7.6,3.8
1548,4,4,8.0,4.954e+04,GB300,S2L,mat-L2,garner,simt,9.920e+04,0.000e+00,0.000e+00,5.9,3.8
1547,1,1,2.0,3.094e+03,Rubin,S2L,mat-L2,garner,simt,2.476e+04,0.000e+00,0.000e+00,1.9,0.9
1547,1,1,2.0,3.094e+03,GB300,S2L,mat-L2,garner,simt,2.476e+04,0.000e+00,0.000e+00,1.5,0.9
1546,2,2,4.0,1.237e+04,Rubin,S2L,mat-L2,garner,simt,4.950e+04,0.000e+00,0.000e+00,3.8,1.9
1546,2,2,4.0,1.237e+04,GB300,S2L,mat-L2,garner,simt,4.950e+04,0.000e+00,0.000e+00,3.0,1.9
1545,1,1,2.0,3.090e+03,Rubin,S2L,mat-L2,garner,simt,2.473e+04,0.000e+00,0.000e+00,1.9,0.9
1545,1,1,2.0,3.090e+03,GB300,S2L,mat-L2,garner,simt,2.473e+04,0.000e+00,0.000e+00,1.5,0.9
1544,8,8,15.9,1.976e+05,Rubin,S2L,mat-L2,garner,simt,1.981e+05,0.000e+00,0.000e+00,15.1,7.5
1544,8,8,15.9,1.976e+05,GB300,S2L,mat-L2,garner,simt,1.981e+05,0.000e+00,0.000e+00,11.8,7.5
1543,1,1,2.0,3.086e+03,Rubin,S2L,mat-L2,garner,simt,2.470e+04,0.000e+00,0.000e+00,1.9,0.9
1543,1,1,2.0,3.086e+03,GB300,S2L,mat-L2,garner,simt,2.470e+04,0.000e+00,0.000e+00,1.5,0.9
1542,2,2,4.0,1.234e+04,Rubin,S2L,mat-L2,garner,simt,4.938e+04,0.000e+00,0.000e+00,3.8,1.9
1542,2,2,4.0,1.234e+04,GB300,S2L,mat-L2,garner,simt,4.938e+04,0.000e+00,0.000e+00,3.0,1.9
1541,1,1,2.0,3.082e+03,Rubin,S2L,mat-L2,garner,simt,2.466e+04,0.000e+00,0.000e+00,1.9,0.9
1541,1,1,2.0,3.082e+03,GB300,S2L,mat-L2,garner,simt,2.466e+04,0.000e+00,0.000e+00,1.5,0.9
1540,4,4,8.0,4.928e+04,Rubin,S2L,mat-L2,garner,simt,9.869e+04,0.000e+00,0.000e+00,7.6,3.8
1540,4,4,8.0,4.928e+04,GB300,S2L,mat-L2,garner,simt,9.869e+04,0.000e+00,0.000e+00,5.9,3.8
1539,1,1,2.0,3.078e+03,Rubin,S2L,mat-L2,garner,simt,2.463e+04,0.000e+00,0.000e+00,1.9,0.9
1539,1,1,2.0,3.078e+03,GB300,S2L,mat-L2,garner,simt,2.463e+04,0.000e+00,0.000e+00,1.5,0.9
1538,2,2,4.0,1.230e+04,Rubin,S2L,mat-L2,garner,simt,4.925e+04,0.000e+00,0.000e+00,3.8,1.9
1538,2,2,4.0,1.230e+04,GB300,S2L,mat-L2,garner,simt,4.925e+04,0.000e+00,0.000e+00,3.0,1.9
1537,1,1,2.0,3.074e+03,Rubin,S2L,mat-L2,garner,simt,2.460e+04,0.000e+00,0.000e+00,1.9,0.9
1537,1,1,2.0,3.074e+03,GB300,S2L,mat-L2,garner,simt,2.460e+04,0.000e+00,0.000e+00,1.5,0.9
1536,1536,64,1536.0,3.020e+08,Rubin,S2L,mat-L2,garner,simt,2.045e+07,0.000e+00,0.000e+00,473.0,100.2
1536,1536,64,1536.0,3.020e+08,GB300,S2L,on-the-fly,garner,simt,2.045e+07,7.864e+06,0.000e+00,135.1,76.9
1535,1,1,2.0,3.070e+03,Rubin,S2L,mat-L2,garner,simt,2.457e+04,0.000e+00,0.000e+00,1.9,0.9
1535,1,1,2.0,3.070e+03,GB300,S2L,mat-L2,garner,simt,2.457e+04,0.000e+00,0.000e+00,1.5,0.9
1534,2,2,4.0,1.227e+04,Rubin,S2L,mat-L2,garner,simt,4.912e+04,0.000e+00,0.000e+00,3.8,1.9
1534,2,2,4.0,1.227e+04,GB300,S2L,mat-L2,garner,simt,4.912e+04,0.000e+00,0.000e+00,3.0,1.9
1533,1,1,2.0,3.066e+03,Rubin,S2L,mat-L2,garner,simt,2.454e+04,0.000e+00,0.000e+00,1.9,0.9
1533,1,1,2.0,3.066e+03,GB300,S2L,mat-L2,garner,simt,2.454e+04,0.000e+00,0.000e+00,1.5,0.9
1532,4,4,8.0,4.902e+04,Rubin,S2L,mat-L2,garner,simt,9.818e+04,0.000e+00,0.000e+00,7.6,3.8
1532,4,4,8.0,4.902e+04,GB300,S2L,mat-L2,garner,simt,9.818e+04,0.000e+00,0.000e+00,5.9,3.8
1531,1,1,2.0,3.062e+03,Rubin,S2L,mat-L2,garner,simt,2.450e+04,0.000e+00,0.000e+00,1.9,0.9
1531,1,1,2.0,3.062e+03,GB300,S2L,mat-L2,garner,simt,2.450e+04,0.000e+00,0.000e+00,1.5,0.9
1530,2,2,4.0,1.224e+04,Rubin,S2L,mat-L2,garner,simt,4.899e+04,0.000e+00,0.000e+00,3.8,1.9
1530,2,2,4.0,1.224e+04,GB300,S2L,mat-L2,garner,simt,4.899e+04,0.000e+00,0.000e+00,3.0,1.9
1529,1,1,2.0,3.058e+03,Rubin,S2L,mat-L2,garner,simt,2.447e+04,0.000e+00,0.000e+00,1.9,0.9
1529,1,1,2.0,3.058e+03,GB300,S2L,mat-L2,garner,simt,2.447e+04,0.000e+00,0.000e+00,1.5,0.9
1528,8,8,15.9,1.956e+05,Rubin,S2L,mat-L2,garner,simt,1.961e+05,0.000e+00,0.000e+00,15.1,7.5
1528,8,8,15.9,1.956e+05,GB300,S2L,mat-L2,garner,simt,1.961e+05,0.000e+00,0.000e+00,11.8,7.5
1527,1,1,2.0,3.054e+03,Rubin,S2L,mat-L2,garner,simt,2.444e+04,0.000e+00,0.000e+00,1.9,0.9
1527,1,1,2.0,3.054e+03,GB300,S2L,mat-L2,garner,simt,2.444e+04,0.000e+00,0.000e+00,1.5,0.9
1526,2,2,4.0,1.221e+04,Rubin,S2L,mat-L2,garner,simt,4.886e+04,0.000e+00,0.000e+00,3.8,1.9
1526,2,2,4.0,1.221e+04,GB300,S2L,mat-L2,garner,simt,4.886e+04,0.000e+00,0.000e+00,3.0,1.9
1525,1,1,2.0,3.050e+03,Rubin,S2L,mat-L2,garner,simt,2.441e+04,0.000e+00,0.000e+00,1.9,0.9
1525,1,1,2.0,3.050e+03,GB300,S2L,mat-L2,garner,simt,2.441e+04,0.000e+00,0.000e+00,1.5,0.9
1524,4,4,8.0,4.877e+04,Rubin,S2L,mat-L2,garner,simt,9.766e+04,0.000e+00,0.000e+00,7.6,3.8
1524,4,4,8.0,4.877e+04,GB300,S2L,mat-L2,garner,simt,9.766e+04,0.000e+00,0.000e+00,5.9,3.8
1523,1,1,2.0,3.046e+03,Rubin,S2L,mat-L2,garner,simt,2.438e+04,0.000e+00,0.000e+00,1.9,0.9
1523,1,1,2.0,3.046e+03,GB300,S2L,mat-L2,garner,simt,2.438e+04,0.000e+00,0.000e+00,1.5,0.9
1522,2,2,4.0,1.218e+04,Rubin,S2L,mat-L2,garner,simt,4.874e+04,0.000e+00,0.000e+00,3.8,1.9
1522,2,2,4.0,1.218e+04,GB300,S2L,mat-L2,garner,simt,4.874e+04,0.000e+00,0.000e+00,3.0,1.9
1521,1,1,2.0,3.042e+03,Rubin,S2L,mat-L2,garner,simt,2.434e+04,0.000e+00,0.000e+00,1.9,0.9
1521,1,1,2.0,3.042e+03,GB300,S2L,mat-L2,garner,simt,2.434e+04,0.000e+00,0.000e+00,1.5,0.9
1520,16,16,31.7,7.782e+05,Rubin,S2L,mat-L2,garner,simt,3.912e+05,0.000e+00,0.000e+00,30.0,15.0
1520,16,16,31.7,7.782e+05,GB300,S2L,mat-L2,garner,simt,3.912e+05,0.000e+00,0.000e+00,23.5,14.9
1519,1,1,2.0,3.038e+03,Rubin,S2L,mat-L2,garner,simt,2.431e+04,0.000e+00,0.000e+00,1.9,0.9
1519,1,1,2.0,3.038e+03,GB300,S2L,mat-L2,garner,simt,2.431e+04,0.000e+00,0.000e+00,1.5,0.9
1518,2,2,4.0,1.214e+04,Rubin,S2L,mat-L2,garner,simt,4.861e+04,0.000e+00,0.000e+00,3.8,1.9
1518,2,2,4.0,1.214e+04,GB300,S2L,mat-L2,garner,simt,4.861e+04,0.000e+00,0.000e+00,3.0,1.9
1517,1,1,2.0,3.034e+03,Rubin,S2L,mat-L2,garner,simt,2.428e+04,0.000e+00,0.000e+00,1.9,0.9
1517,1,1,2.0,3.034e+03,GB300,S2L,mat-L2,garner,simt,2.428e+04,0.000e+00,0.000e+00,1.5,0.9
1516,4,4,8.0,4.851e+04,Rubin,S2L,mat-L2,garner,simt,9.715e+04,0.000e+00,0.000e+00,7.6,3.8
1516,4,4,8.0,4.851e+04,GB300,S2L,mat-L2,garner,simt,9.715e+04,0.000e+00,0.000e+00,5.9,3.8
1515,1,1,2.0,3.030e+03,Rubin,S2L,mat-L2,garner,simt,2.425e+04,0.000e+00,0.000e+00,1.9,0.9
1515,1,1,2.0,3.030e+03,GB300,S2L,mat-L2,garner,simt,2.425e+04,0.000e+00,0.000e+00,1.5,0.9
1514,2,2,4.0,1.211e+04,Rubin,S2L,mat-L2,garner,simt,4.848e+04,0.000e+00,0.000e+00,3.8,1.9
1514,2,2,4.0,1.211e+04,GB300,S2L,mat-L2,garner,simt,4.848e+04,0.000e+00,0.000e+00,3.0,1.9
1513,1,1,2.0,3.026e+03,Rubin,S2L,mat-L2,garner,simt,2.422e+04,0.000e+00,0.000e+00,1.9,0.9
1513,1,1,2.0,3.026e+03,GB300,S2L,mat-L2,garner,simt,2.422e+04,0.000e+00,0.000e+00,1.5,0.9
1512,8,8,15.9,1.935e+05,Rubin,S2L,mat-L2,garner,simt,1.940e+05,0.000e+00,0.000e+00,15.1,7.5
1512,8,8,15.9,1.935e+05,GB300,S2L,mat-L2,garner,simt,1.940e+05,0.000e+00,0.000e+00,11.8,7.5
1511,1,1,2.0,3.022e+03,Rubin,S2L,mat-L2,garner,simt,2.418e+04,0.000e+00,0.000e+00,1.9,0.9
1511,1,1,2.0,3.022e+03,GB300,S2L,mat-L2,garner,simt,2.418e+04,0.000e+00,0.000e+00,1.5,0.9
1510,2,2,4.0,1.208e+04,Rubin,S2L,mat-L2,garner,simt,4.835e+04,0.000e+00,0.000e+00,3.8,1.9
1510,2,2,4.0,1.208e+04,GB300,S2L,mat-L2,garner,simt,4.835e+04,0.000e+00,0.000e+00,3.0,1.9
1509,1,1,2.0,3.018e+03,Rubin,S2L,mat-L2,garner,simt,2.415e+04,0.000e+00,0.000e+00,1.9,0.9
1509,1,1,2.0,3.018e+03,GB300,S2L,mat-L2,garner,simt,2.415e+04,0.000e+00,0.000e+00,1.5,0.9
1508,4,4,8.0,4.826e+04,Rubin,S2L,mat-L2,garner,simt,9.664e+04,0.000e+00,0.000e+00,7.6,3.8
1508,4,4,8.0,4.826e+04,GB300,S2L,mat-L2,garner,simt,9.664e+04,0.000e+00,0.000e+00,5.9,3.8
1507,1,1,2.0,3.014e+03,Rubin,S2L,mat-L2,garner,simt,2.412e+04,0.000e+00,0.000e+00,1.9,0.9
1507,1,1,2.0,3.014e+03,GB300,S2L,mat-L2,garner,simt,2.412e+04,0.000e+00,0.000e+00,1.5,0.9
1506,2,2,4.0,1.205e+04,Rubin,S2L,mat-L2,garner,simt,4.822e+04,0.000e+00,0.000e+00,3.8,1.9
1506,2,2,4.0,1.205e+04,GB300,S2L,mat-L2,garner,simt,4.822e+04,0.000e+00,0.000e+00,3.0,1.9
1505,1,1,2.0,3.010e+03,Rubin,S2L,mat-L2,garner,simt,2.409e+04,0.000e+00,0.000e+00,1.9,0.9
1505,1,1,2.0,3.010e+03,GB300,S2L,mat-L2,garner,simt,2.409e+04,0.000e+00,0.000e+00,1.5,0.9
1504,32,32,62.7,3.080e+06,Rubin,S2L,mat-L2,garner,simt,7.782e+05,0.000e+00,0.000e+00,59.5,29.8
1504,32,32,62.7,3.080e+06,GB300,S2L,mat-L2,garner,simt,7.782e+05,0.000e+00,0.000e+00,46.4,29.6
1503,1,1,2.0,3.006e+03,Rubin,S2L,mat-L2,garner,simt,2.406e+04,0.000e+00,0.000e+00,1.9,0.9
1503,1,1,2.0,3.006e+03,GB300,S2L,mat-L2,garner,simt,2.406e+04,0.000e+00,0.000e+00,1.5,0.9
1502,2,2,4.0,1.202e+04,Rubin,S2L,mat-L2,garner,simt,4.810e+04,0.000e+00,0.000e+00,3.8,1.9
1502,2,2,4.0,1.202e+04,GB300,S2L,mat-L2,garner,simt,4.810e+04,0.000e+00,0.000e+00,3.0,1.9
1501,1,1,2.0,3.002e+03,Rubin,S2L,mat-L2,garner,simt,2.402e+04,0.000e+00,0.000e+00,1.9,0.9
1501,1,1,2.0,3.002e+03,GB300,S2L,mat-L2,garner,simt,2.402e+04,0.000e+00,0.000e+00,1.5,0.9
1500,4,4,8.0,4.800e+04,Rubin,S2L,mat-L2,garner,simt,9.613e+04,0.000e+00,0.000e+00,7.6,3.8
1500,4,4,8.0,4.800e+04,GB300,S2L,mat-L2,garner,simt,9.613e+04,0.000e+00,0.000e+00,5.9,3.8
1499,1,1,2.0,2.998e+03,Rubin,S2L,mat-L2,garner,simt,2.399e+04,0.000e+00,0.000e+00,1.9,0.9
1499,1,1,2.0,2.998e+03,GB300,S2L,mat-L2,garner,simt,2.399e+04,0.000e+00,0.000e+00,1.5,0.9
1498,2,2,4.0,1.198e+04,Rubin,S2L,mat-L2,garner,simt,4.797e+04,0.000e+00,0.000e+00,3.8,1.9
1498,2,2,4.0,1.198e+04,GB300,S2L,mat-L2,garner,simt,4.797e+04,0.000e+00,0.000e+00,3.0,1.9
1497,1,1,2.0,2.994e+03,Rubin,S2L,mat-L2,garner,simt,2.396e+04,0.000e+00,0.000e+00,1.9,0.9
1497,1,1,2.0,2.994e+03,GB300,S2L,mat-L2,garner,simt,2.396e+04,0.000e+00,0.000e+00,1.5,0.9
1496,8,8,15.9,1.915e+05,Rubin,S2L,mat-L2,garner,simt,1.920e+05,0.000e+00,0.000e+00,15.1,7.5
1496,8,8,15.9,1.915e+05,GB300,S2L,mat-L2,garner,simt,1.920e+05,0.000e+00,0.000e+00,11.8,7.5
1495,1,1,2.0,2.990e+03,Rubin,S2L,mat-L2,garner,simt,2.393e+04,0.000e+00,0.000e+00,1.9,0.9
1495,1,1,2.0,2.990e+03,GB300,S2L,mat-L2,garner,simt,2.393e+04,0.000e+00,0.000e+00,1.5,0.9
1494,2,2,4.0,1.195e+04,Rubin,S2L,mat-L2,garner,simt,4.784e+04,0.000e+00,0.000e+00,3.8,1.9
1494,2,2,4.0,1.195e+04,GB300,S2L,mat-L2,garner,simt,4.784e+04,0.000e+00,0.000e+00,3.0,1.9
1493,1,1,2.0,2.986e+03,Rubin,S2L,mat-L2,garner,simt,2.390e+04,0.000e+00,0.000e+00,1.9,0.9
1493,1,1,2.0,2.986e+03,GB300,S2L,mat-L2,garner,simt,2.390e+04,0.000e+00,0.000e+00,1.5,0.9
1492,4,4,8.0,4.774e+04,Rubin,S2L,mat-L2,garner,simt,9.562e+04,0.000e+00,0.000e+00,7.6,3.8
1492,4,4,8.0,4.774e+04,GB300,S2L,mat-L2,garner,simt,9.562e+04,0.000e+00,0.000e+00,5.9,3.8
1491,1,1,2.0,2.982e+03,Rubin,S2L,mat-L2,garner,simt,2.386e+04,0.000e+00,0.000e+00,1.9,0.9
1491,1,1,2.0,2.982e+03,GB300,S2L,mat-L2,garner,simt,2.386e+04,0.000e+00,0.000e+00,1.5,0.9
1490,2,2,4.0,1.192e+04,Rubin,S2L,mat-L2,garner,simt,4.771e+04,0.000e+00,0.000e+00,3.8,1.9
1490,2,2,4.0,1.192e+04,GB300,S2L,mat-L2,garner,simt,4.771e+04,0.000e+00,0.000e+00,3.0,1.9
1489,1,1,2.0,2.978e+03,Rubin,S2L,mat-L2,garner,simt,2.383e+04,0.000e+00,0.000e+00,1.9,0.9
1489,1,1,2.0,2.978e+03,GB300,S2L,mat-L2,garner,simt,2.383e+04,0.000e+00,0.000e+00,1.5,0.9
1488,16,16,31.7,7.619e+05,Rubin,S2L,mat-L2,garner,simt,3.830e+05,0.000e+00,0.000e+00,30.0,15.0
1488,16,16,31.7,7.619e+05,GB300,S2L,mat-L2,garner,simt,3.830e+05,0.000e+00,0.000e+00,23.5,14.9
1487,1,1,2.0,2.974e+03,Rubin,S2L,mat-L2,garner,simt,2.380e+04,0.000e+00,0.000e+00,1.9,0.9
1487,1,1,2.0,2.974e+03,GB300,S2L,mat-L2,garner,simt,2.380e+04,0.000e+00,0.000e+00,1.5,0.9
1486,2,2,4.0,1.189e+04,Rubin,S2L,mat-L2,garner,simt,4.758e+04,0.000e+00,0.000e+00,3.8,1.9
1486,2,2,4.0,1.189e+04,GB300,S2L,mat-L2,garner,simt,4.758e+04,0.000e+00,0.000e+00,3.0,1.9
1485,1,1,2.0,2.970e+03,Rubin,S2L,mat-L2,garner,simt,2.377e+04,0.000e+00,0.000e+00,1.9,0.9
1485,1,1,2.0,2.970e+03,GB300,S2L,mat-L2,garner,simt,2.377e+04,0.000e+00,0.000e+00,1.5,0.9
1484,4,4,8.0,4.749e+04,Rubin,S2L,mat-L2,garner,simt,9.510e+04,0.000e+00,0.000e+00,7.6,3.8
1484,4,4,8.0,4.749e+04,GB300,S2L,mat-L2,garner,simt,9.510e+04,0.000e+00,0.000e+00,5.9,3.8
1483,1,1,2.0,2.966e+03,Rubin,S2L,mat-L2,garner,simt,2.374e+04,0.000e+00,0.000e+00,1.9,0.9
1483,1,1,2.0,2.966e+03,GB300,S2L,mat-L2,garner,simt,2.374e+04,0.000e+00,0.000e+00,1.5,0.9
1482,2,2,4.0,1.186e+04,Rubin,S2L,mat-L2,garner,simt,4.746e+04,0.000e+00,0.000e+00,3.8,1.9
1482,2,2,4.0,1.186e+04,GB300,S2L,mat-L2,garner,simt,4.746e+04,0.000e+00,0.000e+00,3.0,1.9
1481,1,1,2.0,2.962e+03,Rubin,S2L,mat-L2,garner,simt,2.370e+04,0.000e+00,0.000e+00,1.9,0.9
1481,1,1,2.0,2.962e+03,GB300,S2L,mat-L2,garner,simt,2.370e+04,0.000e+00,0.000e+00,1.5,0.9
1480,8,8,15.9,1.894e+05,Rubin,S2L,mat-L2,garner,simt,1.900e+05,0.000e+00,0.000e+00,15.1,7.5
1480,8,8,15.9,1.894e+05,GB300,S2L,mat-L2,garner,simt,1.900e+05,0.000e+00,0.000e+00,11.8,7.5
1479,1,1,2.0,2.958e+03,Rubin,S2L,mat-L2,garner,simt,2.367e+04,0.000e+00,0.000e+00,1.9,0.9
1479,1,1,2.0,2.958e+03,GB300,S2L,mat-L2,garner,simt,2.367e+04,0.000e+00,0.000e+00,1.5,0.9
1478,2,2,4.0,1.182e+04,Rubin,S2L,mat-L2,garner,simt,4.733e+04,0.000e+00,0.000e+00,3.8,1.9
1478,2,2,4.0,1.182e+04,GB300,S2L,mat-L2,garner,simt,4.733e+04,0.000e+00,0.000e+00,3.0,1.9
1477,1,1,2.0,2.954e+03,Rubin,S2L,mat-L2,garner,simt,2.364e+04,0.000e+00,0.000e+00,1.9,0.9
1477,1,1,2.0,2.954e+03,GB300,S2L,mat-L2,garner,simt,2.364e+04,0.000e+00,0.000e+00,1.5,0.9
1476,4,4,8.0,4.723e+04,Rubin,S2L,mat-L2,garner,simt,9.459e+04,0.000e+00,0.000e+00,7.6,3.8
1476,4,4,8.0,4.723e+04,GB300,S2L,mat-L2,garner,simt,9.459e+04,0.000e+00,0.000e+00,5.9,3.8
1475,1,1,2.0,2.950e+03,Rubin,S2L,mat-L2,garner,simt,2.361e+04,0.000e+00,0.000e+00,1.9,0.9
1475,1,1,2.0,2.950e+03,GB300,S2L,mat-L2,garner,simt,2.361e+04,0.000e+00,0.000e+00,1.5,0.9
1474,2,2,4.0,1.179e+04,Rubin,S2L,mat-L2,garner,simt,4.720e+04,0.000e+00,0.000e+00,3.8,1.9
1474,2,2,4.0,1.179e+04,GB300,S2L,mat-L2,garner,simt,4.720e+04,0.000e+00,0.000e+00,3.0,1.9
1473,1,1,2.0,2.946e+03,Rubin,S2L,mat-L2,garner,simt,2.358e+04,0.000e+00,0.000e+00,1.9,0.9
1473,1,1,2.0,2.946e+03,GB300,S2L,mat-L2,garner,simt,2.358e+04,0.000e+00,0.000e+00,1.5,0.9
1472,1472,64,1472.0,2.773e+08,Rubin,S2L,mat-L2,garner,simt,1.884e+07,0.000e+00,0.000e+00,473.0,99.9
1472,1472,64,1472.0,2.773e+08,GB300,S2L,on-the-fly,garner,simt,1.884e+07,7.537e+06,0.000e+00,135.1,76.0
1471,1,1,2.0,2.942e+03,Rubin,S2L,mat-L2,garner,simt,2.354e+04,0.000e+00,0.000e+00,1.9,0.9
1471,1,1,2.0,2.942e+03,GB300,S2L,mat-L2,garner,simt,2.354e+04,0.000e+00,0.000e+00,1.5,0.9
1470,2,2,4.0,1.176e+04,Rubin,S2L,mat-L2,garner,simt,4.707e+04,0.000e+00,0.000e+00,3.8,1.9
1470,2,2,4.0,1.176e+04,GB300,S2L,mat-L2,garner,simt,4.707e+04,0.000e+00,0.000e+00,3.0,1.9
1469,1,1,2.0,2.938e+03,Rubin,S2L,mat-L2,garner,simt,2.351e+04,0.000e+00,0.000e+00,1.9,0.9
1469,1,1,2.0,2.938e+03,GB300,S2L,mat-L2,garner,simt,2.351e+04,0.000e+00,0.000e+00,1.5,0.9
1468,4,4,8.0,4.698e+04,Rubin,S2L,mat-L2,garner,simt,9.408e+04,0.000e+00,0.000e+00,7.6,3.8
1468,4,4,8.0,4.698e+04,GB300,S2L,mat-L2,garner,simt,9.408e+04,0.000e+00,0.000e+00,5.9,3.8
1467,1,1,2.0,2.934e+03,Rubin,S2L,mat-L2,garner,simt,2.348e+04,0.000e+00,0.000e+00,1.9,0.9
1467,1,1,2.0,2.934e+03,GB300,S2L,mat-L2,garner,simt,2.348e+04,0.000e+00,0.000e+00,1.5,0.9
1466,2,2,4.0,1.173e+04,Rubin,S2L,mat-L2,garner,simt,4.694e+04,0.000e+00,0.000e+00,3.8,1.9
1466,2,2,4.0,1.173e+04,GB300,S2L,mat-L2,garner,simt,4.694e+04,0.000e+00,0.000e+00,3.0,1.9
1465,1,1,2.0,2.930e+03,Rubin,S2L,mat-L2,garner,simt,2.345e+04,0.000e+00,0.000e+00,1.9,0.9
1465,1,1,2.0,2.930e+03,GB300,S2L,mat-L2,garner,simt,2.345e+04,0.000e+00,0.000e+00,1.5,0.9
1464,8,8,15.9,1.874e+05,Rubin,S2L,mat-L2,garner,simt,1.879e+05,0.000e+00,0.000e+00,15.1,7.5
1464,8,8,15.9,1.874e+05,GB300,S2L,mat-L2,garner,simt,1.879e+05,0.000e+00,0.000e+00,11.8,7.5
1463,1,1,2.0,2.926e+03,Rubin,S2L,mat-L2,garner,simt,2.342e+04,0.000e+00,0.000e+00,1.9,0.9
1463,1,1,2.0,2.926e+03,GB300,S2L,mat-L2,garner,simt,2.342e+04,0.000e+00,0.000e+00,1.5,0.9
1462,2,2,4.0,1.170e+04,Rubin,S2L,mat-L2,garner,simt,4.682e+04,0.000e+00,0.000e+00,3.8,1.9
1462,2,2,4.0,1.170e+04,GB300,S2L,mat-L2,garner,simt,4.682e+04,0.000e+00,0.000e+00,3.0,1.9
1461,1,1,2.0,2.922e+03,Rubin,S2L,mat-L2,garner,simt,2.338e+04,0.000e+00,0.000e+00,1.9,0.9
1461,1,1,2.0,2.922e+03,GB300,S2L,mat-L2,garner,simt,2.338e+04,0.000e+00,0.000e+00,1.5,0.9
1460,4,4,8.0,4.672e+04,Rubin,S2L,mat-L2,garner,simt,9.357e+04,0.000e+00,0.000e+00,7.6,3.8
1460,4,4,8.0,4.672e+04,GB300,S2L,mat-L2,garner,simt,9.357e+04,0.000e+00,0.000e+00,5.9,3.8
1459,1,1,2.0,2.918e+03,Rubin,S2L,mat-L2,garner,simt,2.335e+04,0.000e+00,0.000e+00,1.9,0.9
1459,1,1,2.0,2.918e+03,GB300,S2L,mat-L2,garner,simt,2.335e+04,0.000e+00,0.000e+00,1.5,0.9
1458,2,2,4.0,1.166e+04,Rubin,S2L,mat-L2,garner,simt,4.669e+04,0.000e+00,0.000e+00,3.8,1.9
1458,2,2,4.0,1.166e+04,GB300,S2L,mat-L2,garner,simt,4.669e+04,0.000e+00,0.000e+00,3.0,1.9
1457,1,1,2.0,2.914e+03,Rubin,S2L,mat-L2,garner,simt,2.332e+04,0.000e+00,0.000e+00,1.9,0.9
1457,1,1,2.0,2.914e+03,GB300,S2L,mat-L2,garner,simt,2.332e+04,0.000e+00,0.000e+00,1.5,0.9
1456,16,16,31.7,7.455e+05,Rubin,S2L,mat-L2,garner,simt,3.748e+05,0.000e+00,0.000e+00,30.0,15.0
1456,16,16,31.7,7.455e+05,GB300,S2L,mat-L2,garner,simt,3.748e+05,0.000e+00,0.000e+00,23.5,14.9
1455,1,1,2.0,2.910e+03,Rubin,S2L,mat-L2,garner,simt,2.329e+04,0.000e+00,0.000e+00,1.9,0.9
1455,1,1,2.0,2.910e+03,GB300,S2L,mat-L2,garner,simt,2.329e+04,0.000e+00,0.000e+00,1.5,0.9
1454,2,2,4.0,1.163e+04,Rubin,S2L,mat-L2,garner,simt,4.656e+04,0.000e+00,0.000e+00,3.8,1.9
1454,2,2,4.0,1.163e+04,GB300,S2L,mat-L2,garner,simt,4.656e+04,0.000e+00,0.000e+00,3.0,1.9
1453,1,1,2.0,2.906e+03,Rubin,S2L,mat-L2,garner,simt,2.326e+04,0.000e+00,0.000e+00,1.9,0.9
1453,1,1,2.0,2.906e+03,GB300,S2L,mat-L2,garner,simt,2.326e+04,0.000e+00,0.000e+00,1.5,0.9
1452,4,4,8.0,4.646e+04,Rubin,S2L,mat-L2,garner,simt,9.306e+04,0.000e+00,0.000e+00,7.6,3.8
1452,4,4,8.0,4.646e+04,GB300,S2L,mat-L2,garner,simt,9.306e+04,0.000e+00,0.000e+00,5.9,3.8
1451,1,1,2.0,2.902e+03,Rubin,S2L,mat-L2,garner,simt,2.322e+04,0.000e+00,0.000e+00,1.9,0.9
1451,1,1,2.0,2.902e+03,GB300,S2L,mat-L2,garner,simt,2.322e+04,0.000e+00,0.000e+00,1.5,0.9
1450,2,2,4.0,1.160e+04,Rubin,S2L,mat-L2,garner,simt,4.643e+04,0.000e+00,0.000e+00,3.8,1.9
1450,2,2,4.0,1.160e+04,GB300,S2L,mat-L2,garner,simt,4.643e+04,0.000e+00,0.000e+00,3.0,1.9
1449,1,1,2.0,2.898e+03,Rubin,S2L,mat-L2,garner,simt,2.319e+04,0.000e+00,0.000e+00,1.9,0.9
1449,1,1,2.0,2.898e+03,GB300,S2L,mat-L2,garner,simt,2.319e+04,0.000e+00,0.000e+00,1.5,0.9
1448,8,8,15.9,1.853e+05,Rubin,S2L,mat-L2,garner,simt,1.859e+05,0.000e+00,0.000e+00,15.1,7.5
1448,8,8,15.9,1.853e+05,GB300,S2L,mat-L2,garner,simt,1.859e+05,0.000e+00,0.000e+00,11.8,7.5
1447,1,1,2.0,2.894e+03,Rubin,S2L,mat-L2,garner,simt,2.316e+04,0.000e+00,0.000e+00,1.9,0.9
1447,1,1,2.0,2.894e+03,GB300,S2L,mat-L2,garner,simt,2.316e+04,0.000e+00,0.000e+00,1.5,0.9
1446,2,2,4.0,1.157e+04,Rubin,S2L,mat-L2,garner,simt,4.630e+04,0.000e+00,0.000e+00,3.8,1.9
1446,2,2,4.0,1.157e+04,GB300,S2L,mat-L2,garner,simt,4.630e+04,0.000e+00,0.000e+00,3.0,1.9
1445,1,1,2.0,2.890e+03,Rubin,S2L,mat-L2,garner,simt,2.313e+04,0.000e+00,0.000e+00,1.9,0.9
1445,1,1,2.0,2.890e+03,GB300,S2L,mat-L2,garner,simt,2.313e+04,0.000e+00,0.000e+00,1.5,0.9
1444,4,4,8.0,4.621e+04,Rubin,S2L,mat-L2,garner,simt,9.254e+04,0.000e+00,0.000e+00,7.6,3.8
1444,4,4,8.0,4.621e+04,GB300,S2L,mat-L2,garner,simt,9.254e+04,0.000e+00,0.000e+00,5.9,3.8
1443,1,1,2.0,2.886e+03,Rubin,S2L,mat-L2,garner,simt,2.310e+04,0.000e+00,0.000e+00,1.9,0.9
1443,1,1,2.0,2.886e+03,GB300,S2L,mat-L2,garner,simt,2.310e+04,0.000e+00,0.000e+00,1.5,0.9
1442,2,2,4.0,1.154e+04,Rubin,S2L,mat-L2,garner,simt,4.618e+04,0.000e+00,0.000e+00,3.8,1.9
1442,2,2,4.0,1.154e+04,GB300,S2L,mat-L2,garner,simt,4.618e+04,0.000e+00,0.000e+00,3.0,1.9
1441,1,1,2.0,2.882e+03,Rubin,S2L,mat-L2,garner,simt,2.306e+04,0.000e+00,0.000e+00,1.9,0.9
1441,1,1,2.0,2.882e+03,GB300,S2L,mat-L2,garner,simt,2.306e+04,0.000e+00,0.000e+00,1.5,0.9
1440,32,32,62.6,2.949e+06,Rubin,S2L,mat-L2,garner,simt,7.455e+05,0.000e+00,0.000e+00,59.4,29.8
1440,32,32,62.6,2.949e+06,GB300,S2L,mat-L2,garner,simt,7.455e+05,0.000e+00,0.000e+00,46.4,29.5
1439,1,1,2.0,2.878e+03,Rubin,S2L,mat-L2,garner,simt,2.303e+04,0.000e+00,0.000e+00,1.9,0.9
1439,1,1,2.0,2.878e+03,GB300,S2L,mat-L2,garner,simt,2.303e+04,0.000e+00,0.000e+00,1.5,0.9
1438,2,2,4.0,1.150e+04,Rubin,S2L,mat-L2,garner,simt,4.605e+04,0.000e+00,0.000e+00,3.8,1.9
1438,2,2,4.0,1.150e+04,GB300,S2L,mat-L2,garner,simt,4.605e+04,0.000e+00,0.000e+00,3.0,1.9
1437,1,1,2.0,2.874e+03,Rubin,S2L,mat-L2,garner,simt,2.300e+04,0.000e+00,0.000e+00,1.9,0.9
1437,1,1,2.0,2.874e+03,GB300,S2L,mat-L2,garner,simt,2.300e+04,0.000e+00,0.000e+00,1.5,0.9
1436,4,4,8.0,4.595e+04,Rubin,S2L,mat-L2,garner,simt,9.203e+04,0.000e+00,0.000e+00,7.6,3.8
1436,4,4,8.0,4.595e+04,GB300,S2L,mat-L2,garner,simt,9.203e+04,0.000e+00,0.000e+00,5.9,3.8
1435,1,1,2.0,2.870e+03,Rubin,S2L,mat-L2,garner,simt,2.297e+04,0.000e+00,0.000e+00,1.9,0.9
1435,1,1,2.0,2.870e+03,GB300,S2L,mat-L2,garner,simt,2.297e+04,0.000e+00,0.000e+00,1.5,0.9
1434,2,2,4.0,1.147e+04,Rubin,S2L,mat-L2,garner,simt,4.592e+04,0.000e+00,0.000e+00,3.8,1.9
1434,2,2,4.0,1.147e+04,GB300,S2L,mat-L2,garner,simt,4.592e+04,0.000e+00,0.000e+00,3.0,1.9
1433,1,1,2.0,2.866e+03,Rubin,S2L,mat-L2,garner,simt,2.294e+04,0.000e+00,0.000e+00,1.9,0.9
1433,1,1,2.0,2.866e+03,GB300,S2L,mat-L2,garner,simt,2.294e+04,0.000e+00,0.000e+00,1.5,0.9
1432,8,8,15.9,1.833e+05,Rubin,S2L,mat-L2,garner,simt,1.838e+05,0.000e+00,0.000e+00,15.1,7.5
1432,8,8,15.9,1.833e+05,GB300,S2L,mat-L2,garner,simt,1.838e+05,0.000e+00,0.000e+00,11.8,7.5
1431,1,1,2.0,2.862e+03,Rubin,S2L,mat-L2,garner,simt,2.290e+04,0.000e+00,0.000e+00,1.9,0.9
1431,1,1,2.0,2.862e+03,GB300,S2L,mat-L2,garner,simt,2.290e+04,0.000e+00,0.000e+00,1.5,0.9
1430,2,2,4.0,1.144e+04,Rubin,S2L,mat-L2,garner,simt,4.579e+04,0.000e+00,0.000e+00,3.8,1.9
1430,2,2,4.0,1.144e+04,GB300,S2L,mat-L2,garner,simt,4.579e+04,0.000e+00,0.000e+00,3.0,1.9
1429,1,1,2.0,2.858e+03,Rubin,S2L,mat-L2,garner,simt,2.287e+04,0.000e+00,0.000e+00,1.9,0.9
1429,1,1,2.0,2.858e+03,GB300,S2L,mat-L2,garner,simt,2.287e+04,0.000e+00,0.000e+00,1.5,0.9
1428,4,4,8.0,4.570e+04,Rubin,S2L,mat-L2,garner,simt,9.152e+04,0.000e+00,0.000e+00,7.6,3.8
1428,4,4,8.0,4.570e+04,GB300,S2L,mat-L2,garner,simt,9.152e+04,0.000e+00,0.000e+00,5.9,3.8
1427,1,1,2.0,2.854e+03,Rubin,S2L,mat-L2,garner,simt,2.284e+04,0.000e+00,0.000e+00,1.9,0.9
1427,1,1,2.0,2.854e+03,GB300,S2L,mat-L2,garner,simt,2.284e+04,0.000e+00,0.000e+00,1.5,0.9
1426,2,2,4.0,1.141e+04,Rubin,S2L,mat-L2,garner,simt,4.566e+04,0.000e+00,0.000e+00,3.8,1.9
1426,2,2,4.0,1.141e+04,GB300,S2L,mat-L2,garner,simt,4.566e+04,0.000e+00,0.000e+00,3.0,1.9
1425,1,1,2.0,2.850e+03,Rubin,S2L,mat-L2,garner,simt,2.281e+04,0.000e+00,0.000e+00,1.9,0.9
1425,1,1,2.0,2.850e+03,GB300,S2L,mat-L2,garner,simt,2.281e+04,0.000e+00,0.000e+00,1.5,0.9
1424,16,16,31.6,7.291e+05,Rubin,S2L,mat-L2,garner,simt,3.666e+05,0.000e+00,0.000e+00,30.0,15.0
1424,16,16,31.6,7.291e+05,GB300,S2L,mat-L2,garner,simt,3.666e+05,0.000e+00,0.000e+00,23.5,14.9
1423,1,1,2.0,2.846e+03,Rubin,S2L,mat-L2,garner,simt,2.278e+04,0.000e+00,0.000e+00,1.9,0.9
1423,1,1,2.0,2.846e+03,GB300,S2L,mat-L2,garner,simt,2.278e+04,0.000e+00,0.000e+00,1.5,0.9
1422,2,2,4.0,1.138e+04,Rubin,S2L,mat-L2,garner,simt,4.554e+04,0.000e+00,0.000e+00,3.8,1.9
1422,2,2,4.0,1.138e+04,GB300,S2L,mat-L2,garner,simt,4.554e+04,0.000e+00,0.000e+00,3.0,1.9
1421,1,1,2.0,2.842e+03,Rubin,S2L,mat-L2,garner,simt,2.274e+04,0.000e+00,0.000e+00,1.9,0.9
1421,1,1,2.0,2.842e+03,GB300,S2L,mat-L2,garner,simt,2.274e+04,0.000e+00,0.000e+00,1.5,0.9
1420,4,4,8.0,4.544e+04,Rubin,S2L,mat-L2,garner,simt,9.101e+04,0.000e+00,0.000e+00,7.6,3.8
1420,4,4,8.0,4.544e+04,GB300,S2L,mat-L2,garner,simt,9.101e+04,0.000e+00,0.000e+00,5.9,3.8
1419,1,1,2.0,2.838e+03,Rubin,S2L,mat-L2,garner,simt,2.271e+04,0.000e+00,0.000e+00,1.9,0.9
1419,1,1,2.0,2.838e+03,GB300,S2L,mat-L2,garner,simt,2.271e+04,0.000e+00,0.000e+00,1.5,0.9
1418,2,2,4.0,1.134e+04,Rubin,S2L,mat-L2,garner,simt,4.541e+04,0.000e+00,0.000e+00,3.8,1.9
1418,2,2,4.0,1.134e+04,GB300,S2L,mat-L2,garner,simt,4.541e+04,0.000e+00,0.000e+00,3.0,1.9
1417,1,1,2.0,2.834e+03,Rubin,S2L,mat-L2,garner,simt,2.268e+04,0.000e+00,0.000e+00,1.9,0.9
1417,1,1,2.0,2.834e+03,GB300,S2L,mat-L2,garner,simt,2.268e+04,0.000e+00,0.000e+00,1.5,0.9
1416,8,8,15.9,1.812e+05,Rubin,S2L,mat-L2,garner,simt,1.818e+05,0.000e+00,0.000e+00,15.1,7.5
1416,8,8,15.9,1.812e+05,GB300,S2L,mat-L2,garner,simt,1.818e+05,0.000e+00,0.000e+00,11.8,7.5
1415,1,1,2.0,2.830e+03,Rubin,S2L,mat-L2,garner,simt,2.265e+04,0.000e+00,0.000e+00,1.9,0.9
1415,1,1,2.0,2.830e+03,GB300,S2L,mat-L2,garner,simt,2.265e+04,0.000e+00,0.000e+00,1.5,0.9
1414,2,2,4.0,1.131e+04,Rubin,S2L,mat-L2,garner,simt,4.528e+04,0.000e+00,0.000e+00,3.8,1.9
1414,2,2,4.0,1.131e+04,GB300,S2L,mat-L2,garner,simt,4.528e+04,0.000e+00,0.000e+00,3.0,1.9
1413,1,1,2.0,2.826e+03,Rubin,S2L,mat-L2,garner,simt,2.262e+04,0.000e+00,0.000e+00,1.9,0.9
1413,1,1,2.0,2.826e+03,GB300,S2L,mat-L2,garner,simt,2.262e+04,0.000e+00,0.000e+00,1.5,0.9
1412,4,4,8.0,4.518e+04,Rubin,S2L,mat-L2,garner,simt,9.050e+04,0.000e+00,0.000e+00,7.6,3.8
1412,4,4,8.0,4.518e+04,GB300,S2L,mat-L2,garner,simt,9.050e+04,0.000e+00,0.000e+00,5.9,3.8
1411,1,1,2.0,2.822e+03,Rubin,S2L,mat-L2,garner,simt,2.258e+04,0.000e+00,0.000e+00,1.9,0.9
1411,1,1,2.0,2.822e+03,GB300,S2L,mat-L2,garner,simt,2.258e+04,0.000e+00,0.000e+00,1.5,0.9
1410,2,2,4.0,1.128e+04,Rubin,S2L,mat-L2,garner,simt,4.515e+04,0.000e+00,0.000e+00,3.8,1.9
1410,2,2,4.0,1.128e+04,GB300,S2L,mat-L2,garner,simt,4.515e+04,0.000e+00,0.000e+00,3.0,1.9
1409,1,1,2.0,2.818e+03,Rubin,S2L,mat-L2,garner,simt,2.255e+04,0.000e+00,0.000e+00,1.9,0.9
1409,1,1,2.0,2.818e+03,GB300,S2L,mat-L2,garner,simt,2.255e+04,0.000e+00,0.000e+00,1.5,0.9
1408,1408,64,1408.0,2.538e+08,Rubin,S2L,mat-L2,garner,simt,1.730e+07,0.000e+00,0.000e+00,473.0,99.7
1408,1408,64,1408.0,2.538e+08,GB300,S2L,on-the-fly,garner,simt,1.730e+07,7.209e+06,0.000e+00,135.1,75.0
1407,1,1,2.0,2.814e+03,Rubin,S2L,mat-L2,garner,simt,2.252e+04,0.000e+00,0.000e+00,1.9,0.9
1407,1,1,2.0,2.814e+03,GB300,S2L,mat-L2,garner,simt,2.252e+04,0.000e+00,0.000e+00,1.5,0.9
1406,2,2,4.0,1.125e+04,Rubin,S2L,mat-L2,garner,simt,4.502e+04,0.000e+00,0.000e+00,3.8,1.9
1406,2,2,4.0,1.125e+04,GB300,S2L,mat-L2,garner,simt,4.502e+04,0.000e+00,0.000e+00,3.0,1.9
1405,1,1,2.0,2.810e+03,Rubin,S2L,mat-L2,garner,simt,2.249e+04,0.000e+00,0.000e+00,1.9,0.9
1405,1,1,2.0,2.810e+03,GB300,S2L,mat-L2,garner,simt,2.249e+04,0.000e+00,0.000e+00,1.5,0.9
1404,4,4,8.0,4.493e+04,Rubin,S2L,mat-L2,garner,simt,8.998e+04,0.000e+00,0.000e+00,7.6,3.8
1404,4,4,8.0,4.493e+04,GB300,S2L,mat-L2,garner,simt,8.998e+04,0.000e+00,0.000e+00,5.9,3.8
1403,1,1,2.0,2.806e+03,Rubin,S2L,mat-L2,garner,simt,2.246e+04,0.000e+00,0.000e+00,1.9,0.9
1403,1,1,2.0,2.806e+03,GB300,S2L,mat-L2,garner,simt,2.246e+04,0.000e+00,0.000e+00,1.5,0.9
1402,2,2,4.0,1.122e+04,Rubin,S2L,mat-L2,garner,simt,4.490e+04,0.000e+00,0.000e+00,3.8,1.9
1402,2,2,4.0,1.122e+04,GB300,S2L,mat-L2,garner,simt,4.490e+04,0.000e+00,0.000e+00,3.0,1.9
1401,1,1,2.0,2.802e+03,Rubin,S2L,mat-L2,garner,simt,2.242e+04,0.000e+00,0.000e+00,1.9,0.9
1401,1,1,2.0,2.802e+03,GB300,S2L,mat-L2,garner,simt,2.242e+04,0.000e+00,0.000e+00,1.5,0.9
1400,8,8,15.9,1.792e+05,Rubin,S2L,mat-L2,garner,simt,1.797e+05,0.000e+00,0.000e+00,15.1,7.5
1400,8,8,15.9,1.792e+05,GB300,S2L,mat-L2,garner,simt,1.797e+05,0.000e+00,0.000e+00,11.8,7.5
1399,1,1,2.0,2.798e+03,Rubin,S2L,mat-L2,garner,simt,2.239e+04,0.000e+00,0.000e+00,1.9,0.9
1399,1,1,2.0,2.798e+03,GB300,S2L,mat-L2,garner,simt,2.239e+04,0.000e+00,0.000e+00,1.5,0.9
1398,2,2,4.0,1.118e+04,Rubin,S2L,mat-L2,garner,simt,4.477e+04,0.000e+00,0.000e+00,3.8,1.9
1398,2,2,4.0,1.118e+04,GB300,S2L,mat-L2,garner,simt,4.477e+04,0.000e+00,0.000e+00,3.0,1.9
1397,1,1,2.0,2.794e+03,Rubin,S2L,mat-L2,garner,simt,2.236e+04,0.000e+00,0.000e+00,1.9,0.9
1397,1,1,2.0,2.794e+03,GB300,S2L,mat-L2,garner,simt,2.236e+04,0.000e+00,0.000e+00,1.5,0.9
1396,4,4,8.0,4.467e+04,Rubin,S2L,mat-L2,garner,simt,8.947e+04,0.000e+00,0.000e+00,7.6,3.8
1396,4,4,8.0,4.467e+04,GB300,S2L,mat-L2,garner,simt,8.947e+04,0.000e+00,0.000e+00,5.9,3.8
1395,1,1,2.0,2.790e+03,Rubin,S2L,mat-L2,garner,simt,2.233e+04,0.000e+00,0.000e+00,1.9,0.9
1395,1,1,2.0,2.790e+03,GB300,S2L,mat-L2,garner,simt,2.233e+04,0.000e+00,0.000e+00,1.5,0.9
1394,2,2,4.0,1.115e+04,Rubin,S2L,mat-L2,garner,simt,4.464e+04,0.000e+00,0.000e+00,3.8,1.9
1394,2,2,4.0,1.115e+04,GB300,S2L,mat-L2,garner,simt,4.464e+04,0.000e+00,0.000e+00,3.0,1.9
1393,1,1,2.0,2.786e+03,Rubin,S2L,mat-L2,garner,simt,2.230e+04,0.000e+00,0.000e+00,1.9,0.9
1393,1,1,2.0,2.786e+03,GB300,S2L,mat-L2,garner,simt,2.230e+04,0.000e+00,0.000e+00,1.5,0.9
1392,16,16,31.6,7.127e+05,Rubin,S2L,mat-L2,garner,simt,3.584e+05,0.000e+00,0.000e+00,30.0,15.0
1392,16,16,31.6,7.127e+05,GB300,S2L,mat-L2,garner,simt,3.584e+05,0.000e+00,0.000e+00,23.4,14.9
1391,1,1,2.0,2.782e+03,Rubin,S2L,mat-L2,garner,simt,2.226e+04,0.000e+00,0.000e+00,1.9,0.9
1391,1,1,2.0,2.782e+03,GB300,S2L,mat-L2,garner,simt,2.226e+04,0.000e+00,0.000e+00,1.5,0.9
1390,2,2,4.0,1.112e+04,Rubin,S2L,mat-L2,garner,simt,4.451e+04,0.000e+00,0.000e+00,3.8,1.9
1390,2,2,4.0,1.112e+04,GB300,S2L,mat-L2,garner,simt,4.451e+04,0.000e+00,0.000e+00,3.0,1.9
1389,1,1,2.0,2.778e+03,Rubin,S2L,mat-L2,garner,simt,2.223e+04,0.000e+00,0.000e+00,1.9,0.9
1389,1,1,2.0,2.778e+03,GB300,S2L,mat-L2,garner,simt,2.223e+04,0.000e+00,0.000e+00,1.5,0.9
1388,4,4,8.0,4.442e+04,Rubin,S2L,mat-L2,garner,simt,8.896e+04,0.000e+00,0.000e+00,7.6,3.8
1388,4,4,8.0,4.442e+04,GB300,S2L,mat-L2,garner,simt,8.896e+04,0.000e+00,0.000e+00,5.9,3.8
1387,1,1,2.0,2.774e+03,Rubin,S2L,mat-L2,garner,simt,2.220e+04,0.000e+00,0.000e+00,1.9,0.9
1387,1,1,2.0,2.774e+03,GB300,S2L,mat-L2,garner,simt,2.220e+04,0.000e+00,0.000e+00,1.5,0.9
1386,2,2,4.0,1.109e+04,Rubin,S2L,mat-L2,garner,simt,4.438e+04,0.000e+00,0.000e+00,3.8,1.9
1386,2,2,4.0,1.109e+04,GB300,S2L,mat-L2,garner,simt,4.438e+04,0.000e+00,0.000e+00,3.0,1.9
1385,1,1,2.0,2.770e+03,Rubin,S2L,mat-L2,garner,simt,2.217e+04,0.000e+00,0.000e+00,1.9,0.9
1385,1,1,2.0,2.770e+03,GB300,S2L,mat-L2,garner,simt,2.217e+04,0.000e+00,0.000e+00,1.5,0.9
1384,8,8,15.9,1.772e+05,Rubin,S2L,mat-L2,garner,simt,1.777e+05,0.000e+00,0.000e+00,15.1,7.5
1384,8,8,15.9,1.772e+05,GB300,S2L,mat-L2,garner,simt,1.777e+05,0.000e+00,0.000e+00,11.8,7.5
1383,1,1,2.0,2.766e+03,Rubin,S2L,mat-L2,garner,simt,2.214e+04,0.000e+00,0.000e+00,1.9,0.9
1383,1,1,2.0,2.766e+03,GB300,S2L,mat-L2,garner,simt,2.214e+04,0.000e+00,0.000e+00,1.5,0.9
1382,2,2,4.0,1.106e+04,Rubin,S2L,mat-L2,garner,simt,4.426e+04,0.000e+00,0.000e+00,3.8,1.9
1382,2,2,4.0,1.106e+04,GB300,S2L,mat-L2,garner,simt,4.426e+04,0.000e+00,0.000e+00,3.0,1.9
1381,1,1,2.0,2.762e+03,Rubin,S2L,mat-L2,garner,simt,2.210e+04,0.000e+00,0.000e+00,1.9,0.9
1381,1,1,2.0,2.762e+03,GB300,S2L,mat-L2,garner,simt,2.210e+04,0.000e+00,0.000e+00,1.5,0.9
1380,4,4,8.0,4.416e+04,Rubin,S2L,mat-L2,garner,simt,8.845e+04,0.000e+00,0.000e+00,7.6,3.8
1380,4,4,8.0,4.416e+04,GB300,S2L,mat-L2,garner,simt,8.845e+04,0.000e+00,0.000e+00,5.9,3.8
1379,1,1,2.0,2.758e+03,Rubin,S2L,mat-L2,garner,simt,2.207e+04,0.000e+00,0.000e+00,1.9,0.9
1379,1,1,2.0,2.758e+03,GB300,S2L,mat-L2,garner,simt,2.207e+04,0.000e+00,0.000e+00,1.5,0.9
1378,2,2,4.0,1.102e+04,Rubin,S2L,mat-L2,garner,simt,4.413e+04,0.000e+00,0.000e+00,3.8,1.9
1378,2,2,4.0,1.102e+04,GB300,S2L,mat-L2,garner,simt,4.413e+04,0.000e+00,0.000e+00,3.0,1.9
1377,1,1,2.0,2.754e+03,Rubin,S2L,mat-L2,garner,simt,2.204e+04,0.000e+00,0.000e+00,1.9,0.9
1377,1,1,2.0,2.754e+03,GB300,S2L,mat-L2,garner,simt,2.204e+04,0.000e+00,0.000e+00,1.5,0.9
1376,32,32,62.5,2.818e+06,Rubin,S2L,mat-L2,garner,simt,7.127e+05,0.000e+00,0.000e+00,59.3,29.8
1376,32,32,62.5,2.818e+06,GB300,S2L,mat-L2,garner,simt,7.127e+05,0.000e+00,0.000e+00,46.4,29.5
1375,1,1,2.0,2.750e+03,Rubin,S2L,mat-L2,garner,simt,2.201e+04,0.000e+00,0.000e+00,1.9,0.9
1375,1,1,2.0,2.750e+03,GB300,S2L,mat-L2,garner,simt,2.201e+04,0.000e+00,0.000e+00,1.5,0.9
1374,2,2,4.0,1.099e+04,Rubin,S2L,mat-L2,garner,simt,4.400e+04,0.000e+00,0.000e+00,3.8,1.9
1374,2,2,4.0,1.099e+04,GB300,S2L,mat-L2,garner,simt,4.400e+04,0.000e+00,0.000e+00,3.0,1.9
1373,1,1,2.0,2.746e+03,Rubin,S2L,mat-L2,garner,simt,2.198e+04,0.000e+00,0.000e+00,1.9,0.9
1373,1,1,2.0,2.746e+03,GB300,S2L,mat-L2,garner,simt,2.198e+04,0.000e+00,0.000e+00,1.5,0.9
1372,4,4,8.0,4.390e+04,Rubin,S2L,mat-L2,garner,simt,8.794e+04,0.000e+00,0.000e+00,7.6,3.8
1372,4,4,8.0,4.390e+04,GB300,S2L,mat-L2,garner,simt,8.794e+04,0.000e+00,0.000e+00,5.9,3.8
1371,1,1,2.0,2.742e+03,Rubin,S2L,mat-L2,garner,simt,2.194e+04,0.000e+00,0.000e+00,1.9,0.9
1371,1,1,2.0,2.742e+03,GB300,S2L,mat-L2,garner,simt,2.194e+04,0.000e+00,0.000e+00,1.5,0.9
1370,2,2,4.0,1.096e+04,Rubin,S2L,mat-L2,garner,simt,4.387e+04,0.000e+00,0.000e+00,3.8,1.9
1370,2,2,4.0,1.096e+04,GB300,S2L,mat-L2,garner,simt,4.387e+04,0.000e+00,0.000e+00,3.0,1.9
1369,1,1,2.0,2.738e+03,Rubin,S2L,mat-L2,garner,simt,2.191e+04,0.000e+00,0.000e+00,1.9,0.9
1369,1,1,2.0,2.738e+03,GB300,S2L,mat-L2,garner,simt,2.191e+04,0.000e+00,0.000e+00,1.5,0.9
1368,8,8,15.9,1.751e+05,Rubin,S2L,mat-L2,garner,simt,1.756e+05,0.000e+00,0.000e+00,15.1,7.5
1368,8,8,15.9,1.751e+05,GB300,S2L,mat-L2,garner,simt,1.756e+05,0.000e+00,0.000e+00,11.8,7.5
1367,1,1,2.0,2.734e+03,Rubin,S2L,mat-L2,garner,simt,2.188e+04,0.000e+00,0.000e+00,1.9,0.9
1367,1,1,2.0,2.734e+03,GB300,S2L,mat-L2,garner,simt,2.188e+04,0.000e+00,0.000e+00,1.5,0.9
1366,2,2,4.0,1.093e+04,Rubin,S2L,mat-L2,garner,simt,4.374e+04,0.000e+00,0.000e+00,3.8,1.9
1366,2,2,4.0,1.093e+04,GB300,S2L,mat-L2,garner,simt,4.374e+04,0.000e+00,0.000e+00,3.0,1.9
1365,1,1,2.0,2.730e+03,Rubin,S2L,mat-L2,garner,simt,2.185e+04,0.000e+00,0.000e+00,1.9,0.9
1365,1,1,2.0,2.730e+03,GB300,S2L,mat-L2,garner,simt,2.185e+04,0.000e+00,0.000e+00,1.5,0.9
1364,4,4,8.0,4.365e+04,Rubin,S2L,mat-L2,garner,simt,8.742e+04,0.000e+00,0.000e+00,7.6,3.8
1364,4,4,8.0,4.365e+04,GB300,S2L,mat-L2,garner,simt,8.742e+04,0.000e+00,0.000e+00,5.9,3.8
1363,1,1,2.0,2.726e+03,Rubin,S2L,mat-L2,garner,simt,2.182e+04,0.000e+00,0.000e+00,1.9,0.9
1363,1,1,2.0,2.726e+03,GB300,S2L,mat-L2,garner,simt,2.182e+04,0.000e+00,0.000e+00,1.5,0.9
1362,2,2,4.0,1.090e+04,Rubin,S2L,mat-L2,garner,simt,4.362e+04,0.000e+00,0.000e+00,3.8,1.9
1362,2,2,4.0,1.090e+04,GB300,S2L,mat-L2,garner,simt,4.362e+04,0.000e+00,0.000e+00,3.0,1.9
1361,1,1,2.0,2.722e+03,Rubin,S2L,mat-L2,garner,simt,2.178e+04,0.000e+00,0.000e+00,1.9,0.9
1361,1,1,2.0,2.722e+03,GB300,S2L,mat-L2,garner,simt,2.178e+04,0.000e+00,0.000e+00,1.5,0.9
1360,16,16,31.6,6.963e+05,Rubin,S2L,mat-L2,garner,simt,3.502e+05,0.000e+00,0.000e+00,30.0,15.0
1360,16,16,31.6,6.963e+05,GB300,S2L,mat-L2,garner,simt,3.502e+05,0.000e+00,0.000e+00,23.4,14.9
1359,1,1,2.0,2.718e+03,Rubin,S2L,mat-L2,garner,simt,2.175e+04,0.000e+00,0.000e+00,1.9,0.9
1359,1,1,2.0,2.718e+03,GB300,S2L,mat-L2,garner,simt,2.175e+04,0.000e+00,0.000e+00,1.5,0.9
1358,2,2,4.0,1.086e+04,Rubin,S2L,mat-L2,garner,simt,4.349e+04,0.000e+00,0.000e+00,3.8,1.9
1358,2,2,4.0,1.086e+04,GB300,S2L,mat-L2,garner,simt,4.349e+04,0.000e+00,0.000e+00,3.0,1.9
1357,1,1,2.0,2.714e+03,Rubin,S2L,mat-L2,garner,simt,2.172e+04,0.000e+00,0.000e+00,1.9,0.9
1357,1,1,2.0,2.714e+03,GB300,S2L,mat-L2,garner,simt,2.172e+04,0.000e+00,0.000e+00,1.5,0.9
1356,4,4,8.0,4.339e+04,Rubin,S2L,mat-L2,garner,simt,8.691e+04,0.000e+00,0.000e+00,7.6,3.8
1356,4,4,8.0,4.339e+04,GB300,S2L,mat-L2,garner,simt,8.691e+04,0.000e+00,0.000e+00,5.9,3.8
1355,1,1,2.0,2.710e+03,Rubin,S2L,mat-L2,garner,simt,2.169e+04,0.000e+00,0.000e+00,1.9,0.9
1355,1,1,2.0,2.710e+03,GB300,S2L,mat-L2,garner,simt,2.169e+04,0.000e+00,0.000e+00,1.5,0.9
1354,2,2,4.0,1.083e+04,Rubin,S2L,mat-L2,garner,simt,4.336e+04,0.000e+00,0.000e+00,3.8,1.9
1354,2,2,4.0,1.083e+04,GB300,S2L,mat-L2,garner,simt,4.336e+04,0.000e+00,0.000e+00,3.0,1.9
1353,1,1,2.0,2.706e+03,Rubin,S2L,mat-L2,garner,simt,2.166e+04,0.000e+00,0.000e+00,1.9,0.9
1353,1,1,2.0,2.706e+03,GB300,S2L,mat-L2,garner,simt,2.166e+04,0.000e+00,0.000e+00,1.5,0.9
1352,8,8,15.9,1.731e+05,Rubin,S2L,mat-L2,garner,simt,1.736e+05,0.000e+00,0.000e+00,15.1,7.5
1352,8,8,15.9,1.731e+05,GB300,S2L,mat-L2,garner,simt,1.736e+05,0.000e+00,0.000e+00,11.8,7.5
1351,1,1,2.0,2.702e+03,Rubin,S2L,mat-L2,garner,simt,2.162e+04,0.000e+00,0.000e+00,1.9,0.9
1351,1,1,2.0,2.702e+03,GB300,S2L,mat-L2,garner,simt,2.162e+04,0.000e+00,0.000e+00,1.5,0.9
1350,2,2,4.0,1.080e+04,Rubin,S2L,mat-L2,garner,simt,4.323e+04,0.000e+00,0.000e+00,3.8,1.9
1350,2,2,4.0,1.080e+04,GB300,S2L,mat-L2,garner,simt,4.323e+04,0.000e+00,0.000e+00,3.0,1.9
1349,1,1,2.0,2.698e+03,Rubin,S2L,mat-L2,garner,simt,2.159e+04,0.000e+00,0.000e+00,1.9,0.9
1349,1,1,2.0,2.698e+03,GB300,S2L,mat-L2,garner,simt,2.159e+04,0.000e+00,0.000e+00,1.5,0.9
1348,4,4,8.0,4.314e+04,Rubin,S2L,mat-L2,garner,simt,8.640e+04,0.000e+00,0.000e+00,7.6,3.8
1348,4,4,8.0,4.314e+04,GB300,S2L,mat-L2,garner,simt,8.640e+04,0.000e+00,0.000e+00,5.9,3.8
1347,1,1,2.0,2.694e+03,Rubin,S2L,mat-L2,garner,simt,2.156e+04,0.000e+00,0.000e+00,1.9,0.9
1347,1,1,2.0,2.694e+03,GB300,S2L,mat-L2,garner,simt,2.156e+04,0.000e+00,0.000e+00,1.5,0.9
1346,2,2,4.0,1.077e+04,Rubin,S2L,mat-L2,garner,simt,4.310e+04,0.000e+00,0.000e+00,3.8,1.9
1346,2,2,4.0,1.077e+04,GB300,S2L,mat-L2,garner,simt,4.310e+04,0.000e+00,0.000e+00,3.0,1.9
1345,1,1,2.0,2.690e+03,Rubin,S2L,mat-L2,garner,simt,2.153e+04,0.000e+00,0.000e+00,1.9,0.9
1345,1,1,2.0,2.690e+03,GB300,S2L,mat-L2,garner,simt,2.153e+04,0.000e+00,0.000e+00,1.5,0.9
1344,1344,64,1344.0,2.312e+08,Rubin,S2L,mat-L2,garner,simt,1.583e+07,0.000e+00,0.000e+00,473.0,99.3
1344,1344,64,1344.0,2.312e+08,GB300,S2L,on-the-fly,garner,simt,1.583e+07,6.881e+06,0.000e+00,135.1,74.0
1343,1,1,2.0,2.686e+03,Rubin,S2L,mat-L2,garner,simt,2.150e+04,0.000e+00,0.000e+00,1.9,0.9
1343,1,1,2.0,2.686e+03,GB300,S2L,mat-L2,garner,simt,2.150e+04,0.000e+00,0.000e+00,1.5,0.9
1342,2,2,4.0,1.074e+04,Rubin,S2L,mat-L2,garner,simt,4.298e+04,0.000e+00,0.000e+00,3.8,1.9
1342,2,2,4.0,1.074e+04,GB300,S2L,mat-L2,garner,simt,4.298e+04,0.000e+00,0.000e+00,3.0,1.9
1341,1,1,2.0,2.682e+03,Rubin,S2L,mat-L2,garner,simt,2.146e+04,0.000e+00,0.000e+00,1.9,0.9
1341,1,1,2.0,2.682e+03,GB300,S2L,mat-L2,garner,simt,2.146e+04,0.000e+00,0.000e+00,1.5,0.9
1340,4,4,8.0,4.288e+04,Rubin,S2L,mat-L2,garner,simt,8.589e+04,0.000e+00,0.000e+00,7.6,3.8
1340,4,4,8.0,4.288e+04,GB300,S2L,mat-L2,garner,simt,8.589e+04,0.000e+00,0.000e+00,5.9,3.8
1339,1,1,2.0,2.678e+03,Rubin,S2L,mat-L2,garner,simt,2.143e+04,0.000e+00,0.000e+00,1.9,0.9
1339,1,1,2.0,2.678e+03,GB300,S2L,mat-L2,garner,simt,2.143e+04,0.000e+00,0.000e+00,1.5,0.9
1338,2,2,4.0,1.070e+04,Rubin,S2L,mat-L2,garner,simt,4.285e+04,0.000e+00,0.000e+00,3.8,1.9
1338,2,2,4.0,1.070e+04,GB300,S2L,mat-L2,garner,simt,4.285e+04,0.000e+00,0.000e+00,3.0,1.9
1337,1,1,2.0,2.674e+03,Rubin,S2L,mat-L2,garner,simt,2.140e+04,0.000e+00,0.000e+00,1.9,0.9
1337,1,1,2.0,2.674e+03,GB300,S2L,mat-L2,garner,simt,2.140e+04,0.000e+00,0.000e+00,1.5,0.9
1336,8,8,15.9,1.710e+05,Rubin,S2L,mat-L2,garner,simt,1.715e+05,0.000e+00,0.000e+00,15.1,7.5
1336,8,8,15.9,1.710e+05,GB300,S2L,mat-L2,garner,simt,1.715e+05,0.000e+00,0.000e+00,11.8,7.5
1335,1,1,2.0,2.670e+03,Rubin,S2L,mat-L2,garner,simt,2.137e+04,0.000e+00,0.000e+00,1.9,0.9
1335,1,1,2.0,2.670e+03,GB300,S2L,mat-L2,garner,simt,2.137e+04,0.000e+00,0.000e+00,1.5,0.9
1334,2,2,4.0,1.067e+04,Rubin,S2L,mat-L2,garner,simt,4.272e+04,0.000e+00,0.000e+00,3.8,1.9
1334,2,2,4.0,1.067e+04,GB300,S2L,mat-L2,garner,simt,4.272e+04,0.000e+00,0.000e+00,3.0,1.9
1333,1,1,2.0,2.666e+03,Rubin,S2L,mat-L2,garner,simt,2.134e+04,0.000e+00,0.000e+00,1.9,0.9
1333,1,1,2.0,2.666e+03,GB300,S2L,mat-L2,garner,simt,2.134e+04,0.000e+00,0.000e+00,1.5,0.9
1332,4,4,8.0,4.262e+04,Rubin,S2L,mat-L2,garner,simt,8.538e+04,0.000e+00,0.000e+00,7.6,3.8
1332,4,4,8.0,4.262e+04,GB300,S2L,mat-L2,garner,simt,8.538e+04,0.000e+00,0.000e+00,5.9,3.8
1331,1,1,2.0,2.662e+03,Rubin,S2L,mat-L2,garner,simt,2.130e+04,0.000e+00,0.000e+00,1.9,0.9
1331,1,1,2.0,2.662e+03,GB300,S2L,mat-L2,garner,simt,2.130e+04,0.000e+00,0.000e+00,1.5,0.9
1330,2,2,4.0,1.064e+04,Rubin,S2L,mat-L2,garner,simt,4.259e+04,0.000e+00,0.000e+00,3.8,1.9
1330,2,2,4.0,1.064e+04,GB300,S2L,mat-L2,garner,simt,4.259e+04,0.000e+00,0.000e+00,3.0,1.9
1329,1,1,2.0,2.658e+03,Rubin,S2L,mat-L2,garner,simt,2.127e+04,0.000e+00,0.000e+00,1.9,0.9
1329,1,1,2.0,2.658e+03,GB300,S2L,mat-L2,garner,simt,2.127e+04,0.000e+00,0.000e+00,1.5,0.9
1328,16,16,31.6,6.799e+05,Rubin,S2L,mat-L2,garner,simt,3.420e+05,0.000e+00,0.000e+00,30.0,15.0
1328,16,16,31.6,6.799e+05,GB300,S2L,mat-L2,garner,simt,3.420e+05,0.000e+00,0.000e+00,23.4,14.9
1327,1,1,2.0,2.654e+03,Rubin,S2L,mat-L2,garner,simt,2.124e+04,0.000e+00,0.000e+00,1.9,0.9
1327,1,1,2.0,2.654e+03,GB300,S2L,mat-L2,garner,simt,2.124e+04,0.000e+00,0.000e+00,1.5,0.9
1326,2,2,4.0,1.061e+04,Rubin,S2L,mat-L2,garner,simt,4.246e+04,0.000e+00,0.000e+00,3.8,1.9
1326,2,2,4.0,1.061e+04,GB300,S2L,mat-L2,garner,simt,4.246e+04,0.000e+00,0.000e+00,3.0,1.9
1325,1,1,2.0,2.650e+03,Rubin,S2L,mat-L2,garner,simt,2.121e+04,0.000e+00,0.000e+00,1.9,0.9
1325,1,1,2.0,2.650e+03,GB300,S2L,mat-L2,garner,simt,2.121e+04,0.000e+00,0.000e+00,1.5,0.9
1324,4,4,8.0,4.237e+04,Rubin,S2L,mat-L2,garner,simt,8.486e+04,0.000e+00,0.000e+00,7.6,3.8
1324,4,4,8.0,4.237e+04,GB300,S2L,mat-L2,garner,simt,8.486e+04,0.000e+00,0.000e+00,5.9,3.8
1323,1,1,2.0,2.646e+03,Rubin,S2L,mat-L2,garner,simt,2.118e+04,0.000e+00,0.000e+00,1.9,0.9
1323,1,1,2.0,2.646e+03,GB300,S2L,mat-L2,garner,simt,2.118e+04,0.000e+00,0.000e+00,1.5,0.9
1322,2,2,4.0,1.058e+04,Rubin,S2L,mat-L2,garner,simt,4.234e+04,0.000e+00,0.000e+00,3.8,1.9
1322,2,2,4.0,1.058e+04,GB300,S2L,mat-L2,garner,simt,4.234e+04,0.000e+00,0.000e+00,3.0,1.9
1321,1,1,2.0,2.642e+03,Rubin,S2L,mat-L2,garner,simt,2.114e+04,0.000e+00,0.000e+00,1.9,0.9
1321,1,1,2.0,2.642e+03,GB300,S2L,mat-L2,garner,simt,2.114e+04,0.000e+00,0.000e+00,1.5,0.9
1320,8,8,15.9,1.690e+05,Rubin,S2L,mat-L2,garner,simt,1.695e+05,0.000e+00,0.000e+00,15.1,7.5
1320,8,8,15.9,1.690e+05,GB300,S2L,mat-L2,garner,simt,1.695e+05,0.000e+00,0.000e+00,11.8,7.5
1319,1,1,2.0,2.638e+03,Rubin,S2L,mat-L2,garner,simt,2.111e+04,0.000e+00,0.000e+00,1.9,0.9
1319,1,1,2.0,2.638e+03,GB300,S2L,mat-L2,garner,simt,2.111e+04,0.000e+00,0.000e+00,1.5,0.9
1318,2,2,4.0,1.054e+04,Rubin,S2L,mat-L2,garner,simt,4.221e+04,0.000e+00,0.000e+00,3.8,1.9
1318,2,2,4.0,1.054e+04,GB300,S2L,mat-L2,garner,simt,4.221e+04,0.000e+00,0.000e+00,3.0,1.9
1317,1,1,2.0,2.634e+03,Rubin,S2L,mat-L2,garner,simt,2.108e+04,0.000e+00,0.000e+00,1.9,0.9
1317,1,1,2.0,2.634e+03,GB300,S2L,mat-L2,garner,simt,2.108e+04,0.000e+00,0.000e+00,1.5,0.9
1316,4,4,8.0,4.211e+04,Rubin,S2L,mat-L2,garner,simt,8.435e+04,0.000e+00,0.000e+00,7.6,3.8
1316,4,4,8.0,4.211e+04,GB300,S2L,mat-L2,garner,simt,8.435e+04,0.000e+00,0.000e+00,5.9,3.8
1315,1,1,2.0,2.630e+03,Rubin,S2L,mat-L2,garner,simt,2.105e+04,0.000e+00,0.000e+00,1.9,0.9
1315,1,1,2.0,2.630e+03,GB300,S2L,mat-L2,garner,simt,2.105e+04,0.000e+00,0.000e+00,1.5,0.9
1314,2,2,4.0,1.051e+04,Rubin,S2L,mat-L2,garner,simt,4.208e+04,0.000e+00,0.000e+00,3.8,1.9
1314,2,2,4.0,1.051e+04,GB300,S2L,mat-L2,garner,simt,4.208e+04,0.000e+00,0.000e+00,3.0,1.9
1313,1,1,2.0,2.626e+03,Rubin,S2L,mat-L2,garner,simt,2.102e+04,0.000e+00,0.000e+00,1.9,0.9
1313,1,1,2.0,2.626e+03,GB300,S2L,mat-L2,garner,simt,2.102e+04,0.000e+00,0.000e+00,1.5,0.9
1312,32,32,62.5,2.687e+06,Rubin,S2L,mat-L2,garner,simt,6.799e+05,0.000e+00,0.000e+00,59.3,29.8
1312,32,32,62.5,2.687e+06,GB300,S2L,mat-L2,garner,simt,6.799e+05,0.000e+00,0.000e+00,46.3,29.5
1311,1,1,2.0,2.622e+03,Rubin,S2L,mat-L2,garner,simt,2.098e+04,0.000e+00,0.000e+00,1.9,0.9
1311,1,1,2.0,2.622e+03,GB300,S2L,mat-L2,garner,simt,2.098e+04,0.000e+00,0.000e+00,1.5,0.9
1310,2,2,4.0,1.048e+04,Rubin,S2L,mat-L2,garner,simt,4.195e+04,0.000e+00,0.000e+00,3.8,1.9
1310,2,2,4.0,1.048e+04,GB300,S2L,mat-L2,garner,simt,4.195e+04,0.000e+00,0.000e+00,3.0,1.9
1309,1,1,2.0,2.618e+03,Rubin,S2L,mat-L2,garner,simt,2.095e+04,0.000e+00,0.000e+00,1.9,0.9
1309,1,1,2.0,2.618e+03,GB300,S2L,mat-L2,garner,simt,2.095e+04,0.000e+00,0.000e+00,1.5,0.9
1308,4,4,8.0,4.186e+04,Rubin,S2L,mat-L2,garner,simt,8.384e+04,0.000e+00,0.000e+00,7.6,3.8
1308,4,4,8.0,4.186e+04,GB300,S2L,mat-L2,garner,simt,8.384e+04,0.000e+00,0.000e+00,5.9,3.8
1307,1,1,2.0,2.614e+03,Rubin,S2L,mat-L2,garner,simt,2.092e+04,0.000e+00,0.000e+00,1.9,0.9
1307,1,1,2.0,2.614e+03,GB300,S2L,mat-L2,garner,simt,2.092e+04,0.000e+00,0.000e+00,1.5,0.9
1306,2,2,4.0,1.045e+04,Rubin,S2L,mat-L2,garner,simt,4.182e+04,0.000e+00,0.000e+00,3.8,1.9
1306,2,2,4.0,1.045e+04,GB300,S2L,mat-L2,garner,simt,4.182e+04,0.000e+00,0.000e+00,3.0,1.9
1305,1,1,2.0,2.610e+03,Rubin,S2L,mat-L2,garner,simt,2.089e+04,0.000e+00,0.000e+00,1.9,0.9
1305,1,1,2.0,2.610e+03,GB300,S2L,mat-L2,garner,simt,2.089e+04,0.000e+00,0.000e+00,1.5,0.9
1304,8,8,15.9,1.669e+05,Rubin,S2L,mat-L2,garner,simt,1.674e+05,0.000e+00,0.000e+00,15.1,7.5
1304,8,8,15.9,1.669e+05,GB300,S2L,mat-L2,garner,simt,1.674e+05,0.000e+00,0.000e+00,11.8,7.5
1303,1,1,2.0,2.606e+03,Rubin,S2L,mat-L2,garner,simt,2.086e+04,0.000e+00,0.000e+00,1.9,0.9
1303,1,1,2.0,2.606e+03,GB300,S2L,mat-L2,garner,simt,2.086e+04,0.000e+00,0.000e+00,1.5,0.9
1302,2,2,4.0,1.042e+04,Rubin,S2L,mat-L2,garner,simt,4.170e+04,0.000e+00,0.000e+00,3.8,1.9
1302,2,2,4.0,1.042e+04,GB300,S2L,mat-L2,garner,simt,4.170e+04,0.000e+00,0.000e+00,3.0,1.9
1301,1,1,2.0,2.602e+03,Rubin,S2L,mat-L2,garner,simt,2.082e+04,0.000e+00,0.000e+00,1.9,0.9
1301,1,1,2.0,2.602e+03,GB300,S2L,mat-L2,garner,simt,2.082e+04,0.000e+00,0.000e+00,1.5,0.9
1300,4,4,8.0,4.160e+04,Rubin,S2L,mat-L2,garner,simt,8.333e+04,0.000e+00,0.000e+00,7.6,3.8
1300,4,4,8.0,4.160e+04,GB300,S2L,mat-L2,garner,simt,8.333e+04,0.000e+00,0.000e+00,5.9,3.8
1299,1,1,2.0,2.598e+03,Rubin,S2L,mat-L2,garner,simt,2.079e+04,0.000e+00,0.000e+00,1.9,0.9
1299,1,1,2.0,2.598e+03,GB300,S2L,mat-L2,garner,simt,2.079e+04,0.000e+00,0.000e+00,1.5,0.9
1298,2,2,4.0,1.038e+04,Rubin,S2L,mat-L2,garner,simt,4.157e+04,0.000e+00,0.000e+00,3.8,1.9
1298,2,2,4.0,1.038e+04,GB300,S2L,mat-L2,garner,simt,4.157e+04,0.000e+00,0.000e+00,3.0,1.9
1297,1,1,2.0,2.594e+03,Rubin,S2L,mat-L2,garner,simt,2.076e+04,0.000e+00,0.000e+00,1.9,0.9
1297,1,1,2.0,2.594e+03,GB300,S2L,mat-L2,garner,simt,2.076e+04,0.000e+00,0.000e+00,1.5,0.9
1296,16,16,31.6,6.636e+05,Rubin,S2L,mat-L2,garner,simt,3.338e+05,0.000e+00,0.000e+00,30.0,15.0
1296,16,16,31.6,6.636e+05,GB300,S2L,mat-L2,garner,simt,3.338e+05,0.000e+00,0.000e+00,23.4,14.9
1295,1,1,2.0,2.590e+03,Rubin,S2L,mat-L2,garner,simt,2.073e+04,0.000e+00,0.000e+00,1.9,0.9
1295,1,1,2.0,2.590e+03,GB300,S2L,mat-L2,garner,simt,2.073e+04,0.000e+00,0.000e+00,1.5,0.9
1294,2,2,4.0,1.035e+04,Rubin,S2L,mat-L2,garner,simt,4.144e+04,0.000e+00,0.000e+00,3.8,1.9
1294,2,2,4.0,1.035e+04,GB300,S2L,mat-L2,garner,simt,4.144e+04,0.000e+00,0.000e+00,3.0,1.9
1293,1,1,2.0,2.586e+03,Rubin,S2L,mat-L2,garner,simt,2.070e+04,0.000e+00,0.000e+00,1.9,0.9
1293,1,1,2.0,2.586e+03,GB300,S2L,mat-L2,garner,simt,2.070e+04,0.000e+00,0.000e+00,1.5,0.9
1292,4,4,8.0,4.134e+04,Rubin,S2L,mat-L2,garner,simt,8.282e+04,0.000e+00,0.000e+00,7.6,3.8
1292,4,4,8.0,4.134e+04,GB300,S2L,mat-L2,garner,simt,8.282e+04,0.000e+00,0.000e+00,5.9,3.8
1291,1,1,2.0,2.582e+03,Rubin,S2L,mat-L2,garner,simt,2.066e+04,0.000e+00,0.000e+00,1.9,0.9
1291,1,1,2.0,2.582e+03,GB300,S2L,mat-L2,garner,simt,2.066e+04,0.000e+00,0.000e+00,1.5,0.9
1290,2,2,4.0,1.032e+04,Rubin,S2L,mat-L2,garner,simt,4.131e+04,0.000e+00,0.000e+00,3.8,1.9
1290,2,2,4.0,1.032e+04,GB300,S2L,mat-L2,garner,simt,4.131e+04,0.000e+00,0.000e+00,3.0,1.9
1289,1,1,2.0,2.578e+03,Rubin,S2L,mat-L2,garner,simt,2.063e+04,0.000e+00,0.000e+00,1.9,0.9
1289,1,1,2.0,2.578e+03,GB300,S2L,mat-L2,garner,simt,2.063e+04,0.000e+00,0.000e+00,1.5,0.9
1288,8,8,15.9,1.649e+05,Rubin,S2L,mat-L2,garner,simt,1.654e+05,0.000e+00,0.000e+00,15.1,7.5
1288,8,8,15.9,1.649e+05,GB300,S2L,mat-L2,garner,simt,1.654e+05,0.000e+00,0.000e+00,11.8,7.5
1287,1,1,2.0,2.574e+03,Rubin,S2L,mat-L2,garner,simt,2.060e+04,0.000e+00,0.000e+00,1.9,0.9
1287,1,1,2.0,2.574e+03,GB300,S2L,mat-L2,garner,simt,2.060e+04,0.000e+00,0.000e+00,1.5,0.9
1286,2,2,4.0,1.029e+04,Rubin,S2L,mat-L2,garner,simt,4.118e+04,0.000e+00,0.000e+00,3.8,1.9
1286,2,2,4.0,1.029e+04,GB300,S2L,mat-L2,garner,simt,4.118e+04,0.000e+00,0.000e+00,3.0,1.9
1285,1,1,2.0,2.570e+03,Rubin,S2L,mat-L2,garner,simt,2.057e+04,0.000e+00,0.000e+00,1.9,0.9
1285,1,1,2.0,2.570e+03,GB300,S2L,mat-L2,garner,simt,2.057e+04,0.000e+00,0.000e+00,1.5,0.9
1284,4,4,8.0,4.109e+04,Rubin,S2L,mat-L2,garner,simt,8.230e+04,0.000e+00,0.000e+00,7.6,3.8
1284,4,4,8.0,4.109e+04,GB300,S2L,mat-L2,garner,simt,8.230e+04,0.000e+00,0.000e+00,5.9,3.8
1283,1,1,2.0,2.566e+03,Rubin,S2L,mat-L2,garner,simt,2.054e+04,0.000e+00,0.000e+00,1.9,0.9
1283,1,1,2.0,2.566e+03,GB300,S2L,mat-L2,garner,simt,2.054e+04,0.000e+00,0.000e+00,1.5,0.9
1282,2,2,4.0,1.026e+04,Rubin,S2L,mat-L2,garner,simt,4.106e+04,0.000e+00,0.000e+00,3.8,1.9
1282,2,2,4.0,1.026e+04,GB300,S2L,mat-L2,garner,simt,4.106e+04,0.000e+00,0.000e+00,3.0,1.9
1281,1,1,2.0,2.562e+03,Rubin,S2L,mat-L2,garner,simt,2.050e+04,0.000e+00,0.000e+00,1.9,0.9
1281,1,1,2.0,2.562e+03,GB300,S2L,mat-L2,garner,simt,2.050e+04,0.000e+00,0.000e+00,1.5,0.9
1280,1280,64,1280.0,2.097e+08,Rubin,S2L,mat-L2,garner,simt,1.442e+07,0.000e+00,0.000e+00,473.0,99.0
1280,1280,64,1280.0,2.097e+08,GB300,S2L,on-the-fly,garner,simt,1.442e+07,5.243e+06,0.000e+00,135.1,76.9
1279,1,1,2.0,2.558e+03,Rubin,S2L,mat-L2,garner,simt,2.047e+04,0.000e+00,0.000e+00,1.9,0.9
1279,1,1,2.0,2.558e+03,GB300,S2L,mat-L2,garner,simt,2.047e+04,0.000e+00,0.000e+00,1.5,0.9
1278,2,2,4.0,1.022e+04,Rubin,S2L,mat-L2,garner,simt,4.093e+04,0.000e+00,0.000e+00,3.8,1.9
1278,2,2,4.0,1.022e+04,GB300,S2L,mat-L2,garner,simt,4.093e+04,0.000e+00,0.000e+00,3.0,1.9
1277,1,1,2.0,2.554e+03,Rubin,S2L,mat-L2,garner,simt,2.044e+04,0.000e+00,0.000e+00,1.9,0.9
1277,1,1,2.0,2.554e+03,GB300,S2L,mat-L2,garner,simt,2.044e+04,0.000e+00,0.000e+00,1.5,0.9
1276,4,4,8.0,4.083e+04,Rubin,S2L,mat-L2,garner,simt,8.179e+04,0.000e+00,0.000e+00,7.6,3.8
1276,4,4,8.0,4.083e+04,GB300,S2L,mat-L2,garner,simt,8.179e+04,0.000e+00,0.000e+00,5.9,3.8
1275,1,1,2.0,2.550e+03,Rubin,S2L,mat-L2,garner,simt,2.041e+04,0.000e+00,0.000e+00,1.9,0.9
1275,1,1,2.0,2.550e+03,GB300,S2L,mat-L2,garner,simt,2.041e+04,0.000e+00,0.000e+00,1.5,0.9
1274,2,2,4.0,1.019e+04,Rubin,S2L,mat-L2,garner,simt,4.080e+04,0.000e+00,0.000e+00,3.8,1.9
1274,2,2,4.0,1.019e+04,GB300,S2L,mat-L2,garner,simt,4.080e+04,0.000e+00,0.000e+00,3.0,1.9
1273,1,1,2.0,2.546e+03,Rubin,S2L,mat-L2,garner,simt,2.038e+04,0.000e+00,0.000e+00,1.9,0.9
1273,1,1,2.0,2.546e+03,GB300,S2L,mat-L2,garner,simt,2.038e+04,0.000e+00,0.000e+00,1.5,0.9
1272,8,8,15.9,1.628e+05,Rubin,S2L,mat-L2,garner,simt,1.633e+05,0.000e+00,0.000e+00,15.1,7.5
1272,8,8,15.9,1.628e+05,GB300,S2L,mat-L2,garner,simt,1.633e+05,0.000e+00,0.000e+00,11.8,7.5
1271,1,1,2.0,2.542e+03,Rubin,S2L,mat-L2,garner,simt,2.034e+04,0.000e+00,0.000e+00,1.9,0.9
1271,1,1,2.0,2.542e+03,GB300,S2L,mat-L2,garner,simt,2.034e+04,0.000e+00,0.000e+00,1.5,0.9
1270,2,2,4.0,1.016e+04,Rubin,S2L,mat-L2,garner,simt,4.067e+04,0.000e+00,0.000e+00,3.8,1.9
1270,2,2,4.0,1.016e+04,GB300,S2L,mat-L2,garner,simt,4.067e+04,0.000e+00,0.000e+00,3.0,1.9
1269,1,1,2.0,2.538e+03,Rubin,S2L,mat-L2,garner,simt,2.031e+04,0.000e+00,0.000e+00,1.9,0.9
1269,1,1,2.0,2.538e+03,GB300,S2L,mat-L2,garner,simt,2.031e+04,0.000e+00,0.000e+00,1.5,0.9
1268,4,4,8.0,4.058e+04,Rubin,S2L,mat-L2,garner,simt,8.128e+04,0.000e+00,0.000e+00,7.6,3.8
1268,4,4,8.0,4.058e+04,GB300,S2L,mat-L2,garner,simt,8.128e+04,0.000e+00,0.000e+00,5.9,3.8
1267,1,1,2.0,2.534e+03,Rubin,S2L,mat-L2,garner,simt,2.028e+04,0.000e+00,0.000e+00,1.9,0.9
1267,1,1,2.0,2.534e+03,GB300,S2L,mat-L2,garner,simt,2.028e+04,0.000e+00,0.000e+00,1.5,0.9
1266,2,2,4.0,1.013e+04,Rubin,S2L,mat-L2,garner,simt,4.054e+04,0.000e+00,0.000e+00,3.8,1.9
1266,2,2,4.0,1.013e+04,GB300,S2L,mat-L2,garner,simt,4.054e+04,0.000e+00,0.000e+00,3.0,1.9
1265,1,1,2.0,2.530e+03,Rubin,S2L,mat-L2,garner,simt,2.025e+04,0.000e+00,0.000e+00,1.9,0.9
1265,1,1,2.0,2.530e+03,GB300,S2L,mat-L2,garner,simt,2.025e+04,0.000e+00,0.000e+00,1.5,0.9
1264,16,16,31.6,6.472e+05,Rubin,S2L,mat-L2,garner,simt,3.256e+05,0.000e+00,0.000e+00,30.0,15.0
1264,16,16,31.6,6.472e+05,GB300,S2L,mat-L2,garner,simt,3.256e+05,0.000e+00,0.000e+00,23.4,14.9
1263,1,1,2.0,2.526e+03,Rubin,S2L,mat-L2,garner,simt,2.022e+04,0.000e+00,0.000e+00,1.9,0.9
1263,1,1,2.0,2.526e+03,GB300,S2L,mat-L2,garner,simt,2.022e+04,0.000e+00,0.000e+00,1.5,0.9
1262,2,2,4.0,1.010e+04,Rubin,S2L,mat-L2,garner,simt,4.042e+04,0.000e+00,0.000e+00,3.8,1.9
1262,2,2,4.0,1.010e+04,GB300,S2L,mat-L2,garner,simt,4.042e+04,0.000e+00,0.000e+00,3.0,1.9
1261,1,1,2.0,2.522e+03,Rubin,S2L,mat-L2,garner,simt,2.018e+04,0.000e+00,0.000e+00,1.9,0.9
1261,1,1,2.0,2.522e+03,GB300,S2L,mat-L2,garner,simt,2.018e+04,0.000e+00,0.000e+00,1.5,0.9
1260,4,4,8.0,4.032e+04,Rubin,S2L,mat-L2,garner,simt,8.077e+04,0.000e+00,0.000e+00,7.6,3.8
1260,4,4,8.0,4.032e+04,GB300,S2L,mat-L2,garner,simt,8.077e+04,0.000e+00,0.000e+00,5.9,3.8
1259,1,1,2.0,2.518e+03,Rubin,S2L,mat-L2,garner,simt,2.015e+04,0.000e+00,0.000e+00,1.9,0.9
1259,1,1,2.0,2.518e+03,GB300,S2L,mat-L2,garner,simt,2.015e+04,0.000e+00,0.000e+00,1.5,0.9
1258,2,2,4.0,1.006e+04,Rubin,S2L,mat-L2,garner,simt,4.029e+04,0.000e+00,0.000e+00,3.8,1.9
1258,2,2,4.0,1.006e+04,GB300,S2L,mat-L2,garner,simt,4.029e+04,0.000e+00,0.000e+00,3.0,1.9
1257,1,1,2.0,2.514e+03,Rubin,S2L,mat-L2,garner,simt,2.012e+04,0.000e+00,0.000e+00,1.9,0.9
1257,1,1,2.0,2.514e+03,GB300,S2L,mat-L2,garner,simt,2.012e+04,0.000e+00,0.000e+00,1.5,0.9
1256,8,8,15.9,1.608e+05,Rubin,S2L,mat-L2,garner,simt,1.613e+05,0.000e+00,0.000e+00,15.1,7.5
1256,8,8,15.9,1.608e+05,GB300,S2L,mat-L2,garner,simt,1.613e+05,0.000e+00,0.000e+00,11.8,7.5
1255,1,1,2.0,2.510e+03,Rubin,S2L,mat-L2,garner,simt,2.009e+04,0.000e+00,0.000e+00,1.9,0.9
1255,1,1,2.0,2.510e+03,GB300,S2L,mat-L2,garner,simt,2.009e+04,0.000e+00,0.000e+00,1.5,0.9
1254,2,2,4.0,1.003e+04,Rubin,S2L,mat-L2,garner,simt,4.016e+04,0.000e+00,0.000e+00,3.8,1.9
1254,2,2,4.0,1.003e+04,GB300,S2L,mat-L2,garner,simt,4.016e+04,0.000e+00,0.000e+00,3.0,1.9
1253,1,1,2.0,2.506e+03,Rubin,S2L,mat-L2,garner,simt,2.006e+04,0.000e+00,0.000e+00,1.9,0.9
1253,1,1,2.0,2.506e+03,GB300,S2L,mat-L2,garner,simt,2.006e+04,0.000e+00,0.000e+00,1.5,0.9
1252,4,4,8.0,4.006e+04,Rubin,S2L,mat-L2,garner,simt,8.026e+04,0.000e+00,0.000e+00,7.6,3.8
1252,4,4,8.0,4.006e+04,GB300,S2L,mat-L2,garner,simt,8.026e+04,0.000e+00,0.000e+00,5.9,3.8
1251,1,1,2.0,2.502e+03,Rubin,S2L,mat-L2,garner,simt,2.002e+04,0.000e+00,0.000e+00,1.9,0.9
1251,1,1,2.0,2.502e+03,GB300,S2L,mat-L2,garner,simt,2.002e+04,0.000e+00,0.000e+00,1.5,0.9
1250,2,2,4.0,1.000e+04,Rubin,S2L,mat-L2,garner,simt,4.003e+04,0.000e+00,0.000e+00,3.8,1.9
1250,2,2,4.0,1.000e+04,GB300,S2L,mat-L2,garner,simt,4.003e+04,0.000e+00,0.000e+00,3.0,1.9
1249,1,1,2.0,2.498e+03,Rubin,S2L,mat-L2,garner,simt,1.999e+04,0.000e+00,0.000e+00,1.9,0.9
1249,1,1,2.0,2.498e+03,GB300,S2L,mat-L2,garner,simt,1.999e+04,0.000e+00,0.000e+00,1.5,0.9
1248,32,32,62.4,2.556e+06,Rubin,S2L,mat-L2,garner,simt,6.472e+05,0.000e+00,0.000e+00,59.2,29.7
1248,32,32,62.4,2.556e+06,GB300,S2L,mat-L2,garner,simt,6.472e+05,0.000e+00,0.000e+00,46.2,29.4
1247,1,1,2.0,2.494e+03,Rubin,S2L,mat-L2,garner,simt,1.996e+04,0.000e+00,0.000e+00,1.9,0.9
1247,1,1,2.0,2.494e+03,GB300,S2L,mat-L2,garner,simt,1.996e+04,0.000e+00,0.000e+00,1.5,0.9
1246,2,2,4.0,9.968e+03,Rubin,S2L,mat-L2,garner,simt,3.990e+04,0.000e+00,0.000e+00,3.8,1.9
1246,2,2,4.0,9.968e+03,GB300,S2L,mat-L2,garner,simt,3.990e+04,0.000e+00,0.000e+00,3.0,1.9
1245,1,1,2.0,2.490e+03,Rubin,S2L,mat-L2,garner,simt,1.993e+04,0.000e+00,0.000e+00,1.9,0.9
1245,1,1,2.0,2.490e+03,GB300,S2L,mat-L2,garner,simt,1.993e+04,0.000e+00,0.000e+00,1.5,0.9
1244,4,4,8.0,3.981e+04,Rubin,S2L,mat-L2,garner,simt,7.974e+04,0.000e+00,0.000e+00,7.6,3.8
1244,4,4,8.0,3.981e+04,GB300,S2L,mat-L2,garner,simt,7.974e+04,0.000e+00,0.000e+00,5.9,3.8
1243,1,1,2.0,2.486e+03,Rubin,S2L,mat-L2,garner,simt,1.990e+04,0.000e+00,0.000e+00,1.9,0.9
1243,1,1,2.0,2.486e+03,GB300,S2L,mat-L2,garner,simt,1.990e+04,0.000e+00,0.000e+00,1.5,0.9
1242,2,2,4.0,9.936e+03,Rubin,S2L,mat-L2,garner,simt,3.978e+04,0.000e+00,0.000e+00,3.8,1.9
1242,2,2,4.0,9.936e+03,GB300,S2L,mat-L2,garner,simt,3.978e+04,0.000e+00,0.000e+00,3.0,1.9
1241,1,1,2.0,2.482e+03,Rubin,S2L,mat-L2,garner,simt,1.986e+04,0.000e+00,0.000e+00,1.9,0.9
1241,1,1,2.0,2.482e+03,GB300,S2L,mat-L2,garner,simt,1.986e+04,0.000e+00,0.000e+00,1.5,0.9
1240,8,8,15.9,1.587e+05,Rubin,S2L,mat-L2,garner,simt,1.592e+05,0.000e+00,0.000e+00,15.1,7.5
1240,8,8,15.9,1.587e+05,GB300,S2L,mat-L2,garner,simt,1.592e+05,0.000e+00,0.000e+00,11.8,7.5
1239,1,1,2.0,2.478e+03,Rubin,S2L,mat-L2,garner,simt,1.983e+04,0.000e+00,0.000e+00,1.9,0.9
1239,1,1,2.0,2.478e+03,GB300,S2L,mat-L2,garner,simt,1.983e+04,0.000e+00,0.000e+00,1.5,0.9
1238,2,2,4.0,9.904e+03,Rubin,S2L,mat-L2,garner,simt,3.965e+04,0.000e+00,0.000e+00,3.8,1.9
1238,2,2,4.0,9.904e+03,GB300,S2L,mat-L2,garner,simt,3.965e+04,0.000e+00,0.000e+00,3.0,1.9
1237,1,1,2.0,2.474e+03,Rubin,S2L,mat-L2,garner,simt,1.980e+04,0.000e+00,0.000e+00,1.9,0.9
1237,1,1,2.0,2.474e+03,GB300,S2L,mat-L2,garner,simt,1.980e+04,0.000e+00,0.000e+00,1.5,0.9
1236,4,4,8.0,3.955e+04,Rubin,S2L,mat-L2,garner,simt,7.923e+04,0.000e+00,0.000e+00,7.6,3.8
1236,4,4,8.0,3.955e+04,GB300,S2L,mat-L2,garner,simt,7.923e+04,0.000e+00,0.000e+00,5.9,3.8
1235,1,1,2.0,2.470e+03,Rubin,S2L,mat-L2,garner,simt,1.977e+04,0.000e+00,0.000e+00,1.9,0.9
1235,1,1,2.0,2.470e+03,GB300,S2L,mat-L2,garner,simt,1.977e+04,0.000e+00,0.000e+00,1.5,0.9
1234,2,2,4.0,9.872e+03,Rubin,S2L,mat-L2,garner,simt,3.952e+04,0.000e+00,0.000e+00,3.8,1.9
1234,2,2,4.0,9.872e+03,GB300,S2L,mat-L2,garner,simt,3.952e+04,0.000e+00,0.000e+00,3.0,1.9
1233,1,1,2.0,2.466e+03,Rubin,S2L,mat-L2,garner,simt,1.974e+04,0.000e+00,0.000e+00,1.9,0.9
1233,1,1,2.0,2.466e+03,GB300,S2L,mat-L2,garner,simt,1.974e+04,0.000e+00,0.000e+00,1.5,0.9
1232,16,16,31.6,6.308e+05,Rubin,S2L,mat-L2,garner,simt,3.174e+05,0.000e+00,0.000e+00,30.0,15.0
1232,16,16,31.6,6.308e+05,GB300,S2L,mat-L2,garner,simt,3.174e+05,0.000e+00,0.000e+00,23.4,14.9
1231,1,1,2.0,2.462e+03,Rubin,S2L,mat-L2,garner,simt,1.970e+04,0.000e+00,0.000e+00,1.9,0.9
1231,1,1,2.0,2.462e+03,GB300,S2L,mat-L2,garner,simt,1.970e+04,0.000e+00,0.000e+00,1.5,0.9
1230,2,2,4.0,9.840e+03,Rubin,S2L,mat-L2,garner,simt,3.939e+04,0.000e+00,0.000e+00,3.8,1.9
1230,2,2,4.0,9.840e+03,GB300,S2L,mat-L2,garner,simt,3.939e+04,0.000e+00,0.000e+00,3.0,1.9
1229,1,1,2.0,2.458e+03,Rubin,S2L,mat-L2,garner,simt,1.967e+04,0.000e+00,0.000e+00,1.9,0.9
1229,1,1,2.0,2.458e+03,GB300,S2L,mat-L2,garner,simt,1.967e+04,0.000e+00,0.000e+00,1.5,0.9
1228,4,4,8.0,3.930e+04,Rubin,S2L,mat-L2,garner,simt,7.872e+04,0.000e+00,0.000e+00,7.6,3.8
1228,4,4,8.0,3.930e+04,GB300,S2L,mat-L2,garner,simt,7.872e+04,0.000e+00,0.000e+00,5.9,3.8
1227,1,1,2.0,2.454e+03,Rubin,S2L,mat-L2,garner,simt,1.964e+04,0.000e+00,0.000e+00,1.9,0.9
1227,1,1,2.0,2.454e+03,GB300,S2L,mat-L2,garner,simt,1.964e+04,0.000e+00,0.000e+00,1.5,0.9
1226,2,2,4.0,9.808e+03,Rubin,S2L,mat-L2,garner,simt,3.926e+04,0.000e+00,0.000e+00,3.8,1.9
1226,2,2,4.0,9.808e+03,GB300,S2L,mat-L2,garner,simt,3.926e+04,0.000e+00,0.000e+00,3.0,1.9
1225,1,1,2.0,2.450e+03,Rubin,S2L,mat-L2,garner,simt,1.961e+04,0.000e+00,0.000e+00,1.9,0.9
1225,1,1,2.0,2.450e+03,GB300,S2L,mat-L2,garner,simt,1.961e+04,0.000e+00,0.000e+00,1.5,0.9
1224,8,8,15.9,1.567e+05,Rubin,S2L,mat-L2,garner,simt,1.572e+05,0.000e+00,0.000e+00,15.1,7.5
1224,8,8,15.9,1.567e+05,GB300,S2L,mat-L2,garner,simt,1.572e+05,0.000e+00,0.000e+00,11.8,7.5
1223,1,1,2.0,2.446e+03,Rubin,S2L,mat-L2,garner,simt,1.958e+04,0.000e+00,0.000e+00,1.9,0.9
1223,1,1,2.0,2.446e+03,GB300,S2L,mat-L2,garner,simt,1.958e+04,0.000e+00,0.000e+00,1.5,0.9
1222,2,2,4.0,9.776e+03,Rubin,S2L,mat-L2,garner,simt,3.914e+04,0.000e+00,0.000e+00,3.8,1.9
1222,2,2,4.0,9.776e+03,GB300,S2L,mat-L2,garner,simt,3.914e+04,0.000e+00,0.000e+00,3.0,1.9
1221,1,1,2.0,2.442e+03,Rubin,S2L,mat-L2,garner,simt,1.954e+04,0.000e+00,0.000e+00,1.9,0.9
1221,1,1,2.0,2.442e+03,GB300,S2L,mat-L2,garner,simt,1.954e+04,0.000e+00,0.000e+00,1.5,0.9
1220,4,4,8.0,3.904e+04,Rubin,S2L,mat-L2,garner,simt,7.821e+04,0.000e+00,0.000e+00,7.6,3.8
1220,4,4,8.0,3.904e+04,GB300,S2L,mat-L2,garner,simt,7.821e+04,0.000e+00,0.000e+00,5.9,3.8
1219,1,1,2.0,2.438e+03,Rubin,S2L,mat-L2,garner,simt,1.951e+04,0.000e+00,0.000e+00,1.9,0.9
1219,1,1,2.0,2.438e+03,GB300,S2L,mat-L2,garner,simt,1.951e+04,0.000e+00,0.000e+00,1.5,0.9
1218,2,2,4.0,9.744e+03,Rubin,S2L,mat-L2,garner,simt,3.901e+04,0.000e+00,0.000e+00,3.8,1.9
1218,2,2,4.0,9.744e+03,GB300,S2L,mat-L2,garner,simt,3.901e+04,0.000e+00,0.000e+00,3.0,1.9
1217,1,1,2.0,2.434e+03,Rubin,S2L,mat-L2,garner,simt,1.948e+04,0.000e+00,0.000e+00,1.9,0.9
1217,1,1,2.0,2.434e+03,GB300,S2L,mat-L2,garner,simt,1.948e+04,0.000e+00,0.000e+00,1.5,0.9
1216,1216,64,1216.0,1.893e+08,Rubin,S2L,mat-L2,garner,simt,1.307e+07,0.000e+00,0.000e+00,473.0,98.6
1216,1216,64,1216.0,1.893e+08,GB300,S2L,on-the-fly,garner,simt,1.307e+07,4.981e+06,0.000e+00,135.1,75.8
1215,1,1,2.0,2.430e+03,Rubin,S2L,mat-L2,garner,simt,1.945e+04,0.000e+00,0.000e+00,1.9,0.9
1215,1,1,2.0,2.430e+03,GB300,S2L,mat-L2,garner,simt,1.945e+04,0.000e+00,0.000e+00,1.5,0.9
1214,2,2,4.0,9.712e+03,Rubin,S2L,mat-L2,garner,simt,3.888e+04,0.000e+00,0.000e+00,3.8,1.9
1214,2,2,4.0,9.712e+03,GB300,S2L,mat-L2,garner,simt,3.888e+04,0.000e+00,0.000e+00,3.0,1.9
1213,1,1,2.0,2.426e+03,Rubin,S2L,mat-L2,garner,simt,1.942e+04,0.000e+00,0.000e+00,1.9,0.9
1213,1,1,2.0,2.426e+03,GB300,S2L,mat-L2,garner,simt,1.942e+04,0.000e+00,0.000e+00,1.5,0.9
1212,4,4,8.0,3.878e+04,Rubin,S2L,mat-L2,garner,simt,7.770e+04,0.000e+00,0.000e+00,7.6,3.8
1212,4,4,8.0,3.878e+04,GB300,S2L,mat-L2,garner,simt,7.770e+04,0.000e+00,0.000e+00,5.9,3.8
1211,1,1,2.0,2.422e+03,Rubin,S2L,mat-L2,garner,simt,1.938e+04,0.000e+00,0.000e+00,1.9,0.9
1211,1,1,2.0,2.422e+03,GB300,S2L,mat-L2,garner,simt,1.938e+04,0.000e+00,0.000e+00,1.5,0.9
1210,2,2,4.0,9.680e+03,Rubin,S2L,mat-L2,garner,simt,3.875e+04,0.000e+00,0.000e+00,3.8,1.9
1210,2,2,4.0,9.680e+03,GB300,S2L,mat-L2,garner,simt,3.875e+04,0.000e+00,0.000e+00,3.0,1.9
1209,1,1,2.0,2.418e+03,Rubin,S2L,mat-L2,garner,simt,1.935e+04,0.000e+00,0.000e+00,1.9,0.9
1209,1,1,2.0,2.418e+03,GB300,S2L,mat-L2,garner,simt,1.935e+04,0.000e+00,0.000e+00,1.5,0.9
1208,8,8,15.9,1.546e+05,Rubin,S2L,mat-L2,garner,simt,1.551e+05,0.000e+00,0.000e+00,15.1,7.5
1208,8,8,15.9,1.546e+05,GB300,S2L,mat-L2,garner,simt,1.551e+05,0.000e+00,0.000e+00,11.8,7.5
1207,1,1,2.0,2.414e+03,Rubin,S2L,mat-L2,garner,simt,1.932e+04,0.000e+00,0.000e+00,1.9,0.9
1207,1,1,2.0,2.414e+03,GB300,S2L,mat-L2,garner,simt,1.932e+04,0.000e+00,0.000e+00,1.5,0.9
1206,2,2,4.0,9.648e+03,Rubin,S2L,mat-L2,garner,simt,3.862e+04,0.000e+00,0.000e+00,3.8,1.9
1206,2,2,4.0,9.648e+03,GB300,S2L,mat-L2,garner,simt,3.862e+04,0.000e+00,0.000e+00,3.0,1.9
1205,1,1,2.0,2.410e+03,Rubin,S2L,mat-L2,garner,simt,1.929e+04,0.000e+00,0.000e+00,1.9,0.9
1205,1,1,2.0,2.410e+03,GB300,S2L,mat-L2,garner,simt,1.929e+04,0.000e+00,0.000e+00,1.5,0.9
1204,4,4,8.0,3.853e+04,Rubin,S2L,mat-L2,garner,simt,7.718e+04,0.000e+00,0.000e+00,7.6,3.8
1204,4,4,8.0,3.853e+04,GB300,S2L,mat-L2,garner,simt,7.718e+04,0.000e+00,0.000e+00,5.9,3.8
1203,1,1,2.0,2.406e+03,Rubin,S2L,mat-L2,garner,simt,1.926e+04,0.000e+00,0.000e+00,1.9,0.9
1203,1,1,2.0,2.406e+03,GB300,S2L,mat-L2,garner,simt,1.926e+04,0.000e+00,0.000e+00,1.5,0.9
1202,2,2,4.0,9.616e+03,Rubin,S2L,mat-L2,garner,simt,3.850e+04,0.000e+00,0.000e+00,3.8,1.9
1202,2,2,4.0,9.616e+03,GB300,S2L,mat-L2,garner,simt,3.850e+04,0.000e+00,0.000e+00,3.0,1.9
1201,1,1,2.0,2.402e+03,Rubin,S2L,mat-L2,garner,simt,1.922e+04,0.000e+00,0.000e+00,1.9,0.9
1201,1,1,2.0,2.402e+03,GB300,S2L,mat-L2,garner,simt,1.922e+04,0.000e+00,0.000e+00,1.5,0.9
1200,16,16,31.6,6.144e+05,Rubin,S2L,mat-L2,garner,simt,3.092e+05,0.000e+00,0.000e+00,30.0,15.0
1200,16,16,31.6,6.144e+05,GB300,S2L,mat-L2,garner,simt,3.092e+05,0.000e+00,0.000e+00,23.4,14.9
1199,1,1,2.0,2.398e+03,Rubin,S2L,mat-L2,garner,simt,1.919e+04,0.000e+00,0.000e+00,1.9,0.9
1199,1,1,2.0,2.398e+03,GB300,S2L,mat-L2,garner,simt,1.919e+04,0.000e+00,0.000e+00,1.5,0.9
1198,2,2,4.0,9.584e+03,Rubin,S2L,mat-L2,garner,simt,3.837e+04,0.000e+00,0.000e+00,3.8,1.9
1198,2,2,4.0,9.584e+03,GB300,S2L,mat-L2,garner,simt,3.837e+04,0.000e+00,0.000e+00,3.0,1.9
1197,1,1,2.0,2.394e+03,Rubin,S2L,mat-L2,garner,simt,1.916e+04,0.000e+00,0.000e+00,1.9,0.9
1197,1,1,2.0,2.394e+03,GB300,S2L,mat-L2,garner,simt,1.916e+04,0.000e+00,0.000e+00,1.5,0.9
1196,4,4,8.0,3.827e+04,Rubin,S2L,mat-L2,garner,simt,7.667e+04,0.000e+00,0.000e+00,7.6,3.8
1196,4,4,8.0,3.827e+04,GB300,S2L,mat-L2,garner,simt,7.667e+04,0.000e+00,0.000e+00,5.9,3.8
1195,1,1,2.0,2.390e+03,Rubin,S2L,mat-L2,garner,simt,1.913e+04,0.000e+00,0.000e+00,1.9,0.9
1195,1,1,2.0,2.390e+03,GB300,S2L,mat-L2,garner,simt,1.913e+04,0.000e+00,0.000e+00,1.5,0.9
1194,2,2,4.0,9.552e+03,Rubin,S2L,mat-L2,garner,simt,3.824e+04,0.000e+00,0.000e+00,3.8,1.9
1194,2,2,4.0,9.552e+03,GB300,S2L,mat-L2,garner,simt,3.824e+04,0.000e+00,0.000e+00,3.0,1.9
1193,1,1,2.0,2.386e+03,Rubin,S2L,mat-L2,garner,simt,1.910e+04,0.000e+00,0.000e+00,1.9,0.9
1193,1,1,2.0,2.386e+03,GB300,S2L,mat-L2,garner,simt,1.910e+04,0.000e+00,0.000e+00,1.5,0.9
1192,8,8,15.9,1.526e+05,Rubin,S2L,mat-L2,garner,simt,1.531e+05,0.000e+00,0.000e+00,15.1,7.5
1192,8,8,15.9,1.526e+05,GB300,S2L,mat-L2,garner,simt,1.531e+05,0.000e+00,0.000e+00,11.8,7.5
1191,1,1,2.0,2.382e+03,Rubin,S2L,mat-L2,garner,simt,1.906e+04,0.000e+00,0.000e+00,1.9,0.9
1191,1,1,2.0,2.382e+03,GB300,S2L,mat-L2,garner,simt,1.906e+04,0.000e+00,0.000e+00,1.5,0.9
1190,2,2,4.0,9.520e+03,Rubin,S2L,mat-L2,garner,simt,3.811e+04,0.000e+00,0.000e+00,3.8,1.9
1190,2,2,4.0,9.520e+03,GB300,S2L,mat-L2,garner,simt,3.811e+04,0.000e+00,0.000e+00,3.0,1.9
1189,1,1,2.0,2.378e+03,Rubin,S2L,mat-L2,garner,simt,1.903e+04,0.000e+00,0.000e+00,1.9,0.9
1189,1,1,2.0,2.378e+03,GB300,S2L,mat-L2,garner,simt,1.903e+04,0.000e+00,0.000e+00,1.5,0.9
1188,4,4,8.0,3.802e+04,Rubin,S2L,mat-L2,garner,simt,7.616e+04,0.000e+00,0.000e+00,7.6,3.8
1188,4,4,8.0,3.802e+04,GB300,S2L,mat-L2,garner,simt,7.616e+04,0.000e+00,0.000e+00,5.9,3.8
1187,1,1,2.0,2.374e+03,Rubin,S2L,mat-L2,garner,simt,1.900e+04,0.000e+00,0.000e+00,1.9,0.9
1187,1,1,2.0,2.374e+03,GB300,S2L,mat-L2,garner,simt,1.900e+04,0.000e+00,0.000e+00,1.5,0.9
1186,2,2,4.0,9.488e+03,Rubin,S2L,mat-L2,garner,simt,3.798e+04,0.000e+00,0.000e+00,3.8,1.9
1186,2,2,4.0,9.488e+03,GB300,S2L,mat-L2,garner,simt,3.798e+04,0.000e+00,0.000e+00,3.0,1.9
1185,1,1,2.0,2.370e+03,Rubin,S2L,mat-L2,garner,simt,1.897e+04,0.000e+00,0.000e+00,1.9,0.9
1185,1,1,2.0,2.370e+03,GB300,S2L,mat-L2,garner,simt,1.897e+04,0.000e+00,0.000e+00,1.5,0.9
1184,32,32,62.3,2.425e+06,Rubin,S2L,mat-L2,garner,simt,6.144e+05,0.000e+00,0.000e+00,59.1,29.7
1184,32,32,62.3,2.425e+06,GB300,S2L,mat-L2,garner,simt,6.144e+05,0.000e+00,0.000e+00,46.2,29.4
1183,1,1,2.0,2.366e+03,Rubin,S2L,mat-L2,garner,simt,1.894e+04,0.000e+00,0.000e+00,1.9,0.9
1183,1,1,2.0,2.366e+03,GB300,S2L,mat-L2,garner,simt,1.894e+04,0.000e+00,0.000e+00,1.5,0.9
1182,2,2,4.0,9.456e+03,Rubin,S2L,mat-L2,garner,simt,3.786e+04,0.000e+00,0.000e+00,3.8,1.9
1182,2,2,4.0,9.456e+03,GB300,S2L,mat-L2,garner,simt,3.786e+04,0.000e+00,0.000e+00,3.0,1.9
1181,1,1,2.0,2.362e+03,Rubin,S2L,mat-L2,garner,simt,1.890e+04,0.000e+00,0.000e+00,1.9,0.9
1181,1,1,2.0,2.362e+03,GB300,S2L,mat-L2,garner,simt,1.890e+04,0.000e+00,0.000e+00,1.5,0.9
1180,4,4,8.0,3.776e+04,Rubin,S2L,mat-L2,garner,simt,7.565e+04,0.000e+00,0.000e+00,7.6,3.8
1180,4,4,8.0,3.776e+04,GB300,S2L,mat-L2,garner,simt,7.565e+04,0.000e+00,0.000e+00,5.9,3.8
1179,1,1,2.0,2.358e+03,Rubin,S2L,mat-L2,garner,simt,1.887e+04,0.000e+00,0.000e+00,1.9,0.9
1179,1,1,2.0,2.358e+03,GB300,S2L,mat-L2,garner,simt,1.887e+04,0.000e+00,0.000e+00,1.5,0.9
1178,2,2,4.0,9.424e+03,Rubin,S2L,mat-L2,garner,simt,3.773e+04,0.000e+00,0.000e+00,3.8,1.9
1178,2,2,4.0,9.424e+03,GB300,S2L,mat-L2,garner,simt,3.773e+04,0.000e+00,0.000e+00,3.0,1.9
1177,1,1,2.0,2.354e+03,Rubin,S2L,mat-L2,garner,simt,1.884e+04,0.000e+00,0.000e+00,1.9,0.9
1177,1,1,2.0,2.354e+03,GB300,S2L,mat-L2,garner,simt,1.884e+04,0.000e+00,0.000e+00,1.5,0.9
1176,8,8,15.9,1.505e+05,Rubin,S2L,mat-L2,garner,simt,1.510e+05,0.000e+00,0.000e+00,15.1,7.5
1176,8,8,15.9,1.505e+05,GB300,S2L,mat-L2,garner,simt,1.510e+05,0.000e+00,0.000e+00,11.8,7.5
1175,1,1,2.0,2.350e+03,Rubin,S2L,mat-L2,garner,simt,1.881e+04,0.000e+00,0.000e+00,1.9,0.9
1175,1,1,2.0,2.350e+03,GB300,S2L,mat-L2,garner,simt,1.881e+04,0.000e+00,0.000e+00,1.5,0.9
1174,2,2,4.0,9.392e+03,Rubin,S2L,mat-L2,garner,simt,3.760e+04,0.000e+00,0.000e+00,3.8,1.9
1174,2,2,4.0,9.392e+03,GB300,S2L,mat-L2,garner,simt,3.760e+04,0.000e+00,0.000e+00,3.0,1.9
1173,1,1,2.0,2.346e+03,Rubin,S2L,mat-L2,garner,simt,1.878e+04,0.000e+00,0.000e+00,1.9,0.9
1173,1,1,2.0,2.346e+03,GB300,S2L,mat-L2,garner,simt,1.878e+04,0.000e+00,0.000e+00,1.5,0.9
1172,4,4,8.0,3.750e+04,Rubin,S2L,mat-L2,garner,simt,7.514e+04,0.000e+00,0.000e+00,7.6,3.8
1172,4,4,8.0,3.750e+04,GB300,S2L,mat-L2,garner,simt,7.514e+04,0.000e+00,0.000e+00,5.9,3.8
1171,1,1,2.0,2.342e+03,Rubin,S2L,mat-L2,garner,simt,1.874e+04,0.000e+00,0.000e+00,1.9,0.9
1171,1,1,2.0,2.342e+03,GB300,S2L,mat-L2,garner,simt,1.874e+04,0.000e+00,0.000e+00,1.5,0.9
1170,2,2,4.0,9.360e+03,Rubin,S2L,mat-L2,garner,simt,3.747e+04,0.000e+00,0.000e+00,3.8,1.9
1170,2,2,4.0,9.360e+03,GB300,S2L,mat-L2,garner,simt,3.747e+04,0.000e+00,0.000e+00,3.0,1.9
1169,1,1,2.0,2.338e+03,Rubin,S2L,mat-L2,garner,simt,1.871e+04,0.000e+00,0.000e+00,1.9,0.9
1169,1,1,2.0,2.338e+03,GB300,S2L,mat-L2,garner,simt,1.871e+04,0.000e+00,0.000e+00,1.5,0.9
1168,16,16,31.6,5.980e+05,Rubin,S2L,mat-L2,garner,simt,3.011e+05,0.000e+00,0.000e+00,30.0,14.9
1168,16,16,31.6,5.980e+05,GB300,S2L,mat-L2,garner,simt,3.011e+05,0.000e+00,0.000e+00,23.4,14.9
1167,1,1,2.0,2.334e+03,Rubin,S2L,mat-L2,garner,simt,1.868e+04,0.000e+00,0.000e+00,1.9,0.9
1167,1,1,2.0,2.334e+03,GB300,S2L,mat-L2,garner,simt,1.868e+04,0.000e+00,0.000e+00,1.5,0.9
1166,2,2,4.0,9.328e+03,Rubin,S2L,mat-L2,garner,simt,3.734e+04,0.000e+00,0.000e+00,3.8,1.9
1166,2,2,4.0,9.328e+03,GB300,S2L,mat-L2,garner,simt,3.734e+04,0.000e+00,0.000e+00,3.0,1.9
1165,1,1,2.0,2.330e+03,Rubin,S2L,mat-L2,garner,simt,1.865e+04,0.000e+00,0.000e+00,1.9,0.9
1165,1,1,2.0,2.330e+03,GB300,S2L,mat-L2,garner,simt,1.865e+04,0.000e+00,0.000e+00,1.5,0.9
1164,4,4,8.0,3.725e+04,Rubin,S2L,mat-L2,garner,simt,7.462e+04,0.000e+00,0.000e+00,7.6,3.8
1164,4,4,8.0,3.725e+04,GB300,S2L,mat-L2,garner,simt,7.462e+04,0.000e+00,0.000e+00,5.9,3.8
1163,1,1,2.0,2.326e+03,Rubin,S2L,mat-L2,garner,simt,1.862e+04,0.000e+00,0.000e+00,1.9,0.9
1163,1,1,2.0,2.326e+03,GB300,S2L,mat-L2,garner,simt,1.862e+04,0.000e+00,0.000e+00,1.5,0.9
1162,2,2,4.0,9.296e+03,Rubin,S2L,mat-L2,garner,simt,3.722e+04,0.000e+00,0.000e+00,3.8,1.9
1162,2,2,4.0,9.296e+03,GB300,S2L,mat-L2,garner,simt,3.722e+04,0.000e+00,0.000e+00,3.0,1.9
1161,1,1,2.0,2.322e+03,Rubin,S2L,mat-L2,garner,simt,1.858e+04,0.000e+00,0.000e+00,1.9,0.9
1161,1,1,2.0,2.322e+03,GB300,S2L,mat-L2,garner,simt,1.858e+04,0.000e+00,0.000e+00,1.5,0.9
1160,8,8,15.9,1.485e+05,Rubin,S2L,mat-L2,garner,simt,1.490e+05,0.000e+00,0.000e+00,15.1,7.5
1160,8,8,15.9,1.485e+05,GB300,S2L,mat-L2,garner,simt,1.490e+05,0.000e+00,0.000e+00,11.8,7.5
1159,1,1,2.0,2.318e+03,Rubin,S2L,mat-L2,garner,simt,1.855e+04,0.000e+00,0.000e+00,1.9,0.9
1159,1,1,2.0,2.318e+03,GB300,S2L,mat-L2,garner,simt,1.855e+04,0.000e+00,0.000e+00,1.5,0.9
1158,2,2,4.0,9.264e+03,Rubin,S2L,mat-L2,garner,simt,3.709e+04,0.000e+00,0.000e+00,3.8,1.9
1158,2,2,4.0,9.264e+03,GB300,S2L,mat-L2,garner,simt,3.709e+04,0.000e+00,0.000e+00,3.0,1.9
1157,1,1,2.0,2.314e+03,Rubin,S2L,mat-L2,garner,simt,1.852e+04,0.000e+00,0.000e+00,1.9,0.9
1157,1,1,2.0,2.314e+03,GB300,S2L,mat-L2,garner,simt,1.852e+04,0.000e+00,0.000e+00,1.5,0.9
1156,4,4,8.0,3.699e+04,Rubin,S2L,mat-L2,garner,simt,7.411e+04,0.000e+00,0.000e+00,7.6,3.8
1156,4,4,8.0,3.699e+04,GB300,S2L,mat-L2,garner,simt,7.411e+04,0.000e+00,0.000e+00,5.9,3.8
1155,1,1,2.0,2.310e+03,Rubin,S2L,mat-L2,garner,simt,1.849e+04,0.000e+00,0.000e+00,1.9,0.9
1155,1,1,2.0,2.310e+03,GB300,S2L,mat-L2,garner,simt,1.849e+04,0.000e+00,0.000e+00,1.5,0.9
1154,2,2,4.0,9.232e+03,Rubin,S2L,mat-L2,garner,simt,3.696e+04,0.000e+00,0.000e+00,3.8,1.9
1154,2,2,4.0,9.232e+03,GB300,S2L,mat-L2,garner,simt,3.696e+04,0.000e+00,0.000e+00,3.0,1.9
1153,1,1,2.0,2.306e+03,Rubin,S2L,mat-L2,garner,simt,1.846e+04,0.000e+00,0.000e+00,1.9,0.9
1153,1,1,2.0,2.306e+03,GB300,S2L,mat-L2,garner,simt,1.846e+04,0.000e+00,0.000e+00,1.5,0.9
1152,1152,64,1152.0,1.699e+08,Rubin,S2L,mat-L2,garner,simt,1.180e+07,0.000e+00,0.000e+00,473.0,98.2
1152,1152,64,1152.0,1.699e+08,GB300,S2L,on-the-fly,garner,simt,1.180e+07,4.719e+06,0.000e+00,135.1,74.6
1151,1,1,2.0,2.302e+03,Rubin,S2L,mat-L2,garner,simt,1.842e+04,0.000e+00,0.000e+00,1.9,0.9
1151,1,1,2.0,2.302e+03,GB300,S2L,mat-L2,garner,simt,1.842e+04,0.000e+00,0.000e+00,1.5,0.9
1150,2,2,4.0,9.200e+03,Rubin,S2L,mat-L2,garner,simt,3.683e+04,0.000e+00,0.000e+00,3.8,1.9
1150,2,2,4.0,9.200e+03,GB300,S2L,mat-L2,garner,simt,3.683e+04,0.000e+00,0.000e+00,3.0,1.9
1149,1,1,2.0,2.298e+03,Rubin,S2L,mat-L2,garner,simt,1.839e+04,0.000e+00,0.000e+00,1.9,0.9
1149,1,1,2.0,2.298e+03,GB300,S2L,mat-L2,garner,simt,1.839e+04,0.000e+00,0.000e+00,1.5,0.9
1148,4,4,8.0,3.674e+04,Rubin,S2L,mat-L2,garner,simt,7.360e+04,0.000e+00,0.000e+00,7.6,3.8
1148,4,4,8.0,3.674e+04,GB300,S2L,mat-L2,garner,simt,7.360e+04,0.000e+00,0.000e+00,5.9,3.8
1147,1,1,2.0,2.294e+03,Rubin,S2L,mat-L2,garner,simt,1.836e+04,0.000e+00,0.000e+00,1.9,0.9
1147,1,1,2.0,2.294e+03,GB300,S2L,mat-L2,garner,simt,1.836e+04,0.000e+00,0.000e+00,1.5,0.9
1146,2,2,4.0,9.168e+03,Rubin,S2L,mat-L2,garner,simt,3.670e+04,0.000e+00,0.000e+00,3.8,1.9
1146,2,2,4.0,9.168e+03,GB300,S2L,mat-L2,garner,simt,3.670e+04,0.000e+00,0.000e+00,3.0,1.9
1145,1,1,2.0,2.290e+03,Rubin,S2L,mat-L2,garner,simt,1.833e+04,0.000e+00,0.000e+00,1.9,0.9
1145,1,1,2.0,2.290e+03,GB300,S2L,mat-L2,garner,simt,1.833e+04,0.000e+00,0.000e+00,1.5,0.9
1144,8,8,15.9,1.464e+05,Rubin,S2L,mat-L2,garner,simt,1.469e+05,0.000e+00,0.000e+00,15.1,7.5
1144,8,8,15.9,1.464e+05,GB300,S2L,mat-L2,garner,simt,1.469e+05,0.000e+00,0.000e+00,11.8,7.5
1143,1,1,2.0,2.286e+03,Rubin,S2L,mat-L2,garner,simt,1.830e+04,0.000e+00,0.000e+00,1.9,0.9
1143,1,1,2.0,2.286e+03,GB300,S2L,mat-L2,garner,simt,1.830e+04,0.000e+00,0.000e+00,1.5,0.9
1142,2,2,4.0,9.136e+03,Rubin,S2L,mat-L2,garner,simt,3.658e+04,0.000e+00,0.000e+00,3.8,1.9
1142,2,2,4.0,9.136e+03,GB300,S2L,mat-L2,garner,simt,3.658e+04,0.000e+00,0.000e+00,3.0,1.9
1141,1,1,2.0,2.282e+03,Rubin,S2L,mat-L2,garner,simt,1.826e+04,0.000e+00,0.000e+00,1.9,0.9
1141,1,1,2.0,2.282e+03,GB300,S2L,mat-L2,garner,simt,1.826e+04,0.000e+00,0.000e+00,1.5,0.9
1140,4,4,8.0,3.648e+04,Rubin,S2L,mat-L2,garner,simt,7.309e+04,0.000e+00,0.000e+00,7.6,3.8
1140,4,4,8.0,3.648e+04,GB300,S2L,mat-L2,garner,simt,7.309e+04,0.000e+00,0.000e+00,5.9,3.8
1139,1,1,2.0,2.278e+03,Rubin,S2L,mat-L2,garner,simt,1.823e+04,0.000e+00,0.000e+00,1.9,0.9
1139,1,1,2.0,2.278e+03,GB300,S2L,mat-L2,garner,simt,1.823e+04,0.000e+00,0.000e+00,1.5,0.9
1138,2,2,4.0,9.104e+03,Rubin,S2L,mat-L2,garner,simt,3.645e+04,0.000e+00,0.000e+00,3.8,1.9
1138,2,2,4.0,9.104e+03,GB300,S2L,mat-L2,garner,simt,3.645e+04,0.000e+00,0.000e+00,3.0,1.9
1137,1,1,2.0,2.274e+03,Rubin,S2L,mat-L2,garner,simt,1.820e+04,0.000e+00,0.000e+00,1.9,0.9
1137,1,1,2.0,2.274e+03,GB300,S2L,mat-L2,garner,simt,1.820e+04,0.000e+00,0.000e+00,1.5,0.9
1136,16,16,31.6,5.816e+05,Rubin,S2L,mat-L2,garner,simt,2.929e+05,0.000e+00,0.000e+00,29.9,14.9
1136,16,16,31.6,5.816e+05,GB300,S2L,mat-L2,garner,simt,2.929e+05,0.000e+00,0.000e+00,23.4,14.9
1135,1,1,2.0,2.270e+03,Rubin,S2L,mat-L2,garner,simt,1.817e+04,0.000e+00,0.000e+00,1.9,0.9
1135,1,1,2.0,2.270e+03,GB300,S2L,mat-L2,garner,simt,1.817e+04,0.000e+00,0.000e+00,1.5,0.9
1134,2,2,4.0,9.072e+03,Rubin,S2L,mat-L2,garner,simt,3.632e+04,0.000e+00,0.000e+00,3.8,1.9
1134,2,2,4.0,9.072e+03,GB300,S2L,mat-L2,garner,simt,3.632e+04,0.000e+00,0.000e+00,3.0,1.9
1133,1,1,2.0,2.266e+03,Rubin,S2L,mat-L2,garner,simt,1.814e+04,0.000e+00,0.000e+00,1.9,0.9
1133,1,1,2.0,2.266e+03,GB300,S2L,mat-L2,garner,simt,1.814e+04,0.000e+00,0.000e+00,1.5,0.9
1132,4,4,8.0,3.622e+04,Rubin,S2L,mat-L2,garner,simt,7.258e+04,0.000e+00,0.000e+00,7.6,3.8
1132,4,4,8.0,3.622e+04,GB300,S2L,mat-L2,garner,simt,7.258e+04,0.000e+00,0.000e+00,5.9,3.8
1131,1,1,2.0,2.262e+03,Rubin,S2L,mat-L2,garner,simt,1.810e+04,0.000e+00,0.000e+00,1.9,0.9
1131,1,1,2.0,2.262e+03,GB300,S2L,mat-L2,garner,simt,1.810e+04,0.000e+00,0.000e+00,1.5,0.9
1130,2,2,4.0,9.040e+03,Rubin,S2L,mat-L2,garner,simt,3.619e+04,0.000e+00,0.000e+00,3.8,1.9
1130,2,2,4.0,9.040e+03,GB300,S2L,mat-L2,garner,simt,3.619e+04,0.000e+00,0.000e+00,3.0,1.9
1129,1,1,2.0,2.258e+03,Rubin,S2L,mat-L2,garner,simt,1.807e+04,0.000e+00,0.000e+00,1.9,0.9
1129,1,1,2.0,2.258e+03,GB300,S2L,mat-L2,garner,simt,1.807e+04,0.000e+00,0.000e+00,1.5,0.9
1128,8,8,15.9,1.444e+05,Rubin,S2L,mat-L2,garner,simt,1.449e+05,0.000e+00,0.000e+00,15.1,7.5
1128,8,8,15.9,1.444e+05,GB300,S2L,mat-L2,garner,simt,1.449e+05,0.000e+00,0.000e+00,11.8,7.5
1127,1,1,2.0,2.254e+03,Rubin,S2L,mat-L2,garner,simt,1.804e+04,0.000e+00,0.000e+00,1.9,0.9
1127,1,1,2.0,2.254e+03,GB300,S2L,mat-L2,garner,simt,1.804e+04,0.000e+00,0.000e+00,1.5,0.9
1126,2,2,4.0,9.008e+03,Rubin,S2L,mat-L2,garner,simt,3.606e+04,0.000e+00,0.000e+00,3.8,1.9
1126,2,2,4.0,9.008e+03,GB300,S2L,mat-L2,garner,simt,3.606e+04,0.000e+00,0.000e+00,3.0,1.9
1125,1,1,2.0,2.250e+03,Rubin,S2L,mat-L2,garner,simt,1.801e+04,0.000e+00,0.000e+00,1.9,0.9
1125,1,1,2.0,2.250e+03,GB300,S2L,mat-L2,garner,simt,1.801e+04,0.000e+00,0.000e+00,1.5,0.9
1124,4,4,8.0,3.597e+04,Rubin,S2L,mat-L2,garner,simt,7.206e+04,0.000e+00,0.000e+00,7.6,3.8
1124,4,4,8.0,3.597e+04,GB300,S2L,mat-L2,garner,simt,7.206e+04,0.000e+00,0.000e+00,5.9,3.8
1123,1,1,2.0,2.246e+03,Rubin,S2L,mat-L2,garner,simt,1.798e+04,0.000e+00,0.000e+00,1.9,0.9
1123,1,1,2.0,2.246e+03,GB300,S2L,mat-L2,garner,simt,1.798e+04,0.000e+00,0.000e+00,1.5,0.9
1122,2,2,4.0,8.976e+03,Rubin,S2L,mat-L2,garner,simt,3.594e+04,0.000e+00,0.000e+00,3.8,1.9
1122,2,2,4.0,8.976e+03,GB300,S2L,mat-L2,garner,simt,3.594e+04,0.000e+00,0.000e+00,3.0,1.9
1121,1,1,2.0,2.242e+03,Rubin,S2L,mat-L2,garner,simt,1.794e+04,0.000e+00,0.000e+00,1.9,0.9
1121,1,1,2.0,2.242e+03,GB300,S2L,mat-L2,garner,simt,1.794e+04,0.000e+00,0.000e+00,1.5,0.9
1120,32,32,62.2,2.294e+06,Rubin,S2L,mat-L2,garner,simt,5.816e+05,0.000e+00,0.000e+00,59.0,29.7
1120,32,32,62.2,2.294e+06,GB300,S2L,mat-L2,garner,simt,5.816e+05,0.000e+00,0.000e+00,46.1,29.3
1119,1,1,2.0,2.238e+03,Rubin,S2L,mat-L2,garner,simt,1.791e+04,0.000e+00,0.000e+00,1.9,0.9
1119,1,1,2.0,2.238e+03,GB300,S2L,mat-L2,garner,simt,1.791e+04,0.000e+00,0.000e+00,1.5,0.9
1118,2,2,4.0,8.944e+03,Rubin,S2L,mat-L2,garner,simt,3.581e+04,0.000e+00,0.000e+00,3.8,1.9
1118,2,2,4.0,8.944e+03,GB300,S2L,mat-L2,garner,simt,3.581e+04,0.000e+00,0.000e+00,3.0,1.9
1117,1,1,2.0,2.234e+03,Rubin,S2L,mat-L2,garner,simt,1.788e+04,0.000e+00,0.000e+00,1.9,0.9
1117,1,1,2.0,2.234e+03,GB300,S2L,mat-L2,garner,simt,1.788e+04,0.000e+00,0.000e+00,1.5,0.9
1116,4,4,8.0,3.571e+04,Rubin,S2L,mat-L2,garner,simt,7.155e+04,0.000e+00,0.000e+00,7.6,3.8
1116,4,4,8.0,3.571e+04,GB300,S2L,mat-L2,garner,simt,7.155e+04,0.000e+00,0.000e+00,5.9,3.8
1115,1,1,2.0,2.230e+03,Rubin,S2L,mat-L2,garner,simt,1.785e+04,0.000e+00,0.000e+00,1.9,0.9
1115,1,1,2.0,2.230e+03,GB300,S2L,mat-L2,garner,simt,1.785e+04,0.000e+00,0.000e+00,1.5,0.9
1114,2,2,4.0,8.912e+03,Rubin,S2L,mat-L2,garner,simt,3.568e+04,0.000e+00,0.000e+00,3.8,1.9
1114,2,2,4.0,8.912e+03,GB300,S2L,mat-L2,garner,simt,3.568e+04,0.000e+00,0.000e+00,3.0,1.9
1113,1,1,2.0,2.226e+03,Rubin,S2L,mat-L2,garner,simt,1.782e+04,0.000e+00,0.000e+00,1.9,0.9
1113,1,1,2.0,2.226e+03,GB300,S2L,mat-L2,garner,simt,1.782e+04,0.000e+00,0.000e+00,1.5,0.9
1112,8,8,15.9,1.423e+05,Rubin,S2L,mat-L2,garner,simt,1.428e+05,0.000e+00,0.000e+00,15.1,7.5
1112,8,8,15.9,1.423e+05,GB300,S2L,mat-L2,garner,simt,1.428e+05,0.000e+00,0.000e+00,11.8,7.5
1111,1,1,2.0,2.222e+03,Rubin,S2L,mat-L2,garner,simt,1.778e+04,0.000e+00,0.000e+00,1.9,0.9
1111,1,1,2.0,2.222e+03,GB300,S2L,mat-L2,garner,simt,1.778e+04,0.000e+00,0.000e+00,1.5,0.9
1110,2,2,4.0,8.880e+03,Rubin,S2L,mat-L2,garner,simt,3.555e+04,0.000e+00,0.000e+00,3.8,1.9
1110,2,2,4.0,8.880e+03,GB300,S2L,mat-L2,garner,simt,3.555e+04,0.000e+00,0.000e+00,3.0,1.9
1109,1,1,2.0,2.218e+03,Rubin,S2L,mat-L2,garner,simt,1.775e+04,0.000e+00,0.000e+00,1.9,0.9
1109,1,1,2.0,2.218e+03,GB300,S2L,mat-L2,garner,simt,1.775e+04,0.000e+00,0.000e+00,1.5,0.9
1108,4,4,8.0,3.546e+04,Rubin,S2L,mat-L2,garner,simt,7.104e+04,0.000e+00,0.000e+00,7.6,3.8
1108,4,4,8.0,3.546e+04,GB300,S2L,mat-L2,garner,simt,7.104e+04,0.000e+00,0.000e+00,5.9,3.8
1107,1,1,2.0,2.214e+03,Rubin,S2L,mat-L2,garner,simt,1.772e+04,0.000e+00,0.000e+00,1.9,0.9
1107,1,1,2.0,2.214e+03,GB300,S2L,mat-L2,garner,simt,1.772e+04,0.000e+00,0.000e+00,1.5,0.9
1106,2,2,4.0,8.848e+03,Rubin,S2L,mat-L2,garner,simt,3.542e+04,0.000e+00,0.000e+00,3.8,1.9
1106,2,2,4.0,8.848e+03,GB300,S2L,mat-L2,garner,simt,3.542e+04,0.000e+00,0.000e+00,3.0,1.9
1105,1,1,2.0,2.210e+03,Rubin,S2L,mat-L2,garner,simt,1.769e+04,0.000e+00,0.000e+00,1.9,0.9
1105,1,1,2.0,2.210e+03,GB300,S2L,mat-L2,garner,simt,1.769e+04,0.000e+00,0.000e+00,1.5,0.9
1104,16,16,31.5,5.652e+05,Rubin,S2L,mat-L2,garner,simt,2.847e+05,0.000e+00,0.000e+00,29.9,14.9
1104,16,16,31.5,5.652e+05,GB300,S2L,mat-L2,garner,simt,2.847e+05,0.000e+00,0.000e+00,23.4,14.9
1103,1,1,2.0,2.206e+03,Rubin,S2L,mat-L2,garner,simt,1.766e+04,0.000e+00,0.000e+00,1.9,0.9
1103,1,1,2.0,2.206e+03,GB300,S2L,mat-L2,garner,simt,1.766e+04,0.000e+00,0.000e+00,1.5,0.9
1102,2,2,4.0,8.816e+03,Rubin,S2L,mat-L2,garner,simt,3.530e+04,0.000e+00,0.000e+00,3.8,1.9
1102,2,2,4.0,8.816e+03,GB300,S2L,mat-L2,garner,simt,3.530e+04,0.000e+00,0.000e+00,3.0,1.9
1101,1,1,2.0,2.202e+03,Rubin,S2L,mat-L2,garner,simt,1.762e+04,0.000e+00,0.000e+00,1.9,0.9
1101,1,1,2.0,2.202e+03,GB300,S2L,mat-L2,garner,simt,1.762e+04,0.000e+00,0.000e+00,1.5,0.9
1100,4,4,8.0,3.520e+04,Rubin,S2L,mat-L2,garner,simt,7.053e+04,0.000e+00,0.000e+00,7.6,3.8
1100,4,4,8.0,3.520e+04,GB300,S2L,mat-L2,garner,simt,7.053e+04,0.000e+00,0.000e+00,5.9,3.8
1099,1,1,2.0,2.198e+03,Rubin,S2L,mat-L2,garner,simt,1.759e+04,0.000e+00,0.000e+00,1.9,0.9
1099,1,1,2.0,2.198e+03,GB300,S2L,mat-L2,garner,simt,1.759e+04,0.000e+00,0.000e+00,1.5,0.9
1098,2,2,4.0,8.784e+03,Rubin,S2L,mat-L2,garner,simt,3.517e+04,0.000e+00,0.000e+00,3.8,1.9
1098,2,2,4.0,8.784e+03,GB300,S2L,mat-L2,garner,simt,3.517e+04,0.000e+00,0.000e+00,3.0,1.9
1097,1,1,2.0,2.194e+03,Rubin,S2L,mat-L2,garner,simt,1.756e+04,0.000e+00,0.000e+00,1.9,0.9
1097,1,1,2.0,2.194e+03,GB300,S2L,mat-L2,garner,simt,1.756e+04,0.000e+00,0.000e+00,1.5,0.9
1096,8,8,15.9,1.403e+05,Rubin,S2L,mat-L2,garner,simt,1.408e+05,0.000e+00,0.000e+00,15.1,7.5
1096,8,8,15.9,1.403e+05,GB300,S2L,mat-L2,garner,simt,1.408e+05,0.000e+00,0.000e+00,11.8,7.5
1095,1,1,2.0,2.190e+03,Rubin,S2L,mat-L2,garner,simt,1.753e+04,0.000e+00,0.000e+00,1.9,0.9
1095,1,1,2.0,2.190e+03,GB300,S2L,mat-L2,garner,simt,1.753e+04,0.000e+00,0.000e+00,1.5,0.9
1094,2,2,4.0,8.752e+03,Rubin,S2L,mat-L2,garner,simt,3.504e+04,0.000e+00,0.000e+00,3.8,1.9
1094,2,2,4.0,8.752e+03,GB300,S2L,mat-L2,garner,simt,3.504e+04,0.000e+00,0.000e+00,3.0,1.9
1093,1,1,2.0,2.186e+03,Rubin,S2L,mat-L2,garner,simt,1.750e+04,0.000e+00,0.000e+00,1.9,0.9
1093,1,1,2.0,2.186e+03,GB300,S2L,mat-L2,garner,simt,1.750e+04,0.000e+00,0.000e+00,1.5,0.9
1092,4,4,8.0,3.494e+04,Rubin,S2L,mat-L2,garner,simt,7.002e+04,0.000e+00,0.000e+00,7.6,3.8
1092,4,4,8.0,3.494e+04,GB300,S2L,mat-L2,garner,simt,7.002e+04,0.000e+00,0.000e+00,5.9,3.8
1091,1,1,2.0,2.182e+03,Rubin,S2L,mat-L2,garner,simt,1.746e+04,0.000e+00,0.000e+00,1.9,0.9
1091,1,1,2.0,2.182e+03,GB300,S2L,mat-L2,garner,simt,1.746e+04,0.000e+00,0.000e+00,1.5,0.9
1090,2,2,4.0,8.720e+03,Rubin,S2L,mat-L2,garner,simt,3.491e+04,0.000e+00,0.000e+00,3.8,1.9
1090,2,2,4.0,8.720e+03,GB300,S2L,mat-L2,garner,simt,3.491e+04,0.000e+00,0.000e+00,3.0,1.9
1089,1,1,2.0,2.178e+03,Rubin,S2L,mat-L2,garner,simt,1.743e+04,0.000e+00,0.000e+00,1.9,0.9
1089,1,1,2.0,2.178e+03,GB300,S2L,mat-L2,garner,simt,1.743e+04,0.000e+00,0.000e+00,1.5,0.9
1088,1088,64,1088.0,1.515e+08,Rubin,S2L,mat-L2,garner,simt,1.058e+07,0.000e+00,0.000e+00,473.0,97.8
1088,1088,64,1088.0,1.515e+08,GB300,S2L,on-the-fly,garner,simt,1.058e+07,4.456e+06,0.000e+00,135.1,73.3
1087,1,1,2.0,2.174e+03,Rubin,S2L,mat-L2,garner,simt,1.740e+04,0.000e+00,0.000e+00,1.9,0.9
1087,1,1,2.0,2.174e+03,GB300,S2L,mat-L2,garner,simt,1.740e+04,0.000e+00,0.000e+00,1.5,0.9
1086,2,2,4.0,8.688e+03,Rubin,S2L,mat-L2,garner,simt,3.478e+04,0.000e+00,0.000e+00,3.8,1.9
1086,2,2,4.0,8.688e+03,GB300,S2L,mat-L2,garner,simt,3.478e+04,0.000e+00,0.000e+00,3.0,1.9
1085,1,1,2.0,2.170e+03,Rubin,S2L,mat-L2,garner,simt,1.737e+04,0.000e+00,0.000e+00,1.9,0.9
1085,1,1,2.0,2.170e+03,GB300,S2L,mat-L2,garner,simt,1.737e+04,0.000e+00,0.000e+00,1.5,0.9
1084,4,4,8.0,3.469e+04,Rubin,S2L,mat-L2,garner,simt,6.950e+04,0.000e+00,0.000e+00,7.6,3.8
1084,4,4,8.0,3.469e+04,GB300,S2L,mat-L2,garner,simt,6.950e+04,0.000e+00,0.000e+00,5.9,3.8
1083,1,1,2.0,2.166e+03,Rubin,S2L,mat-L2,garner,simt,1.734e+04,0.000e+00,0.000e+00,1.9,0.9
1083,1,1,2.0,2.166e+03,GB300,S2L,mat-L2,garner,simt,1.734e+04,0.000e+00,0.000e+00,1.5,0.9
1082,2,2,4.0,8.656e+03,Rubin,S2L,mat-L2,garner,simt,3.466e+04,0.000e+00,0.000e+00,3.8,1.9
1082,2,2,4.0,8.656e+03,GB300,S2L,mat-L2,garner,simt,3.466e+04,0.000e+00,0.000e+00,3.0,1.9
1081,1,1,2.0,2.162e+03,Rubin,S2L,mat-L2,garner,simt,1.730e+04,0.000e+00,0.000e+00,1.9,0.9
1081,1,1,2.0,2.162e+03,GB300,S2L,mat-L2,garner,simt,1.730e+04,0.000e+00,0.000e+00,1.5,0.9
1080,8,8,15.9,1.382e+05,Rubin,S2L,mat-L2,garner,simt,1.388e+05,0.000e+00,0.000e+00,15.1,7.5
1080,8,8,15.9,1.382e+05,GB300,S2L,mat-L2,garner,simt,1.388e+05,0.000e+00,0.000e+00,11.8,7.5
1079,1,1,2.0,2.158e+03,Rubin,S2L,mat-L2,garner,simt,1.727e+04,0.000e+00,0.000e+00,1.9,0.9
1079,1,1,2.0,2.158e+03,GB300,S2L,mat-L2,garner,simt,1.727e+04,0.000e+00,0.000e+00,1.5,0.9
1078,2,2,4.0,8.624e+03,Rubin,S2L,mat-L2,garner,simt,3.453e+04,0.000e+00,0.000e+00,3.8,1.9
1078,2,2,4.0,8.624e+03,GB300,S2L,mat-L2,garner,simt,3.453e+04,0.000e+00,0.000e+00,3.0,1.9
1077,1,1,2.0,2.154e+03,Rubin,S2L,mat-L2,garner,simt,1.724e+04,0.000e+00,0.000e+00,1.9,0.9
1077,1,1,2.0,2.154e+03,GB300,S2L,mat-L2,garner,simt,1.724e+04,0.000e+00,0.000e+00,1.5,0.9
1076,4,4,8.0,3.443e+04,Rubin,S2L,mat-L2,garner,simt,6.899e+04,0.000e+00,0.000e+00,7.6,3.8
1076,4,4,8.0,3.443e+04,GB300,S2L,mat-L2,garner,simt,6.899e+04,0.000e+00,0.000e+00,5.9,3.8
1075,1,1,2.0,2.150e+03,Rubin,S2L,mat-L2,garner,simt,1.721e+04,0.000e+00,0.000e+00,1.9,0.9
1075,1,1,2.0,2.150e+03,GB300,S2L,mat-L2,garner,simt,1.721e+04,0.000e+00,0.000e+00,1.5,0.9
1074,2,2,4.0,8.592e+03,Rubin,S2L,mat-L2,garner,simt,3.440e+04,0.000e+00,0.000e+00,3.8,1.9
1074,2,2,4.0,8.592e+03,GB300,S2L,mat-L2,garner,simt,3.440e+04,0.000e+00,0.000e+00,3.0,1.9
1073,1,1,2.0,2.146e+03,Rubin,S2L,mat-L2,garner,simt,1.718e+04,0.000e+00,0.000e+00,1.9,0.9
1073,1,1,2.0,2.146e+03,GB300,S2L,mat-L2,garner,simt,1.718e+04,0.000e+00,0.000e+00,1.5,0.9
1072,16,16,31.5,5.489e+05,Rubin,S2L,mat-L2,garner,simt,2.765e+05,0.000e+00,0.000e+00,29.9,14.9
1072,16,16,31.5,5.489e+05,GB300,S2L,mat-L2,garner,simt,2.765e+05,0.000e+00,0.000e+00,23.4,14.9
1071,1,1,2.0,2.142e+03,Rubin,S2L,mat-L2,garner,simt,1.714e+04,0.000e+00,0.000e+00,1.9,0.9
1071,1,1,2.0,2.142e+03,GB300,S2L,mat-L2,garner,simt,1.714e+04,0.000e+00,0.000e+00,1.5,0.9
1070,2,2,4.0,8.560e+03,Rubin,S2L,mat-L2,garner,simt,3.427e+04,0.000e+00,0.000e+00,3.8,1.9
1070,2,2,4.0,8.560e+03,GB300,S2L,mat-L2,garner,simt,3.427e+04,0.000e+00,0.000e+00,3.0,1.9
1069,1,1,2.0,2.138e+03,Rubin,S2L,mat-L2,garner,simt,1.711e+04,0.000e+00,0.000e+00,1.9,0.9
1069,1,1,2.0,2.138e+03,GB300,S2L,mat-L2,garner,simt,1.711e+04,0.000e+00,0.000e+00,1.5,0.9
1068,4,4,8.0,3.418e+04,Rubin,S2L,mat-L2,garner,simt,6.848e+04,0.000e+00,0.000e+00,7.6,3.8
1068,4,4,8.0,3.418e+04,GB300,S2L,mat-L2,garner,simt,6.848e+04,0.000e+00,0.000e+00,5.9,3.8
1067,1,1,2.0,2.134e+03,Rubin,S2L,mat-L2,garner,simt,1.708e+04,0.000e+00,0.000e+00,1.9,0.9
1067,1,1,2.0,2.134e+03,GB300,S2L,mat-L2,garner,simt,1.708e+04,0.000e+00,0.000e+00,1.5,0.9
1066,2,2,4.0,8.528e+03,Rubin,S2L,mat-L2,garner,simt,3.414e+04,0.000e+00,0.000e+00,3.8,1.9
1066,2,2,4.0,8.528e+03,GB300,S2L,mat-L2,garner,simt,3.414e+04,0.000e+00,0.000e+00,3.0,1.9
1065,1,1,2.0,2.130e+03,Rubin,S2L,mat-L2,garner,simt,1.705e+04,0.000e+00,0.000e+00,1.9,0.9
1065,1,1,2.0,2.130e+03,GB300,S2L,mat-L2,garner,simt,1.705e+04,0.000e+00,0.000e+00,1.5,0.9
1064,8,8,15.9,1.362e+05,Rubin,S2L,mat-L2,garner,simt,1.367e+05,0.000e+00,0.000e+00,15.1,7.5
1064,8,8,15.9,1.362e+05,GB300,S2L,mat-L2,garner,simt,1.367e+05,0.000e+00,0.000e+00,11.8,7.5
1063,1,1,2.0,2.126e+03,Rubin,S2L,mat-L2,garner,simt,1.702e+04,0.000e+00,0.000e+00,1.9,0.9
1063,1,1,2.0,2.126e+03,GB300,S2L,mat-L2,garner,simt,1.702e+04,0.000e+00,0.000e+00,1.5,0.9
1062,2,2,4.0,8.496e+03,Rubin,S2L,mat-L2,garner,simt,3.402e+04,0.000e+00,0.000e+00,3.8,1.9
1062,2,2,4.0,8.496e+03,GB300,S2L,mat-L2,garner,simt,3.402e+04,0.000e+00,0.000e+00,3.0,1.9
1061,1,1,2.0,2.122e+03,Rubin,S2L,mat-L2,garner,simt,1.698e+04,0.000e+00,0.000e+00,1.9,0.9
1061,1,1,2.0,2.122e+03,GB300,S2L,mat-L2,garner,simt,1.698e+04,0.000e+00,0.000e+00,1.5,0.9
1060,4,4,8.0,3.392e+04,Rubin,S2L,mat-L2,garner,simt,6.797e+04,0.000e+00,0.000e+00,7.6,3.8
1060,4,4,8.0,3.392e+04,GB300,S2L,mat-L2,garner,simt,6.797e+04,0.000e+00,0.000e+00,5.9,3.8
1059,1,1,2.0,2.118e+03,Rubin,S2L,mat-L2,garner,simt,1.695e+04,0.000e+00,0.000e+00,1.9,0.9
1059,1,1,2.0,2.118e+03,GB300,S2L,mat-L2,garner,simt,1.695e+04,0.000e+00,0.000e+00,1.5,0.9
1058,2,2,4.0,8.464e+03,Rubin,S2L,mat-L2,garner,simt,3.389e+04,0.000e+00,0.000e+00,3.8,1.9
1058,2,2,4.0,8.464e+03,GB300,S2L,mat-L2,garner,simt,3.389e+04,0.000e+00,0.000e+00,3.0,1.9
1057,1,1,2.0,2.114e+03,Rubin,S2L,mat-L2,garner,simt,1.692e+04,0.000e+00,0.000e+00,1.9,0.9
1057,1,1,2.0,2.114e+03,GB300,S2L,mat-L2,garner,simt,1.692e+04,0.000e+00,0.000e+00,1.5,0.9
1056,32,32,62.1,2.163e+06,Rubin,S2L,mat-L2,garner,simt,5.489e+05,0.000e+00,0.000e+00,58.9,29.7
1056,32,32,62.1,2.163e+06,GB300,S2L,mat-L2,garner,simt,5.489e+05,0.000e+00,0.000e+00,46.0,29.3
1055,1,1,2.0,2.110e+03,Rubin,S2L,mat-L2,garner,simt,1.689e+04,0.000e+00,0.000e+00,1.9,0.9
1055,1,1,2.0,2.110e+03,GB300,S2L,mat-L2,garner,simt,1.689e+04,0.000e+00,0.000e+00,1.5,0.9
1054,2,2,4.0,8.432e+03,Rubin,S2L,mat-L2,garner,simt,3.376e+04,0.000e+00,0.000e+00,3.8,1.9
1054,2,2,4.0,8.432e+03,GB300,S2L,mat-L2,garner,simt,3.376e+04,0.000e+00,0.000e+00,3.0,1.9
1053,1,1,2.0,2.106e+03,Rubin,S2L,mat-L2,garner,simt,1.686e+04,0.000e+00,0.000e+00,1.9,0.9
1053,1,1,2.0,2.106e+03,GB300,S2L,mat-L2,garner,simt,1.686e+04,0.000e+00,0.000e+00,1.5,0.9
1052,4,4,8.0,3.366e+04,Rubin,S2L,mat-L2,garner,simt,6.746e+04,0.000e+00,0.000e+00,7.6,3.8
1052,4,4,8.0,3.366e+04,GB300,S2L,mat-L2,garner,simt,6.746e+04,0.000e+00,0.000e+00,5.9,3.8
1051,1,1,2.0,2.102e+03,Rubin,S2L,mat-L2,garner,simt,1.682e+04,0.000e+00,0.000e+00,1.9,0.9
1051,1,1,2.0,2.102e+03,GB300,S2L,mat-L2,garner,simt,1.682e+04,0.000e+00,0.000e+00,1.5,0.9
1050,2,2,4.0,8.400e+03,Rubin,S2L,mat-L2,garner,simt,3.363e+04,0.000e+00,0.000e+00,3.8,1.9
1050,2,2,4.0,8.400e+03,GB300,S2L,mat-L2,garner,simt,3.363e+04,0.000e+00,0.000e+00,3.0,1.9
1049,1,1,2.0,2.098e+03,Rubin,S2L,mat-L2,garner,simt,1.679e+04,0.000e+00,0.000e+00,1.9,0.9
1049,1,1,2.0,2.098e+03,GB300,S2L,mat-L2,garner,simt,1.679e+04,0.000e+00,0.000e+00,1.5,0.9
1048,8,8,15.9,1.341e+05,Rubin,S2L,mat-L2,garner,simt,1.347e+05,0.000e+00,0.000e+00,15.1,7.5
1048,8,8,15.9,1.341e+05,GB300,S2L,mat-L2,garner,simt,1.347e+05,0.000e+00,0.000e+00,11.8,7.5
1047,1,1,2.0,2.094e+03,Rubin,S2L,mat-L2,garner,simt,1.676e+04,0.000e+00,0.000e+00,1.9,0.9
1047,1,1,2.0,2.094e+03,GB300,S2L,mat-L2,garner,simt,1.676e+04,0.000e+00,0.000e+00,1.5,0.9
1046,2,2,4.0,8.368e+03,Rubin,S2L,mat-L2,garner,simt,3.350e+04,0.000e+00,0.000e+00,3.8,1.9
1046,2,2,4.0,8.368e+03,GB300,S2L,mat-L2,garner,simt,3.350e+04,0.000e+00,0.000e+00,3.0,1.9
1045,1,1,2.0,2.090e+03,Rubin,S2L,mat-L2,garner,simt,1.673e+04,0.000e+00,0.000e+00,1.9,0.9
1045,1,1,2.0,2.090e+03,GB300,S2L,mat-L2,garner,simt,1.673e+04,0.000e+00,0.000e+00,1.5,0.9
1044,4,4,8.0,3.341e+04,Rubin,S2L,mat-L2,garner,simt,6.694e+04,0.000e+00,0.000e+00,7.6,3.8
1044,4,4,8.0,3.341e+04,GB300,S2L,mat-L2,garner,simt,6.694e+04,0.000e+00,0.000e+00,5.9,3.8
1043,1,1,2.0,2.086e+03,Rubin,S2L,mat-L2,garner,simt,1.670e+04,0.000e+00,0.000e+00,1.9,0.9
1043,1,1,2.0,2.086e+03,GB300,S2L,mat-L2,garner,simt,1.670e+04,0.000e+00,0.000e+00,1.5,0.9
1042,2,2,4.0,8.336e+03,Rubin,S2L,mat-L2,garner,simt,3.338e+04,0.000e+00,0.000e+00,3.8,1.9
1042,2,2,4.0,8.336e+03,GB300,S2L,mat-L2,garner,simt,3.338e+04,0.000e+00,0.000e+00,3.0,1.9
1041,1,1,2.0,2.082e+03,Rubin,S2L,mat-L2,garner,simt,1.666e+04,0.000e+00,0.000e+00,1.9,0.9
1041,1,1,2.0,2.082e+03,GB300,S2L,mat-L2,garner,simt,1.666e+04,0.000e+00,0.000e+00,1.5,0.9
1040,16,16,31.5,5.325e+05,Rubin,S2L,mat-L2,garner,simt,2.683e+05,0.000e+00,0.000e+00,29.9,14.9
1040,16,16,31.5,5.325e+05,GB300,S2L,mat-L2,garner,simt,2.683e+05,0.000e+00,0.000e+00,23.4,14.9
1039,1,1,2.0,2.078e+03,Rubin,S2L,mat-L2,garner,simt,1.663e+04,0.000e+00,0.000e+00,1.9,0.9
1039,1,1,2.0,2.078e+03,GB300,S2L,mat-L2,garner,simt,1.663e+04,0.000e+00,0.000e+00,1.5,0.9
1038,2,2,4.0,8.304e+03,Rubin,S2L,mat-L2,garner,simt,3.325e+04,0.000e+00,0.000e+00,3.8,1.9
1038,2,2,4.0,8.304e+03,GB300,S2L,mat-L2,garner,simt,3.325e+04,0.000e+00,0.000e+00,3.0,1.9
1037,1,1,2.0,2.074e+03,Rubin,S2L,mat-L2,garner,simt,1.660e+04,0.000e+00,0.000e+00,1.9,0.9
1037,1,1,2.0,2.074e+03,GB300,S2L,mat-L2,garner,simt,1.660e+04,0.000e+00,0.000e+00,1.5,0.9
1036,4,4,8.0,3.315e+04,Rubin,S2L,mat-L2,garner,simt,6.643e+04,0.000e+00,0.000e+00,7.6,3.8
1036,4,4,8.0,3.315e+04,GB300,S2L,mat-L2,garner,simt,6.643e+04,0.000e+00,0.000e+00,5.9,3.8
1035,1,1,2.0,2.070e+03,Rubin,S2L,mat-L2,garner,simt,1.657e+04,0.000e+00,0.000e+00,1.9,0.9
1035,1,1,2.0,2.070e+03,GB300,S2L,mat-L2,garner,simt,1.657e+04,0.000e+00,0.000e+00,1.5,0.9
1034,2,2,4.0,8.272e+03,Rubin,S2L,mat-L2,garner,simt,3.312e+04,0.000e+00,0.000e+00,3.8,1.9
1034,2,2,4.0,8.272e+03,GB300,S2L,mat-L2,garner,simt,3.312e+04,0.000e+00,0.000e+00,3.0,1.9
1033,1,1,2.0,2.066e+03,Rubin,S2L,mat-L2,garner,simt,1.654e+04,0.000e+00,0.000e+00,1.9,0.9
1033,1,1,2.0,2.066e+03,GB300,S2L,mat-L2,garner,simt,1.654e+04,0.000e+00,0.000e+00,1.5,0.9
1032,8,8,15.9,1.321e+05,Rubin,S2L,mat-L2,garner,simt,1.326e+05,0.000e+00,0.000e+00,15.1,7.5
1032,8,8,15.9,1.321e+05,GB300,S2L,mat-L2,garner,simt,1.326e+05,0.000e+00,0.000e+00,11.8,7.5
1031,1,1,2.0,2.062e+03,Rubin,S2L,mat-L2,garner,simt,1.650e+04,0.000e+00,0.000e+00,1.9,0.9
1031,1,1,2.0,2.062e+03,GB300,S2L,mat-L2,garner,simt,1.650e+04,0.000e+00,0.000e+00,1.5,0.9
1030,2,2,4.0,8.240e+03,Rubin,S2L,mat-L2,garner,simt,3.299e+04,0.000e+00,0.000e+00,3.8,1.9
1030,2,2,4.0,8.240e+03,GB300,S2L,mat-L2,garner,simt,3.299e+04,0.000e+00,0.000e+00,3.0,1.9
1029,1,1,2.0,2.058e+03,Rubin,S2L,mat-L2,garner,simt,1.647e+04,0.000e+00,0.000e+00,1.9,0.9
1029,1,1,2.0,2.058e+03,GB300,S2L,mat-L2,garner,simt,1.647e+04,0.000e+00,0.000e+00,1.5,0.9
1028,4,4,8.0,3.290e+04,Rubin,S2L,mat-L2,garner,simt,6.592e+04,0.000e+00,0.000e+00,7.6,3.8
1028,4,4,8.0,3.290e+04,GB300,S2L,mat-L2,garner,simt,6.592e+04,0.000e+00,0.000e+00,5.9,3.8
1027,1,1,2.0,2.054e+03,Rubin,S2L,mat-L2,garner,simt,1.644e+04,0.000e+00,0.000e+00,1.9,0.9
1027,1,1,2.0,2.054e+03,GB300,S2L,mat-L2,garner,simt,1.644e+04,0.000e+00,0.000e+00,1.5,0.9
1026,2,2,4.0,8.208e+03,Rubin,S2L,mat-L2,garner,simt,3.286e+04,0.000e+00,0.000e+00,3.8,1.9
1026,2,2,4.0,8.208e+03,GB300,S2L,mat-L2,garner,simt,3.286e+04,0.000e+00,0.000e+00,3.0,1.9
1025,1,1,2.0,2.050e+03,Rubin,S2L,mat-L2,garner,simt,1.641e+04,0.000e+00,0.000e+00,1.9,0.9
1025,1,1,2.0,2.050e+03,GB300,S2L,mat-L2,garner,simt,1.641e+04,0.000e+00,0.000e+00,1.5,0.9
1024,1024,64,1024.0,1.342e+08,Rubin,S2L,mat-L2,garner,simt,9.437e+06,0.000e+00,0.000e+00,473.0,97.3
1024,1024,64,1024.0,1.342e+08,GB300,S2L,on-the-fly,garner,simt,9.437e+06,3.146e+06,0.000e+00,135.1,76.9
1023,1,1,2.0,2.046e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.638e+04,0.000e+00,0.000e+00,1.9,0.9
1023,1,1,2.0,2.046e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.638e+04,0.000e+00,0.000e+00,1.5,0.9
1022,2,2,4.0,8.176e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.274e+04,0.000e+00,0.000e+00,3.8,1.9
1022,2,2,4.0,8.176e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.274e+04,0.000e+00,0.000e+00,3.0,1.9
1021,1,1,2.0,2.042e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.634e+04,0.000e+00,0.000e+00,1.9,0.9
1021,1,1,2.0,2.042e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.634e+04,0.000e+00,0.000e+00,1.5,0.9
1020,4,4,8.0,3.264e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.541e+04,0.000e+00,0.000e+00,7.6,3.8
1020,4,4,8.0,3.264e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.541e+04,0.000e+00,0.000e+00,5.9,3.8
1019,1,1,2.0,2.038e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.631e+04,0.000e+00,0.000e+00,1.9,0.9
1019,1,1,2.0,2.038e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.631e+04,0.000e+00,0.000e+00,1.5,0.9
1018,2,2,4.0,8.144e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.261e+04,0.000e+00,0.000e+00,3.8,1.9
1018,2,2,4.0,8.144e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.261e+04,0.000e+00,0.000e+00,3.0,1.9
1017,1,1,2.0,2.034e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.628e+04,0.000e+00,0.000e+00,1.9,0.9
1017,1,1,2.0,2.034e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.628e+04,0.000e+00,0.000e+00,1.5,0.9
1016,8,8,15.9,1.300e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.306e+05,0.000e+00,0.000e+00,15.1,7.5
1016,8,8,15.9,1.300e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.306e+05,0.000e+00,0.000e+00,11.8,7.5
1015,1,1,2.0,2.030e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.625e+04,0.000e+00,0.000e+00,1.9,0.9
1015,1,1,2.0,2.030e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.625e+04,0.000e+00,0.000e+00,1.5,0.9
1014,2,2,4.0,8.112e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.248e+04,0.000e+00,0.000e+00,3.8,1.9
1014,2,2,4.0,8.112e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.248e+04,0.000e+00,0.000e+00,3.0,1.9
1013,1,1,2.0,2.026e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.622e+04,0.000e+00,0.000e+00,1.9,0.9
1013,1,1,2.0,2.026e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.622e+04,0.000e+00,0.000e+00,1.5,0.9
1012,4,4,8.0,3.238e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.490e+04,0.000e+00,0.000e+00,7.6,3.8
1012,4,4,8.0,3.238e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.490e+04,0.000e+00,0.000e+00,5.9,3.8
1011,1,1,2.0,2.022e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.618e+04,0.000e+00,0.000e+00,1.9,0.9
1011,1,1,2.0,2.022e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.618e+04,0.000e+00,0.000e+00,1.5,0.9
1010,2,2,4.0,8.080e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.235e+04,0.000e+00,0.000e+00,3.8,1.9
1010,2,2,4.0,8.080e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.235e+04,0.000e+00,0.000e+00,3.0,1.9
1009,1,1,2.0,2.018e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.615e+04,0.000e+00,0.000e+00,1.9,0.9
1009,1,1,2.0,2.018e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.615e+04,0.000e+00,0.000e+00,1.5,0.9
1008,16,16,31.5,5.161e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.601e+05,0.000e+00,0.000e+00,29.9,14.9
1008,16,16,31.5,5.161e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.601e+05,0.000e+00,0.000e+00,23.3,14.9
1007,1,1,2.0,2.014e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.612e+04,0.000e+00,0.000e+00,1.9,0.9
1007,1,1,2.0,2.014e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.612e+04,0.000e+00,0.000e+00,1.5,0.9
1006,2,2,4.0,8.048e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.222e+04,0.000e+00,0.000e+00,3.8,1.9
1006,2,2,4.0,8.048e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.222e+04,0.000e+00,0.000e+00,3.0,1.9
1005,1,1,2.0,2.010e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.609e+04,0.000e+00,0.000e+00,1.9,0.9
1005,1,1,2.0,2.010e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.609e+04,0.000e+00,0.000e+00,1.5,0.9
1004,4,4,8.0,3.213e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.438e+04,0.000e+00,0.000e+00,7.6,3.8
1004,4,4,8.0,3.213e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.438e+04,0.000e+00,0.000e+00,5.9,3.8
1003,1,1,2.0,2.006e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.606e+04,0.000e+00,0.000e+00,1.9,0.9
1003,1,1,2.0,2.006e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.606e+04,0.000e+00,0.000e+00,1.5,0.9
1002,2,2,4.0,8.016e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.210e+04,0.000e+00,0.000e+00,3.8,1.9
1002,2,2,4.0,8.016e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.210e+04,0.000e+00,0.000e+00,3.0,1.9
1001,1,1,2.0,2.002e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.602e+04,0.000e+00,0.000e+00,1.9,0.9
1001,1,1,2.0,2.002e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.602e+04,0.000e+00,0.000e+00,1.5,0.9
1000,8,8,15.9,1.280e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.285e+05,0.000e+00,0.000e+00,15.1,7.5
1000,8,8,15.9,1.280e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.285e+05,0.000e+00,0.000e+00,11.8,7.5
999,1,1,2.0,1.998e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.599e+04,0.000e+00,0.000e+00,1.9,0.9
999,1,1,2.0,1.998e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.599e+04,0.000e+00,0.000e+00,1.5,0.9
998,2,2,4.0,7.984e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.197e+04,0.000e+00,0.000e+00,3.8,1.9
998,2,2,4.0,7.984e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.197e+04,0.000e+00,0.000e+00,3.0,1.9
997,1,1,2.0,1.994e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.596e+04,0.000e+00,0.000e+00,1.9,0.9
997,1,1,2.0,1.994e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.596e+04,0.000e+00,0.000e+00,1.5,0.9
996,4,4,8.0,3.187e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.387e+04,0.000e+00,0.000e+00,7.6,3.8
996,4,4,8.0,3.187e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.387e+04,0.000e+00,0.000e+00,5.9,3.8
995,1,1,2.0,1.990e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.593e+04,0.000e+00,0.000e+00,1.9,0.9
995,1,1,2.0,1.990e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.593e+04,0.000e+00,0.000e+00,1.5,0.9
994,2,2,4.0,7.952e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.184e+04,0.000e+00,0.000e+00,3.8,1.9
994,2,2,4.0,7.952e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.184e+04,0.000e+00,0.000e+00,3.0,1.9
993,1,1,2.0,1.986e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.590e+04,0.000e+00,0.000e+00,1.9,0.9
993,1,1,2.0,1.986e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.590e+04,0.000e+00,0.000e+00,1.5,0.9
992,32,32,62.0,2.032e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,5.161e+05,0.000e+00,0.000e+00,58.8,29.7
992,32,32,62.0,2.032e+06,GB300,S2L,grid-fused-nosplit,garner,simt,5.161e+05,0.000e+00,0.000e+00,45.9,29.2
991,1,1,2.0,1.982e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.586e+04,0.000e+00,0.000e+00,1.9,0.9
991,1,1,2.0,1.982e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.586e+04,0.000e+00,0.000e+00,1.5,0.9
990,2,2,4.0,7.920e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.171e+04,0.000e+00,0.000e+00,3.8,1.9
990,2,2,4.0,7.920e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.171e+04,0.000e+00,0.000e+00,3.0,1.9
989,1,1,2.0,1.978e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.583e+04,0.000e+00,0.000e+00,1.9,0.9
989,1,1,2.0,1.978e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.583e+04,0.000e+00,0.000e+00,1.5,0.9
988,4,4,8.0,3.162e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.336e+04,0.000e+00,0.000e+00,7.6,3.8
988,4,4,8.0,3.162e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.336e+04,0.000e+00,0.000e+00,5.9,3.8
987,1,1,2.0,1.974e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.580e+04,0.000e+00,0.000e+00,1.9,0.9
987,1,1,2.0,1.974e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.580e+04,0.000e+00,0.000e+00,1.5,0.9
986,2,2,4.0,7.888e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.158e+04,0.000e+00,0.000e+00,3.8,1.9
986,2,2,4.0,7.888e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.158e+04,0.000e+00,0.000e+00,3.0,1.9
985,1,1,2.0,1.970e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.577e+04,0.000e+00,0.000e+00,1.9,0.9
985,1,1,2.0,1.970e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.577e+04,0.000e+00,0.000e+00,1.5,0.9
984,8,8,15.9,1.260e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.265e+05,0.000e+00,0.000e+00,15.1,7.5
984,8,8,15.9,1.260e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.265e+05,0.000e+00,0.000e+00,11.8,7.5
983,1,1,2.0,1.966e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.574e+04,0.000e+00,0.000e+00,1.9,0.9
983,1,1,2.0,1.966e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.574e+04,0.000e+00,0.000e+00,1.5,0.9
982,2,2,4.0,7.856e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.146e+04,0.000e+00,0.000e+00,3.8,1.9
982,2,2,4.0,7.856e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.146e+04,0.000e+00,0.000e+00,3.0,1.9
981,1,1,2.0,1.962e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.570e+04,0.000e+00,0.000e+00,1.9,0.9
981,1,1,2.0,1.962e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.570e+04,0.000e+00,0.000e+00,1.5,0.9
980,4,4,8.0,3.136e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.285e+04,0.000e+00,0.000e+00,7.6,3.8
980,4,4,8.0,3.136e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.285e+04,0.000e+00,0.000e+00,5.9,3.8
979,1,1,2.0,1.958e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.567e+04,0.000e+00,0.000e+00,1.9,0.9
979,1,1,2.0,1.958e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.567e+04,0.000e+00,0.000e+00,1.5,0.9
978,2,2,4.0,7.824e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.133e+04,0.000e+00,0.000e+00,3.8,1.9
978,2,2,4.0,7.824e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.133e+04,0.000e+00,0.000e+00,3.0,1.9
977,1,1,2.0,1.954e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.564e+04,0.000e+00,0.000e+00,1.9,0.9
977,1,1,2.0,1.954e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.564e+04,0.000e+00,0.000e+00,1.5,0.9
976,16,16,31.5,4.997e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.519e+05,0.000e+00,0.000e+00,29.9,14.9
976,16,16,31.5,4.997e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.519e+05,0.000e+00,0.000e+00,23.3,14.8
975,1,1,2.0,1.950e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.561e+04,0.000e+00,0.000e+00,1.9,0.9
975,1,1,2.0,1.950e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.561e+04,0.000e+00,0.000e+00,1.5,0.9
974,2,2,4.0,7.792e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.120e+04,0.000e+00,0.000e+00,3.8,1.9
974,2,2,4.0,7.792e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.120e+04,0.000e+00,0.000e+00,3.0,1.9
973,1,1,2.0,1.946e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.558e+04,0.000e+00,0.000e+00,1.9,0.9
973,1,1,2.0,1.946e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.558e+04,0.000e+00,0.000e+00,1.5,0.9
972,4,4,8.0,3.110e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.234e+04,0.000e+00,0.000e+00,7.6,3.8
972,4,4,8.0,3.110e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.234e+04,0.000e+00,0.000e+00,5.9,3.8
971,1,1,2.0,1.942e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.554e+04,0.000e+00,0.000e+00,1.9,0.9
971,1,1,2.0,1.942e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.554e+04,0.000e+00,0.000e+00,1.5,0.9
970,2,2,4.0,7.760e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.107e+04,0.000e+00,0.000e+00,3.8,1.9
970,2,2,4.0,7.760e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.107e+04,0.000e+00,0.000e+00,3.0,1.9
969,1,1,2.0,1.938e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.551e+04,0.000e+00,0.000e+00,1.9,0.9
969,1,1,2.0,1.938e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.551e+04,0.000e+00,0.000e+00,1.5,0.9
968,8,8,15.9,1.239e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.244e+05,0.000e+00,0.000e+00,15.1,7.5
968,8,8,15.9,1.239e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.244e+05,0.000e+00,0.000e+00,11.8,7.5
967,1,1,2.0,1.934e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.548e+04,0.000e+00,0.000e+00,1.9,0.9
967,1,1,2.0,1.934e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.548e+04,0.000e+00,0.000e+00,1.5,0.9
966,2,2,4.0,7.728e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.094e+04,0.000e+00,0.000e+00,3.8,1.9
966,2,2,4.0,7.728e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.094e+04,0.000e+00,0.000e+00,3.0,1.9
965,1,1,2.0,1.930e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.545e+04,0.000e+00,0.000e+00,1.9,0.9
965,1,1,2.0,1.930e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.545e+04,0.000e+00,0.000e+00,1.5,0.9
964,4,4,8.0,3.085e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.182e+04,0.000e+00,0.000e+00,7.6,3.8
964,4,4,8.0,3.085e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.182e+04,0.000e+00,0.000e+00,5.9,3.8
963,1,1,2.0,1.926e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.542e+04,0.000e+00,0.000e+00,1.9,0.9
963,1,1,2.0,1.926e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.542e+04,0.000e+00,0.000e+00,1.5,0.9
962,2,2,4.0,7.696e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.082e+04,0.000e+00,0.000e+00,3.8,1.9
962,2,2,4.0,7.696e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.082e+04,0.000e+00,0.000e+00,3.0,1.9
961,1,1,2.0,1.922e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.538e+04,0.000e+00,0.000e+00,1.9,0.9
961,1,1,2.0,1.922e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.538e+04,0.000e+00,0.000e+00,1.5,0.9
960,960,64,960.0,1.180e+08,Rubin,S2L,mat-L2,garner,simt,8.356e+06,0.000e+00,0.000e+00,473.0,96.7
960,960,64,960.0,1.180e+08,GB300,S2L,on-the-fly,garner,simt,8.356e+06,2.949e+06,0.000e+00,135.1,75.5
959,1,1,2.0,1.918e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.535e+04,0.000e+00,0.000e+00,1.9,0.9
959,1,1,2.0,1.918e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.535e+04,0.000e+00,0.000e+00,1.5,0.9
958,2,2,4.0,7.664e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.069e+04,0.000e+00,0.000e+00,3.8,1.9
958,2,2,4.0,7.664e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.069e+04,0.000e+00,0.000e+00,3.0,1.9
957,1,1,2.0,1.914e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.532e+04,0.000e+00,0.000e+00,1.9,0.9
957,1,1,2.0,1.914e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.532e+04,0.000e+00,0.000e+00,1.5,0.9
956,4,4,8.0,3.059e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.131e+04,0.000e+00,0.000e+00,7.6,3.8
956,4,4,8.0,3.059e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.131e+04,0.000e+00,0.000e+00,5.9,3.8
955,1,1,2.0,1.910e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.529e+04,0.000e+00,0.000e+00,1.9,0.9
955,1,1,2.0,1.910e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.529e+04,0.000e+00,0.000e+00,1.5,0.9
954,2,2,4.0,7.632e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.056e+04,0.000e+00,0.000e+00,3.8,1.9
954,2,2,4.0,7.632e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.056e+04,0.000e+00,0.000e+00,3.0,1.9
953,1,1,2.0,1.906e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.526e+04,0.000e+00,0.000e+00,1.9,0.9
953,1,1,2.0,1.906e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.526e+04,0.000e+00,0.000e+00,1.5,0.9
952,8,8,15.9,1.219e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.224e+05,0.000e+00,0.000e+00,15.1,7.5
952,8,8,15.9,1.219e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.224e+05,0.000e+00,0.000e+00,11.8,7.5
951,1,1,2.0,1.902e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.522e+04,0.000e+00,0.000e+00,1.9,0.9
951,1,1,2.0,1.902e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.522e+04,0.000e+00,0.000e+00,1.5,0.9
950,2,2,4.0,7.600e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.043e+04,0.000e+00,0.000e+00,3.8,1.9
950,2,2,4.0,7.600e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.043e+04,0.000e+00,0.000e+00,3.0,1.9
949,1,1,2.0,1.898e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.519e+04,0.000e+00,0.000e+00,1.9,0.9
949,1,1,2.0,1.898e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.519e+04,0.000e+00,0.000e+00,1.5,0.9
948,4,4,8.0,3.034e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.080e+04,0.000e+00,0.000e+00,7.6,3.8
948,4,4,8.0,3.034e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.080e+04,0.000e+00,0.000e+00,5.9,3.8
947,1,1,2.0,1.894e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.516e+04,0.000e+00,0.000e+00,1.9,0.9
947,1,1,2.0,1.894e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.516e+04,0.000e+00,0.000e+00,1.5,0.9
946,2,2,4.0,7.568e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.030e+04,0.000e+00,0.000e+00,3.8,1.9
946,2,2,4.0,7.568e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.030e+04,0.000e+00,0.000e+00,3.0,1.9
945,1,1,2.0,1.890e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.513e+04,0.000e+00,0.000e+00,1.9,0.9
945,1,1,2.0,1.890e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.513e+04,0.000e+00,0.000e+00,1.5,0.9
944,16,16,31.5,4.833e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.437e+05,0.000e+00,0.000e+00,29.9,14.9
944,16,16,31.5,4.833e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.437e+05,0.000e+00,0.000e+00,23.3,14.8
943,1,1,2.0,1.886e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.510e+04,0.000e+00,0.000e+00,1.9,0.9
943,1,1,2.0,1.886e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.510e+04,0.000e+00,0.000e+00,1.5,0.9
942,2,2,4.0,7.536e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.018e+04,0.000e+00,0.000e+00,3.8,1.9
942,2,2,4.0,7.536e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.018e+04,0.000e+00,0.000e+00,3.0,1.9
941,1,1,2.0,1.882e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.506e+04,0.000e+00,0.000e+00,1.9,0.9
941,1,1,2.0,1.882e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.506e+04,0.000e+00,0.000e+00,1.5,0.9
940,4,4,8.0,3.008e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.029e+04,0.000e+00,0.000e+00,7.6,3.8
940,4,4,8.0,3.008e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.029e+04,0.000e+00,0.000e+00,5.9,3.8
939,1,1,2.0,1.878e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.503e+04,0.000e+00,0.000e+00,1.9,0.9
939,1,1,2.0,1.878e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.503e+04,0.000e+00,0.000e+00,1.5,0.9
938,2,2,4.0,7.504e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.005e+04,0.000e+00,0.000e+00,3.8,1.9
938,2,2,4.0,7.504e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.005e+04,0.000e+00,0.000e+00,3.0,1.9
937,1,1,2.0,1.874e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.500e+04,0.000e+00,0.000e+00,1.9,0.9
937,1,1,2.0,1.874e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.500e+04,0.000e+00,0.000e+00,1.5,0.9
936,8,8,15.9,1.198e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.203e+05,0.000e+00,0.000e+00,15.1,7.5
936,8,8,15.9,1.198e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.203e+05,0.000e+00,0.000e+00,11.8,7.5
935,1,1,2.0,1.870e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.497e+04,0.000e+00,0.000e+00,1.9,0.9
935,1,1,2.0,1.870e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.497e+04,0.000e+00,0.000e+00,1.5,0.9
934,2,2,4.0,7.472e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.992e+04,0.000e+00,0.000e+00,3.8,1.9
934,2,2,4.0,7.472e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.992e+04,0.000e+00,0.000e+00,3.0,1.9
933,1,1,2.0,1.866e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.494e+04,0.000e+00,0.000e+00,1.9,0.9
933,1,1,2.0,1.866e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.494e+04,0.000e+00,0.000e+00,1.5,0.9
932,4,4,8.0,2.982e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.978e+04,0.000e+00,0.000e+00,7.6,3.8
932,4,4,8.0,2.982e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.978e+04,0.000e+00,0.000e+00,5.9,3.8
931,1,1,2.0,1.862e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.490e+04,0.000e+00,0.000e+00,1.9,0.9
931,1,1,2.0,1.862e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.490e+04,0.000e+00,0.000e+00,1.5,0.9
930,2,2,4.0,7.440e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.979e+04,0.000e+00,0.000e+00,3.8,1.9
930,2,2,4.0,7.440e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.979e+04,0.000e+00,0.000e+00,3.0,1.9
929,1,1,2.0,1.858e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.487e+04,0.000e+00,0.000e+00,1.9,0.9
929,1,1,2.0,1.858e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.487e+04,0.000e+00,0.000e+00,1.5,0.9
928,32,32,61.9,1.901e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,4.833e+05,0.000e+00,0.000e+00,58.7,29.6
928,32,32,61.9,1.901e+06,GB300,S2L,grid-fused-nosplit,garner,simt,4.833e+05,0.000e+00,0.000e+00,45.8,29.2
927,1,1,2.0,1.854e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.484e+04,0.000e+00,0.000e+00,1.9,0.9
927,1,1,2.0,1.854e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.484e+04,0.000e+00,0.000e+00,1.5,0.9
926,2,2,4.0,7.408e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.966e+04,0.000e+00,0.000e+00,3.8,1.9
926,2,2,4.0,7.408e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.966e+04,0.000e+00,0.000e+00,3.0,1.9
925,1,1,2.0,1.850e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.481e+04,0.000e+00,0.000e+00,1.9,0.9
925,1,1,2.0,1.850e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.481e+04,0.000e+00,0.000e+00,1.5,0.9
924,4,4,8.0,2.957e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.926e+04,0.000e+00,0.000e+00,7.6,3.8
924,4,4,8.0,2.957e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.926e+04,0.000e+00,0.000e+00,5.9,3.8
923,1,1,2.0,1.846e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.478e+04,0.000e+00,0.000e+00,1.9,0.9
923,1,1,2.0,1.846e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.478e+04,0.000e+00,0.000e+00,1.5,0.9
922,2,2,4.0,7.376e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.954e+04,0.000e+00,0.000e+00,3.8,1.9
922,2,2,4.0,7.376e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.954e+04,0.000e+00,0.000e+00,3.0,1.9
921,1,1,2.0,1.842e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.474e+04,0.000e+00,0.000e+00,1.9,0.9
921,1,1,2.0,1.842e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.474e+04,0.000e+00,0.000e+00,1.5,0.9
920,8,8,15.9,1.178e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.183e+05,0.000e+00,0.000e+00,15.0,7.5
920,8,8,15.9,1.178e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.183e+05,0.000e+00,0.000e+00,11.8,7.5
919,1,1,2.0,1.838e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.471e+04,0.000e+00,0.000e+00,1.9,0.9
919,1,1,2.0,1.838e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.471e+04,0.000e+00,0.000e+00,1.5,0.9
918,2,2,4.0,7.344e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.941e+04,0.000e+00,0.000e+00,3.8,1.9
918,2,2,4.0,7.344e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.941e+04,0.000e+00,0.000e+00,3.0,1.9
917,1,1,2.0,1.834e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.468e+04,0.000e+00,0.000e+00,1.9,0.9
917,1,1,2.0,1.834e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.468e+04,0.000e+00,0.000e+00,1.5,0.9
916,4,4,8.0,2.931e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.875e+04,0.000e+00,0.000e+00,7.6,3.8
916,4,4,8.0,2.931e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.875e+04,0.000e+00,0.000e+00,5.9,3.8
915,1,1,2.0,1.830e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.465e+04,0.000e+00,0.000e+00,1.9,0.9
915,1,1,2.0,1.830e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.465e+04,0.000e+00,0.000e+00,1.5,0.9
914,2,2,4.0,7.312e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.928e+04,0.000e+00,0.000e+00,3.8,1.9
914,2,2,4.0,7.312e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.928e+04,0.000e+00,0.000e+00,3.0,1.9
913,1,1,2.0,1.826e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.462e+04,0.000e+00,0.000e+00,1.9,0.9
913,1,1,2.0,1.826e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.462e+04,0.000e+00,0.000e+00,1.5,0.9
912,16,16,31.4,4.669e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.355e+05,0.000e+00,0.000e+00,29.8,14.9
912,16,16,31.4,4.669e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.355e+05,0.000e+00,0.000e+00,23.3,14.8
911,1,1,2.0,1.822e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.458e+04,0.000e+00,0.000e+00,1.9,0.9
911,1,1,2.0,1.822e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.458e+04,0.000e+00,0.000e+00,1.5,0.9
910,2,2,4.0,7.280e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.915e+04,0.000e+00,0.000e+00,3.8,1.9
910,2,2,4.0,7.280e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.915e+04,0.000e+00,0.000e+00,3.0,1.9
909,1,1,2.0,1.818e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.455e+04,0.000e+00,0.000e+00,1.9,0.9
909,1,1,2.0,1.818e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.455e+04,0.000e+00,0.000e+00,1.5,0.9
908,4,4,8.0,2.906e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.824e+04,0.000e+00,0.000e+00,7.6,3.8
908,4,4,8.0,2.906e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.824e+04,0.000e+00,0.000e+00,5.9,3.8
907,1,1,2.0,1.814e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.452e+04,0.000e+00,0.000e+00,1.9,0.9
907,1,1,2.0,1.814e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.452e+04,0.000e+00,0.000e+00,1.5,0.9
906,2,2,4.0,7.248e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.902e+04,0.000e+00,0.000e+00,3.8,1.9
906,2,2,4.0,7.248e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.902e+04,0.000e+00,0.000e+00,3.0,1.9
905,1,1,2.0,1.810e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.449e+04,0.000e+00,0.000e+00,1.9,0.9
905,1,1,2.0,1.810e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.449e+04,0.000e+00,0.000e+00,1.5,0.9
904,8,8,15.9,1.157e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.162e+05,0.000e+00,0.000e+00,15.0,7.5
904,8,8,15.9,1.157e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.162e+05,0.000e+00,0.000e+00,11.8,7.5
903,1,1,2.0,1.806e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.446e+04,0.000e+00,0.000e+00,1.9,0.9
903,1,1,2.0,1.806e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.446e+04,0.000e+00,0.000e+00,1.5,0.9
902,2,2,4.0,7.216e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.890e+04,0.000e+00,0.000e+00,3.8,1.9
902,2,2,4.0,7.216e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.890e+04,0.000e+00,0.000e+00,3.0,1.9
901,1,1,2.0,1.802e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.442e+04,0.000e+00,0.000e+00,1.9,0.9
901,1,1,2.0,1.802e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.442e+04,0.000e+00,0.000e+00,1.5,0.9
900,4,4,8.0,2.880e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.773e+04,0.000e+00,0.000e+00,7.6,3.8
900,4,4,8.0,2.880e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.773e+04,0.000e+00,0.000e+00,5.9,3.8
899,1,1,2.0,1.798e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.439e+04,0.000e+00,0.000e+00,1.9,0.9
899,1,1,2.0,1.798e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.439e+04,0.000e+00,0.000e+00,1.5,0.9
898,2,2,4.0,7.184e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.877e+04,0.000e+00,0.000e+00,3.8,1.9
898,2,2,4.0,7.184e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.877e+04,0.000e+00,0.000e+00,3.0,1.9
897,1,1,2.0,1.794e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.436e+04,0.000e+00,0.000e+00,1.9,0.9
897,1,1,2.0,1.794e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.436e+04,0.000e+00,0.000e+00,1.5,0.9
896,896,64,896.0,1.028e+08,Rubin,S2L,mat-L2,garner,simt,7.340e+06,0.000e+00,0.000e+00,473.0,96.1
896,896,64,896.0,1.028e+08,GB300,S2L,on-the-fly,garner,simt,7.340e+06,2.753e+06,0.000e+00,135.1,74.0
895,1,1,2.0,1.790e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.433e+04,0.000e+00,0.000e+00,1.9,0.9
895,1,1,2.0,1.790e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.433e+04,0.000e+00,0.000e+00,1.5,0.9
894,2,2,4.0,7.152e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.864e+04,0.000e+00,0.000e+00,3.8,1.9
894,2,2,4.0,7.152e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.864e+04,0.000e+00,0.000e+00,3.0,1.9
893,1,1,2.0,1.786e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.430e+04,0.000e+00,0.000e+00,1.9,0.9
893,1,1,2.0,1.786e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.430e+04,0.000e+00,0.000e+00,1.5,0.9
892,4,4,8.0,2.854e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.722e+04,0.000e+00,0.000e+00,7.6,3.8
892,4,4,8.0,2.854e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.722e+04,0.000e+00,0.000e+00,5.9,3.8
891,1,1,2.0,1.782e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.426e+04,0.000e+00,0.000e+00,1.9,0.9
891,1,1,2.0,1.782e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.426e+04,0.000e+00,0.000e+00,1.5,0.9
890,2,2,4.0,7.120e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.851e+04,0.000e+00,0.000e+00,3.8,1.9
890,2,2,4.0,7.120e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.851e+04,0.000e+00,0.000e+00,3.0,1.9
889,1,1,2.0,1.778e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.423e+04,0.000e+00,0.000e+00,1.9,0.9
889,1,1,2.0,1.778e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.423e+04,0.000e+00,0.000e+00,1.5,0.9
888,8,8,15.9,1.137e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.142e+05,0.000e+00,0.000e+00,15.0,7.5
888,8,8,15.9,1.137e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.142e+05,0.000e+00,0.000e+00,11.8,7.5
887,1,1,2.0,1.774e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.420e+04,0.000e+00,0.000e+00,1.9,0.9
887,1,1,2.0,1.774e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.420e+04,0.000e+00,0.000e+00,1.5,0.9
886,2,2,4.0,7.088e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.838e+04,0.000e+00,0.000e+00,3.8,1.9
886,2,2,4.0,7.088e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.838e+04,0.000e+00,0.000e+00,3.0,1.9
885,1,1,2.0,1.770e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.417e+04,0.000e+00,0.000e+00,1.9,0.9
885,1,1,2.0,1.770e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.417e+04,0.000e+00,0.000e+00,1.5,0.9
884,4,4,8.0,2.829e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.670e+04,0.000e+00,0.000e+00,7.6,3.8
884,4,4,8.0,2.829e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.670e+04,0.000e+00,0.000e+00,5.9,3.8
883,1,1,2.0,1.766e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.414e+04,0.000e+00,0.000e+00,1.9,0.9
883,1,1,2.0,1.766e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.414e+04,0.000e+00,0.000e+00,1.5,0.9
882,2,2,4.0,7.056e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.826e+04,0.000e+00,0.000e+00,3.8,1.9
882,2,2,4.0,7.056e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.826e+04,0.000e+00,0.000e+00,3.0,1.9
881,1,1,2.0,1.762e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.410e+04,0.000e+00,0.000e+00,1.9,0.9
881,1,1,2.0,1.762e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.410e+04,0.000e+00,0.000e+00,1.5,0.9
880,16,16,31.4,4.506e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.273e+05,0.000e+00,0.000e+00,29.8,14.9
880,16,16,31.4,4.506e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.273e+05,0.000e+00,0.000e+00,23.3,14.8
879,1,1,2.0,1.758e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.407e+04,0.000e+00,0.000e+00,1.9,0.9
879,1,1,2.0,1.758e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.407e+04,0.000e+00,0.000e+00,1.5,0.9
878,2,2,4.0,7.024e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.813e+04,0.000e+00,0.000e+00,3.8,1.9
878,2,2,4.0,7.024e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.813e+04,0.000e+00,0.000e+00,3.0,1.9
877,1,1,2.0,1.754e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.404e+04,0.000e+00,0.000e+00,1.9,0.9
877,1,1,2.0,1.754e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.404e+04,0.000e+00,0.000e+00,1.5,0.9
876,4,4,8.0,2.803e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.619e+04,0.000e+00,0.000e+00,7.6,3.8
876,4,4,8.0,2.803e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.619e+04,0.000e+00,0.000e+00,5.9,3.8
875,1,1,2.0,1.750e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.401e+04,0.000e+00,0.000e+00,1.9,0.9
875,1,1,2.0,1.750e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.401e+04,0.000e+00,0.000e+00,1.5,0.9
874,2,2,4.0,6.992e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.800e+04,0.000e+00,0.000e+00,3.8,1.9
874,2,2,4.0,6.992e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.800e+04,0.000e+00,0.000e+00,3.0,1.9
873,1,1,2.0,1.746e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.398e+04,0.000e+00,0.000e+00,1.9,0.9
873,1,1,2.0,1.746e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.398e+04,0.000e+00,0.000e+00,1.5,0.9
872,8,8,15.9,1.116e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.121e+05,0.000e+00,0.000e+00,15.0,7.5
872,8,8,15.9,1.116e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.121e+05,0.000e+00,0.000e+00,11.7,7.5
871,1,1,2.0,1.742e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.394e+04,0.000e+00,0.000e+00,1.9,0.9
871,1,1,2.0,1.742e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.394e+04,0.000e+00,0.000e+00,1.5,0.9
870,2,2,4.0,6.960e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.787e+04,0.000e+00,0.000e+00,3.8,1.9
870,2,2,4.0,6.960e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.787e+04,0.000e+00,0.000e+00,3.0,1.9
869,1,1,2.0,1.738e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.391e+04,0.000e+00,0.000e+00,1.9,0.9
869,1,1,2.0,1.738e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.391e+04,0.000e+00,0.000e+00,1.5,0.9
868,4,4,8.0,2.778e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.568e+04,0.000e+00,0.000e+00,7.6,3.8
868,4,4,8.0,2.778e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.568e+04,0.000e+00,0.000e+00,5.9,3.8
867,1,1,2.0,1.734e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.388e+04,0.000e+00,0.000e+00,1.9,0.9
867,1,1,2.0,1.734e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.388e+04,0.000e+00,0.000e+00,1.5,0.9
866,2,2,4.0,6.928e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.774e+04,0.000e+00,0.000e+00,3.8,1.9
866,2,2,4.0,6.928e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.774e+04,0.000e+00,0.000e+00,3.0,1.9
865,1,1,2.0,1.730e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.385e+04,0.000e+00,0.000e+00,1.9,0.9
865,1,1,2.0,1.730e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.385e+04,0.000e+00,0.000e+00,1.5,0.9
864,32,32,61.7,1.769e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,4.506e+05,0.000e+00,0.000e+00,58.6,29.6
864,32,32,61.7,1.769e+06,GB300,S2L,grid-fused-nosplit,garner,simt,4.506e+05,0.000e+00,0.000e+00,45.7,29.1
863,1,1,2.0,1.726e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.382e+04,0.000e+00,0.000e+00,1.9,0.9
863,1,1,2.0,1.726e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.382e+04,0.000e+00,0.000e+00,1.5,0.9
862,2,2,4.0,6.896e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.762e+04,0.000e+00,0.000e+00,3.8,1.9
862,2,2,4.0,6.896e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.762e+04,0.000e+00,0.000e+00,3.0,1.9
861,1,1,2.0,1.722e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.378e+04,0.000e+00,0.000e+00,1.9,0.9
861,1,1,2.0,1.722e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.378e+04,0.000e+00,0.000e+00,1.5,0.9
860,4,4,8.0,2.752e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.517e+04,0.000e+00,0.000e+00,7.6,3.8
860,4,4,8.0,2.752e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.517e+04,0.000e+00,0.000e+00,5.9,3.8
859,1,1,2.0,1.718e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.375e+04,0.000e+00,0.000e+00,1.9,0.9
859,1,1,2.0,1.718e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.375e+04,0.000e+00,0.000e+00,1.5,0.9
858,2,2,4.0,6.864e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.749e+04,0.000e+00,0.000e+00,3.8,1.9
858,2,2,4.0,6.864e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.749e+04,0.000e+00,0.000e+00,3.0,1.9
857,1,1,2.0,1.714e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.372e+04,0.000e+00,0.000e+00,1.9,0.9
857,1,1,2.0,1.714e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.372e+04,0.000e+00,0.000e+00,1.5,0.9
856,8,8,15.9,1.096e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.101e+05,0.000e+00,0.000e+00,15.0,7.5
856,8,8,15.9,1.096e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.101e+05,0.000e+00,0.000e+00,11.7,7.5
855,1,1,2.0,1.710e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.369e+04,0.000e+00,0.000e+00,1.9,0.9
855,1,1,2.0,1.710e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.369e+04,0.000e+00,0.000e+00,1.5,0.9
854,2,2,4.0,6.832e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.736e+04,0.000e+00,0.000e+00,3.8,1.9
854,2,2,4.0,6.832e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.736e+04,0.000e+00,0.000e+00,3.0,1.9
853,1,1,2.0,1.706e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.366e+04,0.000e+00,0.000e+00,1.9,0.9
853,1,1,2.0,1.706e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.366e+04,0.000e+00,0.000e+00,1.5,0.9
852,4,4,8.0,2.726e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.466e+04,0.000e+00,0.000e+00,7.6,3.8
852,4,4,8.0,2.726e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.466e+04,0.000e+00,0.000e+00,5.9,3.8
851,1,1,2.0,1.702e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.362e+04,0.000e+00,0.000e+00,1.9,0.9
851,1,1,2.0,1.702e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.362e+04,0.000e+00,0.000e+00,1.5,0.9
850,2,2,4.0,6.800e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.723e+04,0.000e+00,0.000e+00,3.8,1.9
850,2,2,4.0,6.800e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.723e+04,0.000e+00,0.000e+00,3.0,1.9
849,1,1,2.0,1.698e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.359e+04,0.000e+00,0.000e+00,1.9,0.9
849,1,1,2.0,1.698e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.359e+04,0.000e+00,0.000e+00,1.5,0.9
848,16,16,31.4,4.342e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.191e+05,0.000e+00,0.000e+00,29.8,14.9
848,16,16,31.4,4.342e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.191e+05,0.000e+00,0.000e+00,23.3,14.8
847,1,1,2.0,1.694e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.356e+04,0.000e+00,0.000e+00,1.9,0.9
847,1,1,2.0,1.694e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.356e+04,0.000e+00,0.000e+00,1.5,0.9
846,2,2,4.0,6.768e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.710e+04,0.000e+00,0.000e+00,3.8,1.9
846,2,2,4.0,6.768e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.710e+04,0.000e+00,0.000e+00,3.0,1.9
845,1,1,2.0,1.690e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.353e+04,0.000e+00,0.000e+00,1.9,0.9
845,1,1,2.0,1.690e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.353e+04,0.000e+00,0.000e+00,1.5,0.9
844,4,4,8.0,2.701e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.414e+04,0.000e+00,0.000e+00,7.6,3.8
844,4,4,8.0,2.701e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.414e+04,0.000e+00,0.000e+00,5.9,3.8
843,1,1,2.0,1.686e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.350e+04,0.000e+00,0.000e+00,1.9,0.9
843,1,1,2.0,1.686e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.350e+04,0.000e+00,0.000e+00,1.5,0.9
842,2,2,4.0,6.736e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.698e+04,0.000e+00,0.000e+00,3.8,1.9
842,2,2,4.0,6.736e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.698e+04,0.000e+00,0.000e+00,3.0,1.9
841,1,1,2.0,1.682e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.346e+04,0.000e+00,0.000e+00,1.9,0.9
841,1,1,2.0,1.682e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.346e+04,0.000e+00,0.000e+00,1.5,0.9
840,8,8,15.8,1.075e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.080e+05,0.000e+00,0.000e+00,15.0,7.5
840,8,8,15.8,1.075e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.080e+05,0.000e+00,0.000e+00,11.7,7.5
839,1,1,2.0,1.678e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.343e+04,0.000e+00,0.000e+00,1.9,0.9
839,1,1,2.0,1.678e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.343e+04,0.000e+00,0.000e+00,1.5,0.9
838,2,2,4.0,6.704e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.685e+04,0.000e+00,0.000e+00,3.8,1.9
838,2,2,4.0,6.704e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.685e+04,0.000e+00,0.000e+00,3.0,1.9
837,1,1,2.0,1.674e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.340e+04,0.000e+00,0.000e+00,1.9,0.9
837,1,1,2.0,1.674e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.340e+04,0.000e+00,0.000e+00,1.5,0.9
836,4,4,8.0,2.675e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.363e+04,0.000e+00,0.000e+00,7.6,3.8
836,4,4,8.0,2.675e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.363e+04,0.000e+00,0.000e+00,5.9,3.8
835,1,1,2.0,1.670e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.337e+04,0.000e+00,0.000e+00,1.9,0.9
835,1,1,2.0,1.670e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.337e+04,0.000e+00,0.000e+00,1.5,0.9
834,2,2,4.0,6.672e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.672e+04,0.000e+00,0.000e+00,3.8,1.9
834,2,2,4.0,6.672e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.672e+04,0.000e+00,0.000e+00,3.0,1.9
833,1,1,2.0,1.666e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.334e+04,0.000e+00,0.000e+00,1.9,0.9
833,1,1,2.0,1.666e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.334e+04,0.000e+00,0.000e+00,1.5,0.9
832,832,64,832.0,8.860e+07,Rubin,S2L,mat-L2,garner,simt,6.390e+06,0.000e+00,0.000e+00,473.0,95.3
832,832,64,832.0,8.860e+07,GB300,S2L,on-the-fly,garner,simt,6.390e+06,2.556e+06,0.000e+00,135.1,72.3
831,1,1,2.0,1.662e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.330e+04,0.000e+00,0.000e+00,1.9,0.9
831,1,1,2.0,1.662e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.330e+04,0.000e+00,0.000e+00,1.5,0.9
830,2,2,4.0,6.640e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.659e+04,0.000e+00,0.000e+00,3.8,1.9
830,2,2,4.0,6.640e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.659e+04,0.000e+00,0.000e+00,3.0,1.9
829,1,1,2.0,1.658e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.327e+04,0.000e+00,0.000e+00,1.9,0.9
829,1,1,2.0,1.658e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.327e+04,0.000e+00,0.000e+00,1.5,0.9
828,4,4,8.0,2.650e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.312e+04,0.000e+00,0.000e+00,7.6,3.8
828,4,4,8.0,2.650e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.312e+04,0.000e+00,0.000e+00,5.9,3.8
827,1,1,2.0,1.654e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.324e+04,0.000e+00,0.000e+00,1.9,0.9
827,1,1,2.0,1.654e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.324e+04,0.000e+00,0.000e+00,1.5,0.9
826,2,2,4.0,6.608e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.646e+04,0.000e+00,0.000e+00,3.8,1.9
826,2,2,4.0,6.608e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.646e+04,0.000e+00,0.000e+00,3.0,1.9
825,1,1,2.0,1.650e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.321e+04,0.000e+00,0.000e+00,1.9,0.9
825,1,1,2.0,1.650e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.321e+04,0.000e+00,0.000e+00,1.5,0.9
824,8,8,15.8,1.055e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.060e+05,0.000e+00,0.000e+00,15.0,7.5
824,8,8,15.8,1.055e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.060e+05,0.000e+00,0.000e+00,11.7,7.5
823,1,1,2.0,1.646e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.318e+04,0.000e+00,0.000e+00,1.9,0.9
823,1,1,2.0,1.646e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.318e+04,0.000e+00,0.000e+00,1.5,0.9
822,2,2,4.0,6.576e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.634e+04,0.000e+00,0.000e+00,3.8,1.9
822,2,2,4.0,6.576e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.634e+04,0.000e+00,0.000e+00,3.0,1.9
821,1,1,2.0,1.642e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.314e+04,0.000e+00,0.000e+00,1.9,0.9
821,1,1,2.0,1.642e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.314e+04,0.000e+00,0.000e+00,1.5,0.9
820,4,4,8.0,2.624e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.261e+04,0.000e+00,0.000e+00,7.6,3.8
820,4,4,8.0,2.624e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.261e+04,0.000e+00,0.000e+00,5.9,3.8
819,1,1,2.0,1.638e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.311e+04,0.000e+00,0.000e+00,1.9,0.9
819,1,1,2.0,1.638e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.311e+04,0.000e+00,0.000e+00,1.5,0.9
818,2,2,4.0,6.544e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.621e+04,0.000e+00,0.000e+00,3.8,1.9
818,2,2,4.0,6.544e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.621e+04,0.000e+00,0.000e+00,3.0,1.9
817,1,1,2.0,1.634e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.308e+04,0.000e+00,0.000e+00,1.9,0.9
817,1,1,2.0,1.634e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.308e+04,0.000e+00,0.000e+00,1.5,0.9
816,16,16,31.4,4.178e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.109e+05,0.000e+00,0.000e+00,29.8,14.9
816,16,16,31.4,4.178e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.109e+05,0.000e+00,0.000e+00,23.3,14.8
815,1,1,2.0,1.630e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.305e+04,0.000e+00,0.000e+00,1.9,0.9
815,1,1,2.0,1.630e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.305e+04,0.000e+00,0.000e+00,1.5,0.9
814,2,2,4.0,6.512e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.608e+04,0.000e+00,0.000e+00,3.8,1.9
814,2,2,4.0,6.512e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.608e+04,0.000e+00,0.000e+00,3.0,1.9
813,1,1,2.0,1.626e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.302e+04,0.000e+00,0.000e+00,1.9,0.9
813,1,1,2.0,1.626e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.302e+04,0.000e+00,0.000e+00,1.5,0.9
812,4,4,8.0,2.598e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.210e+04,0.000e+00,0.000e+00,7.6,3.8
812,4,4,8.0,2.598e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.210e+04,0.000e+00,0.000e+00,5.9,3.8
811,1,1,2.0,1.622e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.298e+04,0.000e+00,0.000e+00,1.9,0.9
811,1,1,2.0,1.622e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.298e+04,0.000e+00,0.000e+00,1.5,0.9
810,2,2,4.0,6.480e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.595e+04,0.000e+00,0.000e+00,3.8,1.9
810,2,2,4.0,6.480e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.595e+04,0.000e+00,0.000e+00,3.0,1.9
809,1,1,2.0,1.618e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.295e+04,0.000e+00,0.000e+00,1.9,0.9
809,1,1,2.0,1.618e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.295e+04,0.000e+00,0.000e+00,1.5,0.9
808,8,8,15.8,1.034e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.039e+05,0.000e+00,0.000e+00,15.0,7.5
808,8,8,15.8,1.034e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.039e+05,0.000e+00,0.000e+00,11.7,7.5
807,1,1,2.0,1.614e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.292e+04,0.000e+00,0.000e+00,1.9,0.9
807,1,1,2.0,1.614e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.292e+04,0.000e+00,0.000e+00,1.5,0.9
806,2,2,4.0,6.448e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.582e+04,0.000e+00,0.000e+00,3.8,1.9
806,2,2,4.0,6.448e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.582e+04,0.000e+00,0.000e+00,3.0,1.9
805,1,1,2.0,1.610e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.289e+04,0.000e+00,0.000e+00,1.9,0.9
805,1,1,2.0,1.610e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.289e+04,0.000e+00,0.000e+00,1.5,0.9
804,4,4,8.0,2.573e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.158e+04,0.000e+00,0.000e+00,7.6,3.8
804,4,4,8.0,2.573e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.158e+04,0.000e+00,0.000e+00,5.9,3.8
803,1,1,2.0,1.606e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.286e+04,0.000e+00,0.000e+00,1.9,0.9
803,1,1,2.0,1.606e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.286e+04,0.000e+00,0.000e+00,1.5,0.9
802,2,2,4.0,6.416e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.570e+04,0.000e+00,0.000e+00,3.8,1.9
802,2,2,4.0,6.416e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.570e+04,0.000e+00,0.000e+00,3.0,1.9
801,1,1,2.0,1.602e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.282e+04,0.000e+00,0.000e+00,1.9,0.9
801,1,1,2.0,1.602e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.282e+04,0.000e+00,0.000e+00,1.5,0.9
800,32,32,61.5,1.638e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,4.178e+05,0.000e+00,0.000e+00,58.4,29.6
800,32,32,61.5,1.638e+06,GB300,S2L,grid-fused-nosplit,garner,simt,4.178e+05,0.000e+00,0.000e+00,45.6,29.0
799,1,1,2.0,1.598e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.279e+04,0.000e+00,0.000e+00,1.9,0.9
799,1,1,2.0,1.598e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.279e+04,0.000e+00,0.000e+00,1.5,0.9
798,2,2,4.0,6.384e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.557e+04,0.000e+00,0.000e+00,3.8,1.9
798,2,2,4.0,6.384e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.557e+04,0.000e+00,0.000e+00,3.0,1.9
797,1,1,2.0,1.594e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.276e+04,0.000e+00,0.000e+00,1.9,0.9
797,1,1,2.0,1.594e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.276e+04,0.000e+00,0.000e+00,1.5,0.9
796,4,4,8.0,2.547e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.107e+04,0.000e+00,0.000e+00,7.6,3.8
796,4,4,8.0,2.547e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.107e+04,0.000e+00,0.000e+00,5.9,3.8
795,1,1,2.0,1.590e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.273e+04,0.000e+00,0.000e+00,1.9,0.9
795,1,1,2.0,1.590e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.273e+04,0.000e+00,0.000e+00,1.5,0.9
794,2,2,4.0,6.352e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.544e+04,0.000e+00,0.000e+00,3.8,1.9
794,2,2,4.0,6.352e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.544e+04,0.000e+00,0.000e+00,3.0,1.9
793,1,1,2.0,1.586e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.270e+04,0.000e+00,0.000e+00,1.9,0.9
793,1,1,2.0,1.586e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.270e+04,0.000e+00,0.000e+00,1.5,0.9
792,8,8,15.8,1.014e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.019e+05,0.000e+00,0.000e+00,15.0,7.5
792,8,8,15.8,1.014e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.019e+05,0.000e+00,0.000e+00,11.7,7.5
791,1,1,2.0,1.582e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.266e+04,0.000e+00,0.000e+00,1.9,0.9
791,1,1,2.0,1.582e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.266e+04,0.000e+00,0.000e+00,1.5,0.9
790,2,2,4.0,6.320e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.531e+04,0.000e+00,0.000e+00,3.8,1.9
790,2,2,4.0,6.320e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.531e+04,0.000e+00,0.000e+00,3.0,1.9
789,1,1,2.0,1.578e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.263e+04,0.000e+00,0.000e+00,1.9,0.9
789,1,1,2.0,1.578e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.263e+04,0.000e+00,0.000e+00,1.5,0.9
788,4,4,8.0,2.522e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.056e+04,0.000e+00,0.000e+00,7.6,3.8
788,4,4,8.0,2.522e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.056e+04,0.000e+00,0.000e+00,5.9,3.8
787,1,1,2.0,1.574e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.260e+04,0.000e+00,0.000e+00,1.9,0.9
787,1,1,2.0,1.574e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.260e+04,0.000e+00,0.000e+00,1.5,0.9
786,2,2,4.0,6.288e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.518e+04,0.000e+00,0.000e+00,3.8,1.9
786,2,2,4.0,6.288e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.518e+04,0.000e+00,0.000e+00,3.0,1.9
785,1,1,2.0,1.570e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.257e+04,0.000e+00,0.000e+00,1.9,0.9
785,1,1,2.0,1.570e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.257e+04,0.000e+00,0.000e+00,1.5,0.9
784,16,16,31.4,4.014e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.028e+05,0.000e+00,0.000e+00,29.8,14.9
784,16,16,31.4,4.014e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.028e+05,0.000e+00,0.000e+00,23.2,14.8
783,1,1,2.0,1.566e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.254e+04,0.000e+00,0.000e+00,1.9,0.9
783,1,1,2.0,1.566e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.254e+04,0.000e+00,0.000e+00,1.5,0.9
782,2,2,4.0,6.256e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.506e+04,0.000e+00,0.000e+00,3.8,1.9
782,2,2,4.0,6.256e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.506e+04,0.000e+00,0.000e+00,3.0,1.9
781,1,1,2.0,1.562e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.250e+04,0.000e+00,0.000e+00,1.9,0.9
781,1,1,2.0,1.562e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.250e+04,0.000e+00,0.000e+00,1.5,0.9
780,4,4,8.0,2.496e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.005e+04,0.000e+00,0.000e+00,7.6,3.8
780,4,4,8.0,2.496e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.005e+04,0.000e+00,0.000e+00,5.9,3.8
779,1,1,2.0,1.558e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.247e+04,0.000e+00,0.000e+00,1.9,0.9
779,1,1,2.0,1.558e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.247e+04,0.000e+00,0.000e+00,1.5,0.9
778,2,2,4.0,6.224e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.493e+04,0.000e+00,0.000e+00,3.8,1.9
778,2,2,4.0,6.224e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.493e+04,0.000e+00,0.000e+00,3.0,1.9
777,1,1,2.0,1.554e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.244e+04,0.000e+00,0.000e+00,1.9,0.9
777,1,1,2.0,1.554e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.244e+04,0.000e+00,0.000e+00,1.5,0.9
776,8,8,15.8,9.933e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,9.984e+04,0.000e+00,0.000e+00,15.0,7.5
776,8,8,15.8,9.933e+04,GB300,S2L,grid-fused-nosplit,garner,simt,9.984e+04,0.000e+00,0.000e+00,11.7,7.5
775,1,1,2.0,1.550e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.241e+04,0.000e+00,0.000e+00,1.9,0.9
775,1,1,2.0,1.550e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.241e+04,0.000e+00,0.000e+00,1.5,0.9
774,2,2,4.0,6.192e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.480e+04,0.000e+00,0.000e+00,3.8,1.9
774,2,2,4.0,6.192e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.480e+04,0.000e+00,0.000e+00,3.0,1.9
773,1,1,2.0,1.546e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.238e+04,0.000e+00,0.000e+00,1.9,0.9
773,1,1,2.0,1.546e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.238e+04,0.000e+00,0.000e+00,1.5,0.9
772,4,4,8.0,2.470e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.954e+04,0.000e+00,0.000e+00,7.6,3.8
772,4,4,8.0,2.470e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.954e+04,0.000e+00,0.000e+00,5.9,3.8
771,1,1,2.0,1.542e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.234e+04,0.000e+00,0.000e+00,1.9,0.9
771,1,1,2.0,1.542e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.234e+04,0.000e+00,0.000e+00,1.5,0.9
770,2,2,4.0,6.160e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.467e+04,0.000e+00,0.000e+00,3.8,1.9
770,2,2,4.0,6.160e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.467e+04,0.000e+00,0.000e+00,3.0,1.9
769,1,1,2.0,1.538e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.231e+04,0.000e+00,0.000e+00,1.9,0.9
769,1,1,2.0,1.538e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.231e+04,0.000e+00,0.000e+00,1.5,0.9
768,768,64,768.0,7.550e+07,Rubin,S2L,mat-L2,garner,simt,5.505e+06,0.000e+00,0.000e+00,473.0,94.5
768,768,64,768.0,7.550e+07,GB300,S2L,on-the-fly,garner,simt,5.505e+06,1.573e+06,0.000e+00,135.1,76.9
767,1,1,2.0,1.534e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.228e+04,0.000e+00,0.000e+00,1.9,0.9
767,1,1,2.0,1.534e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.228e+04,0.000e+00,0.000e+00,1.5,0.9
766,2,2,4.0,6.128e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.454e+04,0.000e+00,0.000e+00,3.8,1.9
766,2,2,4.0,6.128e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.454e+04,0.000e+00,0.000e+00,3.0,1.9
765,1,1,2.0,1.530e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.225e+04,0.000e+00,0.000e+00,1.9,0.9
765,1,1,2.0,1.530e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.225e+04,0.000e+00,0.000e+00,1.5,0.9
764,4,4,8.0,2.445e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.902e+04,0.000e+00,0.000e+00,7.6,3.8
764,4,4,8.0,2.445e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.902e+04,0.000e+00,0.000e+00,5.9,3.8
763,1,1,2.0,1.526e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.222e+04,0.000e+00,0.000e+00,1.9,0.9
763,1,1,2.0,1.526e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.222e+04,0.000e+00,0.000e+00,1.5,0.9
762,2,2,4.0,6.096e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.442e+04,0.000e+00,0.000e+00,3.8,1.9
762,2,2,4.0,6.096e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.442e+04,0.000e+00,0.000e+00,3.0,1.9
761,1,1,2.0,1.522e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.218e+04,0.000e+00,0.000e+00,1.9,0.9
761,1,1,2.0,1.522e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.218e+04,0.000e+00,0.000e+00,1.5,0.9
760,8,8,15.8,9.728e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,9.779e+04,0.000e+00,0.000e+00,15.0,7.5
760,8,8,15.8,9.728e+04,GB300,S2L,grid-fused-nosplit,garner,simt,9.779e+04,0.000e+00,0.000e+00,11.7,7.5
759,1,1,2.0,1.518e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.215e+04,0.000e+00,0.000e+00,1.9,0.9
759,1,1,2.0,1.518e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.215e+04,0.000e+00,0.000e+00,1.5,0.9
758,2,2,4.0,6.064e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.429e+04,0.000e+00,0.000e+00,3.8,1.9
758,2,2,4.0,6.064e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.429e+04,0.000e+00,0.000e+00,3.0,1.9
757,1,1,2.0,1.514e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.212e+04,0.000e+00,0.000e+00,1.9,0.9
757,1,1,2.0,1.514e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.212e+04,0.000e+00,0.000e+00,1.5,0.9
756,4,4,8.0,2.419e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.851e+04,0.000e+00,0.000e+00,7.6,3.8
756,4,4,8.0,2.419e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.851e+04,0.000e+00,0.000e+00,5.9,3.8
755,1,1,2.0,1.510e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.209e+04,0.000e+00,0.000e+00,1.9,0.9
755,1,1,2.0,1.510e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.209e+04,0.000e+00,0.000e+00,1.5,0.9
754,2,2,4.0,6.032e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.416e+04,0.000e+00,0.000e+00,3.8,1.9
754,2,2,4.0,6.032e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.416e+04,0.000e+00,0.000e+00,3.0,1.9
753,1,1,2.0,1.506e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.206e+04,0.000e+00,0.000e+00,1.9,0.9
753,1,1,2.0,1.506e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.206e+04,0.000e+00,0.000e+00,1.5,0.9
752,16,16,31.3,3.850e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.946e+05,0.000e+00,0.000e+00,29.7,14.9
752,16,16,31.3,3.850e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.946e+05,0.000e+00,0.000e+00,23.2,14.8
751,1,1,2.0,1.502e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.202e+04,0.000e+00,0.000e+00,1.9,0.9
751,1,1,2.0,1.502e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.202e+04,0.000e+00,0.000e+00,1.5,0.9
750,2,2,4.0,6.000e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.403e+04,0.000e+00,0.000e+00,3.8,1.9
750,2,2,4.0,6.000e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.403e+04,0.000e+00,0.000e+00,3.0,1.9
749,1,1,2.0,1.498e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.199e+04,0.000e+00,0.000e+00,1.9,0.9
749,1,1,2.0,1.498e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.199e+04,0.000e+00,0.000e+00,1.5,0.9
748,4,4,8.0,2.394e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.800e+04,0.000e+00,0.000e+00,7.5,3.8
748,4,4,8.0,2.394e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.800e+04,0.000e+00,0.000e+00,5.9,3.8
747,1,1,2.0,1.494e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.196e+04,0.000e+00,0.000e+00,1.9,0.9
747,1,1,2.0,1.494e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.196e+04,0.000e+00,0.000e+00,1.5,0.9
746,2,2,4.0,5.968e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.390e+04,0.000e+00,0.000e+00,3.8,1.9
746,2,2,4.0,5.968e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.390e+04,0.000e+00,0.000e+00,3.0,1.9
745,1,1,2.0,1.490e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.193e+04,0.000e+00,0.000e+00,1.9,0.9
745,1,1,2.0,1.490e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.193e+04,0.000e+00,0.000e+00,1.5,0.9
744,8,8,15.8,9.523e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,9.574e+04,0.000e+00,0.000e+00,15.0,7.5
744,8,8,15.8,9.523e+04,GB300,S2L,grid-fused-nosplit,garner,simt,9.574e+04,0.000e+00,0.000e+00,11.7,7.5
743,1,1,2.0,1.486e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.190e+04,0.000e+00,0.000e+00,1.9,0.9
743,1,1,2.0,1.486e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.190e+04,0.000e+00,0.000e+00,1.5,0.9
742,2,2,4.0,5.936e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.378e+04,0.000e+00,0.000e+00,3.8,1.9
742,2,2,4.0,5.936e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.378e+04,0.000e+00,0.000e+00,3.0,1.9
741,1,1,2.0,1.482e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.186e+04,0.000e+00,0.000e+00,1.9,0.9
741,1,1,2.0,1.482e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.186e+04,0.000e+00,0.000e+00,1.5,0.9
740,4,4,8.0,2.368e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.749e+04,0.000e+00,0.000e+00,7.5,3.8
740,4,4,8.0,2.368e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.749e+04,0.000e+00,0.000e+00,5.9,3.8
739,1,1,2.0,1.478e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.183e+04,0.000e+00,0.000e+00,1.9,0.9
739,1,1,2.0,1.478e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.183e+04,0.000e+00,0.000e+00,1.5,0.9
738,2,2,4.0,5.904e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.365e+04,0.000e+00,0.000e+00,3.8,1.9
738,2,2,4.0,5.904e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.365e+04,0.000e+00,0.000e+00,3.0,1.9
737,1,1,2.0,1.474e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.180e+04,0.000e+00,0.000e+00,1.9,0.9
737,1,1,2.0,1.474e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.180e+04,0.000e+00,0.000e+00,1.5,0.9
736,32,32,61.3,1.507e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,3.850e+05,0.000e+00,0.000e+00,58.2,29.5
736,32,32,61.3,1.507e+06,GB300,S2L,grid-fused-nosplit,garner,simt,3.850e+05,0.000e+00,0.000e+00,45.5,28.9
735,1,1,2.0,1.470e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.177e+04,0.000e+00,0.000e+00,1.9,0.9
735,1,1,2.0,1.470e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.177e+04,0.000e+00,0.000e+00,1.5,0.9
734,2,2,4.0,5.872e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.352e+04,0.000e+00,0.000e+00,3.8,1.9
734,2,2,4.0,5.872e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.352e+04,0.000e+00,0.000e+00,3.0,1.9
733,1,1,2.0,1.466e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.174e+04,0.000e+00,0.000e+00,1.9,0.9
733,1,1,2.0,1.466e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.174e+04,0.000e+00,0.000e+00,1.5,0.9
732,4,4,8.0,2.342e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.698e+04,0.000e+00,0.000e+00,7.5,3.8
732,4,4,8.0,2.342e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.698e+04,0.000e+00,0.000e+00,5.9,3.8
731,1,1,2.0,1.462e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.170e+04,0.000e+00,0.000e+00,1.9,0.9
731,1,1,2.0,1.462e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.170e+04,0.000e+00,0.000e+00,1.5,0.9
730,2,2,4.0,5.840e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.339e+04,0.000e+00,0.000e+00,3.8,1.9
730,2,2,4.0,5.840e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.339e+04,0.000e+00,0.000e+00,3.0,1.9
729,1,1,2.0,1.458e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.167e+04,0.000e+00,0.000e+00,1.9,0.9
729,1,1,2.0,1.458e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.167e+04,0.000e+00,0.000e+00,1.5,0.9
728,8,8,15.8,9.318e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,9.370e+04,0.000e+00,0.000e+00,15.0,7.5
728,8,8,15.8,9.318e+04,GB300,S2L,grid-fused-nosplit,garner,simt,9.370e+04,0.000e+00,0.000e+00,11.7,7.5
727,1,1,2.0,1.454e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.164e+04,0.000e+00,0.000e+00,1.9,0.9
727,1,1,2.0,1.454e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.164e+04,0.000e+00,0.000e+00,1.5,0.9
726,2,2,4.0,5.808e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.326e+04,0.000e+00,0.000e+00,3.8,1.9
726,2,2,4.0,5.808e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.326e+04,0.000e+00,0.000e+00,3.0,1.9
725,1,1,2.0,1.450e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.161e+04,0.000e+00,0.000e+00,1.9,0.9
725,1,1,2.0,1.450e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.161e+04,0.000e+00,0.000e+00,1.5,0.9
724,4,4,8.0,2.317e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.646e+04,0.000e+00,0.000e+00,7.5,3.8
724,4,4,8.0,2.317e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.646e+04,0.000e+00,0.000e+00,5.9,3.8
723,1,1,2.0,1.446e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.158e+04,0.000e+00,0.000e+00,1.9,0.9
723,1,1,2.0,1.446e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.158e+04,0.000e+00,0.000e+00,1.5,0.9
722,2,2,4.0,5.776e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.314e+04,0.000e+00,0.000e+00,3.8,1.9
722,2,2,4.0,5.776e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.314e+04,0.000e+00,0.000e+00,3.0,1.9
721,1,1,2.0,1.442e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.154e+04,0.000e+00,0.000e+00,1.9,0.9
721,1,1,2.0,1.442e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.154e+04,0.000e+00,0.000e+00,1.5,0.9
720,16,16,31.3,3.686e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.864e+05,0.000e+00,0.000e+00,29.7,14.9
720,16,16,31.3,3.686e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.864e+05,0.000e+00,0.000e+00,23.2,14.8
719,1,1,2.0,1.438e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.151e+04,0.000e+00,0.000e+00,1.9,0.9
719,1,1,2.0,1.438e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.151e+04,0.000e+00,0.000e+00,1.5,0.9
718,2,2,4.0,5.744e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.301e+04,0.000e+00,0.000e+00,3.8,1.9
718,2,2,4.0,5.744e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.301e+04,0.000e+00,0.000e+00,3.0,1.9
717,1,1,2.0,1.434e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.148e+04,0.000e+00,0.000e+00,1.9,0.9
717,1,1,2.0,1.434e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.148e+04,0.000e+00,0.000e+00,1.5,0.9
716,4,4,8.0,2.291e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.595e+04,0.000e+00,0.000e+00,7.5,3.8
716,4,4,8.0,2.291e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.595e+04,0.000e+00,0.000e+00,5.9,3.8
715,1,1,2.0,1.430e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.145e+04,0.000e+00,0.000e+00,1.9,0.9
715,1,1,2.0,1.430e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.145e+04,0.000e+00,0.000e+00,1.5,0.9
714,2,2,4.0,5.712e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.288e+04,0.000e+00,0.000e+00,3.8,1.9
714,2,2,4.0,5.712e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.288e+04,0.000e+00,0.000e+00,3.0,1.9
713,1,1,2.0,1.426e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.142e+04,0.000e+00,0.000e+00,1.9,0.9
713,1,1,2.0,1.426e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.142e+04,0.000e+00,0.000e+00,1.5,0.9
712,8,8,15.8,9.114e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,9.165e+04,0.000e+00,0.000e+00,15.0,7.5
712,8,8,15.8,9.114e+04,GB300,S2L,grid-fused-nosplit,garner,simt,9.165e+04,0.000e+00,0.000e+00,11.7,7.5
711,1,1,2.0,1.422e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.138e+04,0.000e+00,0.000e+00,1.9,0.9
711,1,1,2.0,1.422e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.138e+04,0.000e+00,0.000e+00,1.5,0.9
710,2,2,4.0,5.680e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.275e+04,0.000e+00,0.000e+00,3.8,1.9
710,2,2,4.0,5.680e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.275e+04,0.000e+00,0.000e+00,3.0,1.9
709,1,1,2.0,1.418e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.135e+04,0.000e+00,0.000e+00,1.9,0.9
709,1,1,2.0,1.418e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.135e+04,0.000e+00,0.000e+00,1.5,0.9
708,4,4,8.0,2.266e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.544e+04,0.000e+00,0.000e+00,7.5,3.8
708,4,4,8.0,2.266e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.544e+04,0.000e+00,0.000e+00,5.9,3.8
707,1,1,2.0,1.414e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.132e+04,0.000e+00,0.000e+00,1.9,0.9
707,1,1,2.0,1.414e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.132e+04,0.000e+00,0.000e+00,1.5,0.9
706,2,2,4.0,5.648e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.262e+04,0.000e+00,0.000e+00,3.8,1.9
706,2,2,4.0,5.648e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.262e+04,0.000e+00,0.000e+00,3.0,1.9
705,1,1,2.0,1.410e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.129e+04,0.000e+00,0.000e+00,1.9,0.9
705,1,1,2.0,1.410e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.129e+04,0.000e+00,0.000e+00,1.5,0.9
704,704,64,704.0,6.344e+07,Rubin,S2L,mat-L2,garner,simt,4.686e+06,0.000e+00,0.000e+00,473.0,93.5
704,704,64,704.0,6.344e+07,GB300,S2L,on-the-fly,garner,simt,4.686e+06,1.442e+06,0.000e+00,135.1,75.0
703,1,1,2.0,1.406e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.126e+04,0.000e+00,0.000e+00,1.9,0.9
703,1,1,2.0,1.406e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.126e+04,0.000e+00,0.000e+00,1.5,0.9
702,2,2,4.0,5.616e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.250e+04,0.000e+00,0.000e+00,3.8,1.9
702,2,2,4.0,5.616e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.250e+04,0.000e+00,0.000e+00,3.0,1.9
701,1,1,2.0,1.402e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.122e+04,0.000e+00,0.000e+00,1.9,0.9
701,1,1,2.0,1.402e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.122e+04,0.000e+00,0.000e+00,1.5,0.9
700,4,4,8.0,2.240e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.493e+04,0.000e+00,0.000e+00,7.5,3.8
700,4,4,8.0,2.240e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.493e+04,0.000e+00,0.000e+00,5.9,3.8
699,1,1,2.0,1.398e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.119e+04,0.000e+00,0.000e+00,1.9,0.9
699,1,1,2.0,1.398e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.119e+04,0.000e+00,0.000e+00,1.5,0.9
698,2,2,4.0,5.584e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.237e+04,0.000e+00,0.000e+00,3.8,1.9
698,2,2,4.0,5.584e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.237e+04,0.000e+00,0.000e+00,3.0,1.9
697,1,1,2.0,1.394e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.116e+04,0.000e+00,0.000e+00,1.9,0.9
697,1,1,2.0,1.394e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.116e+04,0.000e+00,0.000e+00,1.5,0.9
696,8,8,15.8,8.909e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,8.960e+04,0.000e+00,0.000e+00,15.0,7.5
696,8,8,15.8,8.909e+04,GB300,S2L,grid-fused-nosplit,garner,simt,8.960e+04,0.000e+00,0.000e+00,11.7,7.5
695,1,1,2.0,1.390e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.113e+04,0.000e+00,0.000e+00,1.9,0.9
695,1,1,2.0,1.390e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.113e+04,0.000e+00,0.000e+00,1.5,0.9
694,2,2,4.0,5.552e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.224e+04,0.000e+00,0.000e+00,3.8,1.9
694,2,2,4.0,5.552e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.224e+04,0.000e+00,0.000e+00,3.0,1.9
693,1,1,2.0,1.386e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.110e+04,0.000e+00,0.000e+00,1.9,0.9
693,1,1,2.0,1.386e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.110e+04,0.000e+00,0.000e+00,1.5,0.9
692,4,4,8.0,2.214e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.442e+04,0.000e+00,0.000e+00,7.5,3.7
692,4,4,8.0,2.214e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.442e+04,0.000e+00,0.000e+00,5.9,3.7
691,1,1,2.0,1.382e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.106e+04,0.000e+00,0.000e+00,1.9,0.9
691,1,1,2.0,1.382e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.106e+04,0.000e+00,0.000e+00,1.5,0.9
690,2,2,4.0,5.520e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.211e+04,0.000e+00,0.000e+00,3.8,1.9
690,2,2,4.0,5.520e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.211e+04,0.000e+00,0.000e+00,3.0,1.9
689,1,1,2.0,1.378e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.103e+04,0.000e+00,0.000e+00,1.9,0.9
689,1,1,2.0,1.378e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.103e+04,0.000e+00,0.000e+00,1.5,0.9
688,16,16,31.3,3.523e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.782e+05,0.000e+00,0.000e+00,29.7,14.9
688,16,16,31.3,3.523e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.782e+05,0.000e+00,0.000e+00,23.2,14.7
687,1,1,2.0,1.374e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.100e+04,0.000e+00,0.000e+00,1.9,0.9
687,1,1,2.0,1.374e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.100e+04,0.000e+00,0.000e+00,1.5,0.9
686,2,2,4.0,5.488e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.198e+04,0.000e+00,0.000e+00,3.8,1.9
686,2,2,4.0,5.488e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.198e+04,0.000e+00,0.000e+00,3.0,1.9
685,1,1,2.0,1.370e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.097e+04,0.000e+00,0.000e+00,1.9,0.9
685,1,1,2.0,1.370e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.097e+04,0.000e+00,0.000e+00,1.5,0.9
684,4,4,8.0,2.189e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.390e+04,0.000e+00,0.000e+00,7.5,3.7
684,4,4,8.0,2.189e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.390e+04,0.000e+00,0.000e+00,5.9,3.7
683,1,1,2.0,1.366e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.094e+04,0.000e+00,0.000e+00,1.9,0.9
683,1,1,2.0,1.366e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.094e+04,0.000e+00,0.000e+00,1.5,0.9
682,2,2,4.0,5.456e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.186e+04,0.000e+00,0.000e+00,3.8,1.9
682,2,2,4.0,5.456e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.186e+04,0.000e+00,0.000e+00,3.0,1.9
681,1,1,2.0,1.362e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.090e+04,0.000e+00,0.000e+00,1.9,0.9
681,1,1,2.0,1.362e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.090e+04,0.000e+00,0.000e+00,1.5,0.9
680,8,8,15.8,8.704e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,8.755e+04,0.000e+00,0.000e+00,15.0,7.5
680,8,8,15.8,8.704e+04,GB300,S2L,grid-fused-nosplit,garner,simt,8.755e+04,0.000e+00,0.000e+00,11.7,7.5
679,1,1,2.0,1.358e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.087e+04,0.000e+00,0.000e+00,1.9,0.9
679,1,1,2.0,1.358e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.087e+04,0.000e+00,0.000e+00,1.5,0.9
678,2,2,4.0,5.424e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.173e+04,0.000e+00,0.000e+00,3.8,1.9
678,2,2,4.0,5.424e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.173e+04,0.000e+00,0.000e+00,3.0,1.9
677,1,1,2.0,1.354e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.084e+04,0.000e+00,0.000e+00,1.9,0.9
677,1,1,2.0,1.354e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.084e+04,0.000e+00,0.000e+00,1.5,0.9
676,4,4,8.0,2.163e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.339e+04,0.000e+00,0.000e+00,7.5,3.7
676,4,4,8.0,2.163e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.339e+04,0.000e+00,0.000e+00,5.9,3.7
675,1,1,2.0,1.350e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.081e+04,0.000e+00,0.000e+00,1.9,0.9
675,1,1,2.0,1.350e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.081e+04,0.000e+00,0.000e+00,1.5,0.9
674,2,2,4.0,5.392e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.160e+04,0.000e+00,0.000e+00,3.8,1.9
674,2,2,4.0,5.392e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.160e+04,0.000e+00,0.000e+00,3.0,1.9
673,1,1,2.0,1.346e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.078e+04,0.000e+00,0.000e+00,1.9,0.9
673,1,1,2.0,1.346e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.078e+04,0.000e+00,0.000e+00,1.5,0.9
672,32,32,61.1,1.376e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,3.523e+05,0.000e+00,0.000e+00,58.0,29.5
672,32,32,61.1,1.376e+06,GB300,S2L,grid-fused-nosplit,garner,simt,3.523e+05,0.000e+00,0.000e+00,45.3,28.8
671,1,1,2.0,1.342e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.074e+04,0.000e+00,0.000e+00,1.9,0.9
671,1,1,2.0,1.342e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.074e+04,0.000e+00,0.000e+00,1.5,0.9
670,2,2,4.0,5.360e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.147e+04,0.000e+00,0.000e+00,3.8,1.9
670,2,2,4.0,5.360e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.147e+04,0.000e+00,0.000e+00,3.0,1.9
669,1,1,2.0,1.338e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.071e+04,0.000e+00,0.000e+00,1.9,0.9
669,1,1,2.0,1.338e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.071e+04,0.000e+00,0.000e+00,1.5,0.9
668,4,4,8.0,2.138e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.288e+04,0.000e+00,0.000e+00,7.5,3.7
668,4,4,8.0,2.138e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.288e+04,0.000e+00,0.000e+00,5.9,3.7
667,1,1,2.0,1.334e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.068e+04,0.000e+00,0.000e+00,1.9,0.9
667,1,1,2.0,1.334e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.068e+04,0.000e+00,0.000e+00,1.5,0.9
666,2,2,4.0,5.328e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.134e+04,0.000e+00,0.000e+00,3.8,1.9
666,2,2,4.0,5.328e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.134e+04,0.000e+00,0.000e+00,3.0,1.9
665,1,1,2.0,1.330e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.065e+04,0.000e+00,0.000e+00,1.9,0.9
665,1,1,2.0,1.330e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.065e+04,0.000e+00,0.000e+00,1.5,0.9
664,8,8,15.8,8.499e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,8.550e+04,0.000e+00,0.000e+00,15.0,7.5
664,8,8,15.8,8.499e+04,GB300,S2L,grid-fused-nosplit,garner,simt,8.550e+04,0.000e+00,0.000e+00,11.7,7.5
663,1,1,2.0,1.326e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.062e+04,0.000e+00,0.000e+00,1.9,0.9
663,1,1,2.0,1.326e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.062e+04,0.000e+00,0.000e+00,1.5,0.9
662,2,2,4.0,5.296e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.122e+04,0.000e+00,0.000e+00,3.8,1.9
662,2,2,4.0,5.296e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.122e+04,0.000e+00,0.000e+00,3.0,1.9
661,1,1,2.0,1.322e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.058e+04,0.000e+00,0.000e+00,1.9,0.9
661,1,1,2.0,1.322e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.058e+04,0.000e+00,0.000e+00,1.5,0.9
660,4,4,8.0,2.112e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.237e+04,0.000e+00,0.000e+00,7.5,3.7
660,4,4,8.0,2.112e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.237e+04,0.000e+00,0.000e+00,5.9,3.7
659,1,1,2.0,1.318e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.055e+04,0.000e+00,0.000e+00,1.9,0.9
659,1,1,2.0,1.318e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.055e+04,0.000e+00,0.000e+00,1.5,0.9
658,2,2,4.0,5.264e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.109e+04,0.000e+00,0.000e+00,3.8,1.9
658,2,2,4.0,5.264e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.109e+04,0.000e+00,0.000e+00,3.0,1.9
657,1,1,2.0,1.314e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.052e+04,0.000e+00,0.000e+00,1.9,0.9
657,1,1,2.0,1.314e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.052e+04,0.000e+00,0.000e+00,1.5,0.9
656,16,16,31.2,3.359e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.700e+05,0.000e+00,0.000e+00,29.6,14.9
656,16,16,31.2,3.359e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.700e+05,0.000e+00,0.000e+00,23.1,14.7
655,1,1,2.0,1.310e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.049e+04,0.000e+00,0.000e+00,1.9,0.9
655,1,1,2.0,1.310e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.049e+04,0.000e+00,0.000e+00,1.5,0.9
654,2,2,4.0,5.232e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.096e+04,0.000e+00,0.000e+00,3.8,1.9
654,2,2,4.0,5.232e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.096e+04,0.000e+00,0.000e+00,3.0,1.9
653,1,1,2.0,1.306e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.046e+04,0.000e+00,0.000e+00,1.9,0.9
653,1,1,2.0,1.306e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.046e+04,0.000e+00,0.000e+00,1.5,0.9
652,4,4,8.0,2.086e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.186e+04,0.000e+00,0.000e+00,7.5,3.7
652,4,4,8.0,2.086e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.186e+04,0.000e+00,0.000e+00,5.9,3.7
651,1,1,2.0,1.302e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.042e+04,0.000e+00,0.000e+00,1.9,0.9
651,1,1,2.0,1.302e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.042e+04,0.000e+00,0.000e+00,1.5,0.9
650,2,2,4.0,5.200e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.083e+04,0.000e+00,0.000e+00,3.8,1.9
650,2,2,4.0,5.200e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.083e+04,0.000e+00,0.000e+00,3.0,1.9
649,1,1,2.0,1.298e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.039e+04,0.000e+00,0.000e+00,1.9,0.9
649,1,1,2.0,1.298e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.039e+04,0.000e+00,0.000e+00,1.5,0.9
648,8,8,15.8,8.294e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,8.346e+04,0.000e+00,0.000e+00,15.0,7.5
648,8,8,15.8,8.294e+04,GB300,S2L,grid-fused-nosplit,garner,simt,8.346e+04,0.000e+00,0.000e+00,11.7,7.5
647,1,1,2.0,1.294e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.036e+04,0.000e+00,0.000e+00,1.9,0.9
647,1,1,2.0,1.294e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.036e+04,0.000e+00,0.000e+00,1.5,0.9
646,2,2,4.0,5.168e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.070e+04,0.000e+00,0.000e+00,3.8,1.9
646,2,2,4.0,5.168e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.070e+04,0.000e+00,0.000e+00,3.0,1.9
645,1,1,2.0,1.290e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.033e+04,0.000e+00,0.000e+00,1.9,0.9
645,1,1,2.0,1.290e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.033e+04,0.000e+00,0.000e+00,1.5,0.9
644,4,4,8.0,2.061e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.134e+04,0.000e+00,0.000e+00,7.5,3.7
644,4,4,8.0,2.061e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.134e+04,0.000e+00,0.000e+00,5.9,3.7
643,1,1,2.0,1.286e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.030e+04,0.000e+00,0.000e+00,1.9,0.9
643,1,1,2.0,1.286e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.030e+04,0.000e+00,0.000e+00,1.5,0.9
642,2,2,4.0,5.136e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.058e+04,0.000e+00,0.000e+00,3.8,1.9
642,2,2,4.0,5.136e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.058e+04,0.000e+00,0.000e+00,3.0,1.9
641,1,1,2.0,1.282e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.026e+04,0.000e+00,0.000e+00,1.9,0.9
641,1,1,2.0,1.282e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.026e+04,0.000e+00,0.000e+00,1.5,0.9
640,640,64,640.0,5.243e+07,Rubin,S2L,mat-L2,garner,simt,3.932e+06,0.000e+00,0.000e+00,454.5,92.4
640,640,64,640.0,5.243e+07,GB300,S2L,on-the-fly,garner,simt,3.932e+06,1.311e+06,0.000e+00,135.1,72.9
639,1,1,2.0,1.278e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.023e+04,0.000e+00,0.000e+00,1.9,0.9
639,1,1,2.0,1.278e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.023e+04,0.000e+00,0.000e+00,1.5,0.9
638,2,2,4.0,5.104e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.045e+04,0.000e+00,0.000e+00,3.8,1.9
638,2,2,4.0,5.104e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.045e+04,0.000e+00,0.000e+00,3.0,1.9
637,1,1,2.0,1.274e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.020e+04,0.000e+00,0.000e+00,1.9,0.9
637,1,1,2.0,1.274e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.020e+04,0.000e+00,0.000e+00,1.5,0.9
636,4,4,8.0,2.035e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.083e+04,0.000e+00,0.000e+00,7.5,3.7
636,4,4,8.0,2.035e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.083e+04,0.000e+00,0.000e+00,5.9,3.7
635,1,1,2.0,1.270e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.017e+04,0.000e+00,0.000e+00,1.9,0.9
635,1,1,2.0,1.270e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.017e+04,0.000e+00,0.000e+00,1.5,0.9
634,2,2,4.0,5.072e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.032e+04,0.000e+00,0.000e+00,3.8,1.9
634,2,2,4.0,5.072e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.032e+04,0.000e+00,0.000e+00,3.0,1.9
633,1,1,2.0,1.266e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.014e+04,0.000e+00,0.000e+00,1.9,0.9
633,1,1,2.0,1.266e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.014e+04,0.000e+00,0.000e+00,1.5,0.9
632,8,8,15.8,8.090e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,8.141e+04,0.000e+00,0.000e+00,15.0,7.5
632,8,8,15.8,8.090e+04,GB300,S2L,grid-fused-nosplit,garner,simt,8.141e+04,0.000e+00,0.000e+00,11.7,7.5
631,1,1,2.0,1.262e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.010e+04,0.000e+00,0.000e+00,1.9,0.9
631,1,1,2.0,1.262e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.010e+04,0.000e+00,0.000e+00,1.5,0.9
630,2,2,4.0,5.040e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.019e+04,0.000e+00,0.000e+00,3.8,1.9
630,2,2,4.0,5.040e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.019e+04,0.000e+00,0.000e+00,3.0,1.9
629,1,1,2.0,1.258e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.007e+04,0.000e+00,0.000e+00,1.9,0.9
629,1,1,2.0,1.258e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.007e+04,0.000e+00,0.000e+00,1.5,0.9
628,4,4,7.9,2.010e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.032e+04,0.000e+00,0.000e+00,7.5,3.7
628,4,4,7.9,2.010e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.032e+04,0.000e+00,0.000e+00,5.9,3.7
627,1,1,2.0,1.254e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.004e+04,0.000e+00,0.000e+00,1.9,0.9
627,1,1,2.0,1.254e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.004e+04,0.000e+00,0.000e+00,1.5,0.9
626,2,2,4.0,5.008e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.006e+04,0.000e+00,0.000e+00,3.8,1.9
626,2,2,4.0,5.008e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.006e+04,0.000e+00,0.000e+00,3.0,1.9
625,1,1,2.0,1.250e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.001e+04,0.000e+00,0.000e+00,1.9,0.9
625,1,1,2.0,1.250e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.001e+04,0.000e+00,0.000e+00,1.5,0.9
624,16,16,31.2,3.195e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.618e+05,0.000e+00,0.000e+00,29.6,14.9
624,16,16,31.2,3.195e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.618e+05,0.000e+00,0.000e+00,23.1,14.7
623,1,1,2.0,1.246e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.976e+03,0.000e+00,0.000e+00,1.9,0.9
623,1,1,2.0,1.246e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.976e+03,0.000e+00,0.000e+00,1.5,0.9
622,2,2,4.0,4.976e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.994e+04,0.000e+00,0.000e+00,3.8,1.9
622,2,2,4.0,4.976e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.994e+04,0.000e+00,0.000e+00,3.0,1.9
621,1,1,2.0,1.242e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.944e+03,0.000e+00,0.000e+00,1.9,0.9
621,1,1,2.0,1.242e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.944e+03,0.000e+00,0.000e+00,1.5,0.9
620,4,4,7.9,1.984e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.981e+04,0.000e+00,0.000e+00,7.5,3.7
620,4,4,7.9,1.984e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.981e+04,0.000e+00,0.000e+00,5.9,3.7
619,1,1,2.0,1.238e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.912e+03,0.000e+00,0.000e+00,1.9,0.9
619,1,1,2.0,1.238e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.912e+03,0.000e+00,0.000e+00,1.5,0.9
618,2,2,4.0,4.944e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.981e+04,0.000e+00,0.000e+00,3.8,1.9
618,2,2,4.0,4.944e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.981e+04,0.000e+00,0.000e+00,3.0,1.9
617,1,1,2.0,1.234e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.880e+03,0.000e+00,0.000e+00,1.9,0.9
617,1,1,2.0,1.234e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.880e+03,0.000e+00,0.000e+00,1.5,0.9
616,8,8,15.8,7.885e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,7.936e+04,0.000e+00,0.000e+00,15.0,7.5
616,8,8,15.8,7.885e+04,GB300,S2L,grid-fused-nosplit,garner,simt,7.936e+04,0.000e+00,0.000e+00,11.7,7.4
615,1,1,2.0,1.230e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.848e+03,0.000e+00,0.000e+00,1.9,0.9
615,1,1,2.0,1.230e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.848e+03,0.000e+00,0.000e+00,1.5,0.9
614,2,2,4.0,4.912e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.968e+04,0.000e+00,0.000e+00,3.8,1.9
614,2,2,4.0,4.912e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.968e+04,0.000e+00,0.000e+00,3.0,1.9
613,1,1,2.0,1.226e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.816e+03,0.000e+00,0.000e+00,1.9,0.9
613,1,1,2.0,1.226e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.816e+03,0.000e+00,0.000e+00,1.5,0.9
612,4,4,7.9,1.958e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.930e+04,0.000e+00,0.000e+00,7.5,3.7
612,4,4,7.9,1.958e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.930e+04,0.000e+00,0.000e+00,5.9,3.7
611,1,1,2.0,1.222e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.784e+03,0.000e+00,0.000e+00,1.9,0.9
611,1,1,2.0,1.222e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.784e+03,0.000e+00,0.000e+00,1.5,0.9
610,2,2,4.0,4.880e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.955e+04,0.000e+00,0.000e+00,3.8,1.9
610,2,2,4.0,4.880e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.955e+04,0.000e+00,0.000e+00,3.0,1.9
609,1,1,2.0,1.218e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.752e+03,0.000e+00,0.000e+00,1.9,0.9
609,1,1,2.0,1.218e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.752e+03,0.000e+00,0.000e+00,1.5,0.9
608,32,32,60.8,1.245e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,3.195e+05,0.000e+00,0.000e+00,57.7,29.4
608,32,32,60.8,1.245e+06,GB300,S2L,grid-fused-nosplit,garner,simt,3.195e+05,0.000e+00,0.000e+00,45.1,28.7
607,1,1,2.0,1.214e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.720e+03,0.000e+00,0.000e+00,1.9,0.9
607,1,1,2.0,1.214e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.720e+03,0.000e+00,0.000e+00,1.5,0.9
606,2,2,4.0,4.848e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.942e+04,0.000e+00,0.000e+00,3.8,1.9
606,2,2,4.0,4.848e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.942e+04,0.000e+00,0.000e+00,3.0,1.9
605,1,1,2.0,1.210e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.688e+03,0.000e+00,0.000e+00,1.9,0.9
605,1,1,2.0,1.210e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.688e+03,0.000e+00,0.000e+00,1.5,0.9
604,4,4,7.9,1.933e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.878e+04,0.000e+00,0.000e+00,7.5,3.7
604,4,4,7.9,1.933e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.878e+04,0.000e+00,0.000e+00,5.9,3.7
603,1,1,2.0,1.206e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.656e+03,0.000e+00,0.000e+00,1.9,0.9
603,1,1,2.0,1.206e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.656e+03,0.000e+00,0.000e+00,1.5,0.9
602,2,2,4.0,4.816e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.930e+04,0.000e+00,0.000e+00,3.8,1.9
602,2,2,4.0,4.816e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.930e+04,0.000e+00,0.000e+00,3.0,1.9
601,1,1,2.0,1.202e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.624e+03,0.000e+00,0.000e+00,1.9,0.9
601,1,1,2.0,1.202e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.624e+03,0.000e+00,0.000e+00,1.5,0.9
600,8,8,15.8,7.680e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,7.731e+04,0.000e+00,0.000e+00,15.0,7.5
600,8,8,15.8,7.680e+04,GB300,S2L,grid-fused-nosplit,garner,simt,7.731e+04,0.000e+00,0.000e+00,11.7,7.4
599,1,1,2.0,1.198e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.592e+03,0.000e+00,0.000e+00,1.9,0.9
599,1,1,2.0,1.198e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.592e+03,0.000e+00,0.000e+00,1.5,0.9
598,2,2,4.0,4.784e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.917e+04,0.000e+00,0.000e+00,3.8,1.9
598,2,2,4.0,4.784e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.917e+04,0.000e+00,0.000e+00,3.0,1.9
597,1,1,2.0,1.194e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.560e+03,0.000e+00,0.000e+00,1.9,0.9
597,1,1,2.0,1.194e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.560e+03,0.000e+00,0.000e+00,1.5,0.9
596,4,4,7.9,1.907e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.827e+04,0.000e+00,0.000e+00,7.5,3.7
596,4,4,7.9,1.907e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.827e+04,0.000e+00,0.000e+00,5.9,3.7
595,1,1,2.0,1.190e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.528e+03,0.000e+00,0.000e+00,1.9,0.9
595,1,1,2.0,1.190e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.528e+03,0.000e+00,0.000e+00,1.5,0.9
594,2,2,4.0,4.752e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.904e+04,0.000e+00,0.000e+00,3.8,1.9
594,2,2,4.0,4.752e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.904e+04,0.000e+00,0.000e+00,3.0,1.9
593,1,1,2.0,1.186e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.496e+03,0.000e+00,0.000e+00,1.9,0.9
593,1,1,2.0,1.186e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.496e+03,0.000e+00,0.000e+00,1.5,0.9
592,16,16,31.2,3.031e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.536e+05,0.000e+00,0.000e+00,29.6,14.9
592,16,16,31.2,3.031e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.536e+05,0.000e+00,0.000e+00,23.1,14.7
591,1,1,2.0,1.182e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.464e+03,0.000e+00,0.000e+00,1.9,0.9
591,1,1,2.0,1.182e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.464e+03,0.000e+00,0.000e+00,1.5,0.9
590,2,2,4.0,4.720e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.891e+04,0.000e+00,0.000e+00,3.8,1.9
590,2,2,4.0,4.720e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.891e+04,0.000e+00,0.000e+00,3.0,1.9
589,1,1,2.0,1.178e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.432e+03,0.000e+00,0.000e+00,1.9,0.9
589,1,1,2.0,1.178e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.432e+03,0.000e+00,0.000e+00,1.5,0.9
588,4,4,7.9,1.882e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.776e+04,0.000e+00,0.000e+00,7.5,3.7
588,4,4,7.9,1.882e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.776e+04,0.000e+00,0.000e+00,5.9,3.7
587,1,1,2.0,1.174e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.400e+03,0.000e+00,0.000e+00,1.9,0.9
587,1,1,2.0,1.174e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.400e+03,0.000e+00,0.000e+00,1.5,0.9
586,2,2,4.0,4.688e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.878e+04,0.000e+00,0.000e+00,3.8,1.9
586,2,2,4.0,4.688e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.878e+04,0.000e+00,0.000e+00,3.0,1.9
585,1,1,2.0,1.170e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.368e+03,0.000e+00,0.000e+00,1.9,0.9
585,1,1,2.0,1.170e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.368e+03,0.000e+00,0.000e+00,1.5,0.9
584,8,8,15.8,7.475e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,7.526e+04,0.000e+00,0.000e+00,15.0,7.5
584,8,8,15.8,7.475e+04,GB300,S2L,grid-fused-nosplit,garner,simt,7.526e+04,0.000e+00,0.000e+00,11.7,7.4
583,1,1,2.0,1.166e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.336e+03,0.000e+00,0.000e+00,1.9,0.9
583,1,1,2.0,1.166e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.336e+03,0.000e+00,0.000e+00,1.5,0.9
582,2,2,4.0,4.656e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.866e+04,0.000e+00,0.000e+00,3.8,1.9
582,2,2,4.0,4.656e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.866e+04,0.000e+00,0.000e+00,3.0,1.9
581,1,1,2.0,1.162e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.304e+03,0.000e+00,0.000e+00,1.9,0.9
581,1,1,2.0,1.162e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.304e+03,0.000e+00,0.000e+00,1.5,0.9
580,4,4,7.9,1.856e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.725e+04,0.000e+00,0.000e+00,7.5,3.7
580,4,4,7.9,1.856e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.725e+04,0.000e+00,0.000e+00,5.9,3.7
579,1,1,2.0,1.158e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.272e+03,0.000e+00,0.000e+00,1.9,0.9
579,1,1,2.0,1.158e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.272e+03,0.000e+00,0.000e+00,1.5,0.9
578,2,2,4.0,4.624e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.853e+04,0.000e+00,0.000e+00,3.8,1.9
578,2,2,4.0,4.624e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.853e+04,0.000e+00,0.000e+00,3.0,1.9
577,1,1,2.0,1.154e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.240e+03,0.000e+00,0.000e+00,1.9,0.9
577,1,1,2.0,1.154e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.240e+03,0.000e+00,0.000e+00,1.5,0.9
576,576,64,576.0,4.247e+07,Rubin,S2L,mat-L2,garner,simt,3.244e+06,0.000e+00,0.000e+00,437.5,91.0
576,576,64,576.0,4.247e+07,GB300,S2L,on-the-fly,garner,simt,3.244e+06,1.180e+06,0.000e+00,135.1,70.4
575,1,1,2.0,1.150e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.208e+03,0.000e+00,0.000e+00,1.9,0.9
575,1,1,2.0,1.150e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.208e+03,0.000e+00,0.000e+00,1.5,0.9
574,2,2,4.0,4.592e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.840e+04,0.000e+00,0.000e+00,3.8,1.9
574,2,2,4.0,4.592e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.840e+04,0.000e+00,0.000e+00,3.0,1.9
573,1,1,2.0,1.146e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.176e+03,0.000e+00,0.000e+00,1.9,0.9
573,1,1,2.0,1.146e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.176e+03,0.000e+00,0.000e+00,1.5,0.9
572,4,4,7.9,1.830e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.674e+04,0.000e+00,0.000e+00,7.5,3.7
572,4,4,7.9,1.830e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.674e+04,0.000e+00,0.000e+00,5.9,3.7
571,1,1,2.0,1.142e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.144e+03,0.000e+00,0.000e+00,1.9,0.9
571,1,1,2.0,1.142e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.144e+03,0.000e+00,0.000e+00,1.5,0.9
570,2,2,4.0,4.560e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.827e+04,0.000e+00,0.000e+00,3.8,1.9
570,2,2,4.0,4.560e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.827e+04,0.000e+00,0.000e+00,3.0,1.9
569,1,1,2.0,1.138e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.112e+03,0.000e+00,0.000e+00,1.9,0.9
569,1,1,2.0,1.138e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.112e+03,0.000e+00,0.000e+00,1.5,0.9
568,8,8,15.8,7.270e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,7.322e+04,0.000e+00,0.000e+00,15.0,7.5
568,8,8,15.8,7.270e+04,GB300,S2L,grid-fused-nosplit,garner,simt,7.322e+04,0.000e+00,0.000e+00,11.7,7.4
567,1,1,2.0,1.134e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.080e+03,0.000e+00,0.000e+00,1.9,0.9
567,1,1,2.0,1.134e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.080e+03,0.000e+00,0.000e+00,1.5,0.9
566,2,2,4.0,4.528e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.814e+04,0.000e+00,0.000e+00,3.8,1.9
566,2,2,4.0,4.528e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.814e+04,0.000e+00,0.000e+00,3.0,1.9
565,1,1,2.0,1.130e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.048e+03,0.000e+00,0.000e+00,1.9,0.9
565,1,1,2.0,1.130e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.048e+03,0.000e+00,0.000e+00,1.5,0.9
564,4,4,7.9,1.805e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.622e+04,0.000e+00,0.000e+00,7.5,3.7
564,4,4,7.9,1.805e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.622e+04,0.000e+00,0.000e+00,5.9,3.7
563,1,1,2.0,1.126e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.016e+03,0.000e+00,0.000e+00,1.9,0.9
563,1,1,2.0,1.126e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.016e+03,0.000e+00,0.000e+00,1.5,0.9
562,2,2,4.0,4.496e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.802e+04,0.000e+00,0.000e+00,3.8,1.9
562,2,2,4.0,4.496e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.802e+04,0.000e+00,0.000e+00,3.0,1.9
561,1,1,2.0,1.122e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.984e+03,0.000e+00,0.000e+00,1.9,0.9
561,1,1,2.0,1.122e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.984e+03,0.000e+00,0.000e+00,1.5,0.9
560,16,16,31.1,2.867e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.454e+05,0.000e+00,0.000e+00,29.5,14.9
560,16,16,31.1,2.867e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.454e+05,0.000e+00,0.000e+00,23.1,14.7
559,1,1,2.0,1.118e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.952e+03,0.000e+00,0.000e+00,1.9,0.9
559,1,1,2.0,1.118e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.952e+03,0.000e+00,0.000e+00,1.5,0.9
558,2,2,4.0,4.464e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.789e+04,0.000e+00,0.000e+00,3.8,1.9
558,2,2,4.0,4.464e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.789e+04,0.000e+00,0.000e+00,3.0,1.9
557,1,1,2.0,1.114e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.920e+03,0.000e+00,0.000e+00,1.9,0.9
557,1,1,2.0,1.114e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.920e+03,0.000e+00,0.000e+00,1.5,0.9
556,4,4,7.9,1.779e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.571e+04,0.000e+00,0.000e+00,7.5,3.7
556,4,4,7.9,1.779e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.571e+04,0.000e+00,0.000e+00,5.9,3.7
555,1,1,2.0,1.110e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.888e+03,0.000e+00,0.000e+00,1.9,0.9
555,1,1,2.0,1.110e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.888e+03,0.000e+00,0.000e+00,1.5,0.9
554,2,2,4.0,4.432e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.776e+04,0.000e+00,0.000e+00,3.8,1.9
554,2,2,4.0,4.432e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.776e+04,0.000e+00,0.000e+00,3.0,1.9
553,1,1,2.0,1.106e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.856e+03,0.000e+00,0.000e+00,1.9,0.9
553,1,1,2.0,1.106e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.856e+03,0.000e+00,0.000e+00,1.5,0.9
552,8,8,15.8,7.066e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,7.117e+04,0.000e+00,0.000e+00,15.0,7.5
552,8,8,15.8,7.066e+04,GB300,S2L,grid-fused-nosplit,garner,simt,7.117e+04,0.000e+00,0.000e+00,11.7,7.4
551,1,1,2.0,1.102e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.824e+03,0.000e+00,0.000e+00,1.9,0.9
551,1,1,2.0,1.102e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.824e+03,0.000e+00,0.000e+00,1.5,0.9
550,2,2,4.0,4.400e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.763e+04,0.000e+00,0.000e+00,3.8,1.9
550,2,2,4.0,4.400e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.763e+04,0.000e+00,0.000e+00,3.0,1.9
549,1,1,2.0,1.098e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.792e+03,0.000e+00,0.000e+00,1.9,0.9
549,1,1,2.0,1.098e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.792e+03,0.000e+00,0.000e+00,1.5,0.9
548,4,4,7.9,1.754e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.520e+04,0.000e+00,0.000e+00,7.5,3.7
548,4,4,7.9,1.754e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.520e+04,0.000e+00,0.000e+00,5.9,3.7
547,1,1,2.0,1.094e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.760e+03,0.000e+00,0.000e+00,1.9,0.9
547,1,1,2.0,1.094e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.760e+03,0.000e+00,0.000e+00,1.5,0.9
546,2,2,4.0,4.368e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.750e+04,0.000e+00,0.000e+00,3.8,1.9
546,2,2,4.0,4.368e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.750e+04,0.000e+00,0.000e+00,3.0,1.9
545,1,1,2.0,1.090e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.728e+03,0.000e+00,0.000e+00,1.9,0.9
545,1,1,2.0,1.090e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.728e+03,0.000e+00,0.000e+00,1.5,0.9
544,32,32,60.4,1.114e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,2.867e+05,0.000e+00,0.000e+00,57.3,29.3
544,32,32,60.4,1.114e+06,GB300,S2L,grid-fused-nosplit,garner,simt,2.867e+05,0.000e+00,0.000e+00,44.8,28.5
543,1,1,2.0,1.086e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.696e+03,0.000e+00,0.000e+00,1.9,0.9
543,1,1,2.0,1.086e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.696e+03,0.000e+00,0.000e+00,1.5,0.9
542,2,2,4.0,4.336e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.738e+04,0.000e+00,0.000e+00,3.8,1.9
542,2,2,4.0,4.336e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.738e+04,0.000e+00,0.000e+00,3.0,1.9
541,1,1,2.0,1.082e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.664e+03,0.000e+00,0.000e+00,1.9,0.9
541,1,1,2.0,1.082e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.664e+03,0.000e+00,0.000e+00,1.5,0.9
540,4,4,7.9,1.728e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.469e+04,0.000e+00,0.000e+00,7.5,3.7
540,4,4,7.9,1.728e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.469e+04,0.000e+00,0.000e+00,5.9,3.7
539,1,1,2.0,1.078e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.632e+03,0.000e+00,0.000e+00,1.9,0.9
539,1,1,2.0,1.078e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.632e+03,0.000e+00,0.000e+00,1.5,0.9
538,2,2,4.0,4.304e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.725e+04,0.000e+00,0.000e+00,3.8,1.9
538,2,2,4.0,4.304e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.725e+04,0.000e+00,0.000e+00,3.0,1.9
537,1,1,2.0,1.074e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.600e+03,0.000e+00,0.000e+00,1.9,0.9
537,1,1,2.0,1.074e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.600e+03,0.000e+00,0.000e+00,1.5,0.9
536,8,8,15.8,6.861e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.912e+04,0.000e+00,0.000e+00,15.0,7.5
536,8,8,15.8,6.861e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.912e+04,0.000e+00,0.000e+00,11.7,7.4
535,1,1,2.0,1.070e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.568e+03,0.000e+00,0.000e+00,1.9,0.9
535,1,1,2.0,1.070e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.568e+03,0.000e+00,0.000e+00,1.5,0.9
534,2,2,4.0,4.272e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.712e+04,0.000e+00,0.000e+00,3.8,1.9
534,2,2,4.0,4.272e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.712e+04,0.000e+00,0.000e+00,3.0,1.9
533,1,1,2.0,1.066e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.536e+03,0.000e+00,0.000e+00,1.9,0.9
533,1,1,2.0,1.066e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.536e+03,0.000e+00,0.000e+00,1.5,0.9
532,4,4,7.9,1.702e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.418e+04,0.000e+00,0.000e+00,7.5,3.7
532,4,4,7.9,1.702e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.418e+04,0.000e+00,0.000e+00,5.9,3.7
531,1,1,2.0,1.062e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.504e+03,0.000e+00,0.000e+00,1.9,0.9
531,1,1,2.0,1.062e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.504e+03,0.000e+00,0.000e+00,1.5,0.9
530,2,2,4.0,4.240e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.699e+04,0.000e+00,0.000e+00,3.8,1.9
530,2,2,4.0,4.240e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.699e+04,0.000e+00,0.000e+00,3.0,1.9
529,1,1,2.0,1.058e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.472e+03,0.000e+00,0.000e+00,1.9,0.9
529,1,1,2.0,1.058e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.472e+03,0.000e+00,0.000e+00,1.5,0.9
528,16,16,31.1,2.703e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.372e+05,0.000e+00,0.000e+00,29.5,14.8
528,16,16,31.1,2.703e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.372e+05,0.000e+00,0.000e+00,23.0,14.6
527,1,1,2.0,1.054e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.440e+03,0.000e+00,0.000e+00,1.9,0.9
527,1,1,2.0,1.054e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.440e+03,0.000e+00,0.000e+00,1.5,0.9
526,2,2,4.0,4.208e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.686e+04,0.000e+00,0.000e+00,3.8,1.9
526,2,2,4.0,4.208e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.686e+04,0.000e+00,0.000e+00,3.0,1.9
525,1,1,2.0,1.050e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.408e+03,0.000e+00,0.000e+00,1.9,0.9
525,1,1,2.0,1.050e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.408e+03,0.000e+00,0.000e+00,1.5,0.9
524,4,4,7.9,1.677e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.366e+04,0.000e+00,0.000e+00,7.5,3.7
524,4,4,7.9,1.677e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.366e+04,0.000e+00,0.000e+00,5.9,3.7
523,1,1,2.0,1.046e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.376e+03,0.000e+00,0.000e+00,1.9,0.9
523,1,1,2.0,1.046e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.376e+03,0.000e+00,0.000e+00,1.5,0.9
522,2,2,4.0,4.176e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.674e+04,0.000e+00,0.000e+00,3.8,1.9
522,2,2,4.0,4.176e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.674e+04,0.000e+00,0.000e+00,3.0,1.9
521,1,1,2.0,1.042e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.344e+03,0.000e+00,0.000e+00,1.9,0.9
521,1,1,2.0,1.042e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.344e+03,0.000e+00,0.000e+00,1.5,0.9
520,8,8,15.8,6.656e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.707e+04,0.000e+00,0.000e+00,15.0,7.5
520,8,8,15.8,6.656e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.707e+04,0.000e+00,0.000e+00,11.7,7.4
519,1,1,2.0,1.038e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.312e+03,0.000e+00,0.000e+00,1.9,0.9
519,1,1,2.0,1.038e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.312e+03,0.000e+00,0.000e+00,1.5,0.9
518,2,2,4.0,4.144e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.661e+04,0.000e+00,0.000e+00,3.8,1.9
518,2,2,4.0,4.144e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.661e+04,0.000e+00,0.000e+00,3.0,1.9
517,1,1,2.0,1.034e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.280e+03,0.000e+00,0.000e+00,1.9,0.9
517,1,1,2.0,1.034e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.280e+03,0.000e+00,0.000e+00,1.5,0.9
516,4,4,7.9,1.651e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.315e+04,0.000e+00,0.000e+00,7.5,3.7
516,4,4,7.9,1.651e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.315e+04,0.000e+00,0.000e+00,5.9,3.7
515,1,1,2.0,1.030e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.248e+03,0.000e+00,0.000e+00,1.9,0.9
515,1,1,2.0,1.030e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.248e+03,0.000e+00,0.000e+00,1.5,0.9
514,2,2,4.0,4.112e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.648e+04,0.000e+00,0.000e+00,3.8,1.9
514,2,2,4.0,4.112e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.648e+04,0.000e+00,0.000e+00,3.0,1.9
513,1,1,2.0,1.026e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.216e+03,0.000e+00,0.000e+00,1.9,0.9
513,1,1,2.0,1.026e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.216e+03,0.000e+00,0.000e+00,1.5,0.9
512,512,64,512.0,3.355e+07,Rubin,S2L,mat-L2,garner,simt,2.621e+06,0.000e+00,0.000e+00,437.5,89.4
512,512,64,512.0,3.355e+07,GB300,S2L,on-the-fly,garner,simt,2.621e+06,5.243e+05,0.000e+00,135.1,76.9
511,1,1,2.0,1.022e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.184e+03,0.000e+00,0.000e+00,1.9,0.9
511,1,1,2.0,1.022e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.184e+03,0.000e+00,0.000e+00,1.5,0.9
510,2,2,4.0,4.080e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.635e+04,0.000e+00,0.000e+00,3.8,1.9
510,2,2,4.0,4.080e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.635e+04,0.000e+00,0.000e+00,3.0,1.9
509,1,1,2.0,1.018e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.152e+03,0.000e+00,0.000e+00,1.9,0.9
509,1,1,2.0,1.018e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.152e+03,0.000e+00,0.000e+00,1.5,0.9
508,4,4,7.9,1.626e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.264e+04,0.000e+00,0.000e+00,7.5,3.7
508,4,4,7.9,1.626e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.264e+04,0.000e+00,0.000e+00,5.9,3.7
507,1,1,2.0,1.014e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.120e+03,0.000e+00,0.000e+00,1.9,0.9
507,1,1,2.0,1.014e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.120e+03,0.000e+00,0.000e+00,1.5,0.9
506,2,2,4.0,4.048e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.622e+04,0.000e+00,0.000e+00,3.8,1.9
506,2,2,4.0,4.048e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.622e+04,0.000e+00,0.000e+00,3.0,1.9
505,1,1,2.0,1.010e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.088e+03,0.000e+00,0.000e+00,1.9,0.9
505,1,1,2.0,1.010e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.088e+03,0.000e+00,0.000e+00,1.5,0.9
504,8,8,15.8,6.451e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.502e+04,0.000e+00,0.000e+00,14.9,7.5
504,8,8,15.8,6.451e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.502e+04,0.000e+00,0.000e+00,11.7,7.4
503,1,1,2.0,1.006e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.056e+03,0.000e+00,0.000e+00,1.9,0.9
503,1,1,2.0,1.006e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.056e+03,0.000e+00,0.000e+00,1.5,0.9
502,2,2,4.0,4.016e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.610e+04,0.000e+00,0.000e+00,3.8,1.9
502,2,2,4.0,4.016e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.610e+04,0.000e+00,0.000e+00,3.0,1.9
501,1,1,2.0,1.002e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.024e+03,0.000e+00,0.000e+00,1.9,0.9
501,1,1,2.0,1.002e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.024e+03,0.000e+00,0.000e+00,1.5,0.9
500,4,4,7.9,1.600e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.213e+04,0.000e+00,0.000e+00,7.5,3.7
500,4,4,7.9,1.600e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.213e+04,0.000e+00,0.000e+00,5.9,3.7
499,1,1,2.0,9.980e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.992e+03,0.000e+00,0.000e+00,1.9,0.9
499,1,1,2.0,9.980e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.992e+03,0.000e+00,0.000e+00,1.5,0.9
498,2,2,4.0,3.984e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.597e+04,0.000e+00,0.000e+00,3.8,1.9
498,2,2,4.0,3.984e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.597e+04,0.000e+00,0.000e+00,3.0,1.9
497,1,1,2.0,9.940e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.960e+03,0.000e+00,0.000e+00,1.9,0.9
497,1,1,2.0,9.940e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.960e+03,0.000e+00,0.000e+00,1.5,0.9
496,16,16,31.0,2.540e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.290e+05,0.000e+00,0.000e+00,29.4,14.8
496,16,16,31.0,2.540e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.290e+05,0.000e+00,0.000e+00,23.0,14.6
495,1,1,2.0,9.900e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.928e+03,0.000e+00,0.000e+00,1.9,0.9
495,1,1,2.0,9.900e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.928e+03,0.000e+00,0.000e+00,1.5,0.9
494,2,2,4.0,3.952e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.584e+04,0.000e+00,0.000e+00,3.8,1.9
494,2,2,4.0,3.952e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.584e+04,0.000e+00,0.000e+00,3.0,1.9
493,1,1,2.0,9.860e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.896e+03,0.000e+00,0.000e+00,1.9,0.9
493,1,1,2.0,9.860e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.896e+03,0.000e+00,0.000e+00,1.5,0.9
492,4,4,7.9,1.574e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.162e+04,0.000e+00,0.000e+00,7.5,3.7
492,4,4,7.9,1.574e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.162e+04,0.000e+00,0.000e+00,5.9,3.7
491,1,1,2.0,9.820e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.864e+03,0.000e+00,0.000e+00,1.9,0.9
491,1,1,2.0,9.820e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.864e+03,0.000e+00,0.000e+00,1.5,0.9
490,2,2,4.0,3.920e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.571e+04,0.000e+00,0.000e+00,3.8,1.9
490,2,2,4.0,3.920e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.571e+04,0.000e+00,0.000e+00,3.0,1.9
489,1,1,2.0,9.780e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.832e+03,0.000e+00,0.000e+00,1.9,0.9
489,1,1,2.0,9.780e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.832e+03,0.000e+00,0.000e+00,1.5,0.9
488,8,8,15.7,6.246e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.298e+04,0.000e+00,0.000e+00,14.9,7.5
488,8,8,15.7,6.246e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.298e+04,0.000e+00,0.000e+00,11.7,7.4
487,1,1,2.0,9.740e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.800e+03,0.000e+00,0.000e+00,1.9,0.9
487,1,1,2.0,9.740e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.800e+03,0.000e+00,0.000e+00,1.5,0.9
486,2,2,4.0,3.888e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.558e+04,0.000e+00,0.000e+00,3.8,1.9
486,2,2,4.0,3.888e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.558e+04,0.000e+00,0.000e+00,3.0,1.9
485,1,1,2.0,9.700e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.768e+03,0.000e+00,0.000e+00,1.9,0.9
485,1,1,2.0,9.700e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.768e+03,0.000e+00,0.000e+00,1.5,0.9
484,4,4,7.9,1.549e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.110e+04,0.000e+00,0.000e+00,7.5,3.7
484,4,4,7.9,1.549e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.110e+04,0.000e+00,0.000e+00,5.9,3.7
483,1,1,2.0,9.660e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.736e+03,0.000e+00,0.000e+00,1.9,0.9
483,1,1,2.0,9.660e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.736e+03,0.000e+00,0.000e+00,1.5,0.9
482,2,2,4.0,3.856e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.546e+04,0.000e+00,0.000e+00,3.8,1.9
482,2,2,4.0,3.856e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.546e+04,0.000e+00,0.000e+00,3.0,1.9
481,1,1,2.0,9.620e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.704e+03,0.000e+00,0.000e+00,1.9,0.9
481,1,1,2.0,9.620e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.704e+03,0.000e+00,0.000e+00,1.5,0.9
480,32,32,60.0,9.830e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.540e+05,0.000e+00,0.000e+00,56.9,29.2
480,32,32,60.0,9.830e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.540e+05,0.000e+00,0.000e+00,44.5,28.3
479,1,1,2.0,9.580e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.672e+03,0.000e+00,0.000e+00,1.9,0.9
479,1,1,2.0,9.580e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.672e+03,0.000e+00,0.000e+00,1.5,0.9
478,2,2,4.0,3.824e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.533e+04,0.000e+00,0.000e+00,3.8,1.9
478,2,2,4.0,3.824e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.533e+04,0.000e+00,0.000e+00,3.0,1.9
477,1,1,2.0,9.540e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.640e+03,0.000e+00,0.000e+00,1.9,0.9
477,1,1,2.0,9.540e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.640e+03,0.000e+00,0.000e+00,1.5,0.9
476,4,4,7.9,1.523e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.059e+04,0.000e+00,0.000e+00,7.5,3.7
476,4,4,7.9,1.523e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.059e+04,0.000e+00,0.000e+00,5.9,3.7
475,1,1,2.0,9.500e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.608e+03,0.000e+00,0.000e+00,1.9,0.9
475,1,1,2.0,9.500e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.608e+03,0.000e+00,0.000e+00,1.5,0.9
474,2,2,4.0,3.792e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.520e+04,0.000e+00,0.000e+00,3.8,1.9
474,2,2,4.0,3.792e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.520e+04,0.000e+00,0.000e+00,3.0,1.9
473,1,1,2.0,9.460e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.576e+03,0.000e+00,0.000e+00,1.9,0.9
473,1,1,2.0,9.460e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.576e+03,0.000e+00,0.000e+00,1.5,0.9
472,8,8,15.7,6.042e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,6.093e+04,0.000e+00,0.000e+00,14.9,7.5
472,8,8,15.7,6.042e+04,GB300,S2L,grid-fused-nosplit,garner,simt,6.093e+04,0.000e+00,0.000e+00,11.7,7.4
471,1,1,2.0,9.420e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.544e+03,0.000e+00,0.000e+00,1.9,0.9
471,1,1,2.0,9.420e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.544e+03,0.000e+00,0.000e+00,1.5,0.9
470,2,2,4.0,3.760e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.507e+04,0.000e+00,0.000e+00,3.8,1.9
470,2,2,4.0,3.760e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.507e+04,0.000e+00,0.000e+00,3.0,1.9
469,1,1,2.0,9.380e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.512e+03,0.000e+00,0.000e+00,1.9,0.9
469,1,1,2.0,9.380e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.512e+03,0.000e+00,0.000e+00,1.5,0.9
468,4,4,7.9,1.498e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.008e+04,0.000e+00,0.000e+00,7.5,3.7
468,4,4,7.9,1.498e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.008e+04,0.000e+00,0.000e+00,5.9,3.7
467,1,1,2.0,9.340e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.480e+03,0.000e+00,0.000e+00,1.9,0.9
467,1,1,2.0,9.340e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.480e+03,0.000e+00,0.000e+00,1.5,0.9
466,2,2,4.0,3.728e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.494e+04,0.000e+00,0.000e+00,3.8,1.9
466,2,2,4.0,3.728e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.494e+04,0.000e+00,0.000e+00,3.0,1.9
465,1,1,2.0,9.300e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.448e+03,0.000e+00,0.000e+00,1.9,0.9
465,1,1,2.0,9.300e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.448e+03,0.000e+00,0.000e+00,1.5,0.9
464,16,16,30.9,2.376e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.208e+05,0.000e+00,0.000e+00,29.3,14.8
464,16,16,30.9,2.376e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.208e+05,0.000e+00,0.000e+00,22.9,14.6
463,1,1,2.0,9.260e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.416e+03,0.000e+00,0.000e+00,1.9,0.9
463,1,1,2.0,9.260e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.416e+03,0.000e+00,0.000e+00,1.5,0.9
462,2,2,4.0,3.696e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.482e+04,0.000e+00,0.000e+00,3.8,1.9
462,2,2,4.0,3.696e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.482e+04,0.000e+00,0.000e+00,3.0,1.9
461,1,1,2.0,9.220e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.384e+03,0.000e+00,0.000e+00,1.9,0.9
461,1,1,2.0,9.220e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.384e+03,0.000e+00,0.000e+00,1.5,0.9
460,4,4,7.9,1.472e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.957e+04,0.000e+00,0.000e+00,7.5,3.7
460,4,4,7.9,1.472e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.957e+04,0.000e+00,0.000e+00,5.9,3.7
459,1,1,2.0,9.180e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.352e+03,0.000e+00,0.000e+00,1.9,0.9
459,1,1,2.0,9.180e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.352e+03,0.000e+00,0.000e+00,1.5,0.9
458,2,2,4.0,3.664e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.469e+04,0.000e+00,0.000e+00,3.8,1.9
458,2,2,4.0,3.664e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.469e+04,0.000e+00,0.000e+00,3.0,1.9
457,1,1,2.0,9.140e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.320e+03,0.000e+00,0.000e+00,1.9,0.9
457,1,1,2.0,9.140e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.320e+03,0.000e+00,0.000e+00,1.5,0.9
456,8,8,15.7,5.837e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.888e+04,0.000e+00,0.000e+00,14.9,7.5
456,8,8,15.7,5.837e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.888e+04,0.000e+00,0.000e+00,11.7,7.4
455,1,1,2.0,9.100e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.288e+03,0.000e+00,0.000e+00,1.9,0.9
455,1,1,2.0,9.100e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.288e+03,0.000e+00,0.000e+00,1.5,0.9
454,2,2,4.0,3.632e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.456e+04,0.000e+00,0.000e+00,3.8,1.9
454,2,2,4.0,3.632e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.456e+04,0.000e+00,0.000e+00,3.0,1.9
453,1,1,2.0,9.060e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.256e+03,0.000e+00,0.000e+00,1.9,0.9
453,1,1,2.0,9.060e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.256e+03,0.000e+00,0.000e+00,1.5,0.9
452,4,4,7.9,1.446e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.906e+04,0.000e+00,0.000e+00,7.5,3.7
452,4,4,7.9,1.446e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.906e+04,0.000e+00,0.000e+00,5.9,3.7
451,1,1,2.0,9.020e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.224e+03,0.000e+00,0.000e+00,1.9,0.9
451,1,1,2.0,9.020e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.224e+03,0.000e+00,0.000e+00,1.5,0.9
450,2,2,4.0,3.600e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.443e+04,0.000e+00,0.000e+00,3.8,1.9
450,2,2,4.0,3.600e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.443e+04,0.000e+00,0.000e+00,3.0,1.9
449,1,1,2.0,8.980e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.192e+03,0.000e+00,0.000e+00,1.9,0.9
449,1,1,2.0,8.980e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.192e+03,0.000e+00,0.000e+00,1.5,0.9
448,448,64,448.0,2.569e+07,Rubin,S2L,mat-L2,garner,simt,2.064e+06,0.000e+00,0.000e+00,411.8,87.4
448,448,64,448.0,2.569e+07,GB300,S2L,on-the-fly,garner,simt,2.064e+06,4.588e+05,0.000e+00,135.1,74.0
447,1,1,2.0,8.940e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.160e+03,0.000e+00,0.000e+00,1.9,0.9
447,1,1,2.0,8.940e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.160e+03,0.000e+00,0.000e+00,1.5,0.9
446,2,2,4.0,3.568e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.430e+04,0.000e+00,0.000e+00,3.8,1.9
446,2,2,4.0,3.568e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.430e+04,0.000e+00,0.000e+00,3.0,1.9
445,1,1,2.0,8.900e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.128e+03,0.000e+00,0.000e+00,1.9,0.9
445,1,1,2.0,8.900e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.128e+03,0.000e+00,0.000e+00,1.5,0.9
444,4,4,7.9,1.421e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.854e+04,0.000e+00,0.000e+00,7.5,3.7
444,4,4,7.9,1.421e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.854e+04,0.000e+00,0.000e+00,5.9,3.7
443,1,1,2.0,8.860e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.096e+03,0.000e+00,0.000e+00,1.9,0.9
443,1,1,2.0,8.860e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.096e+03,0.000e+00,0.000e+00,1.5,0.9
442,2,2,4.0,3.536e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.418e+04,0.000e+00,0.000e+00,3.8,1.9
442,2,2,4.0,3.536e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.418e+04,0.000e+00,0.000e+00,3.0,1.9
441,1,1,2.0,8.820e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.064e+03,0.000e+00,0.000e+00,1.9,0.9
441,1,1,2.0,8.820e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.064e+03,0.000e+00,0.000e+00,1.5,0.9
440,8,8,15.7,5.632e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.683e+04,0.000e+00,0.000e+00,14.9,7.5
440,8,8,15.7,5.632e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.683e+04,0.000e+00,0.000e+00,11.6,7.4
439,1,1,2.0,8.780e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.032e+03,0.000e+00,0.000e+00,1.9,0.9
439,1,1,2.0,8.780e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.032e+03,0.000e+00,0.000e+00,1.5,0.9
438,2,2,4.0,3.504e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.405e+04,0.000e+00,0.000e+00,3.8,1.9
438,2,2,4.0,3.504e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.405e+04,0.000e+00,0.000e+00,3.0,1.9
437,1,1,2.0,8.740e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.000e+03,0.000e+00,0.000e+00,1.9,0.9
437,1,1,2.0,8.740e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.000e+03,0.000e+00,0.000e+00,1.5,0.9
436,4,4,7.9,1.395e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.803e+04,0.000e+00,0.000e+00,7.5,3.7
436,4,4,7.9,1.395e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.803e+04,0.000e+00,0.000e+00,5.9,3.7
435,1,1,2.0,8.700e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.968e+03,0.000e+00,0.000e+00,1.9,0.9
435,1,1,2.0,8.700e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.968e+03,0.000e+00,0.000e+00,1.5,0.9
434,2,2,4.0,3.472e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.392e+04,0.000e+00,0.000e+00,3.8,1.9
434,2,2,4.0,3.472e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.392e+04,0.000e+00,0.000e+00,3.0,1.9
433,1,1,2.0,8.660e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.936e+03,0.000e+00,0.000e+00,1.9,0.9
433,1,1,2.0,8.660e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.936e+03,0.000e+00,0.000e+00,1.5,0.9
432,16,16,30.9,2.212e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.126e+05,0.000e+00,0.000e+00,29.3,14.8
432,16,16,30.9,2.212e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.126e+05,0.000e+00,0.000e+00,22.9,14.6
431,1,1,2.0,8.620e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.904e+03,0.000e+00,0.000e+00,1.9,0.9
431,1,1,2.0,8.620e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.904e+03,0.000e+00,0.000e+00,1.5,0.9
430,2,2,4.0,3.440e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.379e+04,0.000e+00,0.000e+00,3.8,1.9
430,2,2,4.0,3.440e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.379e+04,0.000e+00,0.000e+00,3.0,1.9
429,1,1,2.0,8.580e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.872e+03,0.000e+00,0.000e+00,1.9,0.9
429,1,1,2.0,8.580e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.872e+03,0.000e+00,0.000e+00,1.5,0.9
428,4,4,7.9,1.370e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.752e+04,0.000e+00,0.000e+00,7.5,3.7
428,4,4,7.9,1.370e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.752e+04,0.000e+00,0.000e+00,5.9,3.7
427,1,1,2.0,8.540e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.840e+03,0.000e+00,0.000e+00,1.9,0.9
427,1,1,2.0,8.540e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.840e+03,0.000e+00,0.000e+00,1.5,0.9
426,2,2,4.0,3.408e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.366e+04,0.000e+00,0.000e+00,3.8,1.9
426,2,2,4.0,3.408e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.366e+04,0.000e+00,0.000e+00,3.0,1.9
425,1,1,2.0,8.500e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.808e+03,0.000e+00,0.000e+00,1.9,0.9
425,1,1,2.0,8.500e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.808e+03,0.000e+00,0.000e+00,1.5,0.9
424,8,8,15.7,5.427e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.478e+04,0.000e+00,0.000e+00,14.9,7.5
424,8,8,15.7,5.427e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.478e+04,0.000e+00,0.000e+00,11.6,7.4
423,1,1,2.0,8.460e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.776e+03,0.000e+00,0.000e+00,1.9,0.9
423,1,1,2.0,8.460e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.776e+03,0.000e+00,0.000e+00,1.5,0.9
422,2,2,4.0,3.376e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.354e+04,0.000e+00,0.000e+00,3.8,1.9
422,2,2,4.0,3.376e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.354e+04,0.000e+00,0.000e+00,3.0,1.9
421,1,1,2.0,8.420e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.744e+03,0.000e+00,0.000e+00,1.9,0.9
421,1,1,2.0,8.420e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.744e+03,0.000e+00,0.000e+00,1.5,0.9
420,4,4,7.9,1.344e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.701e+04,0.000e+00,0.000e+00,7.5,3.7
420,4,4,7.9,1.344e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.701e+04,0.000e+00,0.000e+00,5.9,3.7
419,1,1,2.0,8.380e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.712e+03,0.000e+00,0.000e+00,1.9,0.9
419,1,1,2.0,8.380e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.712e+03,0.000e+00,0.000e+00,1.5,0.9
418,2,2,4.0,3.344e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.341e+04,0.000e+00,0.000e+00,3.8,1.9
418,2,2,4.0,3.344e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.341e+04,0.000e+00,0.000e+00,3.0,1.9
417,1,1,2.0,8.340e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.680e+03,0.000e+00,0.000e+00,1.9,0.9
417,1,1,2.0,8.340e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.680e+03,0.000e+00,0.000e+00,1.5,0.9
416,32,32,59.4,8.520e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,2.212e+05,0.000e+00,0.000e+00,56.4,29.1
416,32,32,59.4,8.520e+05,GB300,S2L,grid-fused-nosplit,garner,simt,2.212e+05,0.000e+00,0.000e+00,44.0,28.0
415,1,1,2.0,8.300e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.648e+03,0.000e+00,0.000e+00,1.9,0.9
415,1,1,2.0,8.300e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.648e+03,0.000e+00,0.000e+00,1.5,0.9
414,2,2,4.0,3.312e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.328e+04,0.000e+00,0.000e+00,3.8,1.9
414,2,2,4.0,3.312e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.328e+04,0.000e+00,0.000e+00,3.0,1.9
413,1,1,2.0,8.260e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.616e+03,0.000e+00,0.000e+00,1.9,0.9
413,1,1,2.0,8.260e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.616e+03,0.000e+00,0.000e+00,1.5,0.9
412,4,4,7.9,1.318e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.650e+04,0.000e+00,0.000e+00,7.5,3.7
412,4,4,7.9,1.318e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.650e+04,0.000e+00,0.000e+00,5.9,3.7
411,1,1,2.0,8.220e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.584e+03,0.000e+00,0.000e+00,1.9,0.9
411,1,1,2.0,8.220e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.584e+03,0.000e+00,0.000e+00,1.5,0.9
410,2,2,4.0,3.280e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.315e+04,0.000e+00,0.000e+00,3.8,1.9
410,2,2,4.0,3.280e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.315e+04,0.000e+00,0.000e+00,2.9,1.9
409,1,1,2.0,8.180e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.552e+03,0.000e+00,0.000e+00,1.9,0.9
409,1,1,2.0,8.180e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.552e+03,0.000e+00,0.000e+00,1.5,0.9
408,8,8,15.7,5.222e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.274e+04,0.000e+00,0.000e+00,14.9,7.5
408,8,8,15.7,5.222e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.274e+04,0.000e+00,0.000e+00,11.6,7.4
407,1,1,2.0,8.140e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.520e+03,0.000e+00,0.000e+00,1.9,0.9
407,1,1,2.0,8.140e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.520e+03,0.000e+00,0.000e+00,1.5,0.9
406,2,2,4.0,3.248e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.302e+04,0.000e+00,0.000e+00,3.8,1.9
406,2,2,4.0,3.248e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.302e+04,0.000e+00,0.000e+00,2.9,1.9
405,1,1,2.0,8.100e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.488e+03,0.000e+00,0.000e+00,1.9,0.9
405,1,1,2.0,8.100e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.488e+03,0.000e+00,0.000e+00,1.5,0.9
404,4,4,7.9,1.293e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.598e+04,0.000e+00,0.000e+00,7.5,3.7
404,4,4,7.9,1.293e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.598e+04,0.000e+00,0.000e+00,5.9,3.7
403,1,1,2.0,8.060e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.456e+03,0.000e+00,0.000e+00,1.9,0.9
403,1,1,2.0,8.060e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.456e+03,0.000e+00,0.000e+00,1.5,0.9
402,2,2,4.0,3.216e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.290e+04,0.000e+00,0.000e+00,3.8,1.9
402,2,2,4.0,3.216e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.290e+04,0.000e+00,0.000e+00,2.9,1.9
401,1,1,2.0,8.020e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.424e+03,0.000e+00,0.000e+00,1.9,0.9
401,1,1,2.0,8.020e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.424e+03,0.000e+00,0.000e+00,1.5,0.9
400,16,16,30.8,2.048e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.044e+05,0.000e+00,0.000e+00,29.2,14.8
400,16,16,30.8,2.048e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.044e+05,0.000e+00,0.000e+00,22.8,14.5
399,1,1,2.0,7.980e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.392e+03,0.000e+00,0.000e+00,1.9,0.9
399,1,1,2.0,7.980e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.392e+03,0.000e+00,0.000e+00,1.5,0.9
398,2,2,4.0,3.184e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.277e+04,0.000e+00,0.000e+00,3.8,1.9
398,2,2,4.0,3.184e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.277e+04,0.000e+00,0.000e+00,2.9,1.9
397,1,1,2.0,7.940e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.360e+03,0.000e+00,0.000e+00,1.9,0.9
397,1,1,2.0,7.940e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.360e+03,0.000e+00,0.000e+00,1.5,0.9
396,4,4,7.9,1.267e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.547e+04,0.000e+00,0.000e+00,7.5,3.7
396,4,4,7.9,1.267e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.547e+04,0.000e+00,0.000e+00,5.9,3.7
395,1,1,2.0,7.900e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.328e+03,0.000e+00,0.000e+00,1.9,0.9
395,1,1,2.0,7.900e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.328e+03,0.000e+00,0.000e+00,1.5,0.9
394,2,2,4.0,3.152e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.264e+04,0.000e+00,0.000e+00,3.8,1.9
394,2,2,4.0,3.152e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.264e+04,0.000e+00,0.000e+00,2.9,1.9
393,1,1,2.0,7.860e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.296e+03,0.000e+00,0.000e+00,1.9,0.9
393,1,1,2.0,7.860e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.296e+03,0.000e+00,0.000e+00,1.5,0.9
392,8,8,15.7,5.018e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,5.069e+04,0.000e+00,0.000e+00,14.9,7.5
392,8,8,15.7,5.018e+04,GB300,S2L,grid-fused-nosplit,garner,simt,5.069e+04,0.000e+00,0.000e+00,11.6,7.4
391,1,1,2.0,7.820e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.264e+03,0.000e+00,0.000e+00,1.9,0.9
391,1,1,2.0,7.820e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.264e+03,0.000e+00,0.000e+00,1.5,0.9
390,2,2,4.0,3.120e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.251e+04,0.000e+00,0.000e+00,3.8,1.9
390,2,2,4.0,3.120e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.251e+04,0.000e+00,0.000e+00,2.9,1.9
389,1,1,2.0,7.780e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.232e+03,0.000e+00,0.000e+00,1.9,0.9
389,1,1,2.0,7.780e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.232e+03,0.000e+00,0.000e+00,1.5,0.9
388,4,4,7.9,1.242e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.496e+04,0.000e+00,0.000e+00,7.5,3.7
388,4,4,7.9,1.242e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.496e+04,0.000e+00,0.000e+00,5.9,3.7
387,1,1,2.0,7.740e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.200e+03,0.000e+00,0.000e+00,1.9,0.9
387,1,1,2.0,7.740e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.200e+03,0.000e+00,0.000e+00,1.5,0.9
386,2,2,4.0,3.088e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.238e+04,0.000e+00,0.000e+00,3.8,1.9
386,2,2,4.0,3.088e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.238e+04,0.000e+00,0.000e+00,2.9,1.9
385,1,1,2.0,7.700e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.168e+03,0.000e+00,0.000e+00,1.9,0.9
385,1,1,2.0,7.700e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.168e+03,0.000e+00,0.000e+00,1.5,0.9
384,384,64,384.0,1.887e+07,Rubin,S2L,mat-L2,garner,simt,1.573e+06,0.000e+00,0.000e+00,364.3,84.8
384,384,64,384.0,1.887e+07,GB300,S2L,on-the-fly,garner,simt,1.573e+06,3.932e+05,0.000e+00,135.1,70.4
383,1,1,2.0,7.660e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.136e+03,0.000e+00,0.000e+00,1.9,0.9
383,1,1,2.0,7.660e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.136e+03,0.000e+00,0.000e+00,1.5,0.9
382,2,2,4.0,3.056e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.226e+04,0.000e+00,0.000e+00,3.8,1.9
382,2,2,4.0,3.056e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.226e+04,0.000e+00,0.000e+00,2.9,1.9
381,1,1,2.0,7.620e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.104e+03,0.000e+00,0.000e+00,1.9,0.9
381,1,1,2.0,7.620e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.104e+03,0.000e+00,0.000e+00,1.5,0.9
380,4,4,7.9,1.216e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.445e+04,0.000e+00,0.000e+00,7.5,3.7
380,4,4,7.9,1.216e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.445e+04,0.000e+00,0.000e+00,5.9,3.7
379,1,1,2.0,7.580e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.072e+03,0.000e+00,0.000e+00,1.9,0.9
379,1,1,2.0,7.580e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.072e+03,0.000e+00,0.000e+00,1.5,0.9
378,2,2,4.0,3.024e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.213e+04,0.000e+00,0.000e+00,3.8,1.9
378,2,2,4.0,3.024e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.213e+04,0.000e+00,0.000e+00,2.9,1.9
377,1,1,2.0,7.540e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.040e+03,0.000e+00,0.000e+00,1.9,0.9
377,1,1,2.0,7.540e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.040e+03,0.000e+00,0.000e+00,1.5,0.9
376,8,8,15.7,4.813e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.864e+04,0.000e+00,0.000e+00,14.9,7.4
376,8,8,15.7,4.813e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.864e+04,0.000e+00,0.000e+00,11.6,7.4
375,1,1,2.0,7.500e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.008e+03,0.000e+00,0.000e+00,1.9,0.9
375,1,1,2.0,7.500e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.008e+03,0.000e+00,0.000e+00,1.5,0.9
374,2,2,4.0,2.992e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.200e+04,0.000e+00,0.000e+00,3.8,1.9
374,2,2,4.0,2.992e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.200e+04,0.000e+00,0.000e+00,2.9,1.9
373,1,1,2.0,7.460e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.976e+03,0.000e+00,0.000e+00,1.9,0.9
373,1,1,2.0,7.460e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.976e+03,0.000e+00,0.000e+00,1.5,0.9
372,4,4,7.9,1.190e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.394e+04,0.000e+00,0.000e+00,7.5,3.7
372,4,4,7.9,1.190e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.394e+04,0.000e+00,0.000e+00,5.9,3.7
371,1,1,2.0,7.420e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.944e+03,0.000e+00,0.000e+00,1.9,0.9
371,1,1,2.0,7.420e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.944e+03,0.000e+00,0.000e+00,1.5,0.9
370,2,2,4.0,2.960e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.187e+04,0.000e+00,0.000e+00,3.8,1.9
370,2,2,4.0,2.960e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.187e+04,0.000e+00,0.000e+00,2.9,1.9
369,1,1,2.0,7.380e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.912e+03,0.000e+00,0.000e+00,1.9,0.9
369,1,1,2.0,7.380e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.912e+03,0.000e+00,0.000e+00,1.5,0.9
368,16,16,30.7,1.884e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,9.626e+04,0.000e+00,0.000e+00,29.1,14.8
368,16,16,30.7,1.884e+05,GB300,S2L,grid-fused-nosplit,garner,simt,9.626e+04,0.000e+00,0.000e+00,22.7,14.5
367,1,1,2.0,7.340e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.880e+03,0.000e+00,0.000e+00,1.9,0.9
367,1,1,2.0,7.340e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.880e+03,0.000e+00,0.000e+00,1.5,0.9
366,2,2,4.0,2.928e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.174e+04,0.000e+00,0.000e+00,3.8,1.9
366,2,2,4.0,2.928e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.174e+04,0.000e+00,0.000e+00,2.9,1.9
365,1,1,2.0,7.300e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.848e+03,0.000e+00,0.000e+00,1.9,0.9
365,1,1,2.0,7.300e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.848e+03,0.000e+00,0.000e+00,1.5,0.9
364,4,4,7.9,1.165e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.342e+04,0.000e+00,0.000e+00,7.5,3.7
364,4,4,7.9,1.165e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.342e+04,0.000e+00,0.000e+00,5.9,3.7
363,1,1,2.0,7.260e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.816e+03,0.000e+00,0.000e+00,1.9,0.9
363,1,1,2.0,7.260e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.816e+03,0.000e+00,0.000e+00,1.5,0.9
362,2,2,4.0,2.896e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.162e+04,0.000e+00,0.000e+00,3.8,1.9
362,2,2,4.0,2.896e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.162e+04,0.000e+00,0.000e+00,2.9,1.9
361,1,1,2.0,7.220e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.784e+03,0.000e+00,0.000e+00,1.9,0.9
361,1,1,2.0,7.220e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.784e+03,0.000e+00,0.000e+00,1.5,0.9
360,8,8,15.7,4.608e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.659e+04,0.000e+00,0.000e+00,14.9,7.4
360,8,8,15.7,4.608e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.659e+04,0.000e+00,0.000e+00,11.6,7.4
359,1,1,2.0,7.180e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.752e+03,0.000e+00,0.000e+00,1.9,0.9
359,1,1,2.0,7.180e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.752e+03,0.000e+00,0.000e+00,1.5,0.9
358,2,2,4.0,2.864e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.149e+04,0.000e+00,0.000e+00,3.8,1.9
358,2,2,4.0,2.864e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.149e+04,0.000e+00,0.000e+00,2.9,1.9
357,1,1,2.0,7.140e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.720e+03,0.000e+00,0.000e+00,1.9,0.9
357,1,1,2.0,7.140e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.720e+03,0.000e+00,0.000e+00,1.5,0.9
356,4,4,7.9,1.139e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.291e+04,0.000e+00,0.000e+00,7.5,3.7
356,4,4,7.9,1.139e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.291e+04,0.000e+00,0.000e+00,5.9,3.7
355,1,1,2.0,7.100e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.688e+03,0.000e+00,0.000e+00,1.9,0.9
355,1,1,2.0,7.100e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.688e+03,0.000e+00,0.000e+00,1.5,0.9
354,2,2,4.0,2.832e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.136e+04,0.000e+00,0.000e+00,3.8,1.9
354,2,2,4.0,2.832e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.136e+04,0.000e+00,0.000e+00,2.9,1.9
353,1,1,2.0,7.060e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.656e+03,0.000e+00,0.000e+00,1.9,0.9
353,1,1,2.0,7.060e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.656e+03,0.000e+00,0.000e+00,1.5,0.9
352,32,32,58.7,7.209e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.884e+05,0.000e+00,0.000e+00,55.7,28.9
352,32,32,58.7,7.209e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.884e+05,0.000e+00,0.000e+00,43.5,27.7
351,1,1,2.0,7.020e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.624e+03,0.000e+00,0.000e+00,1.9,0.9
351,1,1,2.0,7.020e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.624e+03,0.000e+00,0.000e+00,1.5,0.9
350,2,2,4.0,2.800e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.123e+04,0.000e+00,0.000e+00,3.8,1.9
350,2,2,4.0,2.800e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.123e+04,0.000e+00,0.000e+00,2.9,1.9
349,1,1,2.0,6.980e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.592e+03,0.000e+00,0.000e+00,1.9,0.9
349,1,1,2.0,6.980e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.592e+03,0.000e+00,0.000e+00,1.5,0.9
348,4,4,7.9,1.114e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.240e+04,0.000e+00,0.000e+00,7.5,3.7
348,4,4,7.9,1.114e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.240e+04,0.000e+00,0.000e+00,5.9,3.7
347,1,1,2.0,6.940e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.560e+03,0.000e+00,0.000e+00,1.9,0.9
347,1,1,2.0,6.940e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.560e+03,0.000e+00,0.000e+00,1.5,0.9
346,2,2,4.0,2.768e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.110e+04,0.000e+00,0.000e+00,3.8,1.9
346,2,2,4.0,2.768e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.110e+04,0.000e+00,0.000e+00,2.9,1.9
345,1,1,2.0,6.900e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.528e+03,0.000e+00,0.000e+00,1.9,0.9
345,1,1,2.0,6.900e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.528e+03,0.000e+00,0.000e+00,1.5,0.9
344,8,8,15.6,4.403e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.454e+04,0.000e+00,0.000e+00,14.8,7.4
344,8,8,15.6,4.403e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.454e+04,0.000e+00,0.000e+00,11.6,7.4
343,1,1,2.0,6.860e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.496e+03,0.000e+00,0.000e+00,1.9,0.9
343,1,1,2.0,6.860e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.496e+03,0.000e+00,0.000e+00,1.5,0.9
342,2,2,4.0,2.736e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.098e+04,0.000e+00,0.000e+00,3.8,1.9
342,2,2,4.0,2.736e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.098e+04,0.000e+00,0.000e+00,2.9,1.9
341,1,1,2.0,6.820e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.464e+03,0.000e+00,0.000e+00,1.9,0.9
341,1,1,2.0,6.820e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.464e+03,0.000e+00,0.000e+00,1.5,0.9
340,4,4,7.9,1.088e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.189e+04,0.000e+00,0.000e+00,7.5,3.7
340,4,4,7.9,1.088e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.189e+04,0.000e+00,0.000e+00,5.9,3.7
339,1,1,2.0,6.780e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.432e+03,0.000e+00,0.000e+00,1.9,0.9
339,1,1,2.0,6.780e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.432e+03,0.000e+00,0.000e+00,1.5,0.9
338,2,2,4.0,2.704e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.085e+04,0.000e+00,0.000e+00,3.8,1.9
338,2,2,4.0,2.704e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.085e+04,0.000e+00,0.000e+00,2.9,1.9
337,1,1,2.0,6.740e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.400e+03,0.000e+00,0.000e+00,1.9,0.9
337,1,1,2.0,6.740e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.400e+03,0.000e+00,0.000e+00,1.5,0.9
336,16,16,30.5,1.720e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,8.806e+04,0.000e+00,0.000e+00,29.0,14.7
336,16,16,30.5,1.720e+05,GB300,S2L,grid-fused-nosplit,garner,simt,8.806e+04,0.000e+00,0.000e+00,22.6,14.4
335,1,1,2.0,6.700e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.368e+03,0.000e+00,0.000e+00,1.9,0.9
335,1,1,2.0,6.700e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.368e+03,0.000e+00,0.000e+00,1.5,0.9
334,2,2,4.0,2.672e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.072e+04,0.000e+00,0.000e+00,3.8,1.9
334,2,2,4.0,2.672e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.072e+04,0.000e+00,0.000e+00,2.9,1.9
333,1,1,2.0,6.660e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.336e+03,0.000e+00,0.000e+00,1.9,0.9
333,1,1,2.0,6.660e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.336e+03,0.000e+00,0.000e+00,1.5,0.9
332,4,4,7.9,1.062e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.138e+04,0.000e+00,0.000e+00,7.5,3.7
332,4,4,7.9,1.062e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.138e+04,0.000e+00,0.000e+00,5.9,3.7
331,1,1,2.0,6.620e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.304e+03,0.000e+00,0.000e+00,1.9,0.9
331,1,1,2.0,6.620e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.304e+03,0.000e+00,0.000e+00,1.5,0.9
330,2,2,4.0,2.640e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.059e+04,0.000e+00,0.000e+00,3.8,1.9
330,2,2,4.0,2.640e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.059e+04,0.000e+00,0.000e+00,2.9,1.9
329,1,1,2.0,6.580e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.272e+03,0.000e+00,0.000e+00,1.9,0.9
329,1,1,2.0,6.580e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.272e+03,0.000e+00,0.000e+00,1.5,0.9
328,8,8,15.6,4.198e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.250e+04,0.000e+00,0.000e+00,14.8,7.4
328,8,8,15.6,4.198e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.250e+04,0.000e+00,0.000e+00,11.6,7.4
327,1,1,2.0,6.540e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.240e+03,0.000e+00,0.000e+00,1.9,0.9
327,1,1,2.0,6.540e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.240e+03,0.000e+00,0.000e+00,1.5,0.9
326,2,2,4.0,2.608e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.046e+04,0.000e+00,0.000e+00,3.8,1.9
326,2,2,4.0,2.608e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.046e+04,0.000e+00,0.000e+00,2.9,1.9
325,1,1,2.0,6.500e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.208e+03,0.000e+00,0.000e+00,1.9,0.9
325,1,1,2.0,6.500e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.208e+03,0.000e+00,0.000e+00,1.5,0.9
324,4,4,7.9,1.037e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.086e+04,0.000e+00,0.000e+00,7.5,3.7
324,4,4,7.9,1.037e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.086e+04,0.000e+00,0.000e+00,5.9,3.7
323,1,1,2.0,6.460e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.176e+03,0.000e+00,0.000e+00,1.9,0.9
323,1,1,2.0,6.460e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.176e+03,0.000e+00,0.000e+00,1.5,0.9
322,2,2,4.0,2.576e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.034e+04,0.000e+00,0.000e+00,3.8,1.9
322,2,2,4.0,2.576e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.034e+04,0.000e+00,0.000e+00,2.9,1.9
321,1,1,2.0,6.420e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.144e+03,0.000e+00,0.000e+00,1.9,0.9
321,1,1,2.0,6.420e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.144e+03,0.000e+00,0.000e+00,1.5,0.9
320,320,64,320.0,1.311e+07,Rubin,S2L,mat-L2,garner,simt,1.147e+06,0.000e+00,0.000e+00,303.6,81.5
320,320,64,320.0,1.311e+07,GB300,S2L,on-the-fly,garner,simt,1.147e+06,3.277e+05,0.000e+00,135.1,65.9
319,1,1,2.0,6.380e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.112e+03,0.000e+00,0.000e+00,1.9,0.9
319,1,1,2.0,6.380e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.112e+03,0.000e+00,0.000e+00,1.5,0.9
318,2,2,4.0,2.544e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.021e+04,0.000e+00,0.000e+00,3.8,1.9
318,2,2,4.0,2.544e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.021e+04,0.000e+00,0.000e+00,2.9,1.9
317,1,1,2.0,6.340e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.080e+03,0.000e+00,0.000e+00,1.9,0.9
317,1,1,2.0,6.340e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.080e+03,0.000e+00,0.000e+00,1.5,0.9
316,4,4,7.9,1.011e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.035e+04,0.000e+00,0.000e+00,7.5,3.7
316,4,4,7.9,1.011e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.035e+04,0.000e+00,0.000e+00,5.9,3.7
315,1,1,2.0,6.300e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.048e+03,0.000e+00,0.000e+00,1.9,0.9
315,1,1,2.0,6.300e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.048e+03,0.000e+00,0.000e+00,1.5,0.9
314,2,2,4.0,2.512e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.008e+04,0.000e+00,0.000e+00,3.8,1.9
314,2,2,4.0,2.512e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.008e+04,0.000e+00,0.000e+00,2.9,1.9
313,1,1,2.0,6.260e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,5.016e+03,0.000e+00,0.000e+00,1.9,0.9
313,1,1,2.0,6.260e+02,GB300,S2L,grid-fused-nosplit,garner,simt,5.016e+03,0.000e+00,0.000e+00,1.5,0.9
312,8,8,15.6,3.994e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.045e+04,0.000e+00,0.000e+00,14.8,7.4
312,8,8,15.6,3.994e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.045e+04,0.000e+00,0.000e+00,11.6,7.4
311,1,1,2.0,6.220e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.984e+03,0.000e+00,0.000e+00,1.9,0.9
311,1,1,2.0,6.220e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.984e+03,0.000e+00,0.000e+00,1.5,0.9
310,2,2,4.0,2.480e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.952e+03,0.000e+00,0.000e+00,3.8,1.9
310,2,2,4.0,2.480e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.952e+03,0.000e+00,0.000e+00,2.9,1.9
309,1,1,2.0,6.180e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.952e+03,0.000e+00,0.000e+00,1.9,0.9
309,1,1,2.0,6.180e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.952e+03,0.000e+00,0.000e+00,1.5,0.9
308,4,4,7.9,9.856e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.984e+04,0.000e+00,0.000e+00,7.5,3.7
308,4,4,7.9,9.856e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.984e+04,0.000e+00,0.000e+00,5.9,3.7
307,1,1,2.0,6.140e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.920e+03,0.000e+00,0.000e+00,1.9,0.9
307,1,1,2.0,6.140e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.920e+03,0.000e+00,0.000e+00,1.5,0.9
306,2,2,4.0,2.448e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.824e+03,0.000e+00,0.000e+00,3.8,1.9
306,2,2,4.0,2.448e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.824e+03,0.000e+00,0.000e+00,2.9,1.9
305,1,1,2.0,6.100e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.888e+03,0.000e+00,0.000e+00,1.9,0.9
305,1,1,2.0,6.100e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.888e+03,0.000e+00,0.000e+00,1.5,0.9
304,16,16,30.4,1.556e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,7.987e+04,0.000e+00,0.000e+00,28.8,14.7
304,16,16,30.4,1.556e+05,GB300,S2L,grid-fused-nosplit,garner,simt,7.987e+04,0.000e+00,0.000e+00,22.5,14.3
303,1,1,2.0,6.060e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.856e+03,0.000e+00,0.000e+00,1.9,0.9
303,1,1,2.0,6.060e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.856e+03,0.000e+00,0.000e+00,1.5,0.9
302,2,2,4.0,2.416e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.696e+03,0.000e+00,0.000e+00,3.8,1.9
302,2,2,4.0,2.416e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.696e+03,0.000e+00,0.000e+00,2.9,1.9
301,1,1,2.0,6.020e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.824e+03,0.000e+00,0.000e+00,1.9,0.9
301,1,1,2.0,6.020e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.824e+03,0.000e+00,0.000e+00,1.5,0.9
300,4,4,7.9,9.600e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.933e+04,0.000e+00,0.000e+00,7.5,3.7
300,4,4,7.9,9.600e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.933e+04,0.000e+00,0.000e+00,5.9,3.7
299,1,1,2.0,5.980e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.792e+03,0.000e+00,0.000e+00,1.9,0.9
299,1,1,2.0,5.980e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.792e+03,0.000e+00,0.000e+00,1.5,0.9
298,2,2,4.0,2.384e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.568e+03,0.000e+00,0.000e+00,3.8,1.9
298,2,2,4.0,2.384e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.568e+03,0.000e+00,0.000e+00,2.9,1.9
297,1,1,2.0,5.940e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.760e+03,0.000e+00,0.000e+00,1.9,0.9
297,1,1,2.0,5.940e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.760e+03,0.000e+00,0.000e+00,1.5,0.9
296,8,8,15.6,3.789e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.840e+04,0.000e+00,0.000e+00,14.8,7.4
296,8,8,15.6,3.789e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.840e+04,0.000e+00,0.000e+00,11.5,7.3
295,1,1,2.0,5.900e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.728e+03,0.000e+00,0.000e+00,1.9,0.9
295,1,1,2.0,5.900e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.728e+03,0.000e+00,0.000e+00,1.5,0.9
294,2,2,4.0,2.352e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.440e+03,0.000e+00,0.000e+00,3.8,1.9
294,2,2,4.0,2.352e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.440e+03,0.000e+00,0.000e+00,2.9,1.9
293,1,1,2.0,5.860e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.696e+03,0.000e+00,0.000e+00,1.9,0.9
293,1,1,2.0,5.860e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.696e+03,0.000e+00,0.000e+00,1.5,0.9
292,4,4,7.9,9.344e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.882e+04,0.000e+00,0.000e+00,7.5,3.7
292,4,4,7.9,9.344e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.882e+04,0.000e+00,0.000e+00,5.8,3.7
291,1,1,2.0,5.820e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.664e+03,0.000e+00,0.000e+00,1.9,0.9
291,1,1,2.0,5.820e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.664e+03,0.000e+00,0.000e+00,1.5,0.9
290,2,2,4.0,2.320e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.312e+03,0.000e+00,0.000e+00,3.8,1.9
290,2,2,4.0,2.320e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.312e+03,0.000e+00,0.000e+00,2.9,1.9
289,1,1,2.0,5.780e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.632e+03,0.000e+00,0.000e+00,1.9,0.9
289,1,1,2.0,5.780e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.632e+03,0.000e+00,0.000e+00,1.5,0.9
288,32,32,57.6,5.898e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.556e+05,0.000e+00,0.000e+00,54.6,28.7
288,32,32,57.6,5.898e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.556e+05,0.000e+00,0.000e+00,42.7,27.2
287,1,1,2.0,5.740e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.600e+03,0.000e+00,0.000e+00,1.9,0.9
287,1,1,2.0,5.740e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.600e+03,0.000e+00,0.000e+00,1.5,0.9
286,2,2,4.0,2.288e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.184e+03,0.000e+00,0.000e+00,3.8,1.9
286,2,2,4.0,2.288e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.184e+03,0.000e+00,0.000e+00,2.9,1.9
285,1,1,2.0,5.700e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.568e+03,0.000e+00,0.000e+00,1.9,0.9
285,1,1,2.0,5.700e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.568e+03,0.000e+00,0.000e+00,1.5,0.9
284,4,4,7.9,9.088e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.830e+04,0.000e+00,0.000e+00,7.5,3.7
284,4,4,7.9,9.088e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.830e+04,0.000e+00,0.000e+00,5.8,3.7
283,1,1,2.0,5.660e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.536e+03,0.000e+00,0.000e+00,1.9,0.9
283,1,1,2.0,5.660e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.536e+03,0.000e+00,0.000e+00,1.5,0.9
282,2,2,4.0,2.256e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.056e+03,0.000e+00,0.000e+00,3.8,1.9
282,2,2,4.0,2.256e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.056e+03,0.000e+00,0.000e+00,2.9,1.9
281,1,1,2.0,5.620e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.504e+03,0.000e+00,0.000e+00,1.9,0.9
281,1,1,2.0,5.620e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.504e+03,0.000e+00,0.000e+00,1.5,0.9
280,8,8,15.6,3.584e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.635e+04,0.000e+00,0.000e+00,14.8,7.4
280,8,8,15.6,3.584e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.635e+04,0.000e+00,0.000e+00,11.5,7.3
279,1,1,2.0,5.580e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.472e+03,0.000e+00,0.000e+00,1.9,0.9
279,1,1,2.0,5.580e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.472e+03,0.000e+00,0.000e+00,1.5,0.9
278,2,2,4.0,2.224e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.928e+03,0.000e+00,0.000e+00,3.8,1.9
278,2,2,4.0,2.224e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.928e+03,0.000e+00,0.000e+00,2.9,1.9
277,1,1,2.0,5.540e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.440e+03,0.000e+00,0.000e+00,1.9,0.9
277,1,1,2.0,5.540e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.440e+03,0.000e+00,0.000e+00,1.5,0.9
276,4,4,7.9,8.832e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.779e+04,0.000e+00,0.000e+00,7.5,3.7
276,4,4,7.9,8.832e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.779e+04,0.000e+00,0.000e+00,5.8,3.7
275,1,1,2.0,5.500e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.408e+03,0.000e+00,0.000e+00,1.9,0.9
275,1,1,2.0,5.500e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.408e+03,0.000e+00,0.000e+00,1.5,0.9
274,2,2,4.0,2.192e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.800e+03,0.000e+00,0.000e+00,3.8,1.9
274,2,2,4.0,2.192e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.800e+03,0.000e+00,0.000e+00,2.9,1.9
273,1,1,2.0,5.460e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.376e+03,0.000e+00,0.000e+00,1.9,0.9
273,1,1,2.0,5.460e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.376e+03,0.000e+00,0.000e+00,1.5,0.9
272,16,16,30.2,1.393e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,7.168e+04,0.000e+00,0.000e+00,28.7,14.7
272,16,16,30.2,1.393e+05,GB300,S2L,grid-fused-nosplit,garner,simt,7.168e+04,0.000e+00,0.000e+00,22.4,14.3
271,1,1,2.0,5.420e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.344e+03,0.000e+00,0.000e+00,1.9,0.9
271,1,1,2.0,5.420e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.344e+03,0.000e+00,0.000e+00,1.5,0.9
270,2,2,4.0,2.160e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.672e+03,0.000e+00,0.000e+00,3.8,1.9
270,2,2,4.0,2.160e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.672e+03,0.000e+00,0.000e+00,2.9,1.9
269,1,1,2.0,5.380e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.312e+03,0.000e+00,0.000e+00,1.9,0.9
269,1,1,2.0,5.380e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.312e+03,0.000e+00,0.000e+00,1.5,0.9
268,4,4,7.9,8.576e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.728e+04,0.000e+00,0.000e+00,7.5,3.7
268,4,4,7.9,8.576e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.728e+04,0.000e+00,0.000e+00,5.8,3.7
267,1,1,2.0,5.340e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.280e+03,0.000e+00,0.000e+00,1.9,0.9
267,1,1,2.0,5.340e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.280e+03,0.000e+00,0.000e+00,1.5,0.9
266,2,2,4.0,2.128e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.544e+03,0.000e+00,0.000e+00,3.8,1.9
266,2,2,4.0,2.128e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.544e+03,0.000e+00,0.000e+00,2.9,1.9
265,1,1,2.0,5.300e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.248e+03,0.000e+00,0.000e+00,1.9,0.9
265,1,1,2.0,5.300e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.248e+03,0.000e+00,0.000e+00,1.5,0.9
264,8,8,15.5,3.379e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.430e+04,0.000e+00,0.000e+00,14.7,7.4
264,8,8,15.5,3.379e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.430e+04,0.000e+00,0.000e+00,11.5,7.3
263,1,1,2.0,5.260e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.216e+03,0.000e+00,0.000e+00,1.9,0.9
263,1,1,2.0,5.260e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.216e+03,0.000e+00,0.000e+00,1.5,0.9
262,2,2,4.0,2.096e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.416e+03,0.000e+00,0.000e+00,3.8,1.9
262,2,2,4.0,2.096e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.416e+03,0.000e+00,0.000e+00,2.9,1.9
261,1,1,2.0,5.220e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.184e+03,0.000e+00,0.000e+00,1.9,0.9
261,1,1,2.0,5.220e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.184e+03,0.000e+00,0.000e+00,1.5,0.9
260,4,4,7.9,8.320e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.677e+04,0.000e+00,0.000e+00,7.5,3.7
260,4,4,7.9,8.320e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.677e+04,0.000e+00,0.000e+00,5.8,3.7
259,1,1,2.0,5.180e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.152e+03,0.000e+00,0.000e+00,1.9,0.9
259,1,1,2.0,5.180e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.152e+03,0.000e+00,0.000e+00,1.5,0.9
258,2,2,4.0,2.064e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.288e+03,0.000e+00,0.000e+00,3.8,1.9
258,2,2,4.0,2.064e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.288e+03,0.000e+00,0.000e+00,2.9,1.9
257,1,1,2.0,5.140e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.120e+03,0.000e+00,0.000e+00,1.9,0.9
257,1,1,2.0,5.140e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.120e+03,0.000e+00,0.000e+00,1.5,0.9
256,256,64,256.0,8.389e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,7.864e+05,0.000e+00,0.000e+00,242.9,76.9
256,256,64,256.0,8.389e+06,GB300,S2L,grid-fused-nosplit,garner,simt,7.864e+05,0.000e+00,0.000e+00,135.1,76.9
255,1,1,2.0,5.100e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.088e+03,0.000e+00,0.000e+00,1.9,0.9
255,1,1,2.0,5.100e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.088e+03,0.000e+00,0.000e+00,1.5,0.9
254,2,2,4.0,2.032e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.160e+03,0.000e+00,0.000e+00,3.8,1.9
254,2,2,4.0,2.032e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.160e+03,0.000e+00,0.000e+00,2.9,1.9
253,1,1,2.0,5.060e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.056e+03,0.000e+00,0.000e+00,1.9,0.9
253,1,1,2.0,5.060e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.056e+03,0.000e+00,0.000e+00,1.5,0.9
252,4,4,7.9,8.064e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.626e+04,0.000e+00,0.000e+00,7.5,3.7
252,4,4,7.9,8.064e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.626e+04,0.000e+00,0.000e+00,5.8,3.7
251,1,1,2.0,5.020e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.024e+03,0.000e+00,0.000e+00,1.9,0.9
251,1,1,2.0,5.020e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.024e+03,0.000e+00,0.000e+00,1.5,0.9
250,2,2,4.0,2.000e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.032e+03,0.000e+00,0.000e+00,3.8,1.9
250,2,2,4.0,2.000e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.032e+03,0.000e+00,0.000e+00,2.9,1.9
249,1,1,2.0,4.980e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.992e+03,0.000e+00,0.000e+00,1.9,0.9
249,1,1,2.0,4.980e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.992e+03,0.000e+00,0.000e+00,1.5,0.9
248,8,8,15.5,3.174e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.226e+04,0.000e+00,0.000e+00,14.7,7.4
248,8,8,15.5,3.174e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.226e+04,0.000e+00,0.000e+00,11.5,7.3
247,1,1,2.0,4.940e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.960e+03,0.000e+00,0.000e+00,1.9,0.9
247,1,1,2.0,4.940e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.960e+03,0.000e+00,0.000e+00,1.5,0.9
246,2,2,4.0,1.968e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.904e+03,0.000e+00,0.000e+00,3.8,1.9
246,2,2,4.0,1.968e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.904e+03,0.000e+00,0.000e+00,2.9,1.9
245,1,1,2.0,4.900e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.928e+03,0.000e+00,0.000e+00,1.9,0.9
245,1,1,2.0,4.900e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.928e+03,0.000e+00,0.000e+00,1.5,0.9
244,4,4,7.9,7.808e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.574e+04,0.000e+00,0.000e+00,7.5,3.7
244,4,4,7.9,7.808e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.574e+04,0.000e+00,0.000e+00,5.8,3.7
243,1,1,2.0,4.860e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.896e+03,0.000e+00,0.000e+00,1.9,0.9
243,1,1,2.0,4.860e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.896e+03,0.000e+00,0.000e+00,1.5,0.9
242,2,2,4.0,1.936e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.776e+03,0.000e+00,0.000e+00,3.8,1.9
242,2,2,4.0,1.936e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.776e+03,0.000e+00,0.000e+00,2.9,1.9
241,1,1,2.0,4.820e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.864e+03,0.000e+00,0.000e+00,1.9,0.9
241,1,1,2.0,4.820e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.864e+03,0.000e+00,0.000e+00,1.5,0.9
240,16,16,30.0,1.229e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,6.349e+04,0.000e+00,0.000e+00,28.5,14.6
240,16,16,30.0,1.229e+05,GB300,S2L,grid-fused-nosplit,garner,simt,6.349e+04,0.000e+00,0.000e+00,22.2,14.1
239,1,1,2.0,4.780e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.832e+03,0.000e+00,0.000e+00,1.9,0.9
239,1,1,2.0,4.780e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.832e+03,0.000e+00,0.000e+00,1.5,0.9
238,2,2,4.0,1.904e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.648e+03,0.000e+00,0.000e+00,3.8,1.9
238,2,2,4.0,1.904e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.648e+03,0.000e+00,0.000e+00,2.9,1.9
237,1,1,2.0,4.740e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.800e+03,0.000e+00,0.000e+00,1.9,0.9
237,1,1,2.0,4.740e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.800e+03,0.000e+00,0.000e+00,1.5,0.9
236,4,4,7.9,7.552e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.523e+04,0.000e+00,0.000e+00,7.5,3.7
236,4,4,7.9,7.552e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.523e+04,0.000e+00,0.000e+00,5.8,3.7
235,1,1,2.0,4.700e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.768e+03,0.000e+00,0.000e+00,1.9,0.9
235,1,1,2.0,4.700e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.768e+03,0.000e+00,0.000e+00,1.5,0.9
234,2,2,4.0,1.872e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.520e+03,0.000e+00,0.000e+00,3.8,1.9
234,2,2,4.0,1.872e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.520e+03,0.000e+00,0.000e+00,2.9,1.9
233,1,1,2.0,4.660e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.736e+03,0.000e+00,0.000e+00,1.9,0.9
233,1,1,2.0,4.660e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.736e+03,0.000e+00,0.000e+00,1.5,0.9
232,8,8,15.5,2.970e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.021e+04,0.000e+00,0.000e+00,14.7,7.4
232,8,8,15.5,2.970e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.021e+04,0.000e+00,0.000e+00,11.5,7.3
231,1,1,2.0,4.620e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.704e+03,0.000e+00,0.000e+00,1.9,0.9
231,1,1,2.0,4.620e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.704e+03,0.000e+00,0.000e+00,1.5,0.9
230,2,2,4.0,1.840e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.392e+03,0.000e+00,0.000e+00,3.8,1.9
230,2,2,4.0,1.840e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.392e+03,0.000e+00,0.000e+00,2.9,1.9
229,1,1,2.0,4.580e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.672e+03,0.000e+00,0.000e+00,1.9,0.9
229,1,1,2.0,4.580e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.672e+03,0.000e+00,0.000e+00,1.5,0.9
228,4,4,7.9,7.296e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.472e+04,0.000e+00,0.000e+00,7.5,3.7
228,4,4,7.9,7.296e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.472e+04,0.000e+00,0.000e+00,5.8,3.7
227,1,1,2.0,4.540e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.640e+03,0.000e+00,0.000e+00,1.9,0.9
227,1,1,2.0,4.540e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.640e+03,0.000e+00,0.000e+00,1.5,0.9
226,2,2,4.0,1.808e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.264e+03,0.000e+00,0.000e+00,3.8,1.9
226,2,2,4.0,1.808e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.264e+03,0.000e+00,0.000e+00,2.9,1.9
225,1,1,2.0,4.500e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.608e+03,0.000e+00,0.000e+00,1.9,0.9
225,1,1,2.0,4.500e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.608e+03,0.000e+00,0.000e+00,1.5,0.9
224,32,32,56.0,4.588e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,1.229e+05,0.000e+00,0.000e+00,53.1,28.3
224,32,32,56.0,4.588e+05,GB300,S2L,grid-fused-nosplit,garner,simt,1.229e+05,0.000e+00,0.000e+00,41.5,26.4
223,1,1,2.0,4.460e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.576e+03,0.000e+00,0.000e+00,1.9,0.9
223,1,1,2.0,4.460e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.576e+03,0.000e+00,0.000e+00,1.5,0.9
222,2,2,4.0,1.776e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.136e+03,0.000e+00,0.000e+00,3.8,1.9
222,2,2,4.0,1.776e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.136e+03,0.000e+00,0.000e+00,2.9,1.9
221,1,1,2.0,4.420e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.544e+03,0.000e+00,0.000e+00,1.9,0.9
221,1,1,2.0,4.420e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.544e+03,0.000e+00,0.000e+00,1.5,0.9
220,4,4,7.9,7.040e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.421e+04,0.000e+00,0.000e+00,7.5,3.7
220,4,4,7.9,7.040e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.421e+04,0.000e+00,0.000e+00,5.8,3.7
219,1,1,2.0,4.380e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.512e+03,0.000e+00,0.000e+00,1.9,0.9
219,1,1,2.0,4.380e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.512e+03,0.000e+00,0.000e+00,1.5,0.9
218,2,2,4.0,1.744e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.008e+03,0.000e+00,0.000e+00,3.8,1.9
218,2,2,4.0,1.744e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.008e+03,0.000e+00,0.000e+00,2.9,1.9
217,1,1,2.0,4.340e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.480e+03,0.000e+00,0.000e+00,1.9,0.9
217,1,1,2.0,4.340e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.480e+03,0.000e+00,0.000e+00,1.5,0.9
216,8,8,15.4,2.765e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.816e+04,0.000e+00,0.000e+00,14.6,7.4
216,8,8,15.4,2.765e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.816e+04,0.000e+00,0.000e+00,11.4,7.3
215,1,1,2.0,4.300e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.448e+03,0.000e+00,0.000e+00,1.9,0.9
215,1,1,2.0,4.300e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.448e+03,0.000e+00,0.000e+00,1.5,0.9
214,2,2,4.0,1.712e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.880e+03,0.000e+00,0.000e+00,3.8,1.9
214,2,2,4.0,1.712e+03,GB300,S2L,grid-fused-nosplit,garner,simt,6.880e+03,0.000e+00,0.000e+00,2.9,1.9
213,1,1,2.0,4.260e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.416e+03,0.000e+00,0.000e+00,1.9,0.9
213,1,1,2.0,4.260e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.416e+03,0.000e+00,0.000e+00,1.5,0.9
212,4,4,7.9,6.784e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.370e+04,0.000e+00,0.000e+00,7.4,3.7
212,4,4,7.9,6.784e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.370e+04,0.000e+00,0.000e+00,5.8,3.7
211,1,1,2.0,4.220e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.384e+03,0.000e+00,0.000e+00,1.9,0.9
211,1,1,2.0,4.220e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.384e+03,0.000e+00,0.000e+00,1.5,0.9
210,2,2,4.0,1.680e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.752e+03,0.000e+00,0.000e+00,3.8,1.9
210,2,2,4.0,1.680e+03,GB300,S2L,grid-fused-nosplit,garner,simt,6.752e+03,0.000e+00,0.000e+00,2.9,1.9
209,1,1,2.0,4.180e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.352e+03,0.000e+00,0.000e+00,1.9,0.9
209,1,1,2.0,4.180e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.352e+03,0.000e+00,0.000e+00,1.5,0.9
208,16,16,29.7,1.065e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,5.530e+04,0.000e+00,0.000e+00,28.2,14.5
208,16,16,29.7,1.065e+05,GB300,S2L,grid-fused-nosplit,garner,simt,5.530e+04,0.000e+00,0.000e+00,22.0,14.0
207,1,1,2.0,4.140e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.320e+03,0.000e+00,0.000e+00,1.9,0.9
207,1,1,2.0,4.140e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.320e+03,0.000e+00,0.000e+00,1.5,0.9
206,2,2,4.0,1.648e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.624e+03,0.000e+00,0.000e+00,3.8,1.9
206,2,2,4.0,1.648e+03,GB300,S2L,grid-fused-nosplit,garner,simt,6.624e+03,0.000e+00,0.000e+00,2.9,1.9
205,1,1,2.0,4.100e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.288e+03,0.000e+00,0.000e+00,1.9,0.9
205,1,1,2.0,4.100e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.288e+03,0.000e+00,0.000e+00,1.5,0.9
204,4,4,7.8,6.528e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.318e+04,0.000e+00,0.000e+00,7.4,3.7
204,4,4,7.8,6.528e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.318e+04,0.000e+00,0.000e+00,5.8,3.7
203,1,1,2.0,4.060e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.256e+03,0.000e+00,0.000e+00,1.9,0.9
203,1,1,2.0,4.060e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.256e+03,0.000e+00,0.000e+00,1.5,0.9
202,2,2,4.0,1.616e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.496e+03,0.000e+00,0.000e+00,3.8,1.9
202,2,2,4.0,1.616e+03,GB300,S2L,grid-fused-nosplit,garner,simt,6.496e+03,0.000e+00,0.000e+00,2.9,1.9
201,1,1,2.0,4.020e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.224e+03,0.000e+00,0.000e+00,1.9,0.9
201,1,1,2.0,4.020e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.224e+03,0.000e+00,0.000e+00,1.5,0.9
200,8,8,15.4,2.560e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.611e+04,0.000e+00,0.000e+00,14.6,7.4
200,8,8,15.4,2.560e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.611e+04,0.000e+00,0.000e+00,11.4,7.3
199,1,1,2.0,3.980e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.192e+03,0.000e+00,0.000e+00,1.9,0.9
199,1,1,2.0,3.980e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.192e+03,0.000e+00,0.000e+00,1.5,0.9
198,2,2,4.0,1.584e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.368e+03,0.000e+00,0.000e+00,3.8,1.9
198,2,2,4.0,1.584e+03,GB300,S2L,grid-fused-nosplit,garner,simt,6.368e+03,0.000e+00,0.000e+00,2.9,1.9
197,1,1,2.0,3.940e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.160e+03,0.000e+00,0.000e+00,1.9,0.9
197,1,1,2.0,3.940e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.160e+03,0.000e+00,0.000e+00,1.5,0.9
196,4,4,7.8,6.272e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.267e+04,0.000e+00,0.000e+00,7.4,3.7
196,4,4,7.8,6.272e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.267e+04,0.000e+00,0.000e+00,5.8,3.7
195,1,1,2.0,3.900e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.128e+03,0.000e+00,0.000e+00,1.9,0.9
195,1,1,2.0,3.900e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.128e+03,0.000e+00,0.000e+00,1.5,0.9
194,2,2,4.0,1.552e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.240e+03,0.000e+00,0.000e+00,3.8,1.9
194,2,2,4.0,1.552e+03,GB300,S2L,grid-fused-nosplit,garner,simt,6.240e+03,0.000e+00,0.000e+00,2.9,1.9
193,1,1,2.0,3.860e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.096e+03,0.000e+00,0.000e+00,1.9,0.9
193,1,1,2.0,3.860e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.096e+03,0.000e+00,0.000e+00,1.5,0.9
192,192,64,192.0,4.719e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,4.915e+05,0.000e+00,0.000e+00,182.2,70.4
192,192,64,192.0,4.719e+06,GB300,S2L,grid-fused-nosplit,garner,simt,4.915e+05,0.000e+00,0.000e+00,117.2,70.4
191,1,1,2.0,3.820e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.064e+03,0.000e+00,0.000e+00,1.9,0.9
191,1,1,2.0,3.820e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.064e+03,0.000e+00,0.000e+00,1.5,0.9
190,2,2,4.0,1.520e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.112e+03,0.000e+00,0.000e+00,3.8,1.9
190,2,2,4.0,1.520e+03,GB300,S2L,grid-fused-nosplit,garner,simt,6.112e+03,0.000e+00,0.000e+00,2.9,1.9
189,1,1,2.0,3.780e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.032e+03,0.000e+00,0.000e+00,1.9,0.9
189,1,1,2.0,3.780e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.032e+03,0.000e+00,0.000e+00,1.5,0.9
188,4,4,7.8,6.016e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.216e+04,0.000e+00,0.000e+00,7.4,3.7
188,4,4,7.8,6.016e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.216e+04,0.000e+00,0.000e+00,5.8,3.7
187,1,1,2.0,3.740e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.000e+03,0.000e+00,0.000e+00,1.9,0.9
187,1,1,2.0,3.740e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.000e+03,0.000e+00,0.000e+00,1.5,0.9
186,2,2,4.0,1.488e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.984e+03,0.000e+00,0.000e+00,3.8,1.9
186,2,2,4.0,1.488e+03,GB300,S2L,grid-fused-nosplit,garner,simt,5.984e+03,0.000e+00,0.000e+00,2.9,1.9
185,1,1,2.0,3.700e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.968e+03,0.000e+00,0.000e+00,1.9,0.9
185,1,1,2.0,3.700e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.968e+03,0.000e+00,0.000e+00,1.5,0.9
184,8,8,15.3,2.355e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.406e+04,0.000e+00,0.000e+00,14.5,7.4
184,8,8,15.3,2.355e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.406e+04,0.000e+00,0.000e+00,11.4,7.2
183,1,1,2.0,3.660e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.936e+03,0.000e+00,0.000e+00,1.9,0.9
183,1,1,2.0,3.660e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.936e+03,0.000e+00,0.000e+00,1.5,0.9
182,2,2,4.0,1.456e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.856e+03,0.000e+00,0.000e+00,3.8,1.9
182,2,2,4.0,1.456e+03,GB300,S2L,grid-fused-nosplit,garner,simt,5.856e+03,0.000e+00,0.000e+00,2.9,1.9
181,1,1,2.0,3.620e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.904e+03,0.000e+00,0.000e+00,1.9,0.9
181,1,1,2.0,3.620e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.904e+03,0.000e+00,0.000e+00,1.5,0.9
180,4,4,7.8,5.760e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.165e+04,0.000e+00,0.000e+00,7.4,3.7
180,4,4,7.8,5.760e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.165e+04,0.000e+00,0.000e+00,5.8,3.7
179,1,1,2.0,3.580e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.872e+03,0.000e+00,0.000e+00,1.9,0.9
179,1,1,2.0,3.580e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.872e+03,0.000e+00,0.000e+00,1.5,0.9
178,2,2,4.0,1.424e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.728e+03,0.000e+00,0.000e+00,3.8,1.9
178,2,2,4.0,1.424e+03,GB300,S2L,grid-fused-nosplit,garner,simt,5.728e+03,0.000e+00,0.000e+00,2.9,1.9
177,1,1,2.0,3.540e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.840e+03,0.000e+00,0.000e+00,1.9,0.9
177,1,1,2.0,3.540e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.840e+03,0.000e+00,0.000e+00,1.5,0.9
176,16,16,29.3,9.011e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,4.710e+04,0.000e+00,0.000e+00,27.8,14.5
176,16,16,29.3,9.011e+04,GB300,S2L,grid-fused-nosplit,garner,simt,4.710e+04,0.000e+00,0.000e+00,21.7,13.8
175,1,1,2.0,3.500e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.808e+03,0.000e+00,0.000e+00,1.9,0.9
175,1,1,2.0,3.500e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.808e+03,0.000e+00,0.000e+00,1.5,0.9
174,2,2,4.0,1.392e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.600e+03,0.000e+00,0.000e+00,3.8,1.9
174,2,2,4.0,1.392e+03,GB300,S2L,grid-fused-nosplit,garner,simt,5.600e+03,0.000e+00,0.000e+00,2.9,1.9
173,1,1,2.0,3.460e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.776e+03,0.000e+00,0.000e+00,1.9,0.9
173,1,1,2.0,3.460e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.776e+03,0.000e+00,0.000e+00,1.5,0.9
172,4,4,7.8,5.504e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.114e+04,0.000e+00,0.000e+00,7.4,3.7
172,4,4,7.8,5.504e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.114e+04,0.000e+00,0.000e+00,5.8,3.7
171,1,1,2.0,3.420e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.744e+03,0.000e+00,0.000e+00,1.9,0.9
171,1,1,2.0,3.420e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.744e+03,0.000e+00,0.000e+00,1.5,0.9
170,2,2,4.0,1.360e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.472e+03,0.000e+00,0.000e+00,3.8,1.9
170,2,2,4.0,1.360e+03,GB300,S2L,grid-fused-nosplit,garner,simt,5.472e+03,0.000e+00,0.000e+00,2.9,1.9
169,1,1,2.0,3.380e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.712e+03,0.000e+00,0.000e+00,1.9,0.9
169,1,1,2.0,3.380e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.712e+03,0.000e+00,0.000e+00,1.5,0.9
168,8,8,15.3,2.150e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.202e+04,0.000e+00,0.000e+00,14.5,7.4
168,8,8,15.3,2.150e+04,GB300,S2L,grid-fused-nosplit,garner,simt,2.202e+04,0.000e+00,0.000e+00,11.3,7.2
167,1,1,2.0,3.340e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.680e+03,0.000e+00,0.000e+00,1.9,0.9
167,1,1,2.0,3.340e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.680e+03,0.000e+00,0.000e+00,1.5,0.9
166,2,2,4.0,1.328e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.344e+03,0.000e+00,0.000e+00,3.7,1.9
166,2,2,4.0,1.328e+03,GB300,S2L,grid-fused-nosplit,garner,simt,5.344e+03,0.000e+00,0.000e+00,2.9,1.9
165,1,1,2.0,3.300e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.648e+03,0.000e+00,0.000e+00,1.9,0.9
165,1,1,2.0,3.300e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.648e+03,0.000e+00,0.000e+00,1.5,0.9
164,4,4,7.8,5.248e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.062e+04,0.000e+00,0.000e+00,7.4,3.7
164,4,4,7.8,5.248e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.062e+04,0.000e+00,0.000e+00,5.8,3.7
163,1,1,2.0,3.260e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.616e+03,0.000e+00,0.000e+00,1.9,0.9
163,1,1,2.0,3.260e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.616e+03,0.000e+00,0.000e+00,1.5,0.9
162,2,2,4.0,1.296e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.216e+03,0.000e+00,0.000e+00,3.7,1.9
162,2,2,4.0,1.296e+03,GB300,S2L,grid-fused-nosplit,garner,simt,5.216e+03,0.000e+00,0.000e+00,2.9,1.9
161,1,1,2.0,3.220e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.584e+03,0.000e+00,0.000e+00,1.9,0.9
161,1,1,2.0,3.220e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.584e+03,0.000e+00,0.000e+00,1.5,0.9
160,32,32,53.3,3.277e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,9.011e+04,0.000e+00,0.000e+00,50.6,27.7
160,32,32,53.3,3.277e+05,GB300,Et,grid-fused-nosplit,garner,simt,9.011e+04,0.000e+00,0.000e+00,39.5,25.7
159,1,1,2.0,3.180e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.552e+03,0.000e+00,0.000e+00,1.9,0.9
159,1,1,2.0,3.180e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.552e+03,0.000e+00,0.000e+00,1.5,0.9
158,2,2,4.0,1.264e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.088e+03,0.000e+00,0.000e+00,3.7,1.9
158,2,2,4.0,1.264e+03,GB300,S2L,grid-fused-nosplit,garner,simt,5.088e+03,0.000e+00,0.000e+00,2.9,1.9
157,1,1,2.0,3.140e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.520e+03,0.000e+00,0.000e+00,1.9,0.9
157,1,1,2.0,3.140e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.520e+03,0.000e+00,0.000e+00,1.5,0.9
156,4,4,7.8,4.992e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.011e+04,0.000e+00,0.000e+00,7.4,3.7
156,4,4,7.8,4.992e+03,GB300,S2L,grid-fused-nosplit,garner,simt,1.011e+04,0.000e+00,0.000e+00,5.8,3.7
155,1,1,2.0,3.100e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.488e+03,0.000e+00,0.000e+00,1.9,0.9
155,1,1,2.0,3.100e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.488e+03,0.000e+00,0.000e+00,1.5,0.9
154,2,2,3.9,1.232e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.960e+03,0.000e+00,0.000e+00,3.7,1.9
154,2,2,3.9,1.232e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.960e+03,0.000e+00,0.000e+00,2.9,1.9
153,1,1,2.0,3.060e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.456e+03,0.000e+00,0.000e+00,1.9,0.9
153,1,1,2.0,3.060e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.456e+03,0.000e+00,0.000e+00,1.5,0.9
152,8,8,15.2,1.946e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,1.997e+04,0.000e+00,0.000e+00,14.4,7.4
152,8,8,15.2,1.946e+04,GB300,S2L,grid-fused-nosplit,garner,simt,1.997e+04,0.000e+00,0.000e+00,11.3,7.2
151,1,1,2.0,3.020e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.424e+03,0.000e+00,0.000e+00,1.9,0.9
151,1,1,2.0,3.020e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.424e+03,0.000e+00,0.000e+00,1.5,0.9
150,2,2,3.9,1.200e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.832e+03,0.000e+00,0.000e+00,3.7,1.9
150,2,2,3.9,1.200e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.832e+03,0.000e+00,0.000e+00,2.9,1.9
149,1,1,2.0,2.980e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.392e+03,0.000e+00,0.000e+00,1.9,0.9
149,1,1,2.0,2.980e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.392e+03,0.000e+00,0.000e+00,1.5,0.9
148,4,4,7.8,4.736e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.600e+03,0.000e+00,0.000e+00,7.4,3.7
148,4,4,7.8,4.736e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.600e+03,0.000e+00,0.000e+00,5.8,3.7
147,1,1,2.0,2.940e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.360e+03,0.000e+00,0.000e+00,1.9,0.9
147,1,1,2.0,2.940e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.360e+03,0.000e+00,0.000e+00,1.5,0.9
146,2,2,3.9,1.168e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.704e+03,0.000e+00,0.000e+00,3.7,1.9
146,2,2,3.9,1.168e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.704e+03,0.000e+00,0.000e+00,2.9,1.9
145,1,1,2.0,2.900e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.328e+03,0.000e+00,0.000e+00,1.9,0.9
145,1,1,2.0,2.900e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.328e+03,0.000e+00,0.000e+00,1.5,0.9
144,16,16,28.8,7.373e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.891e+04,0.000e+00,0.000e+00,27.3,14.3
144,16,16,28.8,7.373e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.891e+04,0.000e+00,0.000e+00,21.3,13.6
143,1,1,2.0,2.860e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.296e+03,0.000e+00,0.000e+00,1.9,0.9
143,1,1,2.0,2.860e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.296e+03,0.000e+00,0.000e+00,1.5,0.9
142,2,2,3.9,1.136e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.576e+03,0.000e+00,0.000e+00,3.7,1.9
142,2,2,3.9,1.136e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.576e+03,0.000e+00,0.000e+00,2.9,1.9
141,1,1,2.0,2.820e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.264e+03,0.000e+00,0.000e+00,1.9,0.9
141,1,1,2.0,2.820e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.264e+03,0.000e+00,0.000e+00,1.5,0.9
140,4,4,7.8,4.480e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.088e+03,0.000e+00,0.000e+00,7.4,3.7
140,4,4,7.8,4.480e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.088e+03,0.000e+00,0.000e+00,5.8,3.7
139,1,1,2.0,2.780e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.232e+03,0.000e+00,0.000e+00,1.9,0.9
139,1,1,2.0,2.780e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.232e+03,0.000e+00,0.000e+00,1.5,0.9
138,2,2,3.9,1.104e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.448e+03,0.000e+00,0.000e+00,3.7,1.9
138,2,2,3.9,1.104e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.448e+03,0.000e+00,0.000e+00,2.9,1.9
137,1,1,2.0,2.740e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.200e+03,0.000e+00,0.000e+00,1.9,0.9
137,1,1,2.0,2.740e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.200e+03,0.000e+00,0.000e+00,1.5,0.9
136,8,8,15.1,1.741e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,1.792e+04,0.000e+00,0.000e+00,14.3,7.3
136,8,8,15.1,1.741e+04,GB300,S2L,grid-fused-nosplit,garner,simt,1.792e+04,0.000e+00,0.000e+00,11.2,7.1
135,1,1,2.0,2.700e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.168e+03,0.000e+00,0.000e+00,1.9,0.9
135,1,1,2.0,2.700e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.168e+03,0.000e+00,0.000e+00,1.5,0.9
134,2,2,3.9,1.072e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.320e+03,0.000e+00,0.000e+00,3.7,1.9
134,2,2,3.9,1.072e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.320e+03,0.000e+00,0.000e+00,2.9,1.9
133,1,1,2.0,2.660e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.136e+03,0.000e+00,0.000e+00,1.9,0.9
133,1,1,2.0,2.660e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.136e+03,0.000e+00,0.000e+00,1.5,0.9
132,4,4,7.8,4.224e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.576e+03,0.000e+00,0.000e+00,7.4,3.7
132,4,4,7.8,4.224e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.576e+03,0.000e+00,0.000e+00,5.8,3.7
131,1,1,2.0,2.620e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.104e+03,0.000e+00,0.000e+00,1.9,0.9
131,1,1,2.0,2.620e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.104e+03,0.000e+00,0.000e+00,1.5,0.9
130,2,2,3.9,1.040e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.192e+03,0.000e+00,0.000e+00,3.7,1.9
130,2,2,3.9,1.040e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.192e+03,0.000e+00,0.000e+00,2.9,1.9
129,1,1,2.0,2.580e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.072e+03,0.000e+00,0.000e+00,1.9,0.9
129,1,1,2.0,2.580e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.072e+03,0.000e+00,0.000e+00,1.5,0.9
128,128,64,128.0,2.097e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,2.621e+05,0.000e+00,0.000e+00,121.4,60.2
128,128,64,128.0,2.097e+06,GB300,S2L,grid-fused-nosplit,garner,simt,2.621e+05,0.000e+00,0.000e+00,94.9,60.2
127,1,1,2.0,2.540e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.040e+03,0.000e+00,0.000e+00,1.9,0.9
127,1,1,2.0,2.540e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.040e+03,0.000e+00,0.000e+00,1.5,0.9
126,2,2,3.9,1.008e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.064e+03,0.000e+00,0.000e+00,3.7,1.9
126,2,2,3.9,1.008e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.064e+03,0.000e+00,0.000e+00,2.9,1.9
125,1,1,2.0,2.500e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.008e+03,0.000e+00,0.000e+00,1.9,0.9
125,1,1,2.0,2.500e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.008e+03,0.000e+00,0.000e+00,1.5,0.9
124,4,4,7.8,3.968e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,8.064e+03,0.000e+00,0.000e+00,7.4,3.7
124,4,4,7.8,3.968e+03,GB300,S2L,grid-fused-nosplit,garner,simt,8.064e+03,0.000e+00,0.000e+00,5.7,3.7
123,1,1,2.0,2.460e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.976e+03,0.000e+00,0.000e+00,1.9,0.9
123,1,1,2.0,2.460e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.976e+03,0.000e+00,0.000e+00,1.5,0.9
122,2,2,3.9,9.760e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.936e+03,0.000e+00,0.000e+00,3.7,1.9
122,2,2,3.9,9.760e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.936e+03,0.000e+00,0.000e+00,2.9,1.9
121,1,1,2.0,2.420e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.944e+03,0.000e+00,0.000e+00,1.9,0.9
121,1,1,2.0,2.420e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.944e+03,0.000e+00,0.000e+00,1.5,0.9
120,8,8,15.0,1.536e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,1.587e+04,0.000e+00,0.000e+00,14.2,7.3
120,8,8,15.0,1.536e+04,GB300,S2L,grid-fused-nosplit,garner,simt,1.587e+04,0.000e+00,0.000e+00,11.1,7.1
119,1,1,2.0,2.380e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.912e+03,0.000e+00,0.000e+00,1.9,0.9
119,1,1,2.0,2.380e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.912e+03,0.000e+00,0.000e+00,1.5,0.9
118,2,2,3.9,9.440e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.808e+03,0.000e+00,0.000e+00,3.7,1.9
118,2,2,3.9,9.440e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.808e+03,0.000e+00,0.000e+00,2.9,1.9
117,1,1,2.0,2.340e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.880e+03,0.000e+00,0.000e+00,1.9,0.9
117,1,1,2.0,2.340e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.880e+03,0.000e+00,0.000e+00,1.5,0.9
116,4,4,7.7,3.712e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.552e+03,0.000e+00,0.000e+00,7.3,3.7
116,4,4,7.7,3.712e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.552e+03,0.000e+00,0.000e+00,5.7,3.6
115,1,1,2.0,2.300e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.848e+03,0.000e+00,0.000e+00,1.9,0.9
115,1,1,2.0,2.300e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.848e+03,0.000e+00,0.000e+00,1.5,0.9
114,2,2,3.9,9.120e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.680e+03,0.000e+00,0.000e+00,3.7,1.9
114,2,2,3.9,9.120e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.680e+03,0.000e+00,0.000e+00,2.9,1.9
113,1,1,2.0,2.260e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.816e+03,0.000e+00,0.000e+00,1.9,0.9
113,1,1,2.0,2.260e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.816e+03,0.000e+00,0.000e+00,1.5,0.9
112,16,16,28.0,5.734e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,3.072e+04,0.000e+00,0.000e+00,26.6,14.2
112,16,16,28.0,5.734e+04,GB300,S2L,grid-fused-nosplit,garner,simt,3.072e+04,0.000e+00,0.000e+00,20.8,13.2
111,1,1,2.0,2.220e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.784e+03,0.000e+00,0.000e+00,1.9,0.9
111,1,1,2.0,2.220e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.784e+03,0.000e+00,0.000e+00,1.5,0.9
110,2,2,3.9,8.800e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.552e+03,0.000e+00,0.000e+00,3.7,1.9
110,2,2,3.9,8.800e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.552e+03,0.000e+00,0.000e+00,2.9,1.9
109,1,1,2.0,2.180e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.752e+03,0.000e+00,0.000e+00,1.9,0.9
109,1,1,2.0,2.180e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.752e+03,0.000e+00,0.000e+00,1.5,0.9
108,4,4,7.7,3.456e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.040e+03,0.000e+00,0.000e+00,7.3,3.7
108,4,4,7.7,3.456e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.040e+03,0.000e+00,0.000e+00,5.7,3.6
107,1,1,2.0,2.140e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.720e+03,0.000e+00,0.000e+00,1.9,0.9
107,1,1,2.0,2.140e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.720e+03,0.000e+00,0.000e+00,1.5,0.9
106,2,2,3.9,8.480e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.424e+03,0.000e+00,0.000e+00,3.7,1.9
106,2,2,3.9,8.480e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.424e+03,0.000e+00,0.000e+00,2.9,1.9
105,1,1,2.0,2.100e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.688e+03,0.000e+00,0.000e+00,1.9,0.9
105,1,1,2.0,2.100e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.688e+03,0.000e+00,0.000e+00,1.5,0.9
104,8,8,14.9,1.331e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,1.382e+04,0.000e+00,0.000e+00,14.1,7.3
104,8,8,14.9,1.331e+04,GB300,S2L,grid-fused-nosplit,garner,simt,1.382e+04,0.000e+00,0.000e+00,11.0,7.0
103,1,1,2.0,2.060e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.656e+03,0.000e+00,0.000e+00,1.9,0.9
103,1,1,2.0,2.060e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.656e+03,0.000e+00,0.000e+00,1.5,0.9
102,2,2,3.9,8.160e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.296e+03,0.000e+00,0.000e+00,3.7,1.9
102,2,2,3.9,8.160e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.296e+03,0.000e+00,0.000e+00,2.9,1.9
101,1,1,2.0,2.020e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.624e+03,0.000e+00,0.000e+00,1.9,0.9
101,1,1,2.0,2.020e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.624e+03,0.000e+00,0.000e+00,1.5,0.9
100,4,4,7.7,3.200e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.528e+03,0.000e+00,0.000e+00,7.3,3.7
100,4,4,7.7,3.200e+03,GB300,S2L,grid-fused-nosplit,garner,simt,6.528e+03,0.000e+00,0.000e+00,5.7,3.6
99,1,1,2.0,1.980e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.592e+03,0.000e+00,0.000e+00,1.9,0.9
99,1,1,2.0,1.980e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.592e+03,0.000e+00,0.000e+00,1.5,0.9
98,2,2,3.9,7.840e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.168e+03,0.000e+00,0.000e+00,3.7,1.9
98,2,2,3.9,7.840e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.168e+03,0.000e+00,0.000e+00,2.9,1.8
97,1,1,2.0,1.940e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.560e+03,0.000e+00,0.000e+00,1.9,0.9
97,1,1,2.0,1.940e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.560e+03,0.000e+00,0.000e+00,1.5,0.9
96,32,32,48.0,1.966e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,5.734e+04,0.000e+00,0.000e+00,45.5,26.3
96,32,32,48.0,1.966e+05,GB300,Et,grid-fused-nosplit,garner,simt,5.734e+04,0.000e+00,0.000e+00,35.6,24.5
95,1,1,2.0,1.900e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.528e+03,0.000e+00,0.000e+00,1.9,0.9
95,1,1,2.0,1.900e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.528e+03,0.000e+00,0.000e+00,1.5,0.9
94,2,2,3.9,7.520e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.040e+03,0.000e+00,0.000e+00,3.7,1.9
94,2,2,3.9,7.520e+02,GB300,S2L,grid-fused-nosplit,garner,simt,3.040e+03,0.000e+00,0.000e+00,2.9,1.8
93,1,1,2.0,1.860e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.496e+03,0.000e+00,0.000e+00,1.9,0.9
93,1,1,2.0,1.860e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.496e+03,0.000e+00,0.000e+00,1.5,0.9
92,4,4,7.7,2.944e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.016e+03,0.000e+00,0.000e+00,7.3,3.7
92,4,4,7.7,2.944e+03,GB300,S2L,grid-fused-nosplit,garner,simt,6.016e+03,0.000e+00,0.000e+00,5.7,3.6
91,1,1,2.0,1.820e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.464e+03,0.000e+00,0.000e+00,1.9,0.9
91,1,1,2.0,1.820e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.464e+03,0.000e+00,0.000e+00,1.5,0.9
90,2,2,3.9,7.200e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.912e+03,0.000e+00,0.000e+00,3.7,1.9
90,2,2,3.9,7.200e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.912e+03,0.000e+00,0.000e+00,2.9,1.8
89,1,1,2.0,1.780e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.432e+03,0.000e+00,0.000e+00,1.9,0.9
89,1,1,2.0,1.780e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.432e+03,0.000e+00,0.000e+00,1.5,0.9
88,8,8,14.7,1.126e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,1.178e+04,0.000e+00,0.000e+00,13.9,7.2
88,8,8,14.7,1.126e+04,GB300,S2L,grid-fused-nosplit,garner,simt,1.178e+04,0.000e+00,0.000e+00,10.9,6.9
87,1,1,2.0,1.740e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.400e+03,0.000e+00,0.000e+00,1.9,0.9
87,1,1,2.0,1.740e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.400e+03,0.000e+00,0.000e+00,1.5,0.9
86,2,2,3.9,6.880e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.784e+03,0.000e+00,0.000e+00,3.7,1.9
86,2,2,3.9,6.880e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.784e+03,0.000e+00,0.000e+00,2.9,1.8
85,1,1,2.0,1.700e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.368e+03,0.000e+00,0.000e+00,1.9,0.9
85,1,1,2.0,1.700e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.368e+03,0.000e+00,0.000e+00,1.5,0.9
84,4,4,7.6,2.688e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.504e+03,0.000e+00,0.000e+00,7.2,3.7
84,4,4,7.6,2.688e+03,GB300,S2L,grid-fused-nosplit,garner,simt,5.504e+03,0.000e+00,0.000e+00,5.7,3.6
83,1,1,2.0,1.660e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.336e+03,0.000e+00,0.000e+00,1.9,0.9
83,1,1,2.0,1.660e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.336e+03,0.000e+00,0.000e+00,1.5,0.9
82,2,2,3.9,6.560e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.656e+03,0.000e+00,0.000e+00,3.7,1.9
82,2,2,3.9,6.560e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.656e+03,0.000e+00,0.000e+00,2.9,1.8
81,1,1,2.0,1.620e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.304e+03,0.000e+00,0.000e+00,1.9,0.9
81,1,1,2.0,1.620e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.304e+03,0.000e+00,0.000e+00,1.5,0.9
80,16,16,26.7,4.096e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.253e+04,0.000e+00,0.000e+00,25.3,13.8
80,16,16,26.7,4.096e+04,GB300,Et,grid-fused-nosplit,garner,simt,2.253e+04,0.000e+00,0.000e+00,19.8,12.9
79,1,1,2.0,1.580e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.272e+03,0.000e+00,0.000e+00,1.9,0.9
79,1,1,2.0,1.580e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.272e+03,0.000e+00,0.000e+00,1.5,0.9
78,2,2,3.9,6.240e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.528e+03,0.000e+00,0.000e+00,3.7,1.9
78,2,2,3.9,6.240e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.528e+03,0.000e+00,0.000e+00,2.9,1.8
77,1,1,2.0,1.540e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.240e+03,0.000e+00,0.000e+00,1.9,0.9
77,1,1,2.0,1.540e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.240e+03,0.000e+00,0.000e+00,1.5,0.9
76,4,4,7.6,2.432e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.992e+03,0.000e+00,0.000e+00,7.2,3.7
76,4,4,7.6,2.432e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.992e+03,0.000e+00,0.000e+00,5.6,3.6
75,1,1,2.0,1.500e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.208e+03,0.000e+00,0.000e+00,1.9,0.9
75,1,1,2.0,1.500e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.208e+03,0.000e+00,0.000e+00,1.5,0.9
74,2,2,3.9,5.920e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.400e+03,0.000e+00,0.000e+00,3.7,1.9
74,2,2,3.9,5.920e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.400e+03,0.000e+00,0.000e+00,2.9,1.8
73,1,1,2.0,1.460e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.176e+03,0.000e+00,0.000e+00,1.9,0.9
73,1,1,2.0,1.460e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.176e+03,0.000e+00,0.000e+00,1.5,0.9
72,8,8,14.4,9.216e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,9.728e+03,0.000e+00,0.000e+00,13.7,7.2
72,8,8,14.4,9.216e+03,GB300,S2L,grid-fused-nosplit,garner,simt,9.728e+03,0.000e+00,0.000e+00,10.7,6.8
71,1,1,2.0,1.420e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.144e+03,0.000e+00,0.000e+00,1.9,0.9
71,1,1,2.0,1.420e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.144e+03,0.000e+00,0.000e+00,1.5,0.9
70,2,2,3.9,5.600e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.272e+03,0.000e+00,0.000e+00,3.7,1.9
70,2,2,3.9,5.600e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.272e+03,0.000e+00,0.000e+00,2.9,1.8
69,1,1,2.0,1.380e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.112e+03,0.000e+00,0.000e+00,1.9,0.9
69,1,1,2.0,1.380e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.112e+03,0.000e+00,0.000e+00,1.5,0.9
68,4,4,7.6,2.176e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,4.480e+03,0.000e+00,0.000e+00,7.2,3.7
68,4,4,7.6,2.176e+03,GB300,S2L,grid-fused-nosplit,garner,simt,4.480e+03,0.000e+00,0.000e+00,5.6,3.6
67,1,1,2.0,1.340e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.080e+03,0.000e+00,0.000e+00,1.9,0.9
67,1,1,2.0,1.340e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.080e+03,0.000e+00,0.000e+00,1.5,0.9
66,2,2,3.9,5.280e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.144e+03,0.000e+00,0.000e+00,3.7,1.9
66,2,2,3.9,5.280e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.144e+03,0.000e+00,0.000e+00,2.9,1.8
65,1,1,2.0,1.300e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.048e+03,0.000e+00,0.000e+00,1.9,0.9
65,1,1,2.0,1.300e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.048e+03,0.000e+00,0.000e+00,1.5,0.9
64,64,64,64.0,5.243e+05,Rubin,S2L,grid-fused-nosplit,garner,simt,9.830e+04,0.000e+00,0.000e+00,60.7,41.9
64,64,64,64.0,5.243e+05,GB300,Et,grid-fused-nosplit,garner,simt,9.830e+04,0.000e+00,0.000e+00,47.4,39.1
63,1,1,2.0,1.260e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.016e+03,0.000e+00,0.000e+00,1.9,0.9
63,1,1,2.0,1.260e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.016e+03,0.000e+00,0.000e+00,1.5,0.9
62,2,2,3.9,4.960e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,2.016e+03,0.000e+00,0.000e+00,3.7,1.9
62,2,2,3.9,4.960e+02,GB300,S2L,grid-fused-nosplit,garner,simt,2.016e+03,0.000e+00,0.000e+00,2.9,1.8
61,1,1,2.0,1.220e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,9.840e+02,0.000e+00,0.000e+00,1.9,0.9
61,1,1,2.0,1.220e+02,GB300,S2L,grid-fused-nosplit,garner,simt,9.840e+02,0.000e+00,0.000e+00,1.5,0.9
60,4,4,7.5,1.920e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.968e+03,0.000e+00,0.000e+00,7.1,3.7
60,4,4,7.5,1.920e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.968e+03,0.000e+00,0.000e+00,5.6,3.5
59,1,1,2.0,1.180e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,9.520e+02,0.000e+00,0.000e+00,1.9,0.9
59,1,1,2.0,1.180e+02,GB300,S2L,grid-fused-nosplit,garner,simt,9.520e+02,0.000e+00,0.000e+00,1.5,0.9
58,2,2,3.9,4.640e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.888e+03,0.000e+00,0.000e+00,3.7,1.9
58,2,2,3.9,4.640e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.888e+03,0.000e+00,0.000e+00,2.9,1.8
57,1,1,2.0,1.140e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,9.200e+02,0.000e+00,0.000e+00,1.9,0.9
57,1,1,2.0,1.140e+02,GB300,S2L,grid-fused-nosplit,garner,simt,9.200e+02,0.000e+00,0.000e+00,1.5,0.9
56,8,8,14.0,7.168e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,7.680e+03,0.000e+00,0.000e+00,13.3,7.1
56,8,8,14.0,7.168e+03,GB300,S2L,grid-fused-nosplit,garner,simt,7.680e+03,0.000e+00,0.000e+00,10.4,6.6
55,1,1,2.0,1.100e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,8.880e+02,0.000e+00,0.000e+00,1.9,0.9
55,1,1,2.0,1.100e+02,GB300,S2L,grid-fused-nosplit,garner,simt,8.880e+02,0.000e+00,0.000e+00,1.5,0.9
54,2,2,3.9,4.320e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.760e+03,0.000e+00,0.000e+00,3.7,1.8
54,2,2,3.9,4.320e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.760e+03,0.000e+00,0.000e+00,2.9,1.8
53,1,1,2.0,1.060e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,8.560e+02,0.000e+00,0.000e+00,1.9,0.9
53,1,1,2.0,1.060e+02,GB300,S2L,grid-fused-nosplit,garner,simt,8.560e+02,0.000e+00,0.000e+00,1.5,0.9
52,4,4,7.4,1.664e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.456e+03,0.000e+00,0.000e+00,7.0,3.6
52,4,4,7.4,1.664e+03,GB300,S2L,grid-fused-nosplit,garner,simt,3.456e+03,0.000e+00,0.000e+00,5.5,3.5
51,1,1,2.0,1.020e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,8.240e+02,0.000e+00,0.000e+00,1.9,0.9
51,1,1,2.0,1.020e+02,GB300,S2L,grid-fused-nosplit,garner,simt,8.240e+02,0.000e+00,0.000e+00,1.5,0.9
50,2,2,3.8,4.000e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.632e+03,0.000e+00,0.000e+00,3.6,1.8
50,2,2,3.8,4.000e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.632e+03,0.000e+00,0.000e+00,2.9,1.8
49,1,1,2.0,9.800e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,7.920e+02,0.000e+00,0.000e+00,1.9,0.9
49,1,1,2.0,9.800e+01,GB300,S2L,grid-fused-nosplit,garner,simt,7.920e+02,0.000e+00,0.000e+00,1.5,0.9
48,16,16,24.0,2.458e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,1.434e+04,0.000e+00,0.000e+00,22.8,13.1
48,16,16,24.0,2.458e+04,GB300,Et,grid-fused-nosplit,garner,simt,1.434e+04,0.000e+00,0.000e+00,17.8,12.3
47,1,1,2.0,9.400e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,7.600e+02,0.000e+00,0.000e+00,1.9,0.9
47,1,1,2.0,9.400e+01,GB300,S2L,grid-fused-nosplit,garner,simt,7.600e+02,0.000e+00,0.000e+00,1.5,0.9
46,2,2,3.8,3.680e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.504e+03,0.000e+00,0.000e+00,3.6,1.8
46,2,2,3.8,3.680e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.504e+03,0.000e+00,0.000e+00,2.8,1.8
45,1,1,2.0,9.000e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,7.280e+02,0.000e+00,0.000e+00,1.9,0.9
45,1,1,2.0,9.000e+01,GB300,S2L,grid-fused-nosplit,garner,simt,7.280e+02,0.000e+00,0.000e+00,1.4,0.9
44,4,4,7.3,1.408e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.944e+03,0.000e+00,0.000e+00,7.0,3.6
44,4,4,7.3,1.408e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.944e+03,0.000e+00,0.000e+00,5.4,3.5
43,1,1,2.0,8.600e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,6.960e+02,0.000e+00,0.000e+00,1.9,0.9
43,1,1,2.0,8.600e+01,GB300,S2L,grid-fused-nosplit,garner,simt,6.960e+02,0.000e+00,0.000e+00,1.4,0.9
42,2,2,3.8,3.360e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.376e+03,0.000e+00,0.000e+00,3.6,1.8
42,2,2,3.8,3.360e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.376e+03,0.000e+00,0.000e+00,2.8,1.8
41,1,1,2.0,8.200e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,6.640e+02,0.000e+00,0.000e+00,1.9,0.9
41,1,1,2.0,8.200e+01,GB300,S2L,grid-fused-nosplit,garner,simt,6.640e+02,0.000e+00,0.000e+00,1.4,0.9
40,8,8,13.3,5.120e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,5.632e+03,0.000e+00,0.000e+00,12.7,6.9
40,8,8,13.3,5.120e+03,GB300,Et,grid-fused-nosplit,garner,simt,5.632e+03,0.000e+00,0.000e+00,9.9,6.4
39,1,1,1.9,7.800e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,6.320e+02,0.000e+00,0.000e+00,1.9,0.9
39,1,1,1.9,7.800e+01,GB300,S2L,grid-fused-nosplit,garner,simt,6.320e+02,0.000e+00,0.000e+00,1.4,0.9
38,2,2,3.8,3.040e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.248e+03,0.000e+00,0.000e+00,3.6,1.8
38,2,2,3.8,3.040e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.248e+03,0.000e+00,0.000e+00,2.8,1.8
37,1,1,1.9,7.400e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,6.000e+02,0.000e+00,0.000e+00,1.8,0.9
37,1,1,1.9,7.400e+01,GB300,S2L,grid-fused-nosplit,garner,simt,6.000e+02,0.000e+00,0.000e+00,1.4,0.9
36,4,4,7.2,1.152e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,2.432e+03,0.000e+00,0.000e+00,6.8,3.6
36,4,4,7.2,1.152e+03,GB300,S2L,grid-fused-nosplit,garner,simt,2.432e+03,0.000e+00,0.000e+00,5.3,3.4
35,1,1,1.9,7.000e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,5.680e+02,0.000e+00,0.000e+00,1.8,0.9
35,1,1,1.9,7.000e+01,GB300,S2L,grid-fused-nosplit,garner,simt,5.680e+02,0.000e+00,0.000e+00,1.4,0.9
34,2,2,3.8,2.720e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.120e+03,0.000e+00,0.000e+00,3.6,1.8
34,2,2,3.8,2.720e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.120e+03,0.000e+00,0.000e+00,2.8,1.8
33,1,1,1.9,6.600e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,5.360e+02,0.000e+00,0.000e+00,1.8,0.9
33,1,1,1.9,6.600e+01,GB300,S2L,grid-fused-nosplit,garner,simt,5.360e+02,0.000e+00,0.000e+00,1.4,0.9
32,32,32,32.0,6.554e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,2.458e+04,0.000e+00,0.000e+00,30.4,20.9
32,32,32,32.0,6.554e+04,GB300,Et,grid-fused-nosplit,garner,simt,2.458e+04,0.000e+00,0.000e+00,23.7,19.5
31,1,1,1.9,6.200e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,5.040e+02,0.000e+00,0.000e+00,1.8,0.9
31,1,1,1.9,6.200e+01,GB300,S2L,grid-fused-nosplit,garner,simt,5.040e+02,0.000e+00,0.000e+00,1.4,0.9
30,2,2,3.8,2.400e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,9.920e+02,0.000e+00,0.000e+00,3.6,1.8
30,2,2,3.8,2.400e+02,GB300,S2L,grid-fused-nosplit,garner,simt,9.920e+02,0.000e+00,0.000e+00,2.8,1.8
29,1,1,1.9,5.800e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,4.720e+02,0.000e+00,0.000e+00,1.8,0.9
29,1,1,1.9,5.800e+01,GB300,S2L,grid-fused-nosplit,garner,simt,4.720e+02,0.000e+00,0.000e+00,1.4,0.9
28,4,4,7.0,8.960e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.920e+03,0.000e+00,0.000e+00,6.6,3.5
28,4,4,7.0,8.960e+02,GB300,S2L,grid-fused-nosplit,garner,simt,1.920e+03,0.000e+00,0.000e+00,5.2,3.3
27,1,1,1.9,5.400e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,4.400e+02,0.000e+00,0.000e+00,1.8,0.9
27,1,1,1.9,5.400e+01,GB300,S2L,grid-fused-nosplit,garner,simt,4.400e+02,0.000e+00,0.000e+00,1.4,0.9
26,2,2,3.7,2.080e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,8.640e+02,0.000e+00,0.000e+00,3.5,1.8
26,2,2,3.7,2.080e+02,GB300,S2L,grid-fused-nosplit,garner,simt,8.640e+02,0.000e+00,0.000e+00,2.8,1.8
25,1,1,1.9,5.000e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,4.080e+02,0.000e+00,0.000e+00,1.8,0.9
25,1,1,1.9,5.000e+01,GB300,S2L,grid-fused-nosplit,garner,simt,4.080e+02,0.000e+00,0.000e+00,1.4,0.9
24,8,8,12.0,3.072e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,3.584e+03,0.000e+00,0.000e+00,11.4,6.6
24,8,8,12.0,3.072e+03,GB300,Et,grid-fused-nosplit,garner,simt,3.584e+03,0.000e+00,0.000e+00,8.9,6.1
23,1,1,1.9,4.600e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,3.760e+02,0.000e+00,0.000e+00,1.8,0.9
23,1,1,1.9,4.600e+01,GB300,S2L,grid-fused-nosplit,garner,simt,3.760e+02,0.000e+00,0.000e+00,1.4,0.9
22,2,2,3.7,1.760e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,7.360e+02,0.000e+00,0.000e+00,3.5,1.8
22,2,2,3.7,1.760e+02,GB300,S2L,grid-fused-nosplit,garner,simt,7.360e+02,0.000e+00,0.000e+00,2.7,1.7
21,1,1,1.9,4.200e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,3.440e+02,0.000e+00,0.000e+00,1.8,0.9
21,1,1,1.9,4.200e+01,GB300,S2L,grid-fused-nosplit,garner,simt,3.440e+02,0.000e+00,0.000e+00,1.4,0.9
20,4,4,6.7,6.400e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,1.408e+03,0.000e+00,0.000e+00,6.3,3.5
20,4,4,6.7,6.400e+02,GB300,Et,grid-fused-nosplit,garner,simt,1.408e+03,0.000e+00,0.000e+00,4.9,3.2
19,1,1,1.9,3.800e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,3.120e+02,0.000e+00,0.000e+00,1.8,0.9
19,1,1,1.9,3.800e+01,GB300,S2L,grid-fused-nosplit,garner,simt,3.120e+02,0.000e+00,0.000e+00,1.4,0.9
18,2,2,3.6,1.440e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,6.080e+02,0.000e+00,0.000e+00,3.4,1.8
18,2,2,3.6,1.440e+02,GB300,S2L,grid-fused-nosplit,garner,simt,6.080e+02,0.000e+00,0.000e+00,2.7,1.7
17,1,1,1.9,3.400e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,2.800e+02,0.000e+00,0.000e+00,1.8,0.9
17,1,1,1.9,3.400e+01,GB300,S2L,grid-fused-nosplit,garner,simt,2.800e+02,0.000e+00,0.000e+00,1.4,0.9
16,16,16,16.0,8.192e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,6.144e+03,0.000e+00,0.000e+00,15.2,10.5
16,16,16,16.0,8.192e+03,GB300,Et,grid-fused-nosplit,garner,simt,6.144e+03,0.000e+00,0.000e+00,11.9,9.8
15,1,1,1.9,3.000e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,2.480e+02,0.000e+00,0.000e+00,1.8,0.9
15,1,1,1.9,3.000e+01,GB300,S2L,grid-fused-nosplit,garner,simt,2.480e+02,0.000e+00,0.000e+00,1.4,0.9
14,2,2,3.5,1.120e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,4.800e+02,0.000e+00,0.000e+00,3.3,1.8
14,2,2,3.5,1.120e+02,GB300,S2L,grid-fused-nosplit,garner,simt,4.800e+02,0.000e+00,0.000e+00,2.6,1.7
13,1,1,1.9,2.600e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,2.160e+02,0.000e+00,0.000e+00,1.8,0.9
13,1,1,1.9,2.600e+01,GB300,S2L,grid-fused-nosplit,garner,simt,2.160e+02,0.000e+00,0.000e+00,1.4,0.9
12,4,4,6.0,3.840e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,8.960e+02,0.000e+00,0.000e+00,5.7,3.3
12,4,4,6.0,3.840e+02,GB300,Et,grid-fused-nosplit,garner,simt,8.960e+02,0.000e+00,0.000e+00,4.4,3.1
11,1,1,1.8,2.200e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,1.840e+02,0.000e+00,0.000e+00,1.7,0.9
11,1,1,1.8,2.200e+01,GB300,S2L,grid-fused-nosplit,garner,simt,1.840e+02,0.000e+00,0.000e+00,1.4,0.9
10,2,2,3.3,8.000e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,3.520e+02,0.000e+00,0.000e+00,3.2,1.7
10,2,2,3.3,8.000e+01,GB300,Et,grid-fused-nosplit,garner,simt,3.520e+02,0.000e+00,0.000e+00,2.5,1.6
9,1,1,1.8,1.800e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,1.520e+02,0.000e+00,0.000e+00,1.7,0.9
9,1,1,1.8,1.800e+01,GB300,S2L,grid-fused-nosplit,garner,simt,1.520e+02,0.000e+00,0.000e+00,1.3,0.8
8,8,8,8.0,1.024e+03,Rubin,S2L,grid-fused-nosplit,garner,simt,1.536e+03,0.000e+00,0.000e+00,7.6,5.2
8,8,8,8.0,1.024e+03,GB300,Et,grid-fused-nosplit,garner,simt,1.536e+03,0.000e+00,0.000e+00,5.9,4.9
7,1,1,1.8,1.400e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,1.200e+02,0.000e+00,0.000e+00,1.7,0.9
7,1,1,1.8,1.400e+01,GB300,S2L,grid-fused-nosplit,garner,simt,1.200e+02,0.000e+00,0.000e+00,1.3,0.8
6,2,2,3.0,4.800e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,2.240e+02,0.000e+00,0.000e+00,2.8,1.6
6,2,2,3.0,4.800e+01,GB300,Et,grid-fused-nosplit,garner,simt,2.240e+02,0.000e+00,0.000e+00,2.2,1.5
5,1,1,1.7,1.000e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,8.800e+01,0.000e+00,0.000e+00,1.6,0.9
5,1,1,1.7,1.000e+01,GB300,Et,grid-fused-nosplit,garner,simt,8.800e+01,0.000e+00,0.000e+00,1.2,0.8
4,4,4,4.0,1.280e+02,Rubin,S2L,grid-fused-nosplit,garner,simt,3.840e+02,0.000e+00,0.000e+00,3.8,2.6
4,4,4,4.0,1.280e+02,GB300,Et,grid-fused-nosplit,garner,simt,3.840e+02,0.000e+00,0.000e+00,3.0,2.4
3,1,1,1.5,6.000e+00,Rubin,S2L,grid-fused-nosplit,garner,simt,5.600e+01,0.000e+00,0.000e+00,1.4,0.8
3,1,1,1.5,6.000e+00,GB300,Et,grid-fused-nosplit,garner,simt,5.600e+01,0.000e+00,0.000e+00,1.1,0.8
2,2,2,2.0,1.600e+01,Rubin,S2L,grid-fused-nosplit,garner,simt,9.600e+01,0.000e+00,0.000e+00,1.9,1.3
2,2,2,2.0,1.600e+01,GB300,Et,grid-fused-nosplit,garner,simt,9.600e+01,0.000e+00,0.000e+00,1.5,1.2
1,1,1,1.0,2.000e+00,Rubin,S2L,grid-fused-nosplit,garner,simt,2.400e+01,0.000e+00,0.000e+00,0.9,0.7
1,1,1,1.0,2.000e+00,GB300,Et,grid-fused-nosplit,garner,simt,2.400e+01,0.000e+00,0.000e+00,0.7,0.6


==> anc/ozaki25_fp8_artifact/traces/sched_dense_qr.csv <==
m,n,k,nbar,flops,platform,route,storage_mode,recon_mode,recon_host,Q0,Qplane,Qred,env_TF,env_sched_TF
4064,32,4064,63.5,1.057e+09,Rubin,At,on-the-fly,garner,simt,1.342e+08,1.561e+07,0.000e+00,60.2,53.3
4064,32,4064,63.5,1.057e+09,GB300,At,on-the-fly,garner,simt,1.342e+08,1.561e+07,0.000e+00,47.1,42.1
4064,4064,32,4064.0,1.057e+09,Rubin,S2L,mat-L2,garner,simt,1.342e+08,0.000e+00,0.000e+00,473.0,52.7
4064,4064,32,4064.0,1.057e+09,GB300,S2L,mat-L2,garner,simt,1.342e+08,0.000e+00,0.000e+00,135.1,52.7
4032,32,4032,63.5,1.040e+09,Rubin,At,on-the-fly,garner,simt,1.321e+08,1.548e+07,0.000e+00,60.2,53.2
4032,32,4032,63.5,1.040e+09,GB300,At,on-the-fly,garner,simt,1.321e+08,1.548e+07,0.000e+00,47.1,42.1
4032,4032,32,4032.0,1.040e+09,Rubin,S2L,mat-L2,garner,simt,1.321e+08,0.000e+00,0.000e+00,473.0,52.7
4032,4032,32,4032.0,1.040e+09,GB300,S2L,mat-L2,garner,simt,1.321e+08,0.000e+00,0.000e+00,135.1,52.7
4000,32,4000,63.5,1.024e+09,Rubin,At,on-the-fly,garner,simt,1.300e+08,1.536e+07,0.000e+00,60.2,53.2
4000,32,4000,63.5,1.024e+09,GB300,At,on-the-fly,garner,simt,1.300e+08,1.536e+07,0.000e+00,47.1,42.0
4000,4000,32,4000.0,1.024e+09,Rubin,S2L,mat-L2,garner,simt,1.300e+08,0.000e+00,0.000e+00,473.0,52.7
4000,4000,32,4000.0,1.024e+09,GB300,S2L,mat-L2,garner,simt,1.300e+08,0.000e+00,0.000e+00,135.1,52.7
3968,32,3968,63.5,1.008e+09,Rubin,At,on-the-fly,garner,simt,1.280e+08,1.524e+07,0.000e+00,60.2,53.1
3968,32,3968,63.5,1.008e+09,GB300,At,on-the-fly,garner,simt,1.280e+08,1.524e+07,0.000e+00,47.0,42.0
3968,3968,32,3968.0,1.008e+09,Rubin,S2L,mat-L2,garner,simt,1.280e+08,0.000e+00,0.000e+00,473.0,52.7
3968,3968,32,3968.0,1.008e+09,GB300,S2L,mat-L2,garner,simt,1.280e+08,0.000e+00,0.000e+00,135.1,52.7
3936,32,3936,63.5,9.915e+08,Rubin,At,on-the-fly,garner,simt,1.260e+08,1.511e+07,0.000e+00,60.2,53.1
3936,32,3936,63.5,9.915e+08,GB300,At,on-the-fly,garner,simt,1.260e+08,1.511e+07,0.000e+00,47.0,42.0
3936,3936,32,3936.0,9.915e+08,Rubin,S2L,mat-L2,garner,simt,1.260e+08,0.000e+00,0.000e+00,473.0,52.7
3936,3936,32,3936.0,9.915e+08,GB300,S2L,mat-L2,garner,simt,1.260e+08,0.000e+00,0.000e+00,135.1,52.7
3904,32,3904,63.5,9.754e+08,Rubin,At,on-the-fly,garner,simt,1.239e+08,1.499e+07,0.000e+00,60.2,53.0
3904,32,3904,63.5,9.754e+08,GB300,At,on-the-fly,garner,simt,1.239e+08,1.499e+07,0.000e+00,47.0,41.9
3904,3904,32,3904.0,9.754e+08,Rubin,S2L,mat-L2,garner,simt,1.239e+08,0.000e+00,0.000e+00,473.0,52.7
3904,3904,32,3904.0,9.754e+08,GB300,S2L,mat-L2,garner,simt,1.239e+08,0.000e+00,0.000e+00,135.1,52.7
3872,32,3872,63.5,9.595e+08,Rubin,At,on-the-fly,garner,simt,1.219e+08,1.487e+07,0.000e+00,60.2,53.0
3872,32,3872,63.5,9.595e+08,GB300,At,on-the-fly,garner,simt,1.219e+08,1.487e+07,0.000e+00,47.0,41.9
3872,3872,32,3872.0,9.595e+08,Rubin,S2L,mat-L2,garner,simt,1.219e+08,0.000e+00,0.000e+00,473.0,52.7
3872,3872,32,3872.0,9.595e+08,GB300,S2L,mat-L2,garner,simt,1.219e+08,0.000e+00,0.000e+00,135.1,52.7
3840,32,3840,63.5,9.437e+08,Rubin,At,on-the-fly,garner,simt,1.199e+08,1.376e+07,0.000e+00,60.2,53.3
3840,32,3840,63.5,9.437e+08,GB300,At,on-the-fly,garner,simt,1.199e+08,1.376e+07,0.000e+00,47.0,42.2
3840,3840,32,3840.0,9.437e+08,Rubin,S2L,mat-L2,garner,simt,1.199e+08,0.000e+00,0.000e+00,473.0,52.7
3840,3840,32,3840.0,9.437e+08,GB300,S2L,mat-L2,garner,simt,1.199e+08,0.000e+00,0.000e+00,135.1,52.7
3808,32,3808,63.5,9.281e+08,Rubin,At,on-the-fly,garner,simt,1.180e+08,1.365e+07,0.000e+00,60.2,53.2
3808,32,3808,63.5,9.281e+08,GB300,At,on-the-fly,garner,simt,1.180e+08,1.365e+07,0.000e+00,47.0,42.1
3808,3808,32,3808.0,9.281e+08,Rubin,S2L,mat-L2,garner,simt,1.180e+08,0.000e+00,0.000e+00,473.0,52.6
3808,3808,32,3808.0,9.281e+08,GB300,S2L,mat-L2,garner,simt,1.180e+08,0.000e+00,0.000e+00,135.1,52.6
3776,32,3776,63.5,9.125e+08,Rubin,At,on-the-fly,garner,simt,1.160e+08,1.353e+07,0.000e+00,60.2,53.2
3776,32,3776,63.5,9.125e+08,GB300,At,on-the-fly,garner,simt,1.160e+08,1.353e+07,0.000e+00,47.0,42.1
3776,3776,32,3776.0,9.125e+08,Rubin,S2L,mat-L2,garner,simt,1.160e+08,0.000e+00,0.000e+00,473.0,52.6
3776,3776,32,3776.0,9.125e+08,GB300,S2L,mat-L2,garner,simt,1.160e+08,0.000e+00,0.000e+00,135.1,52.6
3744,32,3744,63.5,8.971e+08,Rubin,At,on-the-fly,garner,simt,1.141e+08,1.342e+07,0.000e+00,60.2,53.1
3744,32,3744,63.5,8.971e+08,GB300,At,on-the-fly,garner,simt,1.141e+08,1.342e+07,0.000e+00,47.0,42.0
3744,3744,32,3744.0,8.971e+08,Rubin,S2L,mat-L2,garner,simt,1.141e+08,0.000e+00,0.000e+00,473.0,52.6
3744,3744,32,3744.0,8.971e+08,GB300,S2L,mat-L2,garner,simt,1.141e+08,0.000e+00,0.000e+00,135.1,52.6
3712,32,3712,63.5,8.819e+08,Rubin,At,on-the-fly,garner,simt,1.121e+08,1.330e+07,0.000e+00,60.2,53.1
3712,32,3712,63.5,8.819e+08,GB300,At,on-the-fly,garner,simt,1.121e+08,1.330e+07,0.000e+00,47.0,42.0
3712,3712,32,3712.0,8.819e+08,Rubin,S2L,mat-L2,garner,simt,1.121e+08,0.000e+00,0.000e+00,473.0,52.6
3712,3712,32,3712.0,8.819e+08,GB300,S2L,mat-L2,garner,simt,1.121e+08,0.000e+00,0.000e+00,135.1,52.6
3680,32,3680,63.4,8.667e+08,Rubin,At,on-the-fly,garner,simt,1.102e+08,1.319e+07,0.000e+00,60.2,53.0
3680,32,3680,63.4,8.667e+08,GB300,At,on-the-fly,garner,simt,1.102e+08,1.319e+07,0.000e+00,47.0,42.0
3680,3680,32,3680.0,8.667e+08,Rubin,S2L,mat-L2,garner,simt,1.102e+08,0.000e+00,0.000e+00,473.0,52.6
3680,3680,32,3680.0,8.667e+08,GB300,S2L,mat-L2,garner,simt,1.102e+08,0.000e+00,0.000e+00,135.1,52.6
3648,32,3648,63.4,8.517e+08,Rubin,At,on-the-fly,garner,simt,1.083e+08,1.307e+07,0.000e+00,60.2,53.0
3648,32,3648,63.4,8.517e+08,GB300,At,on-the-fly,garner,simt,1.083e+08,1.307e+07,0.000e+00,47.0,41.9
3648,3648,32,3648.0,8.517e+08,Rubin,S2L,mat-L2,garner,simt,1.083e+08,0.000e+00,0.000e+00,473.0,52.6
3648,3648,32,3648.0,8.517e+08,GB300,S2L,mat-L2,garner,simt,1.083e+08,0.000e+00,0.000e+00,135.1,52.6
3616,32,3616,63.4,8.368e+08,Rubin,At,on-the-fly,garner,simt,1.065e+08,1.296e+07,0.000e+00,60.2,52.9
3616,32,3616,63.4,8.368e+08,GB300,At,on-the-fly,garner,simt,1.065e+08,1.296e+07,0.000e+00,47.0,41.9
3616,3616,32,3616.0,8.368e+08,Rubin,S2L,mat-L2,garner,simt,1.065e+08,0.000e+00,0.000e+00,473.0,52.6
3616,3616,32,3616.0,8.368e+08,GB300,S2L,mat-L2,garner,simt,1.065e+08,0.000e+00,0.000e+00,135.1,52.6
3584,32,3584,63.4,8.221e+08,Rubin,At,on-the-fly,garner,simt,1.046e+08,1.193e+07,0.000e+00,60.2,53.3
3584,32,3584,63.4,8.221e+08,GB300,At,on-the-fly,garner,simt,1.046e+08,1.193e+07,0.000e+00,47.0,42.2
3584,3584,32,3584.0,8.221e+08,Rubin,S2L,mat-L2,garner,simt,1.046e+08,0.000e+00,0.000e+00,473.0,52.6
3584,3584,32,3584.0,8.221e+08,GB300,S2L,mat-L2,garner,simt,1.046e+08,0.000e+00,0.000e+00,135.1,52.6
3552,32,3552,63.4,8.075e+08,Rubin,At,on-the-fly,garner,simt,1.028e+08,1.182e+07,0.000e+00,60.2,53.2
3552,32,3552,63.4,8.075e+08,GB300,At,on-the-fly,garner,simt,1.028e+08,1.182e+07,0.000e+00,47.0,42.1
3552,3552,32,3552.0,8.075e+08,Rubin,S2L,mat-L2,garner,simt,1.028e+08,0.000e+00,0.000e+00,473.0,52.6
3552,3552,32,3552.0,8.075e+08,GB300,S2L,mat-L2,garner,simt,1.028e+08,0.000e+00,0.000e+00,135.1,52.6
3520,32,3520,63.4,7.930e+08,Rubin,At,on-the-fly,garner,simt,1.009e+08,1.171e+07,0.000e+00,60.2,53.1
3520,32,3520,63.4,7.930e+08,GB300,At,on-the-fly,garner,simt,1.009e+08,1.171e+07,0.000e+00,47.0,42.1
3520,3520,32,3520.0,7.930e+08,Rubin,S2L,mat-L2,garner,simt,1.009e+08,0.000e+00,0.000e+00,473.0,52.6
3520,3520,32,3520.0,7.930e+08,GB300,S2L,mat-L2,garner,simt,1.009e+08,0.000e+00,0.000e+00,135.1,52.6
3488,32,3488,63.4,7.786e+08,Rubin,At,on-the-fly,garner,simt,9.912e+07,1.161e+07,0.000e+00,60.2,53.1
3488,32,3488,63.4,7.786e+08,GB300,At,on-the-fly,garner,simt,9.912e+07,1.161e+07,0.000e+00,47.0,42.0
3488,3488,32,3488.0,7.786e+08,Rubin,S2L,mat-L2,garner,simt,9.912e+07,0.000e+00,0.000e+00,473.0,52.6
3488,3488,32,3488.0,7.786e+08,GB300,S2L,mat-L2,garner,simt,9.912e+07,0.000e+00,0.000e+00,135.1,52.6
3456,32,3456,63.4,7.644e+08,Rubin,At,on-the-fly,garner,simt,9.732e+07,1.150e+07,0.000e+00,60.2,53.0
3456,32,3456,63.4,7.644e+08,GB300,At,on-the-fly,garner,simt,9.732e+07,1.150e+07,0.000e+00,47.0,42.0
3456,3456,32,3456.0,7.644e+08,Rubin,S2L,mat-L2,garner,simt,9.732e+07,0.000e+00,0.000e+00,473.0,52.6
3456,3456,32,3456.0,7.644e+08,GB300,S2L,mat-L2,garner,simt,9.732e+07,0.000e+00,0.000e+00,135.1,52.6
3424,32,3424,63.4,7.503e+08,Rubin,At,on-the-fly,garner,simt,9.554e+07,1.140e+07,0.000e+00,60.2,52.9
3424,32,3424,63.4,7.503e+08,GB300,At,on-the-fly,garner,simt,9.554e+07,1.140e+07,0.000e+00,47.0,41.9
3424,3424,32,3424.0,7.503e+08,Rubin,S2L,mat-L2,garner,simt,9.554e+07,0.000e+00,0.000e+00,473.0,52.6
3424,3424,32,3424.0,7.503e+08,GB300,S2L,mat-L2,garner,simt,9.554e+07,0.000e+00,0.000e+00,135.1,52.6
3392,32,3392,63.4,7.364e+08,Rubin,At,on-the-fly,garner,simt,9.378e+07,1.129e+07,0.000e+00,60.2,52.9
3392,32,3392,63.4,7.364e+08,GB300,At,on-the-fly,garner,simt,9.378e+07,1.129e+07,0.000e+00,47.0,41.9
3392,3392,32,3392.0,7.364e+08,Rubin,S2L,mat-L2,garner,simt,9.378e+07,0.000e+00,0.000e+00,473.0,52.6
3392,3392,32,3392.0,7.364e+08,GB300,S2L,mat-L2,garner,simt,9.378e+07,0.000e+00,0.000e+00,135.1,52.6
3360,32,3360,63.4,7.225e+08,Rubin,At,on-the-fly,garner,simt,9.204e+07,1.118e+07,0.000e+00,60.1,52.8
3360,32,3360,63.4,7.225e+08,GB300,At,on-the-fly,garner,simt,9.204e+07,1.118e+07,0.000e+00,47.0,41.8
3360,3360,32,3360.0,7.225e+08,Rubin,S2L,mat-L2,garner,simt,9.204e+07,0.000e+00,0.000e+00,473.0,52.6
3360,3360,32,3360.0,7.225e+08,GB300,S2L,mat-L2,garner,simt,9.204e+07,0.000e+00,0.000e+00,135.1,52.6
3328,32,3328,63.4,7.088e+08,Rubin,At,on-the-fly,garner,simt,9.031e+07,1.022e+07,0.000e+00,60.1,53.2
3328,32,3328,63.4,7.088e+08,GB300,At,on-the-fly,garner,simt,9.031e+07,1.022e+07,0.000e+00,47.0,42.2
3328,3328,32,3328.0,7.088e+08,Rubin,S2L,mat-L2,garner,simt,9.031e+07,0.000e+00,0.000e+00,473.0,52.6
3328,3328,32,3328.0,7.088e+08,GB300,S2L,mat-L2,garner,simt,9.031e+07,0.000e+00,0.000e+00,135.1,52.6
3296,32,3296,63.4,6.953e+08,Rubin,At,on-the-fly,garner,simt,8.860e+07,1.013e+07,0.000e+00,60.1,53.1
3296,32,3296,63.4,6.953e+08,GB300,At,on-the-fly,garner,simt,8.860e+07,1.013e+07,0.000e+00,47.0,42.1
3296,3296,32,3296.0,6.953e+08,Rubin,S2L,mat-L2,garner,simt,8.860e+07,0.000e+00,0.000e+00,473.0,52.5
3296,3296,32,3296.0,6.953e+08,GB300,S2L,mat-L2,garner,simt,8.860e+07,0.000e+00,0.000e+00,135.1,52.5
3264,32,3264,63.4,6.818e+08,Rubin,At,on-the-fly,garner,simt,8.690e+07,1.003e+07,0.000e+00,60.1,53.1
3264,32,3264,63.4,6.818e+08,GB300,At,on-the-fly,garner,simt,8.690e+07,1.003e+07,0.000e+00,47.0,42.1
3264,3264,32,3264.0,6.818e+08,Rubin,S2L,mat-L2,garner,simt,8.690e+07,0.000e+00,0.000e+00,473.0,52.5
3264,3264,32,3264.0,6.818e+08,GB300,S2L,mat-L2,garner,simt,8.690e+07,0.000e+00,0.000e+00,135.1,52.5
3232,32,3232,63.4,6.685e+08,Rubin,At,on-the-fly,garner,simt,8.522e+07,9.929e+06,0.000e+00,60.1,53.0
3232,32,3232,63.4,6.685e+08,GB300,At,on-the-fly,garner,simt,8.522e+07,9.929e+06,0.000e+00,47.0,42.0
3232,3232,32,3232.0,6.685e+08,Rubin,S2L,mat-L2,garner,simt,8.522e+07,0.000e+00,0.000e+00,473.0,52.5
3232,3232,32,3232.0,6.685e+08,GB300,S2L,mat-L2,garner,simt,8.522e+07,0.000e+00,0.000e+00,135.1,52.5
3200,32,3200,63.4,6.554e+08,Rubin,At,on-the-fly,garner,simt,8.356e+07,9.830e+06,0.000e+00,60.1,52.9
3200,32,3200,63.4,6.554e+08,GB300,At,on-the-fly,garner,simt,8.356e+07,9.830e+06,0.000e+00,47.0,42.0
3200,3200,32,3200.0,6.554e+08,Rubin,S2L,mat-L2,garner,simt,8.356e+07,0.000e+00,0.000e+00,473.0,52.5
3200,3200,32,3200.0,6.554e+08,GB300,S2L,mat-L2,garner,simt,8.356e+07,0.000e+00,0.000e+00,135.1,52.5
3168,32,3168,63.4,6.423e+08,Rubin,At,on-the-fly,garner,simt,8.191e+07,9.732e+06,0.000e+00,60.1,52.9
3168,32,3168,63.4,6.423e+08,GB300,At,on-the-fly,garner,simt,8.191e+07,9.732e+06,0.000e+00,47.0,41.9
3168,3168,32,3168.0,6.423e+08,Rubin,S2L,mat-L2,garner,simt,8.191e+07,0.000e+00,0.000e+00,473.0,52.5
3168,3168,32,3168.0,6.423e+08,GB300,S2L,mat-L2,garner,simt,8.191e+07,0.000e+00,0.000e+00,135.1,52.5
3136,32,3136,63.4,6.294e+08,Rubin,At,on-the-fly,garner,simt,8.028e+07,9.634e+06,0.000e+00,60.1,52.8
3136,32,3136,63.4,6.294e+08,GB300,At,on-the-fly,garner,simt,8.028e+07,9.634e+06,0.000e+00,46.9,41.9
3136,3136,32,3136.0,6.294e+08,Rubin,S2L,mat-L2,garner,simt,8.028e+07,0.000e+00,0.000e+00,473.0,52.5
3136,3136,32,3136.0,6.294e+08,GB300,S2L,mat-L2,garner,simt,8.028e+07,0.000e+00,0.000e+00,135.1,52.5
3104,32,3104,63.3,6.166e+08,Rubin,At,on-the-fly,garner,simt,7.867e+07,9.535e+06,0.000e+00,60.1,52.7
3104,32,3104,63.3,6.166e+08,GB300,At,on-the-fly,garner,simt,7.867e+07,9.535e+06,0.000e+00,46.9,41.8
3104,3104,32,3104.0,6.166e+08,Rubin,S2L,mat-L2,garner,simt,7.867e+07,0.000e+00,0.000e+00,473.0,52.5
3104,3104,32,3104.0,6.166e+08,GB300,S2L,mat-L2,garner,simt,7.867e+07,0.000e+00,0.000e+00,135.1,52.5
3072,32,3072,63.3,6.040e+08,Rubin,At,on-the-fly,garner,simt,7.707e+07,8.651e+06,0.000e+00,60.1,53.1
3072,32,3072,63.3,6.040e+08,GB300,At,on-the-fly,garner,simt,7.707e+07,8.651e+06,0.000e+00,46.9,42.2
3072,3072,32,3072.0,6.040e+08,Rubin,S2L,mat-L2,garner,simt,7.707e+07,0.000e+00,0.000e+00,473.0,52.5
3072,3072,32,3072.0,6.040e+08,GB300,S2L,mat-L2,garner,simt,7.707e+07,0.000e+00,0.000e+00,135.1,52.5
3040,32,3040,63.3,5.915e+08,Rubin,At,on-the-fly,garner,simt,7.549e+07,8.561e+06,0.000e+00,60.1,53.1
3040,32,3040,63.3,5.915e+08,GB300,At,on-the-fly,garner,simt,7.549e+07,8.561e+06,0.000e+00,46.9,42.1
3040,3040,32,3040.0,5.915e+08,Rubin,S2L,mat-L2,garner,simt,7.549e+07,0.000e+00,0.000e+00,473.0,52.5
3040,3040,32,3040.0,5.915e+08,GB300,S2L,mat-L2,garner,simt,7.549e+07,0.000e+00,0.000e+00,135.1,52.5
3008,32,3008,63.3,5.791e+08,Rubin,At,on-the-fly,garner,simt,7.392e+07,8.471e+06,0.000e+00,60.1,53.0
3008,32,3008,63.3,5.791e+08,GB300,At,on-the-fly,garner,simt,7.392e+07,8.471e+06,0.000e+00,46.9,42.1
3008,3008,32,3008.0,5.791e+08,Rubin,S2L,mat-L2,garner,simt,7.392e+07,0.000e+00,0.000e+00,473.0,52.5
3008,3008,32,3008.0,5.791e+08,GB300,S2L,mat-L2,garner,simt,7.392e+07,0.000e+00,0.000e+00,135.1,52.5
2976,32,2976,63.3,5.668e+08,Rubin,At,on-the-fly,garner,simt,7.238e+07,8.380e+06,0.000e+00,60.1,52.9
2976,32,2976,63.3,5.668e+08,GB300,At,on-the-fly,garner,simt,7.238e+07,8.380e+06,0.000e+00,46.9,42.0
2976,2976,32,2976.0,5.668e+08,Rubin,S2L,mat-L2,garner,simt,7.238e+07,0.000e+00,0.000e+00,473.0,52.5
2976,2976,32,2976.0,5.668e+08,GB300,S2L,mat-L2,garner,simt,7.238e+07,0.000e+00,0.000e+00,135.1,52.5
2944,32,2944,63.3,5.547e+08,Rubin,At,on-the-fly,garner,simt,7.084e+07,8.290e+06,0.000e+00,60.1,52.8
2944,32,2944,63.3,5.547e+08,GB300,At,on-the-fly,garner,simt,7.084e+07,8.290e+06,0.000e+00,46.9,42.0
2944,2944,32,2944.0,5.547e+08,Rubin,S2L,mat-L2,garner,simt,7.084e+07,0.000e+00,0.000e+00,473.0,52.5
2944,2944,32,2944.0,5.547e+08,GB300,S2L,mat-L2,garner,simt,7.084e+07,0.000e+00,0.000e+00,135.1,52.5
2912,32,2912,63.3,5.427e+08,Rubin,At,on-the-fly,garner,simt,6.933e+07,8.200e+06,0.000e+00,60.1,52.8
2912,32,2912,63.3,5.427e+08,GB300,At,on-the-fly,garner,simt,6.933e+07,8.200e+06,0.000e+00,46.9,41.9
2912,2912,32,2912.0,5.427e+08,Rubin,S2L,mat-L2,garner,simt,6.933e+07,0.000e+00,0.000e+00,473.0,52.4
2912,2912,32,2912.0,5.427e+08,GB300,S2L,mat-L2,garner,simt,6.933e+07,0.000e+00,0.000e+00,135.1,52.4
2880,32,2880,63.3,5.308e+08,Rubin,At,on-the-fly,garner,simt,6.783e+07,8.110e+06,0.000e+00,60.1,52.7
2880,32,2880,63.3,5.308e+08,GB300,At,on-the-fly,garner,simt,6.783e+07,8.110e+06,0.000e+00,46.9,41.8
2880,2880,32,2880.0,5.308e+08,Rubin,S2L,mat-L2,garner,simt,6.783e+07,0.000e+00,0.000e+00,473.0,52.4
2880,2880,32,2880.0,5.308e+08,GB300,S2L,mat-L2,garner,simt,6.783e+07,0.000e+00,0.000e+00,135.1,52.4
2848,32,2848,63.3,5.191e+08,Rubin,At,on-the-fly,garner,simt,6.635e+07,8.020e+06,0.000e+00,60.0,52.6
2848,32,2848,63.3,5.191e+08,GB300,At,on-the-fly,garner,simt,6.635e+07,8.020e+06,0.000e+00,46.9,41.8
2848,2848,32,2848.0,5.191e+08,Rubin,S2L,mat-L2,garner,simt,6.635e+07,0.000e+00,0.000e+00,473.0,52.4
2848,2848,32,2848.0,5.191e+08,GB300,S2L,mat-L2,garner,simt,6.635e+07,0.000e+00,0.000e+00,135.1,52.4
2816,32,2816,63.3,5.075e+08,Rubin,At,on-the-fly,garner,simt,6.488e+07,7.209e+06,0.000e+00,60.0,53.1
2816,32,2816,63.3,5.075e+08,GB300,At,on-the-fly,garner,simt,6.488e+07,7.209e+06,0.000e+00,46.9,42.2
2816,2816,32,2816.0,5.075e+08,Rubin,S2L,mat-L2,garner,simt,6.488e+07,0.000e+00,0.000e+00,473.0,52.4
2816,2816,32,2816.0,5.075e+08,GB300,S2L,mat-L2,garner,simt,6.488e+07,0.000e+00,0.000e+00,135.1,52.4
2784,32,2784,63.3,4.960e+08,Rubin,At,on-the-fly,garner,simt,6.343e+07,7.127e+06,0.000e+00,60.0,53.0
2784,32,2784,63.3,4.960e+08,GB300,At,on-the-fly,garner,simt,6.343e+07,7.127e+06,0.000e+00,46.9,42.1
2784,2784,32,2784.0,4.960e+08,Rubin,S2L,mat-L2,garner,simt,6.343e+07,0.000e+00,0.000e+00,473.0,52.4
2784,2784,32,2784.0,4.960e+08,GB300,S2L,mat-L2,garner,simt,6.343e+07,0.000e+00,0.000e+00,135.1,52.4
2752,32,2752,63.3,4.847e+08,Rubin,At,on-the-fly,garner,simt,6.200e+07,7.045e+06,0.000e+00,60.0,52.9
2752,32,2752,63.3,4.847e+08,GB300,At,on-the-fly,garner,simt,6.200e+07,7.045e+06,0.000e+00,46.9,42.1
2752,2752,32,2752.0,4.847e+08,Rubin,S2L,mat-L2,garner,simt,6.200e+07,0.000e+00,0.000e+00,473.0,52.4
2752,2752,32,2752.0,4.847e+08,GB300,S2L,mat-L2,garner,simt,6.200e+07,0.000e+00,0.000e+00,135.1,52.4
2720,32,2720,63.3,4.735e+08,Rubin,At,on-the-fly,garner,simt,6.058e+07,6.963e+06,0.000e+00,60.0,52.8
2720,32,2720,63.3,4.735e+08,GB300,At,on-the-fly,garner,simt,6.058e+07,6.963e+06,0.000e+00,46.9,42.0
2720,2720,32,2720.0,4.735e+08,Rubin,S2L,mat-L2,garner,simt,6.058e+07,0.000e+00,0.000e+00,473.0,52.4
2720,2720,32,2720.0,4.735e+08,GB300,S2L,mat-L2,garner,simt,6.058e+07,0.000e+00,0.000e+00,135.1,52.4
2688,32,2688,63.2,4.624e+08,Rubin,At,on-the-fly,garner,simt,5.918e+07,6.881e+06,0.000e+00,60.0,52.7
2688,32,2688,63.2,4.624e+08,GB300,At,on-the-fly,garner,simt,5.918e+07,6.881e+06,0.000e+00,46.9,41.9
2688,2688,32,2688.0,4.624e+08,Rubin,S2L,mat-L2,garner,simt,5.918e+07,0.000e+00,0.000e+00,473.0,52.4
2688,2688,32,2688.0,4.624e+08,GB300,S2L,mat-L2,garner,simt,5.918e+07,0.000e+00,0.000e+00,135.1,52.4
2656,32,2656,63.2,4.515e+08,Rubin,At,on-the-fly,garner,simt,5.779e+07,6.799e+06,0.000e+00,60.0,52.7
2656,32,2656,63.2,4.515e+08,GB300,At,on-the-fly,garner,simt,5.779e+07,6.799e+06,0.000e+00,46.9,41.9
2656,2656,32,2656.0,4.515e+08,Rubin,S2L,mat-L2,garner,simt,5.779e+07,0.000e+00,0.000e+00,473.0,52.4
2656,2656,32,2656.0,4.515e+08,GB300,S2L,mat-L2,garner,simt,5.779e+07,0.000e+00,0.000e+00,135.1,52.4
2624,32,2624,63.2,4.407e+08,Rubin,At,on-the-fly,garner,simt,5.643e+07,6.717e+06,0.000e+00,60.0,52.6
2624,32,2624,63.2,4.407e+08,GB300,At,on-the-fly,garner,simt,5.643e+07,6.717e+06,0.000e+00,46.9,41.8
2624,2624,32,2624.0,4.407e+08,Rubin,S2L,mat-L2,garner,simt,5.643e+07,0.000e+00,0.000e+00,473.0,52.3
2624,2624,32,2624.0,4.407e+08,GB300,S2L,mat-L2,garner,simt,5.643e+07,0.000e+00,0.000e+00,135.1,52.3
2592,32,2592,63.2,4.300e+08,Rubin,At,on-the-fly,garner,simt,5.507e+07,6.636e+06,0.000e+00,60.0,52.5
2592,32,2592,63.2,4.300e+08,GB300,At,on-the-fly,garner,simt,5.507e+07,6.636e+06,0.000e+00,46.9,41.8
2592,2592,32,2592.0,4.300e+08,Rubin,S2L,mat-L2,garner,simt,5.507e+07,0.000e+00,0.000e+00,473.0,52.3
2592,2592,32,2592.0,4.300e+08,GB300,S2L,mat-L2,garner,simt,5.507e+07,0.000e+00,0.000e+00,135.1,52.3
2560,32,2560,63.2,4.194e+08,Rubin,At,on-the-fly,garner,simt,5.374e+07,5.898e+06,0.000e+00,60.0,53.0
2560,32,2560,63.2,4.194e+08,GB300,At,on-the-fly,garner,simt,5.374e+07,5.898e+06,0.000e+00,46.8,42.2
2560,2560,32,2560.0,4.194e+08,Rubin,S2L,mat-L2,garner,simt,5.374e+07,0.000e+00,0.000e+00,473.0,52.3
2560,2560,32,2560.0,4.194e+08,GB300,S2L,mat-L2,garner,simt,5.374e+07,0.000e+00,0.000e+00,135.1,52.3
2528,32,2528,63.2,4.090e+08,Rubin,At,on-the-fly,garner,simt,5.242e+07,5.825e+06,0.000e+00,60.0,52.9
2528,32,2528,63.2,4.090e+08,GB300,At,on-the-fly,garner,simt,5.242e+07,5.825e+06,0.000e+00,46.8,42.1
2528,2528,32,2528.0,4.090e+08,Rubin,S2L,mat-L2,garner,simt,5.242e+07,0.000e+00,0.000e+00,473.0,52.3
2528,2528,32,2528.0,4.090e+08,GB300,S2L,mat-L2,garner,simt,5.242e+07,0.000e+00,0.000e+00,135.1,52.3
2496,32,2496,63.2,3.987e+08,Rubin,At,on-the-fly,garner,simt,5.112e+07,5.751e+06,0.000e+00,60.0,52.8
2496,32,2496,63.2,3.987e+08,GB300,At,on-the-fly,garner,simt,5.112e+07,5.751e+06,0.000e+00,46.8,42.0
2496,2496,32,2496.0,3.987e+08,Rubin,S2L,mat-L2,garner,simt,5.112e+07,0.000e+00,0.000e+00,473.0,52.3
2496,2496,32,2496.0,3.987e+08,GB300,S2L,mat-L2,garner,simt,5.112e+07,0.000e+00,0.000e+00,135.1,52.3
2464,32,2464,63.2,3.886e+08,Rubin,At,on-the-fly,garner,simt,4.983e+07,5.677e+06,0.000e+00,59.9,52.7
2464,32,2464,63.2,3.886e+08,GB300,At,on-the-fly,garner,simt,4.983e+07,5.677e+06,0.000e+00,46.8,42.0
2464,2464,32,2464.0,3.886e+08,Rubin,S2L,mat-L2,garner,simt,4.983e+07,0.000e+00,0.000e+00,473.0,52.3
2464,2464,32,2464.0,3.886e+08,GB300,S2L,mat-L2,garner,simt,4.983e+07,0.000e+00,0.000e+00,135.1,52.3
2432,32,2432,63.2,3.785e+08,Rubin,At,on-the-fly,garner,simt,4.856e+07,5.603e+06,0.000e+00,59.9,52.6
2432,32,2432,63.2,3.785e+08,GB300,At,on-the-fly,garner,simt,4.856e+07,5.603e+06,0.000e+00,46.8,41.9
2432,2432,32,2432.0,3.785e+08,Rubin,S2L,mat-L2,garner,simt,4.856e+07,0.000e+00,0.000e+00,473.0,52.3
2432,2432,32,2432.0,3.785e+08,GB300,S2L,mat-L2,garner,simt,4.856e+07,0.000e+00,0.000e+00,135.1,52.3
2400,32,2400,63.2,3.686e+08,Rubin,At,on-the-fly,garner,simt,4.731e+07,5.530e+06,0.000e+00,59.9,52.5
2400,32,2400,63.2,3.686e+08,GB300,At,on-the-fly,garner,simt,4.731e+07,5.530e+06,0.000e+00,46.8,41.8
2400,2400,32,2400.0,3.686e+08,Rubin,S2L,mat-L2,garner,simt,4.731e+07,0.000e+00,0.000e+00,473.0,52.3
2400,2400,32,2400.0,3.686e+08,GB300,S2L,mat-L2,garner,simt,4.731e+07,0.000e+00,0.000e+00,135.1,52.3
2368,32,2368,63.1,3.589e+08,Rubin,At,on-the-fly,garner,simt,4.607e+07,5.456e+06,0.000e+00,59.9,52.4
2368,32,2368,63.1,3.589e+08,GB300,At,on-the-fly,garner,simt,4.607e+07,5.456e+06,0.000e+00,46.8,41.8
2368,2368,32,2368.0,3.589e+08,Rubin,S2L,mat-L2,garner,simt,4.607e+07,0.000e+00,0.000e+00,473.0,52.2
2368,2368,32,2368.0,3.589e+08,GB300,S2L,mat-L2,garner,simt,4.607e+07,0.000e+00,0.000e+00,135.1,52.2
2336,32,2336,63.1,3.492e+08,Rubin,At,on-the-fly,garner,simt,4.485e+07,5.382e+06,0.000e+00,59.9,52.3
2336,32,2336,63.1,3.492e+08,GB300,At,on-the-fly,garner,simt,4.485e+07,5.382e+06,0.000e+00,46.8,41.7
2336,2336,32,2336.0,3.492e+08,Rubin,S2L,mat-L2,garner,simt,4.485e+07,0.000e+00,0.000e+00,473.0,52.2
2336,2336,32,2336.0,3.492e+08,GB300,S2L,mat-L2,garner,simt,4.485e+07,0.000e+00,0.000e+00,135.1,52.2
2304,32,2304,63.1,3.397e+08,Rubin,At,on-the-fly,garner,simt,4.365e+07,4.719e+06,0.000e+00,59.9,52.9
2304,32,2304,63.1,3.397e+08,GB300,At,on-the-fly,garner,simt,4.365e+07,4.719e+06,0.000e+00,46.8,42.2
2304,2304,32,2304.0,3.397e+08,Rubin,S2L,mat-L2,garner,simt,4.365e+07,0.000e+00,0.000e+00,473.0,52.2
2304,2304,32,2304.0,3.397e+08,GB300,S2L,mat-L2,garner,simt,4.365e+07,0.000e+00,0.000e+00,135.1,52.2
2272,32,2272,63.1,3.304e+08,Rubin,At,on-the-fly,garner,simt,4.246e+07,4.653e+06,0.000e+00,59.9,52.8
2272,32,2272,63.1,3.304e+08,GB300,At,on-the-fly,garner,simt,4.246e+07,4.653e+06,0.000e+00,46.8,42.1
2272,2272,32,2272.0,3.304e+08,Rubin,S2L,mat-L2,garner,simt,4.246e+07,0.000e+00,0.000e+00,473.0,52.2
2272,2272,32,2272.0,3.304e+08,GB300,S2L,mat-L2,garner,simt,4.246e+07,0.000e+00,0.000e+00,135.1,52.2
2240,32,2240,63.1,3.211e+08,Rubin,At,on-the-fly,garner,simt,4.129e+07,4.588e+06,0.000e+00,59.9,52.7
2240,32,2240,63.1,3.211e+08,GB300,At,on-the-fly,garner,simt,4.129e+07,4.588e+06,0.000e+00,46.8,42.0
2240,2240,32,2240.0,3.211e+08,Rubin,S2L,mat-L2,garner,simt,4.129e+07,0.000e+00,0.000e+00,473.0,52.2
2240,2240,32,2240.0,3.211e+08,GB300,S2L,mat-L2,garner,simt,4.129e+07,0.000e+00,0.000e+00,135.1,52.2
2208,32,2208,63.1,3.120e+08,Rubin,At,on-the-fly,garner,simt,4.013e+07,4.522e+06,0.000e+00,59.9,52.6
2208,32,2208,63.1,3.120e+08,GB300,At,on-the-fly,garner,simt,4.013e+07,4.522e+06,0.000e+00,46.8,42.0
2208,2208,32,2208.0,3.120e+08,Rubin,S2L,mat-L2,garner,simt,4.013e+07,0.000e+00,0.000e+00,473.0,52.2
2208,2208,32,2208.0,3.120e+08,GB300,S2L,mat-L2,garner,simt,4.013e+07,0.000e+00,0.000e+00,135.1,52.2
2176,32,2176,63.1,3.030e+08,Rubin,At,on-the-fly,garner,simt,3.899e+07,4.456e+06,0.000e+00,59.8,52.5
2176,32,2176,63.1,3.030e+08,GB300,At,on-the-fly,garner,simt,3.899e+07,4.456e+06,0.000e+00,46.7,41.9
2176,2176,32,2176.0,3.030e+08,Rubin,S2L,mat-L2,garner,simt,3.899e+07,0.000e+00,0.000e+00,473.0,52.1
2176,2176,32,2176.0,3.030e+08,GB300,S2L,mat-L2,garner,simt,3.899e+07,0.000e+00,0.000e+00,135.1,52.1
2144,32,2144,63.1,2.942e+08,Rubin,At,on-the-fly,garner,simt,3.787e+07,4.391e+06,0.000e+00,59.8,52.4
2144,32,2144,63.1,2.942e+08,GB300,At,on-the-fly,garner,simt,3.787e+07,4.391e+06,0.000e+00,46.7,41.8
2144,2144,32,2144.0,2.942e+08,Rubin,S2L,mat-L2,garner,simt,3.787e+07,0.000e+00,0.000e+00,473.0,52.1
2144,2144,32,2144.0,2.942e+08,GB300,S2L,mat-L2,garner,simt,3.787e+07,0.000e+00,0.000e+00,135.1,52.1
2112,32,2112,63.0,2.855e+08,Rubin,At,on-the-fly,garner,simt,3.677e+07,4.325e+06,0.000e+00,59.8,52.2
2112,32,2112,63.0,2.855e+08,GB300,At,on-the-fly,garner,simt,3.677e+07,4.325e+06,0.000e+00,46.7,41.7
2112,2112,32,2112.0,2.855e+08,Rubin,S2L,mat-L2,garner,simt,3.677e+07,0.000e+00,0.000e+00,473.0,52.1
2112,2112,32,2112.0,2.855e+08,GB300,S2L,mat-L2,garner,simt,3.677e+07,0.000e+00,0.000e+00,135.1,52.1
2080,32,2080,63.0,2.769e+08,Rubin,At,on-the-fly,garner,simt,3.568e+07,4.260e+06,0.000e+00,59.8,52.1
2080,32,2080,63.0,2.769e+08,GB300,At,on-the-fly,garner,simt,3.568e+07,4.260e+06,0.000e+00,46.7,41.7
2080,2080,32,2080.0,2.769e+08,Rubin,S2L,mat-L2,garner,simt,3.568e+07,0.000e+00,0.000e+00,473.0,52.1
2080,2080,32,2080.0,2.769e+08,GB300,S2L,mat-L2,garner,simt,3.568e+07,0.000e+00,0.000e+00,135.1,52.1
2048,32,2048,63.0,2.684e+08,Rubin,At,on-the-fly,garner,simt,3.460e+07,3.670e+06,0.000e+00,59.8,52.7
2048,32,2048,63.0,2.684e+08,GB300,At,on-the-fly,garner,simt,3.460e+07,3.670e+06,0.000e+00,46.7,42.2
2048,2048,32,2048.0,2.684e+08,Rubin,S2L,mat-L2,garner,simt,3.460e+07,0.000e+00,0.000e+00,473.0,52.1
2048,2048,32,2048.0,2.684e+08,GB300,S2L,mat-L2,garner,simt,3.460e+07,0.000e+00,0.000e+00,135.1,52.1
2016,32,2016,63.0,2.601e+08,Rubin,At,on-the-fly,garner,simt,3.355e+07,3.613e+06,0.000e+00,59.8,52.6
2016,32,2016,63.0,2.601e+08,GB300,At,on-the-fly,garner,simt,3.355e+07,3.613e+06,0.000e+00,46.7,42.1
2016,2016,32,2016.0,2.601e+08,Rubin,S2L,mat-L2,garner,simt,3.355e+07,0.000e+00,0.000e+00,473.0,52.1
2016,2016,32,2016.0,2.601e+08,GB300,S2L,mat-L2,garner,simt,3.355e+07,0.000e+00,0.000e+00,135.1,52.1
1984,32,1984,63.0,2.519e+08,Rubin,At,on-the-fly,garner,simt,3.251e+07,3.555e+06,0.000e+00,59.8,52.5
1984,32,1984,63.0,2.519e+08,GB300,At,on-the-fly,garner,simt,3.251e+07,3.555e+06,0.000e+00,46.7,42.0
1984,1984,32,1984.0,2.519e+08,Rubin,S2L,mat-L2,garner,simt,3.251e+07,0.000e+00,0.000e+00,473.0,52.0
1984,1984,32,1984.0,2.519e+08,GB300,S2L,mat-L2,garner,simt,3.251e+07,0.000e+00,0.000e+00,135.1,52.0
1952,32,1952,63.0,2.439e+08,Rubin,At,on-the-fly,garner,simt,3.148e+07,3.498e+06,0.000e+00,59.7,52.4
1952,32,1952,63.0,2.439e+08,GB300,At,on-the-fly,garner,simt,3.148e+07,3.498e+06,0.000e+00,46.7,41.9
1952,1952,32,1952.0,2.439e+08,Rubin,S2L,mat-L2,garner,simt,3.148e+07,0.000e+00,0.000e+00,473.0,52.0
1952,1952,32,1952.0,2.439e+08,GB300,S2L,mat-L2,garner,simt,3.148e+07,0.000e+00,0.000e+00,135.1,52.0
1920,32,1920,63.0,2.359e+08,Rubin,Et,mat-L2,garner,simt,3.047e+07,0.000e+00,0.000e+00,59.7,57.9
1920,32,1920,63.0,2.359e+08,GB300,At,on-the-fly,garner,simt,3.047e+07,3.441e+06,0.000e+00,46.7,41.8
1920,1920,32,1920.0,2.359e+08,Rubin,S2L,mat-L2,garner,simt,3.047e+07,0.000e+00,0.000e+00,473.0,52.0
1920,1920,32,1920.0,2.359e+08,GB300,S2L,mat-L2,garner,simt,3.047e+07,0.000e+00,0.000e+00,135.1,52.0
1888,32,1888,62.9,2.281e+08,Rubin,Et,mat-L2,garner,simt,2.948e+07,0.000e+00,0.000e+00,59.7,57.8
1888,32,1888,62.9,2.281e+08,GB300,At,on-the-fly,garner,simt,2.948e+07,3.383e+06,0.000e+00,46.6,41.8
1888,1888,32,1888.0,2.281e+08,Rubin,S2L,mat-L2,garner,simt,2.948e+07,0.000e+00,0.000e+00,473.0,52.0
1888,1888,32,1888.0,2.281e+08,GB300,S2L,mat-L2,garner,simt,2.948e+07,0.000e+00,0.000e+00,135.1,52.0
1856,32,1856,62.9,2.205e+08,Rubin,Et,mat-L2,garner,simt,2.851e+07,0.000e+00,0.000e+00,59.7,57.8
1856,32,1856,62.9,2.205e+08,GB300,At,on-the-fly,garner,simt,2.851e+07,3.326e+06,0.000e+00,46.6,41.7
1856,1856,32,1856.0,2.205e+08,Rubin,S2L,mat-L2,garner,simt,2.851e+07,0.000e+00,0.000e+00,473.0,51.9
1856,1856,32,1856.0,2.205e+08,GB300,S2L,mat-L2,garner,simt,2.851e+07,0.000e+00,0.000e+00,135.1,51.9
1824,32,1824,62.9,2.129e+08,Rubin,Et,mat-L2,garner,simt,2.755e+07,0.000e+00,0.000e+00,59.7,57.8
1824,32,1824,62.9,2.129e+08,GB300,At,on-the-fly,garner,simt,2.755e+07,3.269e+06,0.000e+00,46.6,41.6
1824,1824,32,1824.0,2.129e+08,Rubin,S2L,mat-L2,garner,simt,2.755e+07,0.000e+00,0.000e+00,473.0,51.9
1824,1824,32,1824.0,2.129e+08,GB300,S2L,mat-L2,garner,simt,2.755e+07,0.000e+00,0.000e+00,135.1,51.9
1792,32,1792,62.9,2.055e+08,Rubin,Et,mat-L2,garner,simt,2.661e+07,0.000e+00,0.000e+00,59.7,57.8
1792,32,1792,62.9,2.055e+08,GB300,At,on-the-fly,garner,simt,2.661e+07,2.753e+06,0.000e+00,46.6,42.2
1792,1792,32,1792.0,2.055e+08,Rubin,S2L,mat-L2,garner,simt,2.661e+07,0.000e+00,0.000e+00,473.0,51.9
1792,1792,32,1792.0,2.055e+08,GB300,S2L,mat-L2,garner,simt,2.661e+07,0.000e+00,0.000e+00,135.1,51.9
1760,32,1760,62.9,1.982e+08,Rubin,Et,mat-L2,garner,simt,2.568e+07,0.000e+00,0.000e+00,59.6,57.8
1760,32,1760,62.9,1.982e+08,GB300,At,on-the-fly,garner,simt,2.568e+07,2.703e+06,0.000e+00,46.6,42.1
1760,1760,32,1760.0,1.982e+08,Rubin,S2L,mat-L2,garner,simt,2.568e+07,0.000e+00,0.000e+00,473.0,51.9
1760,1760,32,1760.0,1.982e+08,GB300,S2L,mat-L2,garner,simt,2.568e+07,0.000e+00,0.000e+00,135.1,51.9
1728,32,1728,62.8,1.911e+08,Rubin,Et,mat-L2,garner,simt,2.477e+07,0.000e+00,0.000e+00,59.6,57.8
1728,32,1728,62.8,1.911e+08,GB300,At,on-the-fly,garner,simt,2.477e+07,2.654e+06,0.000e+00,46.6,42.0
1728,1728,32,1728.0,1.911e+08,Rubin,S2L,mat-L2,garner,simt,2.477e+07,0.000e+00,0.000e+00,473.0,51.8
1728,1728,32,1728.0,1.911e+08,GB300,S2L,mat-L2,garner,simt,2.477e+07,0.000e+00,0.000e+00,135.1,51.8
1696,32,1696,62.8,1.841e+08,Rubin,Et,mat-L2,garner,simt,2.388e+07,0.000e+00,0.000e+00,59.6,57.7
1696,32,1696,62.8,1.841e+08,GB300,At,on-the-fly,garner,simt,2.388e+07,2.605e+06,0.000e+00,46.6,41.9
1696,1696,32,1696.0,1.841e+08,Rubin,S2L,mat-L2,garner,simt,2.388e+07,0.000e+00,0.000e+00,473.0,51.8
1696,1696,32,1696.0,1.841e+08,GB300,S2L,mat-L2,garner,simt,2.388e+07,0.000e+00,0.000e+00,135.1,51.8
1664,32,1664,62.8,1.772e+08,Rubin,At,mat-L2,garner,simt,2.300e+07,0.000e+00,0.000e+00,59.6,57.7
1664,32,1664,62.8,1.772e+08,GB300,At,on-the-fly,garner,simt,2.300e+07,2.556e+06,0.000e+00,46.5,41.8
1664,1664,32,1664.0,1.772e+08,Rubin,S2L,mat-L2,garner,simt,2.300e+07,0.000e+00,0.000e+00,473.0,51.8
1664,1664,32,1664.0,1.772e+08,GB300,S2L,mat-L2,garner,simt,2.300e+07,0.000e+00,0.000e+00,135.1,51.8
1632,32,1632,62.8,1.705e+08,Rubin,Et,mat-L2,garner,simt,2.214e+07,0.000e+00,0.000e+00,59.6,57.7
1632,32,1632,62.8,1.705e+08,GB300,At,on-the-fly,garner,simt,2.214e+07,2.507e+06,0.000e+00,46.5,41.7
1632,1632,32,1632.0,1.705e+08,Rubin,S2L,mat-L2,garner,simt,2.214e+07,0.000e+00,0.000e+00,473.0,51.8
1632,1632,32,1632.0,1.705e+08,GB300,S2L,mat-L2,garner,simt,2.214e+07,0.000e+00,0.000e+00,135.1,51.8
1600,32,1600,62.7,1.638e+08,Rubin,Et,mat-L2,garner,simt,2.130e+07,0.000e+00,0.000e+00,59.5,57.7
1600,32,1600,62.7,1.638e+08,GB300,At,on-the-fly,garner,simt,2.130e+07,2.458e+06,0.000e+00,46.5,41.6
1600,1600,32,1600.0,1.638e+08,Rubin,S2L,mat-L2,garner,simt,2.130e+07,0.000e+00,0.000e+00,473.0,51.7
1600,1600,32,1600.0,1.638e+08,GB300,S2L,mat-L2,garner,simt,2.130e+07,0.000e+00,0.000e+00,135.1,51.7
1568,32,1568,62.7,1.574e+08,Rubin,Et,mat-L2,garner,simt,2.047e+07,0.000e+00,0.000e+00,59.5,57.6
1568,32,1568,62.7,1.574e+08,GB300,At,on-the-fly,garner,simt,2.047e+07,2.408e+06,0.000e+00,46.5,41.5
1568,1568,32,1568.0,1.574e+08,Rubin,S2L,mat-L2,garner,simt,2.047e+07,0.000e+00,0.000e+00,473.0,51.7
1568,1568,32,1568.0,1.574e+08,GB300,S2L,mat-L2,garner,simt,2.047e+07,0.000e+00,0.000e+00,135.1,51.7
1536,32,1536,62.7,1.510e+08,Rubin,Et,mat-L2,garner,simt,1.966e+07,0.000e+00,0.000e+00,59.5,57.6
1536,32,1536,62.7,1.510e+08,GB300,At,on-the-fly,garner,simt,1.966e+07,1.966e+06,0.000e+00,46.5,42.2
1536,1536,32,1536.0,1.510e+08,Rubin,S2L,mat-L2,garner,simt,1.966e+07,0.000e+00,0.000e+00,473.0,51.7
1536,1536,32,1536.0,1.510e+08,GB300,S2L,mat-L2,garner,simt,1.966e+07,0.000e+00,0.000e+00,135.1,51.7
1504,32,1504,62.7,1.448e+08,Rubin,Et,mat-L2,garner,simt,1.887e+07,0.000e+00,0.000e+00,59.5,57.6
1504,32,1504,62.7,1.448e+08,GB300,At,on-the-fly,garner,simt,1.887e+07,1.925e+06,0.000e+00,46.4,42.1
1504,1504,32,1504.0,1.448e+08,Rubin,S2L,mat-L2,garner,simt,1.887e+07,0.000e+00,0.000e+00,473.0,51.6
1504,1504,32,1504.0,1.448e+08,GB300,S2L,mat-L2,garner,simt,1.887e+07,0.000e+00,0.000e+00,135.1,51.6
1472,32,1472,62.6,1.387e+08,Rubin,Et,mat-L2,garner,simt,1.809e+07,0.000e+00,0.000e+00,59.4,57.6
1472,32,1472,62.6,1.387e+08,GB300,At,on-the-fly,garner,simt,1.809e+07,1.884e+06,0.000e+00,46.4,42.0
1472,1472,32,1472.0,1.387e+08,Rubin,S2L,mat-L2,garner,simt,1.809e+07,0.000e+00,0.000e+00,473.0,51.6
1472,1472,32,1472.0,1.387e+08,GB300,S2L,mat-L2,garner,simt,1.809e+07,0.000e+00,0.000e+00,135.1,51.6
1440,32,1440,62.6,1.327e+08,Rubin,Et,mat-L2,garner,simt,1.733e+07,0.000e+00,0.000e+00,59.4,57.5
1440,32,1440,62.6,1.327e+08,GB300,At,on-the-fly,garner,simt,1.733e+07,1.843e+06,0.000e+00,46.4,41.8
1440,1440,32,1440.0,1.327e+08,Rubin,S2L,mat-L2,garner,simt,1.733e+07,0.000e+00,0.000e+00,473.0,51.6
1440,1440,32,1440.0,1.327e+08,GB300,S2L,mat-L2,garner,simt,1.733e+07,0.000e+00,0.000e+00,135.1,51.6
1408,32,1408,62.6,1.269e+08,Rubin,Et,mat-L2,garner,simt,1.658e+07,0.000e+00,0.000e+00,59.4,57.5
1408,32,1408,62.6,1.269e+08,GB300,At,on-the-fly,garner,simt,1.658e+07,1.802e+06,0.000e+00,46.4,41.7
1408,1408,32,1408.0,1.269e+08,Rubin,S2L,mat-L2,garner,simt,1.658e+07,0.000e+00,0.000e+00,473.0,51.5
1408,1408,32,1408.0,1.269e+08,GB300,S2L,mat-L2,garner,simt,1.658e+07,0.000e+00,0.000e+00,135.1,51.5
1376,32,1376,62.5,1.212e+08,Rubin,Et,mat-L2,garner,simt,1.585e+07,0.000e+00,0.000e+00,59.3,57.5
1376,32,1376,62.5,1.212e+08,GB300,At,on-the-fly,garner,simt,1.585e+07,1.761e+06,0.000e+00,46.4,41.6
1376,1376,32,1376.0,1.212e+08,Rubin,S2L,mat-L2,garner,simt,1.585e+07,0.000e+00,0.000e+00,473.0,51.5
1376,1376,32,1376.0,1.212e+08,GB300,S2L,mat-L2,garner,simt,1.585e+07,0.000e+00,0.000e+00,135.1,51.5
1344,32,1344,62.5,1.156e+08,Rubin,Et,mat-L2,garner,simt,1.514e+07,0.000e+00,0.000e+00,59.3,57.5
1344,32,1344,62.5,1.156e+08,GB300,At,on-the-fly,garner,simt,1.514e+07,1.720e+06,0.000e+00,46.3,41.5
1344,1344,32,1344.0,1.156e+08,Rubin,S2L,mat-L2,garner,simt,1.514e+07,0.000e+00,0.000e+00,473.0,51.4
1344,1344,32,1344.0,1.156e+08,GB300,S2L,mat-L2,garner,simt,1.514e+07,0.000e+00,0.000e+00,135.1,51.4
1312,32,1312,62.5,1.102e+08,Rubin,Et,mat-L2,garner,simt,1.444e+07,0.000e+00,0.000e+00,59.3,57.4
1312,32,1312,62.5,1.102e+08,GB300,At,on-the-fly,garner,simt,1.444e+07,1.679e+06,0.000e+00,46.3,41.4
1312,1312,32,1312.0,1.102e+08,Rubin,S2L,mat-L2,garner,simt,1.444e+07,0.000e+00,0.000e+00,473.0,51.4
1312,1312,32,1312.0,1.102e+08,GB300,S2L,mat-L2,garner,simt,1.444e+07,0.000e+00,0.000e+00,135.1,51.4
1280,32,1280,62.4,1.049e+08,Rubin,Et,mat-L2,garner,simt,1.376e+07,0.000e+00,0.000e+00,59.2,57.4
1280,32,1280,62.4,1.049e+08,GB300,At,on-the-fly,garner,simt,1.376e+07,1.311e+06,0.000e+00,46.3,42.2
1280,1280,32,1280.0,1.049e+08,Rubin,S2L,mat-L2,garner,simt,1.376e+07,0.000e+00,0.000e+00,473.0,51.3
1280,1280,32,1280.0,1.049e+08,GB300,S2L,mat-L2,garner,simt,1.376e+07,0.000e+00,0.000e+00,135.1,51.3
1248,32,1248,62.4,9.968e+07,Rubin,Et,mat-L2,garner,simt,1.310e+07,0.000e+00,0.000e+00,59.2,57.4
1248,32,1248,62.4,9.968e+07,GB300,At,on-the-fly,garner,simt,1.310e+07,1.278e+06,0.000e+00,46.2,42.0
1248,1248,32,1248.0,9.968e+07,Rubin,S2L,mat-L2,garner,simt,1.310e+07,0.000e+00,0.000e+00,473.0,51.3
1248,1248,32,1248.0,9.968e+07,GB300,S2L,mat-L2,garner,simt,1.310e+07,0.000e+00,0.000e+00,135.1,51.3
1216,32,1216,62.4,9.463e+07,Rubin,Et,mat-L2,garner,simt,1.245e+07,0.000e+00,0.000e+00,59.2,57.3
1216,32,1216,62.4,9.463e+07,GB300,At,on-the-fly,garner,simt,1.245e+07,1.245e+06,0.000e+00,46.2,41.9
1216,1216,32,1216.0,9.463e+07,Rubin,S2L,mat-L2,garner,simt,1.245e+07,0.000e+00,0.000e+00,473.0,51.2
1216,1216,32,1216.0,9.463e+07,GB300,S2L,mat-L2,garner,simt,1.245e+07,0.000e+00,0.000e+00,135.1,51.2
1184,32,1184,62.3,8.972e+07,Rubin,Et,mat-L2,garner,simt,1.182e+07,0.000e+00,0.000e+00,59.1,57.3
1184,32,1184,62.3,8.972e+07,GB300,At,on-the-fly,garner,simt,1.182e+07,1.212e+06,0.000e+00,46.2,41.8
1184,1184,32,1184.0,8.972e+07,Rubin,S2L,mat-L2,garner,simt,1.182e+07,0.000e+00,0.000e+00,473.0,51.2
1184,1184,32,1184.0,8.972e+07,GB300,S2L,mat-L2,garner,simt,1.182e+07,0.000e+00,0.000e+00,135.1,51.2
1152,32,1152,62.3,8.493e+07,Rubin,Et,mat-L2,garner,simt,1.121e+07,0.000e+00,0.000e+00,59.1,57.2
1152,32,1152,62.3,8.493e+07,GB300,At,on-the-fly,garner,simt,1.121e+07,1.180e+06,0.000e+00,46.1,41.6
1152,1152,32,1152.0,8.493e+07,Rubin,S2L,mat-L2,garner,simt,1.121e+07,0.000e+00,0.000e+00,473.0,51.1
1152,1152,32,1152.0,8.493e+07,GB300,S2L,mat-L2,garner,simt,1.121e+07,0.000e+00,0.000e+00,135.1,51.1
1120,32,1120,62.2,8.028e+07,Rubin,Et,mat-L2,garner,simt,1.061e+07,0.000e+00,0.000e+00,59.0,57.2
1120,32,1120,62.2,8.028e+07,GB300,At,on-the-fly,garner,simt,1.061e+07,1.147e+06,0.000e+00,46.1,41.5
1120,1120,32,1120.0,8.028e+07,Rubin,S2L,mat-L2,garner,simt,1.061e+07,0.000e+00,0.000e+00,473.0,51.1
1120,1120,32,1120.0,8.028e+07,GB300,S2L,mat-L2,garner,simt,1.061e+07,0.000e+00,0.000e+00,135.1,51.1
1088,32,1088,62.2,7.576e+07,Rubin,Et,mat-L2,garner,simt,1.003e+07,0.000e+00,0.000e+00,59.0,57.1
1088,32,1088,62.2,7.576e+07,GB300,At,on-the-fly,garner,simt,1.003e+07,1.114e+06,0.000e+00,46.1,41.3
1088,1088,32,1088.0,7.576e+07,Rubin,S2L,mat-L2,garner,simt,1.003e+07,0.000e+00,0.000e+00,473.0,51.0
1088,1088,32,1088.0,7.576e+07,GB300,S2L,mat-L2,garner,simt,1.003e+07,0.000e+00,0.000e+00,135.1,51.0
1056,32,1056,62.1,7.137e+07,Rubin,Et,mat-L2,garner,simt,9.462e+06,0.000e+00,0.000e+00,58.9,57.1
1056,32,1056,62.1,7.137e+07,GB300,At,on-the-fly,garner,simt,9.462e+06,1.081e+06,0.000e+00,46.0,41.2
1056,1056,32,1056.0,7.137e+07,Rubin,S2L,mat-L2,garner,simt,9.462e+06,0.000e+00,0.000e+00,473.0,50.9
1056,1056,32,1056.0,7.137e+07,GB300,S2L,mat-L2,garner,simt,9.462e+06,0.000e+00,0.000e+00,135.1,50.9
1024,32,1024,62.1,6.711e+07,Rubin,Et,grid-fused-nosplit,garner,simt,8.913e+06,0.000e+00,0.000e+00,58.9,57.0
1024,32,1024,62.1,6.711e+07,GB300,At,grid-fused-nosplit,garner,simt,8.913e+06,0.000e+00,0.000e+00,46.0,46.0
1024,1024,32,1024.0,6.711e+07,Rubin,S2L,mat-L2,garner,simt,8.913e+06,0.000e+00,0.000e+00,473.0,50.9
1024,1024,32,1024.0,6.711e+07,GB300,S2L,mat-L2,garner,simt,8.913e+06,0.000e+00,0.000e+00,135.1,50.9
992,32,992,62.0,6.298e+07,Rubin,Et,grid-fused-nosplit,garner,simt,8.380e+06,0.000e+00,0.000e+00,58.8,57.0
992,32,992,62.0,6.298e+07,GB300,At,grid-fused-nosplit,garner,simt,8.380e+06,0.000e+00,0.000e+00,45.9,45.9
992,992,32,992.0,6.298e+07,Rubin,S2L,mat-L2,garner,simt,8.380e+06,0.000e+00,0.000e+00,473.0,50.8
992,992,32,992.0,6.298e+07,GB300,S2L,mat-L2,garner,simt,8.380e+06,0.000e+00,0.000e+00,135.1,50.8
960,32,960,61.9,5.898e+07,Rubin,Et,grid-fused-nosplit,garner,simt,7.864e+06,0.000e+00,0.000e+00,58.8,56.9
960,32,960,61.9,5.898e+07,GB300,At,grid-fused-nosplit,garner,simt,7.864e+06,0.000e+00,0.000e+00,45.9,45.9
960,960,32,960.0,5.898e+07,Rubin,S2L,mat-L2,garner,simt,7.864e+06,0.000e+00,0.000e+00,473.0,50.7
960,960,32,960.0,5.898e+07,GB300,S2L,mat-L2,garner,simt,7.864e+06,0.000e+00,0.000e+00,135.1,50.7
928,32,928,61.9,5.512e+07,Rubin,Et,grid-fused-nosplit,garner,simt,7.365e+06,0.000e+00,0.000e+00,58.7,56.9
928,32,928,61.9,5.512e+07,GB300,At,grid-fused-nosplit,garner,simt,7.365e+06,0.000e+00,0.000e+00,45.8,45.8
928,928,32,928.0,5.512e+07,Rubin,S2L,mat-L2,garner,simt,7.365e+06,0.000e+00,0.000e+00,473.0,50.6
928,928,32,928.0,5.512e+07,GB300,S2L,mat-L2,garner,simt,7.365e+06,0.000e+00,0.000e+00,135.1,50.6
896,32,896,61.8,5.138e+07,Rubin,Et,grid-fused-nosplit,garner,simt,6.881e+06,0.000e+00,0.000e+00,58.6,56.8
896,32,896,61.8,5.138e+07,GB300,At,grid-fused-nosplit,garner,simt,6.881e+06,0.000e+00,0.000e+00,45.8,45.8
896,896,32,896.0,5.138e+07,Rubin,S2L,mat-L2,garner,simt,6.881e+06,0.000e+00,0.000e+00,473.0,50.5
896,896,32,896.0,5.138e+07,GB300,S2L,mat-L2,garner,simt,6.881e+06,0.000e+00,0.000e+00,135.1,50.5
864,32,864,61.7,4.778e+07,Rubin,Et,grid-fused-nosplit,garner,simt,6.414e+06,0.000e+00,0.000e+00,58.6,56.7
864,32,864,61.7,4.778e+07,GB300,At,grid-fused-nosplit,garner,simt,6.414e+06,0.000e+00,0.000e+00,45.7,45.7
864,864,32,864.0,4.778e+07,Rubin,S2L,mat-L2,garner,simt,6.414e+06,0.000e+00,0.000e+00,473.0,50.4
864,864,32,864.0,4.778e+07,GB300,S2L,mat-L2,garner,simt,6.414e+06,0.000e+00,0.000e+00,135.1,50.4
832,32,832,61.6,4.430e+07,Rubin,Et,grid-fused-nosplit,garner,simt,5.964e+06,0.000e+00,0.000e+00,58.5,56.6
832,32,832,61.6,4.430e+07,GB300,At,grid-fused-nosplit,garner,simt,5.964e+06,0.000e+00,0.000e+00,45.7,45.7
832,832,32,832.0,4.430e+07,Rubin,S2L,mat-L2,garner,simt,5.964e+06,0.000e+00,0.000e+00,473.0,50.3
832,832,32,832.0,4.430e+07,GB300,S2L,mat-L2,garner,simt,5.964e+06,0.000e+00,0.000e+00,135.1,50.3
800,32,800,61.5,4.096e+07,Rubin,Et,grid-fused-nosplit,garner,simt,5.530e+06,0.000e+00,0.000e+00,58.4,56.6
800,32,800,61.5,4.096e+07,GB300,At,grid-fused-nosplit,garner,simt,5.530e+06,0.000e+00,0.000e+00,45.6,45.6
800,800,32,800.0,4.096e+07,Rubin,S2L,mat-L2,garner,simt,5.530e+06,0.000e+00,0.000e+00,473.0,50.2
800,800,32,800.0,4.096e+07,GB300,S2L,mat-L2,garner,simt,5.530e+06,0.000e+00,0.000e+00,135.1,50.2
768,32,768,61.4,3.775e+07,Rubin,Et,grid-fused-nosplit,garner,simt,5.112e+06,0.000e+00,0.000e+00,58.3,56.5
768,32,768,61.4,3.775e+07,GB300,At,grid-fused-nosplit,garner,simt,5.112e+06,0.000e+00,0.000e+00,45.5,45.5
768,768,32,768.0,3.775e+07,Rubin,S2L,mat-L2,garner,simt,5.112e+06,0.000e+00,0.000e+00,473.0,50.1
768,768,32,768.0,3.775e+07,GB300,S2L,mat-L2,garner,simt,5.112e+06,0.000e+00,0.000e+00,135.1,50.1
736,32,736,61.3,3.467e+07,Rubin,Et,grid-fused-nosplit,garner,simt,4.710e+06,0.000e+00,0.000e+00,58.2,56.4
736,32,736,61.3,3.467e+07,GB300,At,grid-fused-nosplit,garner,simt,4.710e+06,0.000e+00,0.000e+00,45.5,45.5
736,736,32,736.0,3.467e+07,Rubin,S2L,mat-L2,garner,simt,4.710e+06,0.000e+00,0.000e+00,473.0,50.0
736,736,32,736.0,3.467e+07,GB300,S2L,mat-L2,garner,simt,4.710e+06,0.000e+00,0.000e+00,135.1,50.0
704,32,704,61.2,3.172e+07,Rubin,Et,grid-fused-nosplit,garner,simt,4.325e+06,0.000e+00,0.000e+00,58.1,56.3
704,32,704,61.2,3.172e+07,GB300,At,grid-fused-nosplit,garner,simt,4.325e+06,0.000e+00,0.000e+00,45.4,45.4
704,704,32,704.0,3.172e+07,Rubin,S2L,mat-L2,garner,simt,4.325e+06,0.000e+00,0.000e+00,473.0,49.8
704,704,32,704.0,3.172e+07,GB300,S2L,mat-L2,garner,simt,4.325e+06,0.000e+00,0.000e+00,135.1,49.8
672,32,672,61.1,2.890e+07,Rubin,Et,grid-fused-nosplit,garner,simt,3.957e+06,0.000e+00,0.000e+00,58.0,56.1
672,32,672,61.1,2.890e+07,GB300,At,grid-fused-nosplit,garner,simt,3.957e+06,0.000e+00,0.000e+00,45.3,45.3
672,672,32,672.0,2.890e+07,Rubin,S2L,mat-L2,garner,simt,3.957e+06,0.000e+00,0.000e+00,473.0,49.7
672,672,32,672.0,2.890e+07,GB300,S2L,mat-L2,garner,simt,3.957e+06,0.000e+00,0.000e+00,135.1,49.7
640,32,640,61.0,2.621e+07,Rubin,Et,grid-fused-nosplit,garner,simt,3.604e+06,0.000e+00,0.000e+00,57.8,56.0
640,32,640,61.0,2.621e+07,GB300,At,grid-fused-nosplit,garner,simt,3.604e+06,0.000e+00,0.000e+00,45.2,45.2
640,640,32,640.0,2.621e+07,Rubin,S2L,mat-L2,garner,simt,3.604e+06,0.000e+00,0.000e+00,454.5,49.5
640,640,32,640.0,2.621e+07,GB300,S2L,mat-L2,garner,simt,3.604e+06,0.000e+00,0.000e+00,135.1,49.5
608,32,608,60.8,2.366e+07,Rubin,Et,grid-fused-nosplit,garner,simt,3.269e+06,0.000e+00,0.000e+00,57.7,55.9
608,32,608,60.8,2.366e+07,GB300,At,grid-fused-nosplit,garner,simt,3.269e+06,0.000e+00,0.000e+00,45.1,45.1
608,608,32,608.0,2.366e+07,Rubin,S2L,mat-L2,garner,simt,3.269e+06,0.000e+00,0.000e+00,437.5,49.3
608,608,32,608.0,2.366e+07,GB300,S2L,mat-L2,garner,simt,3.269e+06,0.000e+00,0.000e+00,135.1,49.3
576,32,576,60.6,2.123e+07,Rubin,Et,grid-fused-nosplit,garner,simt,2.949e+06,0.000e+00,0.000e+00,57.5,55.7
576,32,576,60.6,2.123e+07,GB300,At,grid-fused-nosplit,garner,simt,2.949e+06,0.000e+00,0.000e+00,44.9,44.9
576,576,32,576.0,2.123e+07,Rubin,S2L,mat-L2,garner,simt,2.949e+06,0.000e+00,0.000e+00,437.5,49.1
576,576,32,576.0,2.123e+07,GB300,S2L,mat-L2,garner,simt,2.949e+06,0.000e+00,0.000e+00,135.1,49.1
544,32,544,60.4,1.894e+07,Rubin,Et,grid-fused-nosplit,garner,simt,2.646e+06,0.000e+00,0.000e+00,57.3,55.6
544,32,544,60.4,1.894e+07,GB300,At,grid-fused-nosplit,garner,simt,2.646e+06,0.000e+00,0.000e+00,44.8,44.8
544,544,32,544.0,1.894e+07,Rubin,S2L,mat-L2,garner,simt,2.646e+06,0.000e+00,0.000e+00,437.5,48.9
544,544,32,544.0,1.894e+07,GB300,S2L,mat-L2,garner,simt,2.646e+06,0.000e+00,0.000e+00,135.1,48.9
512,32,512,60.2,1.678e+07,Rubin,Et,grid-fused-nosplit,garner,simt,2.359e+06,0.000e+00,0.000e+00,57.1,55.4
512,32,512,60.2,1.678e+07,GB300,At,grid-fused-nosplit,garner,simt,2.359e+06,0.000e+00,0.000e+00,44.6,44.6
512,512,32,512.0,1.678e+07,Rubin,S2L,mat-L2,garner,simt,2.359e+06,0.000e+00,0.000e+00,437.5,48.6
512,512,32,512.0,1.678e+07,GB300,S2L,mat-L2,garner,simt,2.359e+06,0.000e+00,0.000e+00,135.1,48.6
480,32,480,60.0,1.475e+07,Rubin,Et,grid-fused-nosplit,garner,simt,2.089e+06,0.000e+00,0.000e+00,56.9,55.1
480,32,480,60.0,1.475e+07,GB300,At,grid-fused-nosplit,garner,simt,2.089e+06,0.000e+00,0.000e+00,44.5,44.5
480,480,32,480.0,1.475e+07,Rubin,S2L,mat-L2,garner,simt,2.089e+06,0.000e+00,0.000e+00,437.5,48.3
480,480,32,480.0,1.475e+07,GB300,S2L,mat-L2,garner,simt,2.089e+06,0.000e+00,0.000e+00,135.1,48.3
448,32,448,59.7,1.285e+07,Rubin,Et,grid-fused-nosplit,garner,simt,1.835e+06,0.000e+00,0.000e+00,56.7,54.9
448,32,448,59.7,1.285e+07,GB300,At,grid-fused-nosplit,garner,simt,1.835e+06,0.000e+00,0.000e+00,44.3,44.3
448,448,32,448.0,1.285e+07,Rubin,S2L,mat-L2,garner,simt,1.835e+06,0.000e+00,0.000e+00,411.8,48.0
448,448,32,448.0,1.285e+07,GB300,S2L,mat-L2,garner,simt,1.835e+06,0.000e+00,0.000e+00,135.1,48.0
416,32,416,59.4,1.108e+07,Rubin,Et,grid-fused-nosplit,garner,simt,1.597e+06,0.000e+00,0.000e+00,56.4,54.6
416,32,416,59.4,1.108e+07,GB300,At,grid-fused-nosplit,garner,simt,1.597e+06,0.000e+00,0.000e+00,44.0,44.0
416,416,32,416.0,1.108e+07,Rubin,S2L,mat-L2,garner,simt,1.597e+06,0.000e+00,0.000e+00,382.4,47.7
416,416,32,416.0,1.108e+07,GB300,S2L,mat-L2,garner,simt,1.597e+06,0.000e+00,0.000e+00,135.1,47.7
384,32,384,59.1,9.437e+06,Rubin,Et,grid-fused-nosplit,garner,simt,1.376e+06,0.000e+00,0.000e+00,56.1,54.3
384,32,384,59.1,9.437e+06,GB300,At,grid-fused-nosplit,garner,simt,1.376e+06,0.000e+00,0.000e+00,43.8,43.8
384,384,32,384.0,9.437e+06,Rubin,S2L,mat-L2,garner,simt,1.376e+06,0.000e+00,0.000e+00,364.3,47.2
384,384,32,384.0,9.437e+06,GB300,S2L,mat-L2,garner,simt,1.376e+06,0.000e+00,0.000e+00,135.1,47.2
352,32,352,58.7,7.930e+06,Rubin,Et,grid-fused-nosplit,garner,simt,1.171e+06,0.000e+00,0.000e+00,55.7,53.9
352,32,352,58.7,7.930e+06,GB300,At,grid-fused-nosplit,garner,simt,1.171e+06,0.000e+00,0.000e+00,43.5,43.5
352,352,32,352.0,7.930e+06,Rubin,S2L,mat-L2,garner,simt,1.171e+06,0.000e+00,0.000e+00,334.0,46.8
352,352,32,352.0,7.930e+06,GB300,S2L,mat-L2,garner,simt,1.171e+06,0.000e+00,0.000e+00,135.1,46.8
320,32,320,58.2,6.554e+06,Rubin,Et,grid-fused-nosplit,garner,simt,9.830e+05,0.000e+00,0.000e+00,55.2,53.5
320,32,320,58.2,6.554e+06,GB300,At,grid-fused-nosplit,garner,simt,9.830e+05,0.000e+00,0.000e+00,43.1,43.1
320,320,32,320.0,6.554e+06,Rubin,S2L,mat-L2,garner,simt,9.830e+05,0.000e+00,0.000e+00,303.6,46.2
320,320,32,320.0,6.554e+06,GB300,S2L,mat-L2,garner,simt,9.830e+05,0.000e+00,0.000e+00,135.1,46.2
288,32,288,57.6,5.308e+06,Rubin,Et,grid-fused-nosplit,garner,simt,8.110e+05,0.000e+00,0.000e+00,54.6,52.9
288,32,288,57.6,5.308e+06,GB300,At,grid-fused-nosplit,garner,simt,8.110e+05,0.000e+00,0.000e+00,42.7,42.7
288,288,32,288.0,5.308e+06,Rubin,S2L,mat-L2,garner,simt,8.110e+05,0.000e+00,0.000e+00,273.2,45.5
288,288,32,288.0,5.308e+06,GB300,S2L,mat-L2,garner,simt,8.110e+05,0.000e+00,0.000e+00,135.1,45.5
256,32,256,56.9,4.194e+06,Rubin,Et,grid-fused-nosplit,garner,simt,6.554e+05,0.000e+00,0.000e+00,54.0,52.3
256,32,256,56.9,4.194e+06,GB300,At,grid-fused-nosplit,garner,simt,6.554e+05,0.000e+00,0.000e+00,42.2,42.2
256,256,32,256.0,4.194e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,6.554e+05,0.000e+00,0.000e+00,242.9,44.7
256,256,32,256.0,4.194e+06,GB300,S2L,grid-fused-nosplit,garner,simt,6.554e+05,0.000e+00,0.000e+00,135.1,44.7
224,32,224,56.0,3.211e+06,Rubin,Et,grid-fused-nosplit,garner,simt,5.161e+05,0.000e+00,0.000e+00,53.1,51.3
224,32,224,56.0,3.211e+06,GB300,At,grid-fused-nosplit,garner,simt,5.161e+05,0.000e+00,0.000e+00,41.5,41.5
224,224,32,224.0,3.211e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,5.161e+05,0.000e+00,0.000e+00,212.5,43.7
224,224,32,224.0,3.211e+06,GB300,S2L,grid-fused-nosplit,garner,simt,5.161e+05,0.000e+00,0.000e+00,135.1,43.7
192,32,192,54.9,2.359e+06,Rubin,Et,grid-fused-nosplit,garner,simt,3.932e+05,0.000e+00,0.000e+00,52.0,49.1
192,32,192,54.9,2.359e+06,GB300,At,grid-fused-nosplit,garner,simt,3.932e+05,0.000e+00,0.000e+00,40.7,40.7
192,192,32,192.0,2.359e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,3.932e+05,0.000e+00,0.000e+00,182.2,42.4
192,192,32,192.0,2.359e+06,GB300,S2L,grid-fused-nosplit,garner,simt,3.932e+05,0.000e+00,0.000e+00,117.2,42.4
160,32,160,53.3,1.638e+06,Rubin,Et,grid-fused-nosplit,garner,simt,2.867e+05,0.000e+00,0.000e+00,50.6,46.4
160,32,160,53.3,1.638e+06,GB300,At,grid-fused-nosplit,garner,simt,2.867e+05,0.000e+00,0.000e+00,39.5,39.4
160,160,32,160.0,1.638e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,2.867e+05,0.000e+00,0.000e+00,151.8,40.7
160,160,32,160.0,1.638e+06,GB300,S2L,grid-fused-nosplit,garner,simt,2.867e+05,0.000e+00,0.000e+00,108.7,40.7
128,32,128,51.2,1.049e+06,Rubin,Et,grid-fused-nosplit,garner,simt,1.966e+05,0.000e+00,0.000e+00,48.6,42.8
128,32,128,51.2,1.049e+06,GB300,At,grid-fused-nosplit,garner,simt,1.966e+05,0.000e+00,0.000e+00,37.9,36.2
128,128,32,128.0,1.049e+06,Rubin,S2L,grid-fused-nosplit,garner,simt,1.966e+05,0.000e+00,0.000e+00,121.4,38.5
128,128,32,128.0,1.049e+06,GB300,S2L,grid-fused-nosplit,garner,simt,1.966e+05,0.000e+00,0.000e+00,94.9,38.5


==> anc/ozaki25_fp8_artifact/traces/sched_lobpcg_b128.csv <==
m,n,k,nbar,flops,platform,route,storage_mode,recon_mode,recon_host,Q0,Qplane,Qred,env_TF,env_sched_TF
20,20,20,20.0,1.600e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,9.600e+03,0.000e+00,0.000e+00,19.0,13.1
20,20,20,20.0,1.600e+04,GB300,Et,grid-fused-nosplit,garner,simt,9.600e+03,0.000e+00,0.000e+00,14.8,12.2
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,110592,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
128,110592,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
128,128,110592,128.0,3.624e+09,Rubin,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,121.4,121.3
128,128,110592,128.0,3.624e+09,GB300,At,splitk,garner,simt,2.266e+08,0.000e+00,5.112e+07,94.9,94.9
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6
110592,128,128,255.7,3.624e+09,Rubin,S2L,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,242.6,98.8
110592,128,128,255.7,3.624e+09,GB300,Et,on-the-fly,garner,simt,2.266e+08,5.649e+07,0.000e+00,135.1,92.6


==> anc/ozaki25_fp8_artifact/traces/sched_lobpcg_b64.csv <==
m,n,k,nbar,flops,platform,route,storage_mode,recon_mode,recon_host,Q0,Qplane,Qred,env_TF,env_sched_TF
20,20,20,20.0,1.600e+04,Rubin,S2L,grid-fused-nosplit,garner,simt,9.600e+03,0.000e+00,0.000e+00,19.0,13.1
20,20,20,20.0,1.600e+04,GB300,Et,grid-fused-nosplit,garner,simt,9.600e+03,0.000e+00,0.000e+00,14.8,12.2
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,110592,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
64,110592,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
64,64,110592,64.0,9.060e+08,Rubin,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,60.7,60.7
64,64,110592,64.0,9.060e+08,GB300,At,splitk,garner,simt,1.133e+08,0.000e+00,1.278e+07,47.4,47.4
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5
110592,64,64,127.9,9.060e+08,Rubin,S2L,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,121.4,54.2
110592,64,64,127.9,9.060e+08,GB300,Et,on-the-fly,garner,simt,1.133e+08,1.412e+07,0.000e+00,94.8,50.5


==> anc/ozaki25_fp8_artifact/traces/superlu_700.txt <==
gemm 20 20 20 19639


==> anc/ozaki25_fp8_artifact/traces/tab_l2sens_body.tex <==
LOBPCG $b{=}64$ & 2 & 2 & 2 & 35 & 35 & 35 \\
LOBPCG $b{=}128$ & 4 & 4 & 4 & 67 & 67 & 67 \\
Multifrontal LU & 1 & 1 & 1 & 29 & 27 & 27 \\
CCSD & 4 & 4 & 4 & 58 & 58 & 58 \\
Dense LU & 3 & 3 & 2 & 50 & 50 & 50 \\
Dense QR & 2 & 2 & 2 & 33 & 31 & 31 \\


==> anc/ozaki25_fp8_artifact/traces/traces_results.json <==
{
 "LOBPCG b=64": {
  "calls": 737,
  "gflop": 666.793688704,
  "q25": 64.0,
  "med": 127.92596876807403,
  "q75": 127.92596876807403,
  "share_le256": 1.0,
  "Rubin": {
   "ship": 1.9392276390143557,
   "native": 1.896985127964819,
   "deliv": 56.90955383894457,
   "ship_unfiltered": 2.4288425047438333,
   "memcap_ratio": 1.4799574406142264,
   "cds_ship": 5.995571603595142,
   "cds_native": 5.864969092256203,
   "cds_deliv": 175.9490727676861,
   "cds_headroom": 3.0917317198730156,
   "cds_frac_of_roof": 0.3720066109945363
  },
  "GB300": {
   "ship": 1.6728533689858427,
   "native": 35.06599997105301,
   "deliv": 49.09239995947422,
   "ship_unfiltered": 1.8971428571428572,
   "memcap_ratio": 1.3400494477884204,
   "cds_ship": 2.1802078558527787,
   "cds_native": 45.70105786173664,
   "cds_deliv": 63.9814810064313,
   "cds_headroom": 1.3032868847163315,
   "cds_frac_of_roof": 0.47346295944759165
  }
 },
 "LOBPCG b=128": {
  "calls": 737,
  "gflop": 2667.174706816,
  "q25": 128.0,
  "med": 255.70404624277455,
  "q75": 255.70404624277455,
  "share_le256": 1.0,
  "Rubin": {
   "ship": 1.833732628147875,
   "native": 3.5866439469400504,
   "deliv": 107.59931840820151,
   "ship_unfiltered": 2.4288425047438325,
   "memcap_ratio": 1.5651557958825986,
   "cds_ship": 5.995396061118894,
   "cds_native": 11.72654653248949,
   "cds_deliv": 351.7963959746847,
   "cds_headroom": 3.2695039446260084,
   "cds_frac_of_roof": 0.7437980943464761
  },
  "GB300": {
   "ship": 1.5948399888689586,
   "native": 66.84402432904943,
   "deliv": 93.5816340606692,
   "ship_unfiltered": 1.6412191711286463,
   "memcap_ratio": 1.2160283406333805,
   "cds_ship": 2.1801440222250537,
   "cds_native": 91.37568726615191,
   "cds_deliv": 127.92596217261267,
   "cds_headroom": 1.3669985938659497,
   "cds_frac_of_roof": 0.9466521200773337
  }
 },
 "UMFPACK mf-LU": {
  "calls": 17120,
  "gflop": 12.099364984,
  "q25": 383.0,
  "med": 665.0,
  "q75": 850.0,
  "share_le256": 0.15507728235996157,
  "Rubin": {
   "ship": 1.1876712748328448,
   "native": 1.3756356265313454,
   "deliv": 41.269068795940356,
   "ship_unfiltered": 2.071755849412996,
   "memcap_ratio": 7.0375349744326705,
   "cds_ship": 3.8004434011207118,
   "cds_native": 4.401912759853024,
   "cds_deliv": 132.0573827955907,
   "cds_headroom": 3.199911862527444,
   "cds_frac_of_roof": 0.2792070379106775
  },
  "GB300": {
   "ship": 1.1876676797542607,
   "native": 29.477817053250917,
   "deliv": 41.26894387455128,
   "ship_unfiltered": 1.1994554445202557,
   "memcap_ratio": 2.924997715832796,
   "cds_ship": 1.3819794185893501,
   "cds_native": 34.300618907945655,
   "cds_deliv": 48.02086647112392,
   "cds_headroom": 1.1636078358849458,
   "cds_frac_of_roof": 0.35535441188631695
  }
 },
 "CCSD contractions": {
  "calls": 40611,
  "gflop": 748.755139156,
  "q25": 352.54153846153844,
  "med": 800.3710388247639,
  "q75": 1301.5554796858996,
  "share_le256": 0.1916064650904645,
  "Rubin": {
   "ship": 1.6948296046207334,
   "native": 3.786770442878952,
   "deliv": 113.60311328636857,
   "ship_unfiltered": 2.1971488220108175,
   "memcap_ratio": 1.3597639030197377,
   "cds_ship": 4.303393001444306,
   "cds_native": 9.615103121595592,
   "cds_deliv": 288.4530936478678,
   "cds_headroom": 2.5391301814127285,
   "cds_frac_of_roof": 0.609872255141206
  },
  "GB300": {
   "ship": 1.4109594929181406,
   "native": 57.64669250706656,
   "deliv": 80.70536950989319,
   "ship_unfiltered": 1.4392692883420553,
   "memcap_ratio": 1.05294819697438,
   "cds_ship": 1.6173657221821105,
   "cds_native": 66.07970315665965,
   "cds_deliv": 92.51158441932351,
   "cds_headroom": 1.1462878490133557,
   "cds_frac_of_roof": 0.684585724702994
  }
 },
 "Dense LU 4096": {
  "calls": 4095,
  "gflop": 45.273317376,
  "q25": 2560.0,
  "med": 3200.0,
  "q75": 3712.0,
  "share_le256": 0.012020566981656476,
  "Rubin": {
   "ship": 1.1396855359834495,
   "native": 3.0893919543954054,
   "deliv": 92.68175863186215,
   "ship_unfiltered": 1.3232779706493194,
   "memcap_ratio": 4.024723420188352,
   "cds_ship": 3.6753956664749174,
   "cds_native": 9.963044579160336,
   "cds_deliv": 298.89133737481006,
   "cds_headroom": 3.2249208667050167,
   "cds_frac_of_roof": 0.6319416847353126
  },
  "GB300": {
   "ship": 0.8682474422746191,
   "native": 50.43415005838725,
   "deliv": 70.60781008174216,
   "ship_unfiltered": 1.0840600247919263,
   "memcap_ratio": 1.755428155523399,
   "cds_ship": 1.3365075150817882,
   "cds_native": 77.63411360384677,
   "cds_deliv": 108.68775904538549,
   "cds_headroom": 1.5393163860989094,
   "cds_frac_of_roof": 0.8042894169358525
  }
 },
 "Dense QR 4096": {
  "calls": 248,
  "gflop": 90.553188352,
  "q25": 63.372549019607845,
  "med": 63.5,
  "q75": 3232.0,
  "share_le256": 0.5001375085761928,
  "Rubin": {
   "ship": 1.5964973439884085,
   "native": 1.7626875540474427,
   "deliv": 52.88062662142328,
   "ship_unfiltered": 2.269133554243153,
   "memcap_ratio": 2.014033083633141,
   "cds_ship": 5.191479175800087,
   "cds_native": 5.73189536752886,
   "cds_deliv": 171.9568610258658,
   "cds_headroom": 3.251793180457543,
   "cds_frac_of_roof": 0.363565934740402
  },
  "GB300": {
   "ship": 1.4079971971441367,
   "native": 33.31211039080196,
   "deliv": 46.63695454712275,
   "ship_unfiltered": 1.6661308630916067,
   "memcap_ratio": 1.4925462541391479,
   "cds_ship": 1.8878106093818496,
   "cds_native": 44.664119746978145,
   "cds_deliv": 62.5297676457694,
   "cds_headroom": 1.3407772495647905,
   "cds_frac_of_roof": 0.4627202805786935
  }
 }
}

==> anc/ozaki25_fp8_artifact/traces/traces_summary.txt <==
LOBPCG b=64: calls=737 work=666.8 GF  nbar q25/med/q75 = 64/128/128  share(nbar<=256) = 100%
   Rubin: ship x1.94  native x2  deliv 57 TF  | codesign@roof: ship x6.00  deliv 176 TF  headroom x3.09  (37% of roof)
   GB300: ship x1.67  native x35  deliv 49 TF  | codesign@roof: ship x2.18  deliv 64 TF  headroom x1.30  (47% of roof)
LOBPCG b=128: calls=737 work=2667.2 GF  nbar q25/med/q75 = 128/256/256  share(nbar<=256) = 100%
   Rubin: ship x1.83  native x4  deliv 108 TF  | codesign@roof: ship x6.00  deliv 352 TF  headroom x3.27  (74% of roof)
   GB300: ship x1.59  native x67  deliv 94 TF  | codesign@roof: ship x2.18  deliv 128 TF  headroom x1.37  (95% of roof)
UMFPACK mf-LU: calls=17120 work=12.1 GF  nbar q25/med/q75 = 383/665/850  share(nbar<=256) = 16%
   Rubin: ship x1.19  native x1  deliv 41 TF  | codesign@roof: ship x3.80  deliv 132 TF  headroom x3.20  (28% of roof)
   GB300: ship x1.19  native x29  deliv 41 TF  | codesign@roof: ship x1.38  deliv 48 TF  headroom x1.16  (36% of roof)
CCSD contractions: calls=40611 work=748.8 GF  nbar q25/med/q75 = 353/800/1302  share(nbar<=256) = 19%
   Rubin: ship x1.69  native x4  deliv 114 TF  | codesign@roof: ship x4.30  deliv 288 TF  headroom x2.54  (61% of roof)
   GB300: ship x1.41  native x58  deliv 81 TF  | codesign@roof: ship x1.62  deliv 93 TF  headroom x1.15  (68% of roof)
Dense LU 4096: calls=4095 work=45.3 GF  nbar q25/med/q75 = 2560/3200/3712  share(nbar<=256) = 1%
   Rubin: ship x1.14  native x3  deliv 93 TF  | codesign@roof: ship x3.68  deliv 299 TF  headroom x3.22  (63% of roof)
   GB300: ship x0.87  native x50  deliv 71 TF  | codesign@roof: ship x1.34  deliv 109 TF  headroom x1.54  (80% of roof)
Dense QR 4096: calls=248 work=90.6 GF  nbar q25/med/q75 = 63/64/3232  share(nbar<=256) = 50%
   Rubin: ship x1.60  native x2  deliv 53 TF  | codesign@roof: ship x5.19  deliv 172 TF  headroom x3.25  (36% of roof)
   GB300: ship x1.41  native x33  deliv 47 TF  | codesign@roof: ship x1.89  deliv 63 TF  headroom x1.34  (46% of roof)
worst L2 reduction service: 2.44 TB/s at (441, 441, 4324) route Et (B_L2 model = 4x HBM); binds iff B_L2 < this


==> anc/ozaki25_fp8_artifact/traces/umfpack_700.txt <==
gemm 20 20 20 305912
trsm 28 5 0 19274
gemm 28 28 5 20207
trsm 28 5 0 682
gemm 28 28 5 4913
trsm 44 5 0 896
gemm 44 44 5 7423
trsm 28 5 0 510
gemm 28 28 5 2859
trsm 28 5 0 434
gemm 28 28 5 2811
trsm 44 5 0 560
gemm 44 44 5 7026
trsm 60 13 0 3310
gemm 60 60 13 29458
trsm 28 5 0 535
gemm 28 28 5 2805
trsm 28 5 0 412
gemm 28 28 5 2719
trsm 44 5 0 490
gemm 44 44 5 6953
trsm 28 5 0 457
gemm 28 28 5 2733
trsm 28 5 0 676
gemm 28 28 5 4829
trsm 44 5 0 755
gemm 44 44 5 11842
trsm 60 13 0 5027
gemm 60 60 13 54224
trsm 92 13 0 7953
gemm 92 92 13 130697
trsm 28 5 0 525
gemm 28 28 5 2927
trsm 28 5 0 395
gemm 28 28 5 2897
trsm 44 5 0 490
gemm 44 44 5 7071
trsm 28 5 0 402
gemm 28 28 5 2910
trsm 28 5 0 537
gemm 28 28 5 4894
trsm 44 5 0 738
gemm 44 44 5 12431
trsm 60 13 0 5647
gemm 60 60 13 52091
trsm 28 5 0 433
gemm 28 28 5 2800
trsm 28 5 0 385
gemm 28 28 5 2759
trsm 44 5 0 550
gemm 44 44 5 7092
trsm 28 5 0 404
gemm 28 28 5 2724
trsm 28 5 0 391
gemm 28 28 5 2757
trsm 44 5 0 526
gemm 44 44 5 6945
trsm 60 13 0 3178
gemm 60 60 13 28589
trsm 92 13 0 4691
gemm 92 92 13 120672
trsm 124 29 0 56302
gemm 124 124 29 412372
trsm 28 5 0 548
gemm 28 28 5 26170
trsm 28 5 0 742
gemm 28 28 5 4936
trsm 44 5 0 774
gemm 44 44 5 11536
trsm 28 5 0 446
gemm 28 28 5 2767
trsm 28 5 0 400
gemm 28 28 5 2797
trsm 44 5 0 465
gemm 44 44 5 6918
trsm 60 13 0 3189
gemm 60 60 13 28630
trsm 28 5 0 428
gemm 28 28 5 2823
trsm 28 5 0 416
gemm 28 28 5 2840
trsm 44 5 0 545
gemm 44 44 5 6947
trsm 28 5 0 499
gemm 28 28 5 2850
trsm 28 5 0 683
gemm 28 28 5 5161
trsm 44 5 0 811
gemm 44 44 5 12116
trsm 60 13 0 4769
gemm 60 60 13 30950
trsm 92 13 0 4729
gemm 92 92 13 66346
trsm 28 5 0 492
gemm 28 28 5 2807
trsm 28 5 0 389
gemm 28 28 5 2861
trsm 44 5 0 563
gemm 44 44 5 6990
trsm 28 5 0 706
gemm 28 28 5 4867
trsm 28 5 0 549
gemm 28 28 5 3529
trsm 44 5 0 562
gemm 44 44 5 6970
trsm 60 13 0 3238
gemm 60 60 13 28626
trsm 28 5 0 439
gemm 28 28 5 2774
trsm 28 5 0 386
gemm 28 28 5 2756
trsm 44 5 0 457
gemm 44 44 5 6919
trsm 28 5 0 425
gemm 28 28 5 2743
trsm 28 5 0 417
gemm 28 28 5 2825
trsm 44 5 0 461
gemm 44 44 5 6956
trsm 60 13 0 3170
gemm 60 60 13 28568
trsm 92 13 0 7472
gemm 92 92 13 118957
trsm 124 29 0 32665
gemm 124 124 29 286938
trsm 188 29 0 50165
gemm 188 188 29 801250
trsm 28 5 0 566
gemm 28 28 5 2935
trsm 28 5 0 639
gemm 28 28 5 4857
trsm 44 5 0 721
gemm 44 44 5 11839
trsm 28 5 0 599
gemm 28 28 5 4958
trsm 28 5 0 436
gemm 28 28 5 2837
trsm 44 5 0 545
gemm 44 44 5 6976
trsm 60 13 0 3218
gemm 60 60 13 28590
trsm 28 5 0 452
gemm 28 28 5 2835
trsm 28 5 0 437
gemm 28 28 5 2798
trsm 44 5 0 522
gemm 44 44 5 7075
trsm 28 5 0 432
gemm 28 28 5 2765
trsm 28 5 0 536
gemm 28 28 5 10917
trsm 44 5 0 663
gemm 44 44 5 11915
trsm 60 13 0 3581
gemm 60 60 13 68771
trsm 92 13 0 5556
gemm 92 92 13 77869
trsm 28 5 0 595
gemm 28 28 5 3281
trsm 28 5 0 645
gemm 28 28 5 4660
trsm 44 5 0 700
gemm 44 44 5 11897
trsm 28 5 0 497
gemm 28 28 5 2752
trsm 28 5 0 439
gemm 28 28 5 2728
trsm 44 5 0 431
gemm 44 44 5 6908
trsm 60 13 0 3142
gemm 60 60 13 28610
trsm 28 5 0 466
gemm 28 28 5 2817
trsm 28 5 0 428
gemm 28 28 5 2731
trsm 44 5 0 509
gemm 44 44 5 6958
trsm 28 5 0 423
gemm 28 28 5 2733
trsm 28 5 0 707
gemm 28 28 5 4677
trsm 44 5 0 753
gemm 44 44 5 11638
trsm 60 13 0 5116
gemm 60 60 13 49742
trsm 92 13 0 4699
gemm 92 92 13 66322
trsm 124 29 0 32874
gemm 124 124 29 325332
trsm 28 5 0 521
gemm 28 28 5 2869
trsm 28 5 0 443
gemm 28 28 5 2758
trsm 44 5 0 474
gemm 44 44 5 6946
trsm 28 5 0 423
gemm 28 28 5 2899
trsm 28 5 0 390
gemm 28 28 5 2903
trsm 44 5 0 707
gemm 44 44 5 12027
trsm 60 13 0 4877
gemm 60 60 13 58464
trsm 28 5 0 526
gemm 28 28 5 2822
trsm 28 5 0 407
gemm 28 28 5 2728
trsm 44 5 0 529
gemm 44 44 5 6961
trsm 28 5 0 406
gemm 28 28 5 2751
trsm 28 5 0 380
gemm 28 28 5 2767
trsm 44 5 0 437
gemm 44 44 5 6903
trsm 60 13 0 3188
gemm 60 60 13 28554
trsm 92 13 0 4662
gemm 92 92 13 66311
trsm 28 5 0 515
gemm 28 28 5 2929
trsm 28 5 0 432
gemm 28 28 5 2903
trsm 44 5 0 537
gemm 44 44 5 7014
trsm 28 5 0 403
gemm 28 28 5 2811
trsm 28 5 0 385
gemm 28 28 5 2843
trsm 44 5 0 529
gemm 44 44 5 6960
trsm 60 13 0 3189
gemm 60 60 13 28629
trsm 28 5 0 447
gemm 28 28 5 2800
trsm 28 5 0 694
gemm 28 28 5 4705
trsm 44 5 0 698
gemm 44 44 5 12306
trsm 28 5 0 545
gemm 28 28 5 4756
trsm 28 5 0 395
gemm 28 28 5 2835
trsm 44 5 0 532
gemm 44 44 5 6962
trsm 60 13 0 3181
gemm 60 60 13 28572
trsm 92 13 0 4683
gemm 92 92 13 68924
trsm 124 29 0 32625
gemm 124 124 29 434028
trsm 188 29 0 48222
gemm 188 188 29 833357
trsm 281 32 0 89023
gemm 281 281 32 1866050
trsm 252 29 0 74001
gemm 252 252 29 1380230
trsm 28 5 0 523
gemm 28 28 5 2977
trsm 28 5 0 397
gemm 28 28 5 2914
trsm 44 5 0 494
gemm 44 44 5 6952
trsm 28 5 0 586
gemm 28 28 5 4751
trsm 28 5 0 625
gemm 28 28 5 4708
trsm 44 5 0 624
gemm 44 44 5 7031
trsm 60 13 0 3077
gemm 60 60 13 28531
trsm 28 5 0 506
gemm 28 28 5 2866
trsm 28 5 0 408
gemm 28 28 5 2821
trsm 44 5 0 562
gemm 44 44 5 6967
trsm 28 5 0 442
gemm 28 28 5 2755
trsm 28 5 0 372
gemm 28 28 5 2733
trsm 44 5 0 490
gemm 44 44 5 6955
trsm 60 13 0 4893
gemm 60 60 13 50692
trsm 92 13 0 6398
gemm 92 92 13 66710
trsm 28 5 0 479
gemm 28 28 5 2812
trsm 28 5 0 558
gemm 28 28 5 4231
trsm 44 5 0 640
gemm 44 44 5 10383
trsm 28 5 0 440
gemm 28 28 5 2871
trsm 28 5 0 601
gemm 28 28 5 4756
trsm 44 5 0 745
gemm 44 44 5 12342
trsm 60 13 0 4726
gemm 60 60 13 50470
trsm 28 5 0 757
gemm 28 28 5 5434
trsm 28 5 0 499
gemm 28 28 5 2743
trsm 44 5 0 452
gemm 44 44 5 6915
trsm 28 5 0 415
gemm 28 28 5 2757
trsm 28 5 0 490
gemm 28 28 5 4979
trsm 44 5 0 778
gemm 44 44 5 12056
trsm 60 13 0 5003
gemm 60 60 13 50725
trsm 92 13 0 4699
gemm 92 92 13 66478
trsm 124 29 0 34633
gemm 124 124 29 284458
trsm 28 5 0 533
gemm 28 28 5 2819
trsm 28 5 0 463
gemm 28 28 5 2904
trsm 44 5 0 520
gemm 44 44 5 7005
trsm 28 5 0 428
gemm 28 28 5 2787
trsm 28 5 0 587
gemm 28 28 5 5039
trsm 44 5 0 790
gemm 44 44 5 11994
trsm 60 13 0 5079
gemm 60 60 13 51367
trsm 28 5 0 439
gemm 28 28 5 2772
trsm 28 5 0 410
gemm 28 28 5 2773
trsm 44 5 0 521
gemm 44 44 5 7102
trsm 28 5 0 399
gemm 28 28 5 2733
trsm 28 5 0 381
gemm 28 28 5 2735
trsm 44 5 0 521
gemm 44 44 5 6985
trsm 60 13 0 3142
gemm 60 60 13 28580
trsm 92 13 0 8309
gemm 92 92 13 129079
trsm 28 5 0 501
gemm 28 28 5 2843
trsm 28 5 0 434
gemm 28 28 5 2859
trsm 44 5 0 493
gemm 44 44 5 6990
trsm 28 5 0 513
gemm 28 28 5 2732
trsm 28 5 0 420
gemm 28 28 5 2736
trsm 44 5 0 453
gemm 44 44 5 6910
trsm 60 13 0 3171
gemm 60 60 13 28631
trsm 28 5 0 636
gemm 28 28 5 5105
trsm 28 5 0 451
gemm 28 28 5 2779
trsm 44 5 0 547
gemm 44 44 5 6973
trsm 28 5 0 385
gemm 28 28 5 2716
trsm 28 5 0 386
gemm 28 28 5 2794
trsm 44 5 0 476
gemm 44 44 5 6917
trsm 60 13 0 3229
gemm 60 60 13 28555
trsm 92 13 0 4712
gemm 92 92 13 66507
trsm 124 29 0 32527
gemm 124 124 29 427092
trsm 188 29 0 48056
gemm 188 188 29 693006
trsm 28 5 0 541
gemm 28 28 5 2888
trsm 28 5 0 455
gemm 28 28 5 2825
trsm 44 5 0 562
gemm 44 44 5 6988
trsm 28 5 0 437
gemm 28 28 5 2904
trsm 28 5 0 403
gemm 28 28 5 2829
trsm 44 5 0 505
gemm 44 44 5 6950
trsm 60 13 0 3192
gemm 60 60 13 28588
trsm 28 5 0 700
gemm 28 28 5 5346
trsm 28 5 0 654
gemm 28 28 5 4968
trsm 44 5 0 822
gemm 44 44 5 11552
trsm 28 5 0 427
gemm 28 28 5 2766
trsm 28 5 0 440
gemm 28 28 5 2903
trsm 44 5 0 451
gemm 44 44 5 6908
trsm 60 13 0 3180
gemm 60 60 13 28581
trsm 92 13 0 4766
gemm 92 92 13 73367
trsm 28 5 0 675
gemm 28 28 5 4703
trsm 28 5 0 490
gemm 28 28 5 3000
trsm 44 5 0 547
gemm 44 44 5 6988
trsm 28 5 0 417
gemm 28 28 5 2837
trsm 28 5 0 428
gemm 28 28 5 2846
trsm 44 5 0 507
gemm 44 44 5 6955
trsm 60 13 0 3192
gemm 60 60 13 31352
trsm 28 5 0 419
gemm 28 28 5 2816
trsm 28 5 0 417
gemm 28 28 5 2733
trsm 44 5 0 506
gemm 44 44 5 6966
trsm 28 5 0 609
gemm 28 28 5 5026
trsm 28 5 0 593
gemm 28 28 5 4834
trsm 44 5 0 562
gemm 44 44 5 6956
trsm 60 13 0 3194
gemm 60 60 13 28595
trsm 92 13 0 4702
gemm 92 92 13 66306
trsm 124 29 0 39480
gemm 124 124 29 358618
trsm 28 5 0 518
gemm 28 28 5 2870
trsm 28 5 0 443
gemm 28 28 5 2890
trsm 44 5 0 595
gemm 44 44 5 7025
trsm 28 5 0 400
gemm 28 28 5 2874
trsm 28 5 0 636
gemm 28 28 5 5079
trsm 44 5 0 784
gemm 44 44 5 11873
trsm 60 13 0 4825
gemm 60 60 13 49108
trsm 28 5 0 471
gemm 28 28 5 2776
trsm 28 5 0 395
gemm 28 28 5 2735
trsm 44 5 0 517
gemm 44 44 5 7078
trsm 28 5 0 379
gemm 28 28 5 2842
trsm 28 5 0 383
gemm 28 28 5 2792
trsm 44 5 0 502
gemm 44 44 5 7027
trsm 60 13 0 3162
gemm 60 60 13 28579
trsm 92 13 0 35865
gemm 92 92 13 125139
trsm 28 5 0 524
gemm 28 28 5 2854
trsm 28 5 0 445
gemm 28 28 5 2887
trsm 44 5 0 436
gemm 44 44 5 6976
trsm 28 5 0 407
gemm 28 28 5 2909
trsm 28 5 0 385
gemm 28 28 5 2879
trsm 44 5 0 543
gemm 44 44 5 6974
trsm 60 13 0 3178
gemm 60 60 13 28614
trsm 28 5 0 417
gemm 28 28 5 2775
trsm 28 5 0 602
gemm 28 28 5 5012
trsm 44 5 0 717
gemm 44 44 5 11748
trsm 28 5 0 392
gemm 28 28 5 2869
trsm 28 5 0 411
gemm 28 28 5 2743
trsm 44 5 0 451
gemm 44 44 5 6976
trsm 60 13 0 3211
gemm 60 60 13 28586
trsm 92 13 0 7030
gemm 92 92 13 80569
trsm 124 29 0 32572
gemm 124 124 29 427465
trsm 188 29 0 87964
gemm 188 188 29 690307
trsm 281 32 0 85759
gemm 281 281 32 1803377
trsm 252 29 0 63412
gemm 252 252 29 1288170
trsm 409 32 0 158715
gemm 409 409 32 3892035
trsm 380 29 0 94160
gemm 380 380 29 3001879
trsm 28 5 0 537
gemm 28 28 5 2855
trsm 28 5 0 727
gemm 28 28 5 4948
trsm 44 5 0 674
gemm 44 44 5 7115
trsm 28 5 0 430
gemm 28 28 5 2895
trsm 28 5 0 408
gemm 28 28 5 2797
trsm 44 5 0 467
gemm 44 44 5 6942
trsm 60 13 0 3168
gemm 60 60 13 28600
trsm 28 5 0 825
gemm 28 28 5 4980
trsm 28 5 0 465
gemm 28 28 5 2754
trsm 44 5 0 553
gemm 44 44 5 6971
trsm 28 5 0 402
gemm 28 28 5 2813
trsm 28 5 0 422
gemm 28 28 5 2841
trsm 44 5 0 530
gemm 44 44 5 6966
trsm 60 13 0 3150
gemm 60 60 13 31107
trsm 92 13 0 4761
gemm 92 92 13 66308
trsm 28 5 0 597
gemm 28 28 5 3027
trsm 28 5 0 490
gemm 28 28 5 2862
trsm 44 5 0 485
gemm 44 44 5 7016
trsm 28 5 0 460
gemm 28 28 5 2945
trsm 28 5 0 436
gemm 28 28 5 2800
trsm 44 5 0 496
gemm 44 44 5 7009
trsm 60 13 0 3181
gemm 60 60 13 28604
trsm 28 5 0 438
gemm 28 28 5 2789
trsm 28 5 0 679
gemm 28 28 5 4870
trsm 44 5 0 694
gemm 44 44 5 11844
trsm 28 5 0 633
gemm 28 28 5 4422
trsm 28 5 0 448
gemm 28 28 5 2804
trsm 44 5 0 449
gemm 44 44 5 6962
trsm 60 13 0 3166
gemm 60 60 13 28612
trsm 92 13 0 4734
gemm 92 92 13 66290
trsm 124 29 0 32583
gemm 124 124 29 445921
trsm 28 5 0 529
gemm 28 28 5 2828
trsm 28 5 0 740
gemm 28 28 5 5390
trsm 44 5 0 907
gemm 44 44 5 11863
trsm 28 5 0 735
gemm 28 28 5 4852
trsm 28 5 0 451
gemm 28 28 5 2745
trsm 44 5 0 563
gemm 44 44 5 7038
trsm 60 13 0 3196
gemm 60 60 13 28916
trsm 28 5 0 438
gemm 28 28 5 2769
trsm 28 5 0 427
gemm 28 28 5 2784
trsm 44 5 0 477
gemm 44 44 5 7013
trsm 28 5 0 420
gemm 28 28 5 2762
trsm 28 5 0 409
gemm 28 28 5 2760
trsm 44 5 0 430
gemm 44 44 5 6942
trsm 60 13 0 4949
gemm 60 60 13 57345
trsm 92 13 0 4731
gemm 92 92 13 66464
trsm 28 5 0 521
gemm 28 28 5 2803
trsm 28 5 0 414
gemm 28 28 5 2796
trsm 44 5 0 548
gemm 44 44 5 7015
trsm 28 5 0 398
gemm 28 28 5 2843
trsm 28 5 0 385
gemm 28 28 5 2836
trsm 44 5 0 455
gemm 44 44 5 6920
trsm 60 13 0 3238
gemm 60 60 13 28624
trsm 28 5 0 664
gemm 28 28 5 4587
trsm 28 5 0 473
gemm 28 28 5 2731
trsm 44 5 0 539
gemm 44 44 5 6980
trsm 28 5 0 406
gemm 28 28 5 2741
trsm 28 5 0 431
gemm 28 28 5 2792
trsm 44 5 0 513
gemm 44 44 5 6967
trsm 60 13 0 3183
gemm 60 60 13 28584
trsm 92 13 0 4646
gemm 92 92 13 66239
trsm 124 29 0 50991
gemm 124 124 29 306196
trsm 188 29 0 54908
gemm 188 188 29 691423
trsm 28 5 0 506
gemm 28 28 5 2903
trsm 28 5 0 380
gemm 28 28 5 2898
trsm 44 5 0 489
gemm 44 44 5 7025
trsm 28 5 0 659
gemm 28 28 5 4889
trsm 28 5 0 588
gemm 28 28 5 5006
trsm 44 5 0 564
gemm 44 44 5 9118
trsm 60 13 0 3196
gemm 60 60 13 28607
trsm 28 5 0 449
gemm 28 28 5 2789
trsm 28 5 0 461
gemm 28 28 5 2806
trsm 44 5 0 720
gemm 44 44 5 12119
trsm 28 5 0 471
gemm 28 28 5 2728
trsm 28 5 0 410
gemm 28 28 5 2861
trsm 44 5 0 501
gemm 44 44 5 6945
trsm 60 13 0 3159
gemm 60 60 13 28564
trsm 92 13 0 4749
gemm 92 92 13 66649
trsm 28 5 0 570
gemm 28 28 5 2787
trsm 28 5 0 429
gemm 28 28 5 2725
trsm 44 5 0 561
gemm 44 44 5 6963
trsm 28 5 0 413
gemm 28 28 5 2900
trsm 28 5 0 382
gemm 28 28 5 2810
trsm 44 5 0 541
gemm 44 44 5 6949
trsm 60 13 0 3188
gemm 60 60 13 28601
trsm 28 5 0 665
gemm 28 28 5 4735
trsm 28 5 0 723
gemm 28 28 5 4521
trsm 44 5 0 662
gemm 44 44 5 11019
trsm 28 5 0 440
gemm 28 28 5 2744
trsm 28 5 0 429
gemm 28 28 5 2741
trsm 44 5 0 425
gemm 44 44 5 6911
trsm 60 13 0 3202
gemm 60 60 13 28567
trsm 92 13 0 4681
gemm 92 92 13 66252
trsm 124 29 0 47220
gemm 124 124 29 299282
trsm 28 5 0 522
gemm 28 28 5 2830
trsm 28 5 0 656
gemm 28 28 5 4655
trsm 44 5 0 874
gemm 44 44 5 11702
trsm 28 5 0 489
gemm 28 28 5 2835
trsm 28 5 0 406
gemm 28 28 5 2862
trsm 44 5 0 537
gemm 44 44 5 6986
trsm 60 13 0 3174
gemm 60 60 13 28610
trsm 28 5 0 432
gemm 28 28 5 2769
trsm 28 5 0 391
gemm 28 28 5 2746
trsm 44 5 0 444
gemm 44 44 5 6905
trsm 28 5 0 385
gemm 28 28 5 2726
trsm 28 5 0 532
gemm 28 28 5 4634
trsm 44 5 0 807
gemm 44 44 5 12017
trsm 60 13 0 5395
gemm 60 60 13 50039
trsm 92 13 0 4706
gemm 92 92 13 66378
trsm 28 5 0 482
gemm 28 28 5 2801
trsm 28 5 0 395
gemm 28 28 5 2829
trsm 44 5 0 453
gemm 44 44 5 6915
trsm 28 5 0 399
gemm 28 28 5 2736
trsm 28 5 0 519
gemm 28 28 5 4922
trsm 44 5 0 745
gemm 44 44 5 11973
trsm 60 13 0 5119
gemm 60 60 13 52208
trsm 28 5 0 478
gemm 28 28 5 2855
trsm 28 5 0 388
gemm 28 28 5 2735
trsm 44 5 0 535
gemm 44 44 5 6946
trsm 28 5 0 399
gemm 28 28 5 2731
trsm 28 5 0 397
gemm 28 28 5 2723
trsm 44 5 0 507
gemm 44 44 5 6944
trsm 60 13 0 3213
gemm 60 60 13 28574
trsm 92 13 0 4662
gemm 92 92 13 66222
trsm 124 29 0 32685
gemm 124 124 29 284468
trsm 188 29 0 78080
gemm 188 188 29 661692
trsm 28 5 0 582
gemm 28 28 5 2845
trsm 28 5 0 500
gemm 28 28 5 2907
trsm 44 5 0 527
gemm 44 44 5 6976
trsm 28 5 0 415
gemm 28 28 5 2903
trsm 28 5 0 385
gemm 28 28 5 2766
trsm 44 5 0 459
gemm 44 44 5 6960
trsm 60 13 0 5225
gemm 60 60 13 51940
trsm 28 5 0 630
gemm 28 28 5 3605
trsm 28 5 0 426
gemm 28 28 5 2752
trsm 44 5 0 558
gemm 44 44 5 6976
trsm 28 5 0 409
gemm 28 28 5 2825
trsm 28 5 0 365
gemm 28 28 5 2722
trsm 44 5 0 493
gemm 44 44 5 6915
trsm 60 13 0 3153
gemm 60 60 13 39644
trsm 92 13 0 4711
gemm 92 92 13 66399
trsm 28 5 0 498
gemm 28 28 5 2855
trsm 28 5 0 398
gemm 28 28 5 2901
trsm 44 5 0 545
gemm 44 44 5 6988
trsm 28 5 0 397
gemm 28 28 5 2857
trsm 28 5 0 381
gemm 28 28 5 2848
trsm 44 5 0 647
gemm 44 44 5 7061
trsm 60 13 0 3206
gemm 60 60 13 28629
trsm 28 5 0 418
gemm 28 28 5 2750
trsm 28 5 0 402
gemm 28 28 5 2765
trsm 44 5 0 437
gemm 44 44 5 11843
trsm 28 5 0 637
gemm 28 28 5 4757
trsm 28 5 0 497
gemm 28 28 5 2799
trsm 44 5 0 517
gemm 44 44 5 6956
trsm 60 13 0 3182
gemm 60 60 13 28597
trsm 92 13 0 4674
gemm 92 92 13 98637
trsm 124 29 0 32619
gemm 124 124 29 423751
trsm 28 5 0 497
gemm 28 28 5 2931
trsm 28 5 0 394
gemm 28 28 5 2917
trsm 44 5 0 786
gemm 44 44 5 12356
trsm 28 5 0 556
gemm 28 28 5 4860
trsm 28 5 0 473
gemm 28 28 5 2782
trsm 44 5 0 527
gemm 44 44 5 6971
trsm 60 13 0 3238
gemm 60 60 13 28611
trsm 28 5 0 436
gemm 28 28 5 2800
trsm 28 5 0 389
gemm 28 28 5 2897
trsm 44 5 0 513
gemm 44 44 5 6954
trsm 28 5 0 381
gemm 28 28 5 2740
trsm 28 5 0 358
gemm 28 28 5 2751
trsm 44 5 0 514
gemm 44 44 5 6953
trsm 60 13 0 4607
gemm 60 60 13 51042
trsm 92 13 0 6733
gemm 92 92 13 66642
trsm 28 5 0 485
gemm 28 28 5 2811
trsm 28 5 0 416
gemm 28 28 5 2795
trsm 44 5 0 457
gemm 44 44 5 6899
trsm 28 5 0 417
gemm 28 28 5 2780
trsm 28 5 0 382
gemm 28 28 5 2733
trsm 44 5 0 444
gemm 44 44 5 6914
trsm 60 13 0 3231
gemm 60 60 13 28632
trsm 28 5 0 663
gemm 28 28 5 4805
trsm 28 5 0 480
gemm 28 28 5 2788
trsm 44 5 0 517
gemm 44 44 5 6972
trsm 28 5 0 398
gemm 28 28 5 2747
trsm 28 5 0 415
gemm 28 28 5 2850
trsm 44 5 0 444
gemm 44 44 5 6989
trsm 60 13 0 3783
gemm 60 60 13 32719
trsm 92 13 0 4709
gemm 92 92 13 66291
trsm 124 29 0 60896
gemm 124 124 29 327034
trsm 188 29 0 84621
gemm 188 188 29 701021
trsm 281 32 0 86902
gemm 281 281 32 1942514
trsm 252 29 0 64303
gemm 252 252 29 1327304
trsm 345 32 0 105550
gemm 345 345 32 2887206
trsm 316 29 0 98217
gemm 316 316 29 2103641
trsm 28 5 0 548
gemm 28 28 5 2856
trsm 28 5 0 424
gemm 28 28 5 2879
trsm 44 5 0 559
gemm 44 44 5 7064
trsm 28 5 0 411
gemm 28 28 5 2801
trsm 28 5 0 393
gemm 28 28 5 2882
trsm 44 5 0 728
gemm 44 44 5 12201
trsm 60 13 0 5235
gemm 60 60 13 58526
trsm 28 5 0 483
gemm 28 28 5 2864
trsm 28 5 0 712
gemm 28 28 5 4893
trsm 44 5 0 737
gemm 44 44 5 11687
trsm 28 5 0 418
gemm 28 28 5 2750
trsm 28 5 0 379
gemm 28 28 5 2747
trsm 44 5 0 454
gemm 44 44 5 6913
trsm 60 13 0 3164
gemm 60 60 13 28578
trsm 92 13 0 4649
gemm 92 92 13 66314
trsm 28 5 0 818
gemm 28 28 5 4972
trsm 28 5 0 477
gemm 28 28 5 2828
trsm 44 5 0 558
gemm 44 44 5 7009
trsm 28 5 0 404
gemm 28 28 5 2827
trsm 28 5 0 387
gemm 28 28 5 2859
trsm 44 5 0 527
gemm 44 44 5 6964
trsm 60 13 0 3220
gemm 60 60 13 28638
trsm 28 5 0 413
gemm 28 28 5 2747
trsm 28 5 0 664
gemm 28 28 5 4637
trsm 44 5 0 686
gemm 44 44 5 11836
trsm 28 5 0 692
gemm 28 28 5 4964
trsm 28 5 0 456
gemm 28 28 5 2844
trsm 44 5 0 533
gemm 44 44 5 6951
trsm 60 13 0 3149
gemm 60 60 13 28563
trsm 92 13 0 4655
gemm 92 92 13 69352
trsm 124 29 0 32996
gemm 124 124 29 330124
trsm 28 5 0 591
gemm 28 28 5 2877
trsm 28 5 0 413
gemm 28 28 5 2802
trsm 44 5 0 557
gemm 44 44 5 7011
trsm 28 5 0 660
gemm 28 28 5 5034
trsm 28 5 0 597
gemm 28 28 5 4811
trsm 44 5 0 640
gemm 44 44 5 11499
trsm 60 13 0 3170
gemm 60 60 13 28686
trsm 28 5 0 420
gemm 28 28 5 2775
trsm 28 5 0 415
gemm 28 28 5 2761
trsm 44 5 0 537
gemm 44 44 5 7007
trsm 28 5 0 403
gemm 28 28 5 2804
trsm 28 5 0 402
gemm 28 28 5 2785
trsm 44 5 0 520
gemm 44 44 5 6970
trsm 60 13 0 5219
gemm 60 60 13 51121
trsm 92 13 0 7270
gemm 92 92 13 66711
trsm 28 5 0 481
gemm 28 28 5 2783
trsm 28 5 0 421
gemm 28 28 5 2866
trsm 44 5 0 469
gemm 44 44 5 6993
trsm 28 5 0 431
gemm 28 28 5 2825
trsm 28 5 0 402
gemm 28 28 5 2801
trsm 44 5 0 538
gemm 44 44 5 7000
trsm 60 13 0 27571
gemm 60 60 13 52211
trsm 28 5 0 642
gemm 28 28 5 3680
trsm 28 5 0 455
gemm 28 28 5 2835
trsm 44 5 0 457
gemm 44 44 5 6955
trsm 28 5 0 379
gemm 28 28 5 2774
trsm 28 5 0 413
gemm 28 28 5 2739
trsm 44 5 0 449
gemm 44 44 5 6932
trsm 60 13 0 3222
gemm 60 60 13 28571
trsm 92 13 0 4694
gemm 92 92 13 66336
trsm 124 29 0 33069
gemm 124 124 29 338932
trsm 188 29 0 48559
gemm 188 188 29 707590
trsm 28 5 0 544
gemm 28 28 5 2846
trsm 28 5 0 401
gemm 28 28 5 2901
trsm 44 5 0 561
gemm 44 44 5 7049
trsm 28 5 0 602
gemm 28 28 5 4826
trsm 28 5 0 558
gemm 28 28 5 4685
trsm 44 5 0 563
gemm 44 44 5 7017
trsm 60 13 0 3165
gemm 60 60 13 28627
trsm 28 5 0 416
gemm 28 28 5 2847
trsm 28 5 0 417
gemm 28 28 5 2906
trsm 44 5 0 447
gemm 44 44 5 6958
trsm 28 5 0 423
gemm 28 28 5 2838
trsm 28 5 0 432
gemm 28 28 5 2754
trsm 44 5 0 459
gemm 44 44 5 6932
trsm 60 13 0 3134
gemm 60 60 13 51717
trsm 92 13 0 6872
gemm 92 92 13 86521
trsm 28 5 0 532
gemm 28 28 5 2903
trsm 28 5 0 546
gemm 28 28 5 2863
trsm 44 5 0 557
gemm 44 44 5 7014
trsm 28 5 0 460
gemm 28 28 5 2891
trsm 28 5 0 419
gemm 28 28 5 2808
trsm 44 5 0 430
gemm 44 44 5 6912
trsm 60 13 0 3195
gemm 60 60 13 28626
trsm 28 5 0 435
gemm 28 28 5 2873
trsm 28 5 0 563
gemm 28 28 5 2747
trsm 44 5 0 549
gemm 44 44 5 7022
trsm 28 5 0 419
gemm 28 28 5 2761
trsm 28 5 0 413
gemm 28 28 5 2831
trsm 44 5 0 584
gemm 44 44 5 7096
trsm 60 13 0 3181
gemm 60 60 13 28636
trsm 92 13 0 4649
gemm 92 92 13 66353
trsm 124 29 0 52261
gemm 124 124 29 377601
trsm 28 5 0 542
gemm 28 28 5 2858
trsm 28 5 0 616
gemm 28 28 5 2886
trsm 44 5 0 885
gemm 44 44 5 6997
trsm 28 5 0 431
gemm 28 28 5 2785
trsm 28 5 0 414
gemm 28 28 5 2745
trsm 44 5 0 453
gemm 44 44 5 7005
trsm 60 13 0 3180
gemm 60 60 13 53206
trsm 28 5 0 524
gemm 28 28 5 2854
trsm 28 5 0 481
gemm 28 28 5 2755
trsm 44 5 0 528
gemm 44 44 5 6964
trsm 28 5 0 406
gemm 28 28 5 2948
trsm 28 5 0 451
gemm 28 28 5 2815
trsm 44 5 0 536
gemm 44 44 5 6959
trsm 60 13 0 3187
gemm 60 60 13 28589
trsm 92 13 0 4682
gemm 92 92 13 107068
trsm 28 5 0 515
gemm 28 28 5 2811
trsm 28 5 0 414
gemm 28 28 5 2854
trsm 44 5 0 568
gemm 44 44 5 6958
trsm 28 5 0 415
gemm 28 28 5 2867
trsm 28 5 0 388
gemm 28 28 5 2890
trsm 44 5 0 531
gemm 44 44 5 6953
trsm 60 13 0 3218
gemm 60 60 13 28626
trsm 28 5 0 414
gemm 28 28 5 2765
trsm 28 5 0 602
gemm 28 28 5 4800
trsm 44 5 0 664
gemm 44 44 5 11909
trsm 28 5 0 418
gemm 28 28 5 2927
trsm 28 5 0 378
gemm 28 28 5 2736
trsm 44 5 0 469
gemm 44 44 5 6914
trsm 60 13 0 3166
gemm 60 60 13 28573
trsm 92 13 0 4705
gemm 92 92 13 66335
trsm 124 29 0 73428
gemm 124 124 29 379442
trsm 188 29 0 88672
gemm 188 188 29 744339
trsm 28 5 0 545
gemm 28 28 5 2884
trsm 28 5 0 480
gemm 28 28 5 2935
trsm 44 5 0 562
gemm 44 44 5 7085
trsm 28 5 0 437
gemm 28 28 5 2928
trsm 28 5 0 385
gemm 28 28 5 3036
trsm 44 5 0 877
gemm 44 44 5 12216
trsm 60 13 0 5283
gemm 60 60 13 51483
trsm 28 5 0 468
gemm 28 28 5 3113
trsm 28 5 0 394
gemm 28 28 5 2795
trsm 44 5 0 474
gemm 44 44 5 7006
trsm 28 5 0 433
gemm 28 28 5 2821
trsm 28 5 0 412
gemm 28 28 5 2739
trsm 44 5 0 549
gemm 44 44 5 7005
trsm 60 13 0 3225
gemm 60 60 13 28582
trsm 92 13 0 7745
gemm 92 92 13 127034
trsm 28 5 0 517
gemm 28 28 5 2889
trsm 28 5 0 384
gemm 28 28 5 2799
trsm 44 5 0 480
gemm 44 44 5 6984
trsm 28 5 0 430
gemm 28 28 5 2776
trsm 28 5 0 427
gemm 28 28 5 2723
trsm 44 5 0 454
gemm 44 44 5 6962
trsm 60 13 0 3192
gemm 60 60 13 28632
trsm 28 5 0 640
gemm 28 28 5 10985
trsm 28 5 0 483
gemm 28 28 5 2786
trsm 44 5 0 537
gemm 44 44 5 6988
trsm 28 5 0 404
gemm 28 28 5 2732
trsm 28 5 0 429
gemm 28 28 5 2784
trsm 44 5 0 519
gemm 44 44 5 6958
trsm 60 13 0 3142
gemm 60 60 13 32700
trsm 92 13 0 4747
gemm 92 92 13 66404
trsm 124 29 0 33086
gemm 124 124 29 290978
trsm 28 5 0 530
gemm 28 28 5 2841
trsm 28 5 0 692
gemm 28 28 5 4954
trsm 44 5 0 805
gemm 44 44 5 12223
trsm 28 5 0 682
gemm 28 28 5 4991
trsm 28 5 0 434
gemm 28 28 5 2763
trsm 44 5 0 540
gemm 44 44 5 6995
trsm 60 13 0 3096
gemm 60 60 13 28616
trsm 28 5 0 707
gemm 28 28 5 3924
trsm 28 5 0 419
gemm 28 28 5 2716
trsm 44 5 0 546
gemm 44 44 5 6965
trsm 28 5 0 393
gemm 28 28 5 2721
trsm 28 5 0 767
gemm 28 28 5 4876
trsm 44 5 0 648
gemm 44 44 5 11350
trsm 60 13 0 4636
gemm 60 60 13 29852
trsm 92 13 0 4655
gemm 92 92 13 66325
trsm 28 5 0 435
gemm 28 28 5 2775
trsm 28 5 0 373
gemm 28 28 5 2865
trsm 44 5 0 555
gemm 44 44 5 6983
trsm 28 5 0 390
gemm 28 28 5 2809
trsm 28 5 0 582
gemm 28 28 5 4820
trsm 44 5 0 871
gemm 44 44 5 12019
trsm 60 13 0 4817
gemm 60 60 13 33421
trsm 28 5 0 428
gemm 28 28 5 2749
trsm 28 5 0 401
gemm 28 28 5 2725
trsm 44 5 0 455
gemm 44 44 5 6906
trsm 28 5 0 397
gemm 28 28 5 2742
trsm 28 5 0 483
gemm 28 28 5 2792
trsm 44 5 0 520
gemm 44 44 5 6944
trsm 60 13 0 3204
gemm 60 60 13 28613
trsm 92 13 0 4716
gemm 92 92 13 129419
trsm 124 29 0 32989
gemm 124 124 29 287883
trsm 188 29 0 48509
gemm 188 188 29 713880
trsm 281 32 0 86426
gemm 281 281 32 1820760
trsm 252 29 0 234473
gemm 252 252 29 1372087
trsm 345 32 0 105621
gemm 345 345 32 2768163
trsm 316 29 0 79827
gemm 316 316 29 2101591
trsm 505 32 0 158560
gemm 505 505 32 5759172
trsm 473 32 0 142703
gemm 473 473 32 5113364
trsm 444 29 0 110683
gemm 444 444 29 4046469
trsm 665 32 0 294179
gemm 665 665 32 10219094
trsm 633 32 0 214768
gemm 633 633 32 9091448
trsm 601 32 0 314052
gemm 601 601 32 8370723
trsm 572 29 0 201936
gemm 572 572 29 6982790
trsm 28 5 0 535
gemm 28 28 5 3088
trsm 28 5 0 443
gemm 28 28 5 2914
trsm 44 5 0 504
gemm 44 44 5 6971
trsm 28 5 0 430
gemm 28 28 5 2892
trsm 28 5 0 544
gemm 28 28 5 4959
trsm 44 5 0 799
gemm 44 44 5 12084
trsm 60 13 0 5016
gemm 60 60 13 51084
trsm 28 5 0 420
gemm 28 28 5 2787
trsm 28 5 0 380
gemm 28 28 5 2824
trsm 44 5 0 543
gemm 44 44 5 6979
trsm 28 5 0 394
gemm 28 28 5 2751
trsm 28 5 0 382
gemm 28 28 5 2758
trsm 44 5 0 538
gemm 44 44 5 7007
trsm 60 13 0 3183
gemm 60 60 13 28565
trsm 92 13 0 4705
gemm 92 92 13 151662
trsm 28 5 0 514
gemm 28 28 5 2773
trsm 28 5 0 398
gemm 28 28 5 2837
trsm 44 5 0 547
gemm 44 44 5 7052
trsm 28 5 0 400
gemm 28 28 5 2901
trsm 28 5 0 405
gemm 28 28 5 2781
trsm 44 5 0 549
gemm 44 44 5 6968
trsm 60 13 0 3197
gemm 60 60 13 28669
trsm 28 5 0 727
gemm 28 28 5 4961
trsm 28 5 0 434
gemm 28 28 5 2801
trsm 44 5 0 448
gemm 44 44 5 6927
trsm 28 5 0 387
gemm 28 28 5 2740
trsm 28 5 0 390
gemm 28 28 5 2814
trsm 44 5 0 522
gemm 44 44 5 6969
trsm 60 13 0 3179
gemm 60 60 13 31302
trsm 92 13 0 4734
gemm 92 92 13 77322
trsm 124 29 0 51579
gemm 124 124 29 296238
trsm 28 5 0 689
gemm 28 28 5 11012
trsm 28 5 0 528
gemm 28 28 5 2795
trsm 44 5 0 594
gemm 44 44 5 7036
trsm 28 5 0 408
gemm 28 28 5 2842
trsm 28 5 0 399
gemm 28 28 5 2830
trsm 44 5 0 543
gemm 44 44 5 7113
trsm 60 13 0 3182
gemm 60 60 13 31133
trsm 28 5 0 483
gemm 28 28 5 2763
trsm 28 5 0 399
gemm 28 28 5 2796
trsm 44 5 0 843
gemm 44 44 5 12219
trsm 28 5 0 528
gemm 28 28 5 5150
trsm 28 5 0 450
gemm 28 28 5 2750
trsm 44 5 0 528
gemm 44 44 5 6934
trsm 60 13 0 3184
gemm 60 60 13 28601
trsm 92 13 0 4690
gemm 92 92 13 98515
trsm 28 5 0 469
gemm 28 28 5 2831
trsm 28 5 0 391
gemm 28 28 5 28358
trsm 44 5 0 888
gemm 44 44 5 12139
trsm 28 5 0 654
gemm 28 28 5 4860
trsm 28 5 0 410
gemm 28 28 5 2760
trsm 44 5 0 426
gemm 44 44 5 6930
trsm 60 13 0 3226
gemm 60 60 13 28620
trsm 28 5 0 436
gemm 28 28 5 2768
trsm 28 5 0 390
gemm 28 28 5 2804
trsm 44 5 0 521
gemm 44 44 5 6976
trsm 28 5 0 395
gemm 28 28 5 2733
trsm 28 5 0 384
gemm 28 28 5 2713
trsm 44 5 0 528
gemm 44 44 5 6949
trsm 60 13 0 5081
gemm 60 60 13 51887
trsm 92 13 0 4743
gemm 92 92 13 66746
trsm 124 29 0 32524
gemm 124 124 29 288259
trsm 188 29 0 47940
gemm 188 188 29 774056
trsm 28 5 0 760
gemm 28 28 5 4480
trsm 28 5 0 521
gemm 28 28 5 2956
trsm 44 5 0 493
gemm 44 44 5 6946
trsm 28 5 0 406
gemm 28 28 5 2884
trsm 28 5 0 404
gemm 28 28 5 2833
trsm 44 5 0 561
gemm 44 44 5 6987
trsm 60 13 0 3111
gemm 60 60 13 31214
trsm 28 5 0 437
gemm 28 28 5 2767
trsm 28 5 0 412
gemm 28 28 5 2877
trsm 44 5 0 442
gemm 44 44 5 6937
trsm 28 5 0 745
gemm 28 28 5 5050
trsm 28 5 0 476
gemm 28 28 5 2734
trsm 44 5 0 443
gemm 44 44 5 6946
trsm 60 13 0 3189
gemm 60 60 13 28620
trsm 92 13 0 4681
gemm 92 92 13 66382
trsm 28 5 0 447
gemm 28 28 5 2775
trsm 28 5 0 417
gemm 28 28 5 2800
trsm 44 5 0 531
gemm 44 44 5 6966
trsm 28 5 0 597
gemm 28 28 5 4738
trsm 28 5 0 597
gemm 28 28 5 4862
trsm 44 5 0 578
gemm 44 44 5 6921
trsm 60 13 0 3165
gemm 60 60 13 28582
trsm 28 5 0 435
gemm 28 28 5 2782
trsm 28 5 0 380
gemm 28 28 5 2765
trsm 44 5 0 537
gemm 44 44 5 6972
trsm 28 5 0 403
gemm 28 28 5 2825
trsm 28 5 0 415
gemm 28 28 5 2732
trsm 44 5 0 531
gemm 44 44 5 6958
trsm 60 13 0 4796
gemm 60 60 13 51528
trsm 92 13 0 7931
gemm 92 92 13 71888
trsm 124 29 0 32551
gemm 124 124 29 324001
trsm 28 5 0 535
gemm 28 28 5 2865
trsm 28 5 0 432
gemm 28 28 5 2867
trsm 44 5 0 550
gemm 44 44 5 7002
trsm 28 5 0 407
gemm 28 28 5 2820
trsm 28 5 0 571
gemm 28 28 5 4653
trsm 44 5 0 832
gemm 44 44 5 6976
trsm 60 13 0 3170
gemm 60 60 13 37222
trsm 28 5 0 499
gemm 28 28 5 2800
trsm 28 5 0 428
gemm 28 28 5 2737
trsm 44 5 0 519
gemm 44 44 5 6942
trsm 28 5 0 391
gemm 28 28 5 2750
trsm 28 5 0 389
gemm 28 28 5 2871
trsm 44 5 0 525
gemm 44 44 5 6954
trsm 60 13 0 4789
gemm 60 60 13 28598
trsm 92 13 0 4695
gemm 92 92 13 66326
trsm 28 5 0 722
gemm 28 28 5 4802
trsm 28 5 0 658
gemm 28 28 5 5031
trsm 44 5 0 694
gemm 44 44 5 7020
trsm 28 5 0 439
gemm 28 28 5 2817
trsm 28 5 0 409
gemm 28 28 5 2887
trsm 44 5 0 528
gemm 44 44 5 6980
trsm 60 13 0 3121
gemm 60 60 13 28581
trsm 28 5 0 437
gemm 28 28 5 2803
trsm 28 5 0 387
gemm 28 28 5 2895
trsm 44 5 0 532
gemm 44 44 5 6939
trsm 28 5 0 552
gemm 28 28 5 4875
trsm 28 5 0 586
gemm 28 28 5 5258
trsm 44 5 0 691
gemm 44 44 5 11898
trsm 60 13 0 3155
gemm 60 60 13 28566
trsm 92 13 0 4666
gemm 92 92 13 66311
trsm 124 29 0 32650
gemm 124 124 29 396904
trsm 188 29 0 48196
gemm 188 188 29 784013
trsm 281 32 0 86158
gemm 281 281 32 1990261
trsm 252 29 0 66125
gemm 252 252 29 1300316
trsm 28 5 0 520
gemm 28 28 5 2902
trsm 28 5 0 743
gemm 28 28 5 5106
trsm 44 5 0 753
gemm 44 44 5 12189
trsm 28 5 0 463
gemm 28 28 5 2938
trsm 28 5 0 490
gemm 28 28 5 2845
trsm 44 5 0 549
gemm 44 44 5 7005
trsm 60 13 0 3182
gemm 60 60 13 28610
trsm 28 5 0 413
gemm 28 28 5 2774
trsm 28 5 0 385
gemm 28 28 5 2901
trsm 44 5 0 506
gemm 44 44 5 6974
trsm 28 5 0 392
gemm 28 28 5 2867
trsm 28 5 0 730
gemm 28 28 5 4969
trsm 44 5 0 751
gemm 44 44 5 12136
trsm 60 13 0 3210
gemm 60 60 13 28623
trsm 92 13 0 4695
gemm 92 92 13 66484
trsm 28 5 0 464
gemm 28 28 5 2750
trsm 28 5 0 465
gemm 28 28 5 2842
trsm 44 5 0 461
gemm 44 44 5 6955
trsm 28 5 0 384
gemm 28 28 5 2900
trsm 28 5 0 707
gemm 28 28 5 11051
trsm 44 5 0 779
gemm 44 44 5 12369
trsm 60 13 0 5190
gemm 60 60 13 34431
trsm 28 5 0 421
gemm 28 28 5 2774
trsm 28 5 0 401
gemm 28 28 5 2727
trsm 44 5 0 550
gemm 44 44 5 7032
trsm 28 5 0 392
gemm 28 28 5 2751
trsm 28 5 0 390
gemm 28 28 5 2784
trsm 44 5 0 473
gemm 44 44 5 6927
trsm 60 13 0 3169
gemm 60 60 13 28566
trsm 92 13 0 7317
gemm 92 92 13 130083
trsm 124 29 0 32586
gemm 124 124 29 318553
trsm 28 5 0 509
gemm 28 28 5 2869
trsm 28 5 0 425
gemm 28 28 5 2858
trsm 44 5 0 568
gemm 44 44 5 6989
trsm 28 5 0 413
gemm 28 28 5 2849
trsm 28 5 0 391
gemm 28 28 5 2879
trsm 44 5 0 542
gemm 44 44 5 6962
trsm 60 13 0 3171
gemm 60 60 13 28627
trsm 28 5 0 427
gemm 28 28 5 2800
trsm 28 5 0 700
gemm 28 28 5 4654
trsm 44 5 0 701
gemm 44 44 5 11444
trsm 28 5 0 466
gemm 28 28 5 2779
trsm 28 5 0 372
gemm 28 28 5 2781
trsm 44 5 0 447
gemm 44 44 5 6916
trsm 60 13 0 4096
gemm 60 60 13 28783
trsm 92 13 0 4678
gemm 92 92 13 72379
trsm 28 5 0 483
gemm 28 28 5 4769
trsm 28 5 0 690
gemm 28 28 5 4806
trsm 44 5 0 775
gemm 44 44 5 12180
trsm 28 5 0 637
gemm 28 28 5 3042
trsm 28 5 0 477
gemm 28 28 5 2782
trsm 44 5 0 595
gemm 44 44 5 7010
trsm 60 13 0 3152
gemm 60 60 13 66258
trsm 28 5 0 515
gemm 28 28 5 2840
trsm 28 5 0 424
gemm 28 28 5 2888
trsm 44 5 0 538
gemm 44 44 5 7039
trsm 28 5 0 407
gemm 28 28 5 2773
trsm 28 5 0 425
gemm 28 28 5 4725
trsm 44 5 0 523
gemm 44 44 5 7015
trsm 60 13 0 3125
gemm 60 60 13 28586
trsm 92 13 0 4685
gemm 92 92 13 66364
trsm 124 29 0 32726
gemm 124 124 29 286511
trsm 188 29 0 78014
gemm 188 188 29 645389
trsm 28 5 0 506
gemm 28 28 5 3005
trsm 28 5 0 397
gemm 28 28 5 2819
trsm 44 5 0 498
gemm 44 44 5 6963
trsm 28 5 0 389
gemm 28 28 5 2845
trsm 28 5 0 610
gemm 28 28 5 4515
trsm 44 5 0 724
gemm 44 44 5 11884
trsm 60 13 0 4912
gemm 60 60 13 44855
trsm 28 5 0 447
gemm 28 28 5 2808
trsm 28 5 0 392
gemm 28 28 5 2834
trsm 44 5 0 540
gemm 44 44 5 6963
trsm 28 5 0 388
gemm 28 28 5 2808
trsm 28 5 0 382
gemm 28 28 5 2804
trsm 44 5 0 523
gemm 44 44 5 6950
trsm 60 13 0 3192
gemm 60 60 13 28571
trsm 92 13 0 7136
gemm 92 92 13 127271
trsm 28 5 0 509
gemm 28 28 5 2841
trsm 28 5 0 405
gemm 28 28 5 2914
trsm 44 5 0 568
gemm 44 44 5 7054
trsm 28 5 0 407
gemm 28 28 5 2854
trsm 28 5 0 385
gemm 28 28 5 2730
trsm 44 5 0 562
gemm 44 44 5 6948
trsm 60 13 0 3172
gemm 60 60 13 28662
trsm 28 5 0 416
gemm 28 28 5 2838
trsm 28 5 0 643
gemm 28 28 5 4732
trsm 44 5 0 734
gemm 44 44 5 11844
trsm 28 5 0 436
gemm 28 28 5 2773
trsm 28 5 0 394
gemm 28 28 5 2734
trsm 44 5 0 420
gemm 44 44 5 6916
trsm 60 13 0 3152
gemm 60 60 13 28570
trsm 92 13 0 4684
gemm 92 92 13 66366
trsm 124 29 0 32491
gemm 124 124 29 450527
trsm 28 5 0 500
gemm 28 28 5 2845
trsm 28 5 0 657
gemm 28 28 5 4955
trsm 44 5 0 818
gemm 44 44 5 11576
trsm 28 5 0 547
gemm 28 28 5 4104
trsm 28 5 0 387
gemm 28 28 5 2743
trsm 44 5 0 562
gemm 44 44 5 6974
trsm 60 13 0 3149
gemm 60 60 13 28618
trsm 28 5 0 419
gemm 28 28 5 2787
trsm 28 5 0 385
gemm 28 28 5 2761
trsm 44 5 0 456
gemm 44 44 5 6928
trsm 28 5 0 387
gemm 28 28 5 2835
trsm 28 5 0 631
gemm 28 28 5 4815
trsm 44 5 0 708
gemm 44 44 5 11994
trsm 60 13 0 10591
gemm 60 60 13 51044
trsm 92 13 0 4754
gemm 92 92 13 66469
trsm 28 5 0 486
gemm 28 28 5 2781
trsm 28 5 0 413
gemm 28 28 5 2815
trsm 44 5 0 535
gemm 44 44 5 6972
trsm 28 5 0 385
gemm 28 28 5 2760
trsm 28 5 0 586
gemm 28 28 5 4118
trsm 44 5 0 797
gemm 44 44 5 15675
trsm 60 13 0 3235
gemm 60 60 13 28672
trsm 28 5 0 392
gemm 28 28 5 2762
trsm 28 5 0 387
gemm 28 28 5 2843
trsm 44 5 0 534
gemm 44 44 5 6950
trsm 28 5 0 394
gemm 28 28 5 2736
trsm 28 5 0 391
gemm 28 28 5 2828
trsm 44 5 0 532
gemm 44 44 5 6954
trsm 60 13 0 3167
gemm 60 60 13 28556
trsm 92 13 0 4670
gemm 92 92 13 66310
trsm 124 29 0 32717
gemm 124 124 29 285862
trsm 188 29 0 66194
gemm 188 188 29 657920
trsm 281 32 0 87919
gemm 281 281 32 1981574
trsm 252 29 0 79661
gemm 252 252 29 1317482
trsm 409 32 0 183862
gemm 409 409 32 3767593
trsm 380 29 0 96489
gemm 380 380 29 2968840
trsm 28 5 0 761
gemm 28 28 5 5108
trsm 28 5 0 632
gemm 28 28 5 4601
trsm 44 5 0 589
gemm 44 44 5 7053
trsm 28 5 0 447
gemm 28 28 5 2849
trsm 28 5 0 435
gemm 28 28 5 2804
trsm 44 5 0 521
gemm 44 44 5 7000
trsm 60 13 0 3214
gemm 60 60 13 30005
trsm 28 5 0 420
gemm 28 28 5 2754
trsm 28 5 0 410
gemm 28 28 5 2794
trsm 44 5 0 462
gemm 44 44 5 6970
trsm 28 5 0 603
gemm 28 28 5 4839
trsm 28 5 0 431
gemm 28 28 5 2772
trsm 44 5 0 474
gemm 44 44 5 6884
trsm 60 13 0 3186
gemm 60 60 13 28527
trsm 92 13 0 4693
gemm 92 92 13 66286
trsm 28 5 0 449
gemm 28 28 5 2774
trsm 28 5 0 407
gemm 28 28 5 2772
trsm 44 5 0 524
gemm 44 44 5 7032
trsm 28 5 0 6756
gemm 28 28 5 5068
trsm 28 5 0 471
gemm 28 28 5 2775
trsm 44 5 0 457
gemm 44 44 5 6888
trsm 60 13 0 3147
gemm 60 60 13 28623
trsm 28 5 0 398
gemm 28 28 5 2826
trsm 28 5 0 387
gemm 28 28 5 2751
trsm 44 5 0 520
gemm 44 44 5 6963
trsm 28 5 0 434
gemm 28 28 5 2740
trsm 28 5 0 423
gemm 28 28 5 2729
trsm 44 5 0 515
gemm 44 44 5 6961
trsm 60 13 0 3135
gemm 60 60 13 73624
trsm 92 13 0 7889
gemm 92 92 13 75884
trsm 124 29 0 33275
gemm 124 124 29 286966
trsm 28 5 0 562
gemm 28 28 5 2880
trsm 28 5 0 453
gemm 28 28 5 2863
trsm 44 5 0 453
gemm 44 44 5 6961
trsm 28 5 0 421
gemm 28 28 5 2834
trsm 28 5 0 420
gemm 28 28 5 2742
trsm 44 5 0 433
gemm 44 44 5 6924
trsm 60 13 0 3181
gemm 60 60 13 28593
trsm 28 5 0 612
gemm 28 28 5 4915
trsm 28 5 0 586
gemm 28 28 5 4593
trsm 44 5 0 529
gemm 44 44 5 6984
trsm 28 5 0 600
gemm 28 28 5 4591
trsm 28 5 0 396
gemm 28 28 5 2727
trsm 44 5 0 524
gemm 44 44 5 6952
trsm 60 13 0 3173
gemm 60 60 13 28564
trsm 92 13 0 4682
gemm 92 92 13 66320
trsm 28 5 0 687
gemm 28 28 5 4751
trsm 28 5 0 686
gemm 28 28 5 2953
trsm 44 5 0 548
gemm 44 44 5 7021
trsm 28 5 0 417
gemm 28 28 5 2769
trsm 28 5 0 378
gemm 28 28 5 2736
trsm 44 5 0 533
gemm 44 44 5 6951
trsm 60 13 0 3206
gemm 60 60 13 28583
trsm 28 5 0 454
gemm 28 28 5 2802
trsm 28 5 0 396
gemm 28 28 5 2772
trsm 44 5 0 477
gemm 44 44 5 6919
trsm 28 5 0 493
gemm 28 28 5 2812
trsm 28 5 0 405
gemm 28 28 5 2739
trsm 44 5 0 463
gemm 44 44 5 6932
trsm 60 13 0 3222
gemm 60 60 13 28581
trsm 92 13 0 4726
gemm 92 92 13 66294
trsm 124 29 0 60430
gemm 124 124 29 330219
trsm 188 29 0 86805
gemm 188 188 29 710290
trsm 28 5 0 515
gemm 28 28 5 2888
trsm 28 5 0 398
gemm 28 28 5 2782
trsm 44 5 0 540
gemm 44 44 5 7010
trsm 28 5 0 406
gemm 28 28 5 2796
trsm 28 5 0 387
gemm 28 28 5 2768
trsm 44 5 0 537
gemm 44 44 5 6970
trsm 60 13 0 5046
gemm 60 60 13 52387
trsm 28 5 0 503
gemm 28 28 5 2799
trsm 28 5 0 394
gemm 28 28 5 2854
trsm 44 5 0 445
gemm 44 44 5 6958
trsm 28 5 0 388
gemm 28 28 5 2861
trsm 28 5 0 370
gemm 28 28 5 2744
trsm 44 5 0 520
gemm 44 44 5 6967
trsm 60 13 0 3132
gemm 60 60 13 28577
trsm 92 13 0 4640
gemm 92 92 13 66461
trsm 28 5 0 878
gemm 28 28 5 2901
trsm 28 5 0 392
gemm 28 28 5 2821
trsm 44 5 0 461
gemm 44 44 5 6946
trsm 28 5 0 542
gemm 28 28 5 5154
trsm 28 5 0 391
gemm 28 28 5 2861
trsm 44 5 0 444
gemm 44 44 5 6996
trsm 60 13 0 3216
gemm 60 60 13 28635
trsm 28 5 0 418
gemm 28 28 5 2840
trsm 28 5 0 372
gemm 28 28 5 26061
trsm 44 5 0 820
gemm 44 44 5 10892
trsm 28 5 0 590
gemm 28 28 5 4836
trsm 28 5 0 405
gemm 28 28 5 2771
trsm 44 5 0 603
gemm 44 44 5 6951
trsm 60 13 0 3214
gemm 60 60 13 28593
trsm 92 13 0 4628
gemm 92 92 13 66626
trsm 124 29 0 50320
gemm 124 124 29 344897
trsm 28 5 0 715
gemm 28 28 5 4615
trsm 28 5 0 508
gemm 28 28 5 2921
trsm 44 5 0 493
gemm 44 44 5 6933
trsm 28 5 0 410
gemm 28 28 5 2840
trsm 28 5 0 420
gemm 28 28 5 2859
trsm 44 5 0 449
gemm 44 44 5 6915
trsm 60 13 0 3166
gemm 60 60 13 28646
trsm 28 5 0 404
gemm 28 28 5 2785
trsm 28 5 0 415
gemm 28 28 5 2754
trsm 44 5 0 521
gemm 44 44 5 6991
trsm 28 5 0 679
gemm 28 28 5 5124
trsm 28 5 0 488
gemm 28 28 5 2799
trsm 44 5 0 451
gemm 44 44 5 7046
trsm 60 13 0 3162
gemm 60 60 13 28551
trsm 92 13 0 4699
gemm 92 92 13 66348
trsm 28 5 0 424
gemm 28 28 5 2817
trsm 28 5 0 418
gemm 28 28 5 2766
trsm 44 5 0 535
gemm 44 44 5 7023
trsm 28 5 0 702
gemm 28 28 5 4852
trsm 28 5 0 614
gemm 28 28 5 5242
trsm 44 5 0 595
gemm 44 44 5 7004
trsm 60 13 0 3179
gemm 60 60 13 28633
trsm 28 5 0 407
gemm 28 28 5 2797
trsm 28 5 0 406
gemm 28 28 5 2743
trsm 44 5 0 440
gemm 44 44 5 6893
trsm 28 5 0 396
gemm 28 28 5 2784
trsm 13 2 0 182
gemm 13 13 2 555
trsm 15 3 0 143
gemm 15 15 3 669
trsm 23 4 0 311
gemm 23 23 4 1627
trsm 13 2 0 177
gemm 13 13 2 442
trsm 15 3 0 156
gemm 15 15 3 760
trsm 23 4 0 419
gemm 23 23 4 2655
trsm 35 5 0 747
gemm 35 35 5 7921
trsm 39 11 0 2529
gemm 39 39 11 18149
trsm 55 13 0 3000
gemm 55 55 13 24139
trsm 28 5 0 428
gemm 28 28 5 3042
trsm 28 5 0 397
gemm 28 28 5 2763
trsm 44 5 0 535
gemm 44 44 5 6963
trsm 28 5 0 403
gemm 28 28 5 2784
trsm 13 2 0 178
gemm 13 13 2 432
trsm 15 3 0 218
gemm 15 15 3 725
trsm 23 4 0 244
gemm 23 23 4 1504
trsm 13 2 0 228
gemm 13 13 2 664
trsm 15 3 0 244
gemm 15 15 3 1137
trsm 23 4 0 314
gemm 23 23 4 2630
trsm 35 5 0 708
gemm 35 35 5 8435
trsm 39 11 0 2510
gemm 39 39 11 18873
trsm 55 13 0 2941
gemm 55 55 13 24120
trsm 83 13 0 4595
gemm 83 83 13 59544
trsm 87 27 0 20505
gemm 87 87 27 134696
trsm 119 29 0 31505
gemm 119 119 29 263044
trsm 28 5 0 719
gemm 28 28 5 5101
trsm 28 5 0 719
gemm 28 28 5 4783
trsm 44 5 0 708
gemm 44 44 5 10889
trsm 28 5 0 422
gemm 28 28 5 2855
trsm 28 5 0 385
gemm 28 28 5 2806
trsm 44 5 0 476
gemm 44 44 5 6904
trsm 60 13 0 3190
gemm 60 60 13 28588
trsm 28 5 0 396
gemm 28 28 5 2767
trsm 28 5 0 378
gemm 28 28 5 2896
trsm 44 5 0 542
gemm 44 44 5 6953
trsm 28 5 0 377
gemm 28 28 5 2792
trsm 28 5 0 629
gemm 28 28 5 5026
trsm 44 5 0 799
gemm 44 44 5 11595
trsm 60 13 0 3236
gemm 60 60 13 28687
trsm 92 13 0 4618
gemm 92 92 13 66323
trsm 28 5 0 472
gemm 28 28 5 2858
trsm 28 5 0 396
gemm 28 28 5 2790
trsm 44 5 0 562
gemm 44 44 5 6980
trsm 28 5 0 394
gemm 28 28 5 2782
trsm 28 5 0 549
gemm 28 28 5 4686
trsm 44 5 0 798
gemm 44 44 5 12040
trsm 60 13 0 4766
gemm 60 60 13 37915
trsm 28 5 0 391
gemm 28 28 5 2777
trsm 28 5 0 384
gemm 28 28 5 2741
trsm 44 5 0 450
gemm 44 44 5 6913
trsm 28 5 0 379
gemm 28 28 5 2755
trsm 13 2 0 184
gemm 13 13 2 502
trsm 15 3 0 145
gemm 15 15 3 687
trsm 23 4 0 312
gemm 23 23 4 1571
trsm 13 2 0 176
gemm 13 13 2 459
trsm 15 3 0 158
gemm 15 15 3 708
trsm 23 4 0 319
gemm 23 23 4 1539
trsm 35 5 0 447
gemm 35 35 5 4638
trsm 39 11 0 2724
gemm 39 39 11 19115
trsm 55 13 0 4996
gemm 55 55 13 43371
trsm 28 5 0 450
gemm 28 28 5 2821
trsm 28 5 0 585
gemm 28 28 5 4475
trsm 44 5 0 549
gemm 44 44 5 6991
trsm 28 5 0 403
gemm 28 28 5 2856
trsm 13 2 0 178
gemm 13 13 2 440
trsm 15 3 0 138
gemm 15 15 3 684
trsm 23 4 0 308
gemm 23 23 4 1527
trsm 13 2 0 173
gemm 13 13 2 427
trsm 15 3 0 142
gemm 15 15 3 884
trsm 23 4 0 463
gemm 23 23 4 2750
trsm 35 5 0 786
gemm 35 35 5 7758
trsm 39 11 0 2516
gemm 39 39 11 18982
trsm 55 13 0 4595
gemm 55 55 13 34500
trsm 83 13 0 4575
gemm 83 83 13 59560
trsm 87 27 0 20581
gemm 87 87 27 134621
trsm 119 29 0 44383
gemm 119 119 29 279864
trsm 179 29 0 47694
gemm 179 179 29 582530
trsm 210 32 0 65318
gemm 210 210 32 1000438
trsm 183 27 0 41928
gemm 183 183 27 565913
trsm 276 32 0 148162
gemm 276 276 32 1680549
trsm 247 29 0 62373
gemm 247 247 29 1272319
trsm 28 5 0 571
gemm 28 28 5 2856
trsm 28 5 0 398
gemm 28 28 5 2887
trsm 44 5 0 480
gemm 44 44 5 6957
trsm 28 5 0 600
gemm 28 28 5 11178
trsm 28 5 0 559
gemm 28 28 5 4185
trsm 44 5 0 542
gemm 44 44 5 10955
trsm 60 13 0 4532
gemm 60 60 13 54795
trsm 28 5 0 824
gemm 28 28 5 4173
trsm 28 5 0 640
gemm 28 28 5 5629
trsm 44 5 0 738
gemm 44 44 5 34584
trsm 28 5 0 747
gemm 28 28 5 5689
trsm 28 5 0 840
gemm 28 28 5 5253
trsm 44 5 0 924
gemm 44 44 5 18126
trsm 60 13 0 4834
gemm 60 60 13 35705
trsm 92 13 0 4699
gemm 92 92 13 66397
trsm 28 5 0 451
gemm 28 28 5 2802
trsm 28 5 0 377
gemm 28 28 5 2903
trsm 44 5 0 549
gemm 44 44 5 7010
trsm 28 5 0 411
gemm 28 28 5 2750
trsm 28 5 0 353
gemm 28 28 5 2861
trsm 44 5 0 891
gemm 44 44 5 12333
trsm 60 13 0 5325
gemm 60 60 13 49769
trsm 28 5 0 420
gemm 28 28 5 2839
trsm 28 5 0 381
gemm 28 28 5 2808
trsm 44 5 0 463
gemm 44 44 5 6917
trsm 28 5 0 387
gemm 28 28 5 2811
trsm 28 5 0 378
gemm 28 28 5 2741
trsm 44 5 0 448
gemm 44 44 5 6905
trsm 60 13 0 3174
gemm 60 60 13 28604
trsm 92 13 0 134848
gemm 92 92 13 129643
trsm 124 29 0 32529
gemm 124 124 29 287712
trsm 28 5 0 527
gemm 28 28 5 2898
trsm 28 5 0 421
gemm 28 28 5 2899
trsm 44 5 0 552
gemm 44 44 5 7023
trsm 28 5 0 418
gemm 28 28 5 2902
trsm 28 5 0 398
gemm 28 28 5 2846
trsm 44 5 0 544
gemm 44 44 5 7029
trsm 60 13 0 3177
gemm 60 60 13 28626
trsm 28 5 0 423
gemm 28 28 5 2765
trsm 28 5 0 572
gemm 28 28 5 10724
trsm 44 5 0 758
gemm 44 44 5 12093
trsm 28 5 0 409
gemm 28 28 5 2852
trsm 28 5 0 374
gemm 28 28 5 2873
trsm 44 5 0 540
gemm 44 44 5 7022
trsm 60 13 0 3142
gemm 60 60 13 28792
trsm 92 13 0 4678
gemm 92 92 13 66332
trsm 28 5 0 437
gemm 28 28 5 2787
trsm 28 5 0 633
gemm 28 28 5 4942
trsm 44 5 0 749
gemm 44 44 5 12352
trsm 28 5 0 416
gemm 28 28 5 2812
trsm 28 5 0 357
gemm 28 28 5 2814
trsm 44 5 0 460
gemm 44 44 5 6944
trsm 60 13 0 3201
gemm 60 60 13 28648
trsm 28 5 0 413
gemm 28 28 5 2857
trsm 28 5 0 370
gemm 28 28 5 2859
trsm 44 5 0 515
gemm 44 44 5 7003
trsm 28 5 0 583
gemm 28 28 5 4931
trsm 28 5 0 595
gemm 28 28 5 4863
trsm 44 5 0 774
gemm 44 44 5 11738
trsm 60 13 0 3173
gemm 60 60 13 28567
trsm 92 13 0 4637
gemm 92 92 13 66357
trsm 124 29 0 32545
gemm 124 124 29 347753
trsm 188 29 0 48096
gemm 188 188 29 802731
trsm 28 5 0 509
gemm 28 28 5 2878
trsm 28 5 0 399
gemm 28 28 5 2897
trsm 44 5 0 492
gemm 44 44 5 6938
trsm 28 5 0 383
gemm 28 28 5 2851
trsm 28 5 0 358
gemm 28 28 5 2845
trsm 44 5 0 462
gemm 44 44 5 6951
trsm 60 13 0 3192
gemm 60 60 13 28648
trsm 28 5 0 409
gemm 28 28 5 2772
trsm 28 5 0 365
gemm 28 28 5 2785
trsm 44 5 0 805
gemm 44 44 5 12464
trsm 28 5 0 627
gemm 28 28 5 5030
trsm 28 5 0 417
gemm 28 28 5 2720
trsm 44 5 0 436
gemm 44 44 5 6929
trsm 60 13 0 3191
gemm 60 60 13 28539
trsm 92 13 0 4627
gemm 92 92 13 66293
trsm 28 5 0 441
gemm 28 28 5 2777
trsm 28 5 0 381
gemm 28 28 5 2810
trsm 44 5 0 520
gemm 44 44 5 6991
trsm 28 5 0 628
gemm 28 28 5 4950
trsm 28 5 0 437
gemm 28 28 5 2781
trsm 44 5 0 515
gemm 44 44 5 7006
trsm 60 13 0 3179
gemm 60 60 13 28585
trsm 28 5 0 406
gemm 28 28 5 2761
trsm 28 5 0 388
gemm 28 28 5 2730
trsm 44 5 0 484
gemm 44 44 5 7078
trsm 28 5 0 373
gemm 28 28 5 2768
trsm 28 5 0 350
gemm 28 28 5 2741
trsm 44 5 0 531
gemm 44 44 5 6961
trsm 60 13 0 3092
gemm 60 60 13 59771
trsm 92 13 0 7840
gemm 92 92 13 79345
trsm 124 29 0 32701
gemm 124 124 29 284659
trsm 28 5 0 477
gemm 28 28 5 2826
trsm 28 5 0 401
gemm 28 28 5 2802
trsm 44 5 0 553
gemm 44 44 5 6989
trsm 28 5 0 431
gemm 28 28 5 2836
trsm 28 5 0 373
gemm 28 28 5 2754
trsm 44 5 0 536
gemm 44 44 5 6963
trsm 60 13 0 3192
gemm 60 60 13 28600
trsm 28 5 0 397
gemm 28 28 5 2762
trsm 28 5 0 620
gemm 28 28 5 4985
trsm 44 5 0 805
gemm 44 44 5 11675
trsm 28 5 0 369
gemm 28 28 5 2756
trsm 28 5 0 386
gemm 28 28 5 2823
trsm 44 5 0 507
gemm 44 44 5 6954
trsm 60 13 0 3210
gemm 60 60 13 28592
trsm 92 13 0 4688
gemm 92 92 13 66316
trsm 28 5 0 437
gemm 28 28 5 2807
trsm 28 5 0 612
gemm 28 28 5 4985
trsm 44 5 0 620
gemm 44 44 5 12318
trsm 28 5 0 460
gemm 28 28 5 2861
trsm 28 5 0 410
gemm 28 28 5 2739
trsm 44 5 0 480
gemm 44 44 5 6891
trsm 60 13 0 3217
gemm 60 60 13 28645
trsm 28 5 0 414
gemm 28 28 5 3480
trsm 28 5 0 418
gemm 28 28 5 2810
trsm 44 5 0 498
gemm 44 44 5 6967
trsm 28 5 0 387
gemm 28 28 5 2758
trsm 28 5 0 699
gemm 28 28 5 5040
trsm 44 5 0 862
gemm 44 44 5 10364
trsm 60 13 0 3191
gemm 60 60 13 33533
trsm 92 13 0 4685
gemm 92 92 13 66301
trsm 124 29 0 32833
gemm 124 124 29 286974
trsm 188 29 0 48029
gemm 188 188 29 687762
trsm 281 32 0 152907
gemm 281 281 32 1761548
trsm 252 29 0 94879
gemm 252 252 29 1275806
trsm 404 32 0 127377
gemm 404 404 32 3515232
trsm 375 29 0 93701
gemm 375 375 29 2865049
trsm 28 5 0 532
gemm 28 28 5 3046
trsm 28 5 0 394
gemm 28 28 5 2909
trsm 44 5 0 845
gemm 44 44 5 12424
trsm 28 5 0 634
gemm 28 28 5 4942
trsm 28 5 0 434
gemm 28 28 5 2889
trsm 44 5 0 527
gemm 44 44 5 7004
trsm 60 13 0 3173
gemm 60 60 13 28615
trsm 28 5 0 415
gemm 28 28 5 34486
trsm 28 5 0 369
gemm 28 28 5 2833
trsm 44 5 0 476
gemm 44 44 5 6934
trsm 28 5 0 407
gemm 28 28 5 2730
trsm 28 5 0 493
gemm 28 28 5 5150
trsm 44 5 0 710
gemm 44 44 5 12176
trsm 60 13 0 11257
gemm 60 60 13 52297
trsm 92 13 0 4777
gemm 92 92 13 66410
trsm 28 5 0 471
gemm 28 28 5 2781
trsm 28 5 0 384
gemm 28 28 5 2756
trsm 44 5 0 548
gemm 44 44 5 6961
trsm 28 5 0 377
gemm 28 28 5 2877
trsm 28 5 0 359
gemm 28 28 5 2795
trsm 44 5 0 455
gemm 44 44 5 7002
trsm 60 13 0 5185
gemm 60 60 13 52596
trsm 28 5 0 474
gemm 28 28 5 2834
trsm 28 5 0 379
gemm 28 28 5 2737
trsm 44 5 0 555
gemm 44 44 5 6972
trsm 28 5 0 376
gemm 28 28 5 2746
trsm 28 5 0 402
gemm 28 28 5 2843
trsm 44 5 0 536
gemm 44 44 5 6955
trsm 60 13 0 3148
gemm 60 60 13 28571
trsm 92 13 0 4729
gemm 92 92 13 100586
trsm 124 29 0 32680
gemm 124 124 29 284684
trsm 28 5 0 739
gemm 28 28 5 4884
trsm 28 5 0 561
gemm 28 28 5 4993
trsm 44 5 0 526
gemm 44 44 5 6945
trsm 28 5 0 410
gemm 28 28 5 2782
trsm 28 5 0 363
gemm 28 28 5 2853
trsm 44 5 0 477
gemm 44 44 5 6907
trsm 60 13 0 3189
gemm 60 60 13 28649
trsm 28 5 0 524
gemm 28 28 5 2758
trsm 28 5 0 366
gemm 28 28 5 2859
trsm 44 5 0 514
gemm 44 44 5 6978
trsm 28 5 0 682
gemm 28 28 5 4957
trsm 28 5 0 636
gemm 28 28 5 4994
trsm 44 5 0 798
gemm 44 44 5 9931
trsm 60 13 0 3261
gemm 60 60 13 28576
trsm 92 13 0 4669
gemm 92 92 13 66296
trsm 28 5 0 465
gemm 28 28 5 2797
trsm 28 5 0 404
gemm 28 28 5 2913
trsm 44 5 0 537
gemm 44 44 5 7068
trsm 28 5 0 411
gemm 28 28 5 2912
trsm 28 5 0 628
gemm 28 28 5 5130
trsm 44 5 0 830
gemm 44 44 5 11980
trsm 60 13 0 4933
gemm 60 60 13 52414
trsm 28 5 0 449
gemm 28 28 5 2810
trsm 28 5 0 378
gemm 28 28 5 2740
trsm 44 5 0 450
gemm 44 44 5 6926
trsm 28 5 0 370
gemm 28 28 5 2929
trsm 28 5 0 365
gemm 28 28 5 2820
trsm 44 5 0 455
gemm 44 44 5 6916
trsm 60 13 0 3131
gemm 60 60 13 28560
trsm 92 13 0 4655
gemm 92 92 13 109649
trsm 124 29 0 32670
gemm 124 124 29 287436
trsm 188 29 0 66076
gemm 188 188 29 686783
trsm 28 5 0 551
gemm 28 28 5 2872
trsm 28 5 0 408
gemm 28 28 5 2848
trsm 44 5 0 562
gemm 44 44 5 7002
trsm 28 5 0 422
gemm 28 28 5 2768
trsm 28 5 0 588
gemm 28 28 5 4992
trsm 44 5 0 868
gemm 44 44 5 11556
trsm 60 13 0 5411
gemm 60 60 13 50468
trsm 28 5 0 487
gemm 28 28 5 2828
trsm 28 5 0 430
gemm 28 28 5 2779
trsm 44 5 0 425
gemm 44 44 5 6916
trsm 28 5 0 405
gemm 28 28 5 2871
trsm 28 5 0 405
gemm 28 28 5 2895
trsm 44 5 0 522
gemm 44 44 5 6959
trsm 60 13 0 3204
gemm 60 60 13 28561
trsm 92 13 0 4666
gemm 92 92 13 93292
trsm 28 5 0 488
gemm 28 28 5 2925
trsm 28 5 0 387
gemm 28 28 5 2916
trsm 44 5 0 496
gemm 44 44 5 6961
trsm 28 5 0 370
gemm 28 28 5 2931
trsm 28 5 0 360
gemm 28 28 5 2870
trsm 44 5 0 449
gemm 44 44 5 6900
trsm 60 13 0 3213
gemm 60 60 13 28625
trsm 28 5 0 421
gemm 28 28 5 2771
trsm 28 5 0 747
gemm 28 28 5 4847
trsm 44 5 0 823
gemm 44 44 5 12127
trsm 28 5 0 520
gemm 28 28 5 4032
trsm 28 5 0 394
gemm 28 28 5 2787
trsm 44 5 0 542
gemm 44 44 5 6970
trsm 60 13 0 3168
gemm 60 60 13 28573
trsm 92 13 0 4709
gemm 92 92 13 66284
trsm 124 29 0 32663
gemm 124 124 29 415444
trsm 28 5 0 507
gemm 28 28 5 2831
trsm 28 5 0 395
gemm 28 28 5 2857
trsm 44 5 0 480
gemm 44 44 5 6943
trsm 28 5 0 630
gemm 28 28 5 5044
trsm 28 5 0 647
gemm 28 28 5 4870
trsm 44 5 0 776
gemm 44 44 5 11694
trsm 60 13 0 3095
gemm 60 60 13 28597
trsm 28 5 0 395
gemm 28 28 5 2765
trsm 28 5 0 420
gemm 28 28 5 2749
trsm 44 5 0 515
gemm 44 44 5 6948
trsm 28 5 0 370
gemm 28 28 5 2749
trsm 28 5 0 459
gemm 28 28 5 2762
trsm 44 5 0 441
gemm 44 44 5 6910
trsm 60 13 0 3151
gemm 60 60 13 28570
trsm 92 13 0 7927
gemm 92 92 13 129090
trsm 28 5 0 502
gemm 28 28 5 2791
trsm 28 5 0 391
gemm 28 28 5 2774
trsm 44 5 0 560
gemm 44 44 5 6997
trsm 28 5 0 524
gemm 28 28 5 4052
trsm 28 5 0 452
gemm 28 28 5 2733
trsm 44 5 0 538
gemm 44 44 5 6984
trsm 60 13 0 3208
gemm 60 60 13 28635
trsm 28 5 0 598
gemm 28 28 5 4917
trsm 28 5 0 440
gemm 28 28 5 4211
trsm 44 5 0 477
gemm 44 44 5 6957
trsm 28 5 0 392
gemm 28 28 5 2767
trsm 28 5 0 413
gemm 28 28 5 2756
trsm 44 5 0 507
gemm 44 44 5 7008
trsm 60 13 0 3150
gemm 60 60 13 28564
trsm 92 13 0 4698
gemm 92 92 13 66345
trsm 124 29 0 55398
gemm 124 124 29 345120
trsm 188 29 0 83428
gemm 188 188 29 744590
trsm 281 32 0 88269
gemm 281 281 32 2003344
trsm 252 29 0 63623
gemm 252 252 29 1399750
trsm 28 5 0 754
gemm 28 28 5 4899
trsm 28 5 0 548
gemm 28 28 5 2916
trsm 44 5 0 474
gemm 44 44 5 6928
trsm 28 5 0 413
gemm 28 28 5 2936
trsm 28 5 0 440
gemm 28 28 5 2842
trsm 44 5 0 437
gemm 44 44 5 6943
trsm 60 13 0 3200
gemm 60 60 13 28611
trsm 28 5 0 429
gemm 28 28 5 2753
trsm 28 5 0 387
gemm 28 28 5 2900
trsm 44 5 0 547
gemm 44 44 5 6985
trsm 28 5 0 415
gemm 28 28 5 2759
trsm 28 5 0 703
gemm 28 28 5 4644
trsm 44 5 0 658
gemm 44 44 5 11670
trsm 60 13 0 5394
gemm 60 60 13 28643
trsm 92 13 0 4655
gemm 92 92 13 66321
trsm 28 5 0 431
gemm 28 28 5 2767
trsm 28 5 0 385
gemm 28 28 5 2799
trsm 44 5 0 554
gemm 44 44 5 7022
trsm 28 5 0 379
gemm 28 28 5 2827
trsm 28 5 0 677
gemm 28 28 5 4883
trsm 44 5 0 829
gemm 44 44 5 11662
trsm 60 13 0 3249
gemm 60 60 13 28615
trsm 28 5 0 415
gemm 28 28 5 2769
trsm 28 5 0 369
gemm 28 28 5 2730
trsm 44 5 0 459
gemm 44 44 5 6869
trsm 28 5 0 383
gemm 28 28 5 2735
trsm 28 5 0 371
gemm 28 28 5 2805
trsm 44 5 0 530
gemm 44 44 5 6948
trsm 60 13 0 3163
gemm 60 60 13 50483
trsm 92 13 0 6959
gemm 92 92 13 69669
trsm 124 29 0 32712
gemm 124 124 29 318773
trsm 28 5 0 1197
gemm 28 28 5 5593
trsm 28 5 0 489
gemm 28 28 5 2949
trsm 44 5 0 576
gemm 44 44 5 7107
trsm 28 5 0 423
gemm 28 28 5 2848
trsm 28 5 0 386
gemm 28 28 5 2845
trsm 44 5 0 516
gemm 44 44 5 6966
trsm 60 13 0 3177
gemm 60 60 13 28635
trsm 28 5 0 413
gemm 28 28 5 2801
trsm 28 5 0 379
gemm 28 28 5 2890
trsm 44 5 0 528
gemm 44 44 5 6975
trsm 28 5 0 517
gemm 28 28 5 5012
trsm 28 5 0 454
gemm 28 28 5 2817
trsm 44 5 0 527
gemm 44 44 5 6978
trsm 60 13 0 3177
gemm 60 60 13 28568
trsm 92 13 0 4691
gemm 92 92 13 66316
trsm 28 5 0 445
gemm 28 28 5 2787
trsm 28 5 0 388
gemm 28 28 5 2899
trsm 44 5 0 467
gemm 44 44 5 6950
trsm 28 5 0 642
gemm 28 28 5 5003
trsm 28 5 0 571
gemm 28 28 5 4837
trsm 44 5 0 788
gemm 44 44 5 11402
trsm 60 13 0 3177
gemm 60 60 13 28618
trsm 28 5 0 423
gemm 28 28 5 2781
trsm 28 5 0 418
gemm 28 28 5 2734
trsm 44 5 0 529
gemm 44 44 5 6950
trsm 28 5 0 440
gemm 28 28 5 2746
trsm 28 5 0 386
gemm 28 28 5 2732
trsm 44 5 0 456
gemm 44 44 5 6913
trsm 60 13 0 3134
gemm 60 60 13 28592
trsm 92 13 0 7881
gemm 92 92 13 124703
trsm 124 29 0 32694
gemm 124 124 29 287488
trsm 188 29 0 48172
gemm 188 188 29 784868
trsm 28 5 0 536
gemm 28 28 5 2841
trsm 28 5 0 671
gemm 28 28 5 4663
trsm 44 5 0 735
gemm 44 44 5 11871
trsm 28 5 0 417
gemm 28 28 5 2884
trsm 28 5 0 371
gemm 28 28 5 2805
trsm 44 5 0 524
gemm 44 44 5 6986
trsm 60 13 0 3193
gemm 60 60 13 28595
trsm 28 5 0 443
gemm 28 28 5 2783
trsm 28 5 0 420
gemm 28 28 5 2775
trsm 44 5 0 467
gemm 44 44 5 6903
trsm 28 5 0 518
gemm 28 28 5 4926
trsm 28 5 0 578
gemm 28 28 5 4438
trsm 44 5 0 583
gemm 44 44 5 10849
trsm 60 13 0 3201
gemm 60 60 13 28573
trsm 92 13 0 4658
gemm 92 92 13 66317
trsm 28 5 0 504
gemm 28 28 5 2806
trsm 28 5 0 440
gemm 28 28 5 2889
trsm 44 5 0 545
gemm 44 44 5 7004
trsm 28 5 0 400
gemm 28 28 5 2755
trsm 28 5 0 633
gemm 28 28 5 4976
trsm 44 5 0 844
gemm 44 44 5 18353
trsm 60 13 0 5419
gemm 60 60 13 50620
trsm 28 5 0 504
gemm 28 28 5 2817
trsm 28 5 0 428
gemm 28 28 5 2732
trsm 44 5 0 521
gemm 44 44 5 6959
trsm 28 5 0 415
gemm 28 28 5 2759
trsm 28 5 0 437
gemm 28 28 5 2838
trsm 44 5 0 513
gemm 44 44 5 6943
trsm 60 13 0 3176
gemm 60 60 13 28591
trsm 92 13 0 4714
gemm 92 92 13 126151
trsm 124 29 0 32668
gemm 124 124 29 287194
trsm 28 5 0 714
gemm 28 28 5 5062
trsm 28 5 0 450
gemm 28 28 5 2908
trsm 44 5 0 530
gemm 44 44 5 7070
trsm 28 5 0 433
gemm 28 28 5 2965
trsm 28 5 0 399
gemm 28 28 5 2851
trsm 44 5 0 446
gemm 44 44 5 6915
trsm 60 13 0 3205
gemm 60 60 13 58597
trsm 28 5 0 468
gemm 28 28 5 2782
trsm 28 5 0 423
gemm 28 28 5 2751
trsm 44 5 0 518
gemm 44 44 5 7023
trsm 28 5 0 624
gemm 28 28 5 4899
trsm 28 5 0 479
gemm 28 28 5 2794
trsm 44 5 0 511
gemm 44 44 5 6971
trsm 60 13 0 3136
gemm 60 60 13 28540
trsm 92 13 0 4651
gemm 92 92 13 66287
trsm 28 5 0 444
gemm 28 28 5 2792
trsm 28 5 0 430
gemm 28 28 5 2862
trsm 44 5 0 473
gemm 44 44 5 6948
trsm 28 5 0 414
gemm 28 28 5 4874
trsm 28 5 0 542
gemm 28 28 5 5217
trsm 44 5 0 818
gemm 44 44 5 11427
trsm 60 13 0 3253
gemm 60 60 13 28642
trsm 28 5 0 435
gemm 28 28 5 2778
trsm 28 5 0 414
gemm 28 28 5 2872
trsm 44 5 0 421
gemm 44 44 5 6931
trsm 28 5 0 405
gemm 28 28 5 2863
trsm 13 2 0 181
gemm 13 13 2 460
trsm 15 3 0 143
gemm 15 15 3 686
trsm 23 4 0 318
gemm 23 23 4 1556
trsm 13 2 0 173
gemm 13 13 2 423
trsm 15 3 0 146
gemm 15 15 3 699
trsm 23 4 0 303
gemm 23 23 4 1535
trsm 35 5 0 433
gemm 35 35 5 4639
trsm 39 11 0 2639
gemm 39 39 11 19232
trsm 55 13 0 4971
gemm 55 55 13 43591
trsm 28 5 0 477
gemm 28 28 5 2863
trsm 28 5 0 402
gemm 28 28 5 2748
trsm 44 5 0 462
gemm 44 44 5 6923
trsm 28 5 0 385
gemm 28 28 5 2823
trsm 13 2 0 180
gemm 13 13 2 465
trsm 15 3 0 220
gemm 15 15 3 696
trsm 23 4 0 318
gemm 23 23 4 1575
trsm 13 2 0 172
gemm 13 13 2 429
trsm 15 3 0 157
gemm 15 15 3 688
trsm 23 4 0 320
gemm 23 23 4 1514
trsm 35 5 0 498
gemm 35 35 5 4681
trsm 39 11 0 1565
gemm 39 39 11 10546
trsm 55 13 0 4977
gemm 55 55 13 43390
trsm 83 13 0 7297
gemm 83 83 13 71614
trsm 87 27 0 20540
gemm 87 87 27 185834
trsm 119 29 0 50118
gemm 119 119 29 329806
trsm 28 5 0 541
gemm 28 28 5 2839
trsm 28 5 0 717
gemm 28 28 5 4958
trsm 44 5 0 811
gemm 44 44 5 12247
trsm 28 5 0 679
gemm 28 28 5 4802
trsm 28 5 0 487
gemm 28 28 5 2796
trsm 44 5 0 510
gemm 44 44 5 7002
trsm 60 13 0 3217
gemm 60 60 13 28628
trsm 28 5 0 424
gemm 28 28 5 4896
trsm 28 5 0 401
gemm 28 28 5 2747
trsm 44 5 0 539
gemm 44 44 5 6996
trsm 28 5 0 388
gemm 28 28 5 2753
trsm 28 5 0 432
gemm 28 28 5 2796
trsm 44 5 0 798
gemm 44 44 5 12425
trsm 60 13 0 5363
gemm 60 60 13 58523
trsm 92 13 0 4717
gemm 92 92 13 66480
trsm 28 5 0 452
gemm 28 28 5 2767
trsm 28 5 0 461
gemm 28 28 5 2932
trsm 44 5 0 507
gemm 44 44 5 6939
trsm 28 5 0 420
gemm 28 28 5 2764
trsm 28 5 0 392
gemm 28 28 5 2761
trsm 44 5 0 462
gemm 44 44 5 6907
trsm 60 13 0 3213
gemm 60 60 13 71386
trsm 28 5 0 508
gemm 28 28 5 2853
trsm 28 5 0 417
gemm 28 28 5 2743
trsm 44 5 0 530
gemm 44 44 5 6973
trsm 28 5 0 430
gemm 28 28 5 2747
trsm 13 2 0 184
gemm 13 13 2 556
trsm 15 3 0 143
gemm 15 15 3 679
trsm 23 4 0 339
gemm 23 23 4 1576
trsm 13 2 0 171
gemm 13 13 2 502
trsm 15 3 0 154
gemm 15 15 3 736
trsm 23 4 0 317
gemm 23 23 4 1507
trsm 35 5 0 428
gemm 35 35 5 4631
trsm 39 11 0 1767
gemm 39 39 11 10577
trsm 55 13 0 2948
gemm 55 55 13 24129
trsm 28 5 0 730
gemm 28 28 5 4718
trsm 28 5 0 487
gemm 28 28 5 2803
trsm 44 5 0 475
gemm 44 44 5 6951
trsm 28 5 0 385
gemm 28 28 5 2780
trsm 13 2 0 183
gemm 13 13 2 515
trsm 15 3 0 149
gemm 15 15 3 665
trsm 23 4 0 313
gemm 23 23 4 1575
trsm 13 2 0 172
gemm 13 13 2 747
trsm 15 3 0 162
gemm 15 15 3 663
trsm 23 4 0 298
gemm 23 23 4 1542
trsm 35 5 0 457
gemm 35 35 5 4649
trsm 39 11 0 1627
gemm 39 39 11 10623
trsm 55 13 0 2989
gemm 55 55 13 24121
trsm 83 13 0 4714
gemm 83 83 13 84117
trsm 87 27 0 20678
gemm 87 87 27 135621
trsm 119 29 0 31448
gemm 119 119 29 327931
trsm 179 29 0 45930
gemm 179 179 29 721556
trsm 210 32 0 65484
gemm 210 210 32 1029423
trsm 183 27 0 40933
gemm 183 183 27 610267
trsm 276 32 0 147973
gemm 276 276 32 1732865
trsm 247 29 0 62362
gemm 247 247 29 1389185
trsm 28 5 0 782
gemm 28 28 5 4571
trsm 28 5 0 514
gemm 28 28 5 2881
trsm 44 5 0 572
gemm 44 44 5 6985
trsm 28 5 0 414
gemm 28 28 5 2822
trsm 28 5 0 432
gemm 28 28 5 2811
trsm 44 5 0 512
gemm 44 44 5 6957
trsm 60 13 0 3186
gemm 60 60 13 28634
trsm 28 5 0 418
gemm 28 28 5 2800
trsm 28 5 0 386
gemm 28 28 5 2886
trsm 44 5 0 524
gemm 44 44 5 6973
trsm 28 5 0 720
gemm 28 28 5 4918
trsm 28 5 0 476
gemm 28 28 5 2881
trsm 44 5 0 540
gemm 44 44 5 6961
trsm 60 13 0 3202
gemm 60 60 13 28614
trsm 92 13 0 4653
gemm 92 92 13 66329
trsm 28 5 0 462
gemm 28 28 5 2859
trsm 28 5 0 405
gemm 28 28 5 2769
trsm 44 5 0 469
gemm 44 44 5 6936
trsm 28 5 0 661
gemm 28 28 5 5102
trsm 28 5 0 613
gemm 28 28 5 4753
trsm 44 5 0 759
gemm 44 44 5 11797
trsm 60 13 0 3159
gemm 60 60 13 28621
trsm 28 5 0 435
gemm 28 28 5 2799
trsm 28 5 0 420
gemm 28 28 5 2818
trsm 44 5 0 507
gemm 44 44 5 6952
trsm 28 5 0 421
gemm 28 28 5 2791
trsm 28 5 0 399
gemm 28 28 5 2830
trsm 44 5 0 430
gemm 44 44 5 6900
trsm 60 13 0 3146
gemm 60 60 13 28594
trsm 92 13 0 7862
gemm 92 92 13 108862
trsm 124 29 0 32689
gemm 124 124 29 287223
trsm 28 5 0 512
gemm 28 28 5 2867
trsm 28 5 0 388
gemm 28 28 5 2910
trsm 44 5 0 490
gemm 44 44 5 6996
trsm 28 5 0 401
gemm 28 28 5 2939
trsm 28 5 0 405
gemm 28 28 5 2928
trsm 44 5 0 614
gemm 44 44 5 12066
trsm 60 13 0 3979
gemm 60 60 13 48905
trsm 28 5 0 538
gemm 28 28 5 4194
trsm 28 5 0 525
gemm 28 28 5 3993
trsm 44 5 0 624
gemm 44 44 5 10009
trsm 28 5 0 453
gemm 28 28 5 4046
trsm 28 5 0 673
gemm 28 28 5 5050
trsm 44 5 0 610
gemm 44 44 5 10031
trsm 60 13 0 3383
gemm 60 60 13 45635
trsm 92 13 0 5265
gemm 92 92 13 137423
trsm 28 5 0 503
gemm 28 28 5 4035
trsm 28 5 0 481
gemm 28 28 5 4072
trsm 44 5 0 827
gemm 44 44 5 12455
trsm 28 5 0 603
gemm 28 28 5 4333
trsm 28 5 0 643
gemm 28 28 5 4560
trsm 44 5 0 886
gemm 44 44 5 12837
trsm 60 13 0 4526
gemm 60 60 13 28678
trsm 28 5 0 435
gemm 28 28 5 2927
trsm 28 5 0 364
gemm 28 28 5 2755
trsm 44 5 0 533
gemm 44 44 5 6983
trsm 28 5 0 388
gemm 28 28 5 2843
trsm 28 5 0 376
gemm 28 28 5 2807
trsm 44 5 0 513
gemm 44 44 5 7037
trsm 60 13 0 3188
gemm 60 60 13 28614
trsm 92 13 0 4720
gemm 92 92 13 148342
trsm 124 29 0 45502
gemm 124 124 29 288195
trsm 188 29 0 48193
gemm 188 188 29 778887
trsm 28 5 0 788
gemm 28 28 5 4849
trsm 28 5 0 680
gemm 28 28 5 5004
trsm 44 5 0 834
gemm 44 44 5 11905
trsm 28 5 0 425
gemm 28 28 5 2936
trsm 28 5 0 384
gemm 28 28 5 2851
trsm 44 5 0 458
gemm 44 44 5 6913
trsm 60 13 0 3165
gemm 60 60 13 28634
trsm 28 5 0 437
gemm 28 28 5 2773
trsm 28 5 0 431
gemm 28 28 5 2820
trsm 44 5 0 536
gemm 44 44 5 7019
trsm 28 5 0 401
gemm 28 28 5 2756
trsm 28 5 0 640
gemm 28 28 5 4881
trsm 44 5 0 819
gemm 44 44 5 11886
trsm 60 13 0 5073
gemm 60 60 13 36620
trsm 92 13 0 4752
gemm 92 92 13 66291
trsm 28 5 0 472
gemm 28 28 5 2766
trsm 28 5 0 412
gemm 28 28 5 2846
trsm 44 5 0 459
gemm 44 44 5 6933
trsm 28 5 0 403
gemm 28 28 5 2769
trsm 28 5 0 631
gemm 28 28 5 5253
trsm 44 5 0 818
gemm 44 44 5 11783
trsm 60 13 0 5390
gemm 60 60 13 44807
trsm 28 5 0 428
gemm 28 28 5 2809
trsm 28 5 0 390
gemm 28 28 5 2743
trsm 44 5 0 437
gemm 44 44 5 6911
trsm 28 5 0 387
gemm 28 28 5 2744
trsm 28 5 0 386
gemm 28 28 5 2739
trsm 44 5 0 456
gemm 44 44 5 6915
trsm 60 13 0 3136
gemm 60 60 13 28589
trsm 92 13 0 7393
gemm 92 92 13 129360
trsm 124 29 0 32656
gemm 124 124 29 330837
trsm 28 5 0 560
gemm 28 28 5 2881
trsm 28 5 0 435
gemm 28 28 5 2820
trsm 44 5 0 557
gemm 44 44 5 7025
trsm 28 5 0 421
gemm 28 28 5 2837
trsm 28 5 0 404
gemm 28 28 5 2778
trsm 44 5 0 535
gemm 44 44 5 6962
trsm 60 13 0 3182
gemm 60 60 13 28644
trsm 28 5 0 687
gemm 28 28 5 5137
trsm 28 5 0 661
gemm 28 28 5 4744
trsm 44 5 0 739
gemm 44 44 5 11948
trsm 28 5 0 429
gemm 28 28 5 2863
trsm 28 5 0 434
gemm 28 28 5 2770
trsm 44 5 0 422
gemm 44 44 5 6921
trsm 60 13 0 3184
gemm 60 60 13 28594
trsm 92 13 0 4694
gemm 92 92 13 66347
trsm 28 5 0 473
gemm 28 28 5 2787
trsm 28 5 0 647
gemm 28 28 5 4532
trsm 44 5 0 893
gemm 44 44 5 11937
trsm 28 5 0 431
gemm 28 28 5 2806
trsm 28 5 0 379
gemm 28 28 5 2732
trsm 44 5 0 435
gemm 44 44 5 6920
trsm 60 13 0 3216
gemm 60 60 13 28630
trsm 28 5 0 762
gemm 28 28 5 2947
trsm 28 5 0 454
gemm 28 28 5 2816
trsm 44 5 0 587
gemm 44 44 5 7003
trsm 28 5 0 695
gemm 28 28 5 5077
trsm 13 2 0 234
gemm 13 13 2 512
trsm 15 3 0 249
gemm 15 15 3 848
trsm 23 4 0 250
gemm 23 23 4 1594
trsm 13 2 0 179
gemm 13 13 2 426
trsm 15 3 0 172
gemm 15 15 3 734
trsm 23 4 0 248
gemm 23 23 4 1452
trsm 35 5 0 508
gemm 35 35 5 4689
trsm 39 11 0 1653
gemm 39 39 11 10611
trsm 55 13 0 2945
gemm 55 55 13 24137
trsm 28 5 0 456
gemm 28 28 5 2873
trsm 28 5 0 399
gemm 28 28 5 2751
trsm 44 5 0 551
gemm 44 44 5 6986
trsm 28 5 0 424
gemm 28 28 5 2758
trsm 13 2 0 298
gemm 13 13 2 737
trsm 15 3 0 175
gemm 15 15 3 1111
trsm 23 4 0 468
gemm 23 23 4 2936
trsm 13 2 0 225
gemm 13 13 2 613
trsm 15 3 0 183
gemm 15 15 3 1110
trsm 23 4 0 328
gemm 23 23 4 1577
trsm 35 5 0 442
gemm 35 35 5 4635
trsm 39 11 0 1615
gemm 39 39 11 10585
trsm 55 13 0 3037
gemm 55 55 13 24121
trsm 83 13 0 6080
gemm 83 83 13 60419
trsm 87 27 0 20719
gemm 87 87 27 173573
trsm 119 29 0 31403
gemm 119 119 29 266228
trsm 28 5 0 715
gemm 28 28 5 4697
trsm 28 5 0 417
gemm 28 28 5 2834
trsm 44 5 0 472
gemm 44 44 5 6969
trsm 28 5 0 394
gemm 28 28 5 2841
trsm 28 5 0 390
gemm 28 28 5 2754
trsm 44 5 0 527
gemm 44 44 5 6958
trsm 60 13 0 3101
gemm 60 60 13 28557
trsm 28 5 0 417
gemm 28 28 5 2791
trsm 28 5 0 634
gemm 28 28 5 4712
trsm 44 5 0 6817
gemm 44 44 5 11934
trsm 28 5 0 445
gemm 28 28 5 2810
trsm 28 5 0 399
gemm 28 28 5 2741
trsm 44 5 0 436
gemm 44 44 5 6918
trsm 60 13 0 3130
gemm 60 60 13 28608
trsm 92 13 0 4697
gemm 92 92 13 99500
trsm 28 5 0 482
gemm 28 28 5 2759
trsm 28 5 0 660
gemm 28 28 5 5044
trsm 44 5 0 792
gemm 44 44 5 11565
trsm 28 5 0 494
gemm 28 28 5 2873
trsm 28 5 0 373
gemm 28 28 5 2784
trsm 44 5 0 530
gemm 44 44 5 6971
trsm 60 13 0 3186
gemm 60 60 13 28663
trsm 28 5 0 403
gemm 28 28 5 2763
trsm 28 5 0 392
gemm 28 28 5 2727
trsm 44 5 0 562
gemm 44 44 5 6968
trsm 28 5 0 414
gemm 28 28 5 2779
trsm 13 2 0 291
gemm 13 13 2 740
trsm 15 3 0 181
gemm 15 15 3 1056
trsm 23 4 0 396
gemm 23 23 4 2610
trsm 13 2 0 182
gemm 13 13 2 420
trsm 15 3 0 146
gemm 15 15 3 628
trsm 23 4 0 304
gemm 23 23 4 1531
trsm 35 5 0 522
gemm 35 35 5 4731
trsm 39 11 0 1567
gemm 39 39 11 10557
trsm 55 13 0 2959
gemm 55 55 13 24122
trsm 28 5 0 441
gemm 28 28 5 2840
trsm 28 5 0 399
gemm 28 28 5 2728
trsm 44 5 0 548
gemm 44 44 5 6964
trsm 28 5 0 389
gemm 28 28 5 2776
trsm 13 2 0 272
gemm 13 13 2 719
trsm 15 3 0 199
gemm 15 15 3 1060
trsm 23 4 0 311
gemm 23 23 4 2671
trsm 13 2 0 257
gemm 13 13 2 686
trsm 15 3 0 235
gemm 15 15 3 1051
trsm 23 4 0 388
gemm 23 23 4 2109
trsm 35 5 0 419
gemm 35 35 5 4599
trsm 39 11 0 1640
gemm 39 39 11 10665
trsm 55 13 0 2940
gemm 55 55 13 24116
trsm 83 13 0 4618
gemm 83 83 13 59554
trsm 87 27 0 20503
gemm 87 87 27 135129
trsm 119 29 0 31440
gemm 119 119 29 298936
trsm 179 29 0 46164
gemm 179 179 29 590086
trsm 210 32 0 65289
gemm 210 210 32 1160114
trsm 183 27 0 41201
gemm 183 183 27 710845
trsm 276 32 0 85164
gemm 276 276 32 1798923
trsm 247 29 0 62963
gemm 247 247 29 1247520
trsm 400 32 0 121947
gemm 400 400 32 3667265
trsm 371 29 0 92806
gemm 371 371 29 2890116
trsm 466 32 0 140994
gemm 466 466 32 4894823
trsm 434 32 0 135339
gemm 434 434 32 4365072
trsm 402 32 0 122329
gemm 402 402 32 3756149
trsm 375 27 0 135476
gemm 375 375 27 2663123
trsm 592 32 0 195187
gemm 592 592 32 8017186
trsm 560 32 0 168470
gemm 560 560 32 7317661
trsm 528 32 0 158524
gemm 528 528 32 6690680
trsm 499 29 0 123177
gemm 499 499 29 5148915
trsm 720 32 0 245634
gemm 720 720 32 11975863
trsm 688 32 0 207676
gemm 688 688 32 11149068
trsm 656 32 0 197005
gemm 656 656 32 9892445
trsm 627 29 0 203215
gemm 627 627 29 8345471
trsm 28 5 0 556
gemm 28 28 5 3113
trsm 28 5 0 555
gemm 28 28 5 4897
trsm 44 5 0 952
gemm 44 44 5 12087
trsm 28 5 0 703
gemm 28 28 5 2855
trsm 28 5 0 461
gemm 28 28 5 2793
trsm 44 5 0 563
gemm 44 44 5 7043
trsm 60 13 0 3205
gemm 60 60 13 28612
trsm 28 5 0 419
gemm 28 28 5 2770
trsm 28 5 0 392
gemm 28 28 5 2802
trsm 44 5 0 571
gemm 44 44 5 6975
trsm 28 5 0 396
gemm 28 28 5 2735
trsm 28 5 0 630
gemm 28 28 5 4932
trsm 44 5 0 908
gemm 44 44 5 12129
trsm 60 13 0 4622
gemm 60 60 13 34445
trsm 92 13 0 4702
gemm 92 92 13 66314
trsm 28 5 0 473
gemm 28 28 5 2803
trsm 28 5 0 391
gemm 28 28 5 2819
trsm 44 5 0 484
gemm 44 44 5 6928
trsm 28 5 0 625
gemm 28 28 5 5146
trsm 28 5 0 424
gemm 28 28 5 2769
trsm 44 5 0 523
gemm 44 44 5 6982
trsm 60 13 0 3139
gemm 60 60 13 28534
trsm 28 5 0 438
gemm 28 28 5 2768
trsm 28 5 0 409
gemm 28 28 5 2738
trsm 44 5 0 524
gemm 44 44 5 6951
trsm 28 5 0 404
gemm 28 28 5 2734
trsm 28 5 0 399
gemm 28 28 5 6336
trsm 44 5 0 437
gemm 44 44 5 6878
trsm 60 13 0 3218
gemm 60 60 13 28561
trsm 92 13 0 8055
gemm 92 92 13 122742
trsm 124 29 0 32623
gemm 124 124 29 290090
trsm 28 5 0 532
gemm 28 28 5 2867
trsm 28 5 0 467
gemm 28 28 5 2907
trsm 44 5 0 533
gemm 44 44 5 7002
trsm 28 5 0 429
gemm 28 28 5 2910
trsm 28 5 0 436
gemm 28 28 5 2749
trsm 44 5 0 506
gemm 44 44 5 7084
trsm 60 13 0 3169
gemm 60 60 13 28597
trsm 28 5 0 543
gemm 28 28 5 5053
trsm 28 5 0 501
gemm 28 28 5 2800
trsm 44 5 0 457
gemm 44 44 5 6958
trsm 28 5 0 415
gemm 28 28 5 2735
trsm 28 5 0 452
gemm 28 28 5 2728
trsm 44 5 0 522
gemm 44 44 5 7035
trsm 60 13 0 3166
gemm 60 60 13 28622
trsm 92 13 0 4661
gemm 92 92 13 66281
trsm 28 5 0 534
gemm 28 28 5 2828
trsm 28 5 0 470
gemm 28 28 5 2817
trsm 44 5 0 557
gemm 44 44 5 6986
trsm 28 5 0 405
gemm 28 28 5 2796
trsm 28 5 0 385
gemm 28 28 5 2746
trsm 44 5 0 536
gemm 44 44 5 6963
trsm 60 13 0 3221
gemm 60 60 13 28615
trsm 28 5 0 434
gemm 28 28 5 2910
trsm 28 5 0 658
gemm 28 28 5 5137
trsm 44 5 0 783
gemm 44 44 5 11769
trsm 28 5 0 641
gemm 28 28 5 4433
trsm 28 5 0 391
gemm 28 28 5 2728
trsm 44 5 0 525
gemm 44 44 5 7024
trsm 60 13 0 3183
gemm 60 60 13 28557
trsm 92 13 0 4685
gemm 92 92 13 66275
trsm 124 29 0 32665
gemm 124 124 29 421826
trsm 188 29 0 103101
gemm 188 188 29 786425
trsm 28 5 0 534
gemm 28 28 5 2851
trsm 28 5 0 417
gemm 28 28 5 2913
trsm 44 5 0 596
gemm 44 44 5 7035
trsm 28 5 0 377
gemm 28 28 5 2887
trsm 28 5 0 615
gemm 28 28 5 4983
trsm 44 5 0 829
gemm 44 44 5 12452
trsm 60 13 0 5357
gemm 60 60 13 52010
trsm 28 5 0 422
gemm 28 28 5 2799
trsm 28 5 0 387
gemm 28 28 5 2806
trsm 44 5 0 547
gemm 44 44 5 7043
trsm 28 5 0 379
gemm 28 28 5 2800
trsm 28 5 0 399
gemm 28 28 5 2725
trsm 44 5 0 537
gemm 44 44 5 6961
trsm 60 13 0 3191
gemm 60 60 13 28557
trsm 92 13 0 4639
gemm 92 92 13 110308
trsm 28 5 0 500
gemm 28 28 5 2817
trsm 28 5 0 398
gemm 28 28 5 2894
trsm 44 5 0 543
gemm 44 44 5 7080
trsm 28 5 0 404
gemm 28 28 5 2877
trsm 28 5 0 398
gemm 28 28 5 2736
trsm 44 5 0 507
gemm 44 44 5 6977
trsm 60 13 0 3220
gemm 60 60 13 33869
trsm 28 5 0 413
gemm 28 28 5 2788
trsm 28 5 0 624
gemm 28 28 5 5043
trsm 44 5 0 790
gemm 44 44 5 12201
trsm 28 5 0 385
gemm 28 28 5 2742
trsm 28 5 0 372
gemm 28 28 5 2744
trsm 44 5 0 452
gemm 44 44 5 6928
trsm 60 13 0 3170
gemm 60 60 13 28563
trsm 92 13 0 4670
gemm 92 92 13 73506
trsm 124 29 0 55950
gemm 124 124 29 358014
trsm 28 5 0 534
gemm 28 28 5 2870
trsm 28 5 0 730
gemm 28 28 5 4759
trsm 44 5 0 836
gemm 44 44 5 11732
trsm 28 5 0 482
gemm 28 28 5 2822
trsm 28 5 0 420
gemm 28 28 5 2774
trsm 44 5 0 517
gemm 44 44 5 6961
trsm 60 13 0 3172
gemm 60 60 13 28637
trsm 28 5 0 430
gemm 28 28 5 2767
trsm 28 5 0 426
gemm 28 28 5 2798
trsm 44 5 0 457
gemm 44 44 5 7077
trsm 28 5 0 413
gemm 28 28 5 2781
trsm 28 5 0 640
gemm 28 28 5 5018
trsm 44 5 0 732
gemm 44 44 5 12499
trsm 60 13 0 5464
gemm 60 60 13 153674
trsm 92 13 0 4710
gemm 92 92 13 66446
trsm 28 5 0 451
gemm 28 28 5 2782
trsm 28 5 0 388
gemm 28 28 5 2784
trsm 44 5 0 565
gemm 44 44 5 6963
trsm 28 5 0 392
gemm 28 28 5 2784
trsm 28 5 0 649
gemm 28 28 5 4903
trsm 44 5 0 720
gemm 44 44 5 12271
trsm 60 13 0 5023
gemm 60 60 13 46696
trsm 28 5 0 464
gemm 28 28 5 2795
trsm 28 5 0 382
gemm 28 28 5 2740
trsm 44 5 0 556
gemm 44 44 5 7008
trsm 28 5 0 386
gemm 28 28 5 2748
trsm 28 5 0 360
gemm 28 28 5 2773
trsm 44 5 0 570
gemm 44 44 5 6991
trsm 60 13 0 3176
gemm 60 60 13 28612
trsm 92 13 0 7650
gemm 92 92 13 120179
trsm 124 29 0 32771
gemm 124 124 29 289923
trsm 188 29 0 48246
gemm 188 188 29 782040
trsm 281 32 0 85791
gemm 281 281 32 2020912
trsm 252 29 0 63216
gemm 252 252 29 1394439
trsm 28 5 0 783
gemm 28 28 5 5334
trsm 28 5 0 747
gemm 28 28 5 5081
trsm 44 5 0 762
gemm 44 44 5 9130
trsm 28 5 0 465
gemm 28 28 5 2838
trsm 28 5 0 395
gemm 28 28 5 2745
trsm 44 5 0 530
gemm 44 44 5 6998
trsm 60 13 0 3208
gemm 60 60 13 28578
trsm 28 5 0 430
gemm 28 28 5 2773
trsm 28 5 0 402
gemm 28 28 5 2835
trsm 44 5 0 440
gemm 44 44 5 6934
trsm 28 5 0 641
gemm 28 28 5 4840
trsm 28 5 0 557
gemm 28 28 5 4359
trsm 44 5 0 659
gemm 44 44 5 8422
trsm 60 13 0 3128
gemm 60 60 13 28572
trsm 92 13 0 4627
gemm 92 92 13 66287
trsm 28 5 0 425
gemm 28 28 5 2757
trsm 28 5 0 431
gemm 28 28 5 2889
trsm 44 5 0 527
gemm 44 44 5 6999
trsm 28 5 0 421
gemm 28 28 5 2816
trsm 28 5 0 663
gemm 28 28 5 4892
trsm 44 5 0 637
gemm 44 44 5 11574
trsm 60 13 0 4803
gemm 60 60 13 35392
trsm 28 5 0 402
gemm 28 28 5 2785
trsm 28 5 0 387
gemm 28 28 5 2728
trsm 44 5 0 508
gemm 44 44 5 6963
trsm 28 5 0 390
gemm 28 28 5 2762
trsm 28 5 0 378
gemm 28 28 5 2822
trsm 44 5 0 509
gemm 44 44 5 6949
trsm 60 13 0 3202
gemm 60 60 13 28611
trsm 92 13 0 6771
gemm 92 92 13 117795
trsm 124 29 0 32525
gemm 124 124 29 312864
trsm 28 5 0 542
gemm 28 28 5 2851
trsm 28 5 0 439
gemm 28 28 5 2801
trsm 44 5 0 528
gemm 44 44 5 7024
trsm 28 5 0 419
gemm 28 28 5 2916
trsm 28 5 0 405
gemm 28 28 5 2790
trsm 44 5 0 466
gemm 44 44 5 6919
trsm 60 13 0 3207
gemm 60 60 13 28578
trsm 28 5 0 428
gemm 28 28 5 46404
trsm 28 5 0 578
gemm 28 28 5 4727
trsm 44 5 0 794
gemm 44 44 5 15820
trsm 28 5 0 487
gemm 28 28 5 2783
trsm 28 5 0 441
gemm 28 28 5 2747
trsm 44 5 0 515
gemm 44 44 5 6950
trsm 60 13 0 3152
gemm 60 60 13 33440
trsm 92 13 0 4654
gemm 92 92 13 66290
trsm 28 5 0 762
gemm 28 28 5 4689
trsm 28 5 0 447
gemm 28 28 5 2877
trsm 44 5 0 573
gemm 44 44 5 6980
trsm 28 5 0 389
gemm 28 28 5 2878
trsm 28 5 0 397
gemm 28 28 5 2732
trsm 44 5 0 540
gemm 44 44 5 6952
trsm 60 13 0 3186
gemm 60 60 13 33290
trsm 28 5 0 622
gemm 28 28 5 4605
trsm 28 5 0 654
gemm 28 28 5 8630
trsm 44 5 0 661
gemm 44 44 5 11403
trsm 28 5 0 388
gemm 28 28 5 2758
trsm 28 5 0 371
gemm 28 28 5 2844
trsm 44 5 0 447
gemm 44 44 5 6925
trsm 60 13 0 3158
gemm 60 60 13 28567
trsm 92 13 0 4644
gemm 92 92 13 66225
trsm 124 29 0 54616
gemm 124 124 29 368421
trsm 188 29 0 96485
gemm 188 188 29 734793
trsm 28 5 0 517
gemm 28 28 5 2898
trsm 28 5 0 417
gemm 28 28 5 3035
trsm 44 5 0 563
gemm 44 44 5 6990
trsm 28 5 0 401
gemm 28 28 5 2855
trsm 28 5 0 397
gemm 28 28 5 2739
trsm 44 5 0 528
gemm 44 44 5 6949
trsm 60 13 0 7736
gemm 60 60 13 56435
trsm 28 5 0 497
gemm 28 28 5 2796
trsm 28 5 0 419
gemm 28 28 5 2900
trsm 44 5 0 478
gemm 44 44 5 6905
trsm 28 5 0 771
gemm 28 28 5 3010
trsm 28 5 0 405
gemm 28 28 5 2768
trsm 44 5 0 560
gemm 44 44 5 6952
trsm 60 13 0 3193
gemm 60 60 13 28575
trsm 92 13 0 4658
gemm 92 92 13 66335
trsm 28 5 0 638
gemm 28 28 5 3013
trsm 28 5 0 556
gemm 28 28 5 2950
trsm 44 5 0 518
gemm 44 44 5 6967
trsm 28 5 0 610
gemm 28 28 5 5001
trsm 28 5 0 573
gemm 28 28 5 2879
trsm 44 5 0 481
gemm 44 44 5 7238
trsm 60 13 0 3184
gemm 60 60 13 28638
trsm 28 5 0 439
gemm 28 28 5 2794
trsm 28 5 0 397
gemm 28 28 5 2814
trsm 44 5 0 519
gemm 44 44 5 6977
trsm 28 5 0 407
gemm 28 28 5 2825
trsm 28 5 0 425
gemm 28 28 5 2741
trsm 44 5 0 505
gemm 44 44 5 6948
trsm 60 13 0 26202
gemm 60 60 13 53230
trsm 92 13 0 6938
gemm 92 92 13 77564
trsm 124 29 0 32679
gemm 124 124 29 323987
trsm 28 5 0 600
gemm 28 28 5 2937
trsm 28 5 0 425
gemm 28 28 5 2854
trsm 44 5 0 489
gemm 44 44 5 6952
trsm 28 5 0 438
gemm 28 28 5 2910
trsm 28 5 0 403
gemm 28 28 5 2726
trsm 44 5 0 459
gemm 44 44 5 6978
trsm 60 13 0 3214
gemm 60 60 13 28602
trsm 28 5 0 648
gemm 28 28 5 4546
trsm 28 5 0 484
gemm 28 28 5 2798
trsm 44 5 0 527
gemm 44 44 5 7010
trsm 28 5 0 385
gemm 28 28 5 2769
trsm 28 5 0 410
gemm 28 28 5 2763
trsm 44 5 0 450
gemm 44 44 5 6920
trsm 60 13 0 6206
gemm 60 60 13 29214
trsm 92 13 0 4985
gemm 92 92 13 67493
trsm 28 5 0 532
gemm 28 28 5 2804
trsm 28 5 0 413
gemm 28 28 5 2817
trsm 44 5 0 523
gemm 44 44 5 6967
trsm 28 5 0 420
gemm 28 28 5 2727
trsm 28 5 0 451
gemm 28 28 5 2761
trsm 44 5 0 516
gemm 44 44 5 6959
trsm 60 13 0 5350
gemm 60 60 13 51900
trsm 28 5 0 513
gemm 28 28 5 2834
trsm 28 5 0 436
gemm 28 28 5 2750
trsm 44 5 0 441
gemm 44 44 5 6899
trsm 28 5 0 388
gemm 28 28 5 2741
trsm 28 5 0 424
gemm 28 28 5 2821
trsm 44 5 0 532
gemm 44 44 5 6958
trsm 60 13 0 3111
gemm 60 60 13 33423
trsm 92 13 0 4693
gemm 92 92 13 102022
trsm 124 29 0 32751
gemm 124 124 29 291368
trsm 188 29 0 48102
gemm 188 188 29 706493
trsm 281 32 0 169650
gemm 281 281 32 1800624
trsm 252 29 0 63326
gemm 252 252 29 1322379
trsm 409 32 0 123450
gemm 409 409 32 3951248
trsm 380 29 0 185844
gemm 380 380 29 3059126
trsm 28 5 0 539
gemm 28 28 5 2864
trsm 28 5 0 413
gemm 28 28 5 2839
trsm 44 5 0 500
gemm 44 44 5 6946
trsm 28 5 0 432
gemm 28 28 5 2802
trsm 28 5 0 570
gemm 28 28 5 4844
trsm 44 5 0 534
gemm 44 44 5 12018
trsm 60 13 0 4809
gemm 60 60 13 51695
trsm 28 5 0 568
gemm 28 28 5 2824
trsm 28 5 0 411
gemm 28 28 5 2739
trsm 44 5 0 546
gemm 44 44 5 6969
trsm 28 5 0 406
gemm 28 28 5 2791
trsm 28 5 0 390
gemm 28 28 5 2777
trsm 44 5 0 478
gemm 44 44 5 7052
trsm 60 13 0 4482
gemm 60 60 13 28607
trsm 92 13 0 7557
gemm 92 92 13 120719
trsm 28 5 0 524
gemm 28 28 5 2788
trsm 28 5 0 404
gemm 28 28 5 2748
trsm 44 5 0 533
gemm 44 44 5 6986
trsm 28 5 0 378
gemm 28 28 5 2921
trsm 28 5 0 400
gemm 28 28 5 2873
trsm 44 5 0 507
gemm 44 44 5 6949
trsm 60 13 0 3196
gemm 60 60 13 28615
trsm 28 5 0 618
gemm 28 28 5 4843
trsm 28 5 0 717
gemm 28 28 5 4880
trsm 44 5 0 495
gemm 44 44 5 6906
trsm 28 5 0 401
gemm 28 28 5 2769
trsm 28 5 0 411
gemm 28 28 5 2800
trsm 44 5 0 521
gemm 44 44 5 6955
trsm 60 13 0 3125
gemm 60 60 13 28549
trsm 92 13 0 4682
gemm 92 92 13 66265
trsm 124 29 0 60619
gemm 124 124 29 364200
trsm 28 5 0 677
gemm 28 28 5 4982
trsm 28 5 0 672
gemm 28 28 5 4986
trsm 44 5 0 779
gemm 44 44 5 12195
trsm 28 5 0 443
gemm 28 28 5 2787
trsm 28 5 0 400
gemm 28 28 5 2840
trsm 44 5 0 535
gemm 44 44 5 6973
trsm 60 13 0 3175
gemm 60 60 13 28643
trsm 28 5 0 427
gemm 28 28 5 2777
trsm 28 5 0 424
gemm 28 28 5 2740
trsm 44 5 0 540
gemm 44 44 5 6933
trsm 28 5 0 555
gemm 28 28 5 4831
trsm 28 5 0 604
gemm 28 28 5 4844
trsm 44 5 0 750
gemm 44 44 5 12311
trsm 60 13 0 3175
gemm 60 60 13 28632
trsm 92 13 0 4687
gemm 92 92 13 66364
trsm 28 5 0 400
gemm 28 28 5 2769
trsm 28 5 0 380
gemm 28 28 5 2901
trsm 44 5 0 479
gemm 44 44 5 6998
trsm 28 5 0 372
gemm 28 28 5 2792
trsm 28 5 0 684
gemm 28 28 5 4767
trsm 44 5 0 825
gemm 44 44 5 12144
trsm 60 13 0 5652
gemm 60 60 13 52066
trsm 28 5 0 572
gemm 28 28 5 2782
trsm 28 5 0 367
gemm 28 28 5 2739
trsm 44 5 0 548
gemm 44 44 5 6954
trsm 28 5 0 387
gemm 28 28 5 2734
trsm 28 5 0 366
gemm 28 28 5 2738
trsm 44 5 0 468
gemm 44 44 5 6910
trsm 60 13 0 3177
gemm 60 60 13 28568
trsm 92 13 0 4664
gemm 92 92 13 111195
trsm 124 29 0 32646
gemm 124 124 29 284505
trsm 188 29 0 50190
gemm 188 188 29 688140
trsm 28 5 0 531
gemm 28 28 5 2914
trsm 28 5 0 422
gemm 28 28 5 2872
trsm 44 5 0 467
gemm 44 44 5 7032
trsm 28 5 0 385
gemm 28 28 5 2809
trsm 28 5 0 600
gemm 28 28 5 4867
trsm 44 5 0 806
gemm 44 44 5 11606
trsm 60 13 0 5226
gemm 60 60 13 50642
trsm 28 5 0 442
gemm 28 28 5 2762
trsm 28 5 0 406
gemm 28 28 5 2784
trsm 44 5 0 457
gemm 44 44 5 6907
trsm 28 5 0 396
gemm 28 28 5 2792
trsm 28 5 0 376
gemm 28 28 5 2732
trsm 44 5 0 460
gemm 44 44 5 6924
trsm 60 13 0 3159
gemm 60 60 13 28570
trsm 92 13 0 4675
gemm 92 92 13 134367
trsm 28 5 0 503
gemm 28 28 5 2833
trsm 28 5 0 404
gemm 28 28 5 2780
trsm 44 5 0 543
gemm 44 44 5 6972
trsm 28 5 0 377
gemm 28 28 5 2896
trsm 28 5 0 388
gemm 28 28 5 2826
trsm 44 5 0 553
gemm 44 44 5 7036
trsm 60 13 0 3157
gemm 60 60 13 28622
trsm 28 5 0 689
gemm 28 28 5 4851
trsm 28 5 0 553
gemm 28 28 5 5087
trsm 44 5 0 764
gemm 44 44 5 12036
trsm 28 5 0 394
gemm 28 28 5 2727
trsm 28 5 0 379
gemm 28 28 5 2837
trsm 44 5 0 520
gemm 44 44 5 6951
trsm 60 13 0 3204
gemm 60 60 13 28556
trsm 92 13 0 4687
gemm 92 92 13 66741
trsm 124 29 0 32578
gemm 124 124 29 377600
trsm 28 5 0 521
gemm 28 28 5 2864
trsm 28 5 0 384
gemm 28 28 5 2782
trsm 44 5 0 568
gemm 44 44 5 7017
trsm 28 5 0 656
gemm 28 28 5 5231
trsm 28 5 0 447
gemm 28 28 5 2892
trsm 44 5 0 464
gemm 44 44 5 6904
trsm 60 13 0 3202
gemm 60 60 13 28620
trsm 28 5 0 424
gemm 28 28 5 2799
trsm 28 5 0 397
gemm 28 28 5 2795
trsm 44 5 0 550
gemm 44 44 5 6998
trsm 28 5 0 386
gemm 28 28 5 2742
trsm 28 5 0 396
gemm 28 28 5 2771
trsm 44 5 0 530
gemm 44 44 5 6960
trsm 60 13 0 3228
gemm 60 60 13 63355
trsm 92 13 0 7951
gemm 92 92 13 103995
trsm 28 5 0 534
gemm 28 28 5 2798
trsm 28 5 0 442
gemm 28 28 5 2771
trsm 44 5 0 443
gemm 44 44 5 6950
trsm 28 5 0 394
gemm 28 28 5 2817
trsm 28 5 0 375
gemm 28 28 5 2725
trsm 44 5 0 532
gemm 44 44 5 6951
trsm 60 13 0 3178
gemm 60 60 13 28661
trsm 28 5 0 721
gemm 28 28 5 4897
trsm 28 5 0 455
gemm 28 28 5 2767
trsm 44 5 0 441
gemm 44 44 5 6980
trsm 28 5 0 401
gemm 28 28 5 2729
trsm 28 5 0 387
gemm 28 28 5 2757
trsm 44 5 0 457
gemm 44 44 5 6899
trsm 60 13 0 3180
gemm 60 60 13 28601
trsm 92 13 0 9759
gemm 92 92 13 66271
trsm 124 29 0 53850
gemm 124 124 29 326834
trsm 188 29 0 81486
gemm 188 188 29 725812
trsm 28 5 0 502
gemm 28 28 5 2891
trsm 28 5 0 413
gemm 28 28 5 2777
trsm 44 5 0 564
gemm 44 44 5 7023
trsm 28 5 0 450
gemm 28 28 5 2780
trsm 28 5 0 401
gemm 28 28 5 2822
trsm 44 5 0 523
gemm 44 44 5 6964
trsm 60 13 0 5285
gemm 60 60 13 51389
trsm 28 5 0 528
gemm 28 28 5 2775
trsm 28 5 0 390
gemm 28 28 5 2879
trsm 44 5 0 457
gemm 44 44 5 6936
trsm 28 5 0 379
gemm 28 28 5 2804
trsm 28 5 0 392
gemm 28 28 5 2739
trsm 44 5 0 443
gemm 44 44 5 6914
trsm 60 13 0 3153
gemm 60 60 13 28570
trsm 92 13 0 4644
gemm 92 92 13 66338
trsm 28 5 0 473
gemm 28 28 5 2773
trsm 28 5 0 432
gemm 28 28 5 2792
trsm 44 5 0 549
gemm 44 44 5 10494
trsm 28 5 0 411
gemm 28 28 5 2786
trsm 28 5 0 384
gemm 28 28 5 2722
trsm 44 5 0 448
gemm 44 44 5 6947
trsm 60 13 0 3226
gemm 60 60 13 28598
trsm 28 5 0 418
gemm 28 28 5 2763
trsm 28 5 0 402
gemm 28 28 5 2808
trsm 44 5 0 573
gemm 44 44 5 6956
trsm 28 5 0 667
gemm 28 28 5 4966
trsm 28 5 0 634
gemm 28 28 5 4799
trsm 44 5 0 850
gemm 44 44 5 11910
trsm 60 13 0 3196
gemm 60 60 13 28676
trsm 92 13 0 4734
gemm 92 92 13 66297
trsm 124 29 0 32513
gemm 124 124 29 382059
trsm 28 5 0 518
gemm 28 28 5 2817
trsm 28 5 0 447
gemm 28 28 5 2932
trsm 44 5 0 472
gemm 44 44 5 12029
trsm 28 5 0 389
gemm 28 28 5 2874
trsm 28 5 0 609
gemm 28 28 5 4920
trsm 44 5 0 734
gemm 44 44 5 12202
trsm 60 13 0 5270
gemm 60 60 13 52180
trsm 28 5 0 445
gemm 28 28 5 2796
trsm 28 5 0 391
gemm 28 28 5 2768
trsm 44 5 0 542
gemm 44 44 5 7011
trsm 28 5 0 424
gemm 28 28 5 2721
trsm 28 5 0 396
gemm 28 28 5 2856
trsm 44 5 0 528
gemm 44 44 5 6948
trsm 60 13 0 3182
gemm 60 60 13 33495
trsm 92 13 0 4654
gemm 92 92 13 94623
trsm 28 5 0 622
gemm 28 28 5 2848
trsm 28 5 0 415
gemm 28 28 5 2812
trsm 44 5 0 557
gemm 44 44 5 6980
trsm 28 5 0 437
gemm 28 28 5 2732
trsm 28 5 0 435
gemm 28 28 5 2844
trsm 44 5 0 513
gemm 44 44 5 6993
trsm 60 13 0 3226
gemm 60 60 13 28595
trsm 28 5 0 414
gemm 28 28 5 2829
trsm 28 5 0 419
gemm 28 28 5 2723
trsm 44 5 0 824
gemm 44 44 5 12034
trsm 28 5 0 594
gemm 28 28 5 4695
trsm 28 5 0 441
gemm 28 28 5 2730
trsm 44 5 0 476
gemm 44 44 5 6906
trsm 60 13 0 3162
gemm 60 60 13 28568
trsm 92 13 0 4692
gemm 92 92 13 66274
trsm 124 29 0 32518
gemm 124 124 29 433600
trsm 188 29 0 48546
gemm 188 188 29 795348
trsm 281 32 0 86819
gemm 281 281 32 1796013
trsm 252 29 0 64193
gemm 252 252 29 1300572
trsm 345 32 0 104950
gemm 345 345 32 2974306
trsm 316 29 0 78703
gemm 316 316 29 2047311
trsm 28 5 0 743
gemm 28 28 5 4924
trsm 28 5 0 524
gemm 28 28 5 2923
trsm 44 5 0 548
gemm 44 44 5 7012
trsm 28 5 0 421
gemm 28 28 5 2763
trsm 28 5 0 417
gemm 28 28 5 2782
trsm 44 5 0 520
gemm 44 44 5 6973
trsm 60 13 0 3185
gemm 60 60 13 28618
trsm 28 5 0 651
gemm 28 28 5 4844
trsm 28 5 0 635
gemm 28 28 5 4657
trsm 44 5 0 634
gemm 44 44 5 10728
trsm 28 5 0 410
gemm 28 28 5 2722
trsm 28 5 0 398
gemm 28 28 5 2737
trsm 44 5 0 537
gemm 44 44 5 6957
trsm 60 13 0 3153
gemm 60 60 13 28577
trsm 92 13 0 4673
gemm 92 92 13 66300
trsm 28 5 0 423
gemm 28 28 5 2833
trsm 28 5 0 667
gemm 28 28 5 5201
trsm 44 5 0 742
gemm 44 44 5 12232
trsm 28 5 0 418
gemm 28 28 5 2769
trsm 28 5 0 389
gemm 28 28 5 2733
trsm 44 5 0 476
gemm 44 44 5 6906
trsm 60 13 0 3200
gemm 60 60 13 28627
trsm 28 5 0 406
gemm 28 28 5 2793
trsm 28 5 0 378
gemm 28 28 5 2864
trsm 44 5 0 549
gemm 44 44 5 11651
trsm 28 5 0 397
gemm 28 28 5 2736
trsm 28 5 0 381
gemm 28 28 5 2737
trsm 44 5 0 829
gemm 44 44 5 11974
trsm 60 13 0 5278
gemm 60 60 13 51885
trsm 92 13 0 4731
gemm 92 92 13 66519
trsm 124 29 0 32567
gemm 124 124 29 291334
trsm 28 5 0 519
gemm 28 28 5 2913
trsm 28 5 0 822
gemm 28 28 5 2938
trsm 44 5 0 521
gemm 44 44 5 6904
trsm 28 5 0 457
gemm 28 28 5 2777
trsm 28 5 0 430
gemm 28 28 5 2805
trsm 44 5 0 429
gemm 44 44 5 6905
trsm 60 13 0 3199
gemm 60 60 13 58389
trsm 28 5 0 407
gemm 28 28 5 2792
trsm 28 5 0 425
gemm 28 28 5 4546
trsm 44 5 0 828
gemm 44 44 5 11853
trsm 28 5 0 589
gemm 28 28 5 4502
trsm 28 5 0 432
gemm 28 28 5 2784
trsm 44 5 0 450
gemm 44 44 5 6948
trsm 60 13 0 3143
gemm 60 60 13 28594
trsm 92 13 0 4610
gemm 92 92 13 66299
trsm 28 5 0 428
gemm 28 28 5 2838
trsm 28 5 0 403
gemm 28 28 5 2813
trsm 44 5 0 751
gemm 44 44 5 12343
trsm 28 5 0 616
gemm 28 28 5 4892
trsm 28 5 0 427
gemm 28 28 5 2814
trsm 44 5 0 520
gemm 44 44 5 6965
trsm 60 13 0 3228
gemm 60 60 13 28636
trsm 28 5 0 431
gemm 28 28 5 2782
trsm 28 5 0 427
gemm 28 28 5 2743
trsm 44 5 0 432
gemm 44 44 5 6907
trsm 28 5 0 402
gemm 28 28 5 2736
trsm 28 5 0 383
gemm 28 28 5 2735
trsm 44 5 0 518
gemm 44 44 5 6946
trsm 60 13 0 3117
gemm 60 60 13 53474
trsm 92 13 0 7141
gemm 92 92 13 86462
trsm 124 29 0 32681
gemm 124 124 29 291325
trsm 188 29 0 48097
gemm 188 188 29 834393
trsm 28 5 0 648
gemm 28 28 5 5251
trsm 28 5 0 479
gemm 28 28 5 2824
trsm 44 5 0 549
gemm 44 44 5 7010
trsm 28 5 0 400
gemm 28 28 5 2777
trsm 28 5 0 382
gemm 28 28 5 2750
trsm 44 5 0 534
gemm 44 44 5 6973
trsm 60 13 0 3191
gemm 60 60 13 28703
trsm 28 5 0 439
gemm 28 28 5 2778
trsm 28 5 0 409
gemm 28 28 5 2873
trsm 44 5 0 879
gemm 44 44 5 12185
trsm 28 5 0 577
gemm 28 28 5 4678
trsm 28 5 0 430
gemm 28 28 5 2756
trsm 44 5 0 507
gemm 44 44 5 6942
trsm 60 13 0 3169
gemm 60 60 13 28574
trsm 92 13 0 4698
gemm 92 92 13 66268
trsm 28 5 0 467
gemm 28 28 5 2809
trsm 28 5 0 384
gemm 28 28 5 2791
trsm 44 5 0 480
gemm 44 44 5 7042
trsm 28 5 0 730
gemm 28 28 5 4656
trsm 28 5 0 453
gemm 28 28 5 2810
trsm 44 5 0 442
gemm 44 44 5 10117
trsm 60 13 0 3156
gemm 60 60 13 28623
trsm 28 5 0 455
gemm 28 28 5 2782
trsm 28 5 0 405
gemm 28 28 5 2810
trsm 44 5 0 504
gemm 44 44 5 7036
trsm 28 5 0 379
gemm 28 28 5 2756
trsm 28 5 0 378
gemm 28 28 5 2746
trsm 44 5 0 435
gemm 44 44 5 6912
trsm 60 13 0 5217
gemm 60 60 13 48945
trsm 92 13 0 7706
gemm 92 92 13 92588
trsm 124 29 0 32607
gemm 124 124 29 291007
trsm 28 5 0 508
gemm 28 28 5 2853
trsm 28 5 0 395
gemm 28 28 5 2884
trsm 44 5 0 487
gemm 44 44 5 6967
trsm 28 5 0 409
gemm 28 28 5 2889
trsm 28 5 0 372
gemm 28 28 5 2727
trsm 44 5 0 537
gemm 44 44 5 6937
trsm 60 13 0 3193
gemm 60 60 13 28631
trsm 28 5 0 430
gemm 28 28 5 2799
trsm 28 5 0 640
gemm 28 28 5 4648
trsm 44 5 0 670
gemm 44 44 5 19272
trsm 28 5 0 406
gemm 28 28 5 2747
trsm 28 5 0 388
gemm 28 28 5 2823
trsm 44 5 0 451
gemm 44 44 5 6907
trsm 60 13 0 3196
gemm 60 60 13 28558
trsm 92 13 0 4681
gemm 92 92 13 66280
trsm 28 5 0 442
gemm 28 28 5 2776
trsm 28 5 0 740
gemm 28 28 5 4853
trsm 44 5 0 776
gemm 44 44 5 12103
trsm 28 5 0 488
gemm 28 28 5 2808
trsm 28 5 0 417
gemm 28 28 5 2743
trsm 44 5 0 517
gemm 44 44 5 6947
trsm 60 13 0 3199
gemm 60 60 13 28642
trsm 28 5 0 422
gemm 28 28 5 2802
trsm 28 5 0 391
gemm 28 28 5 2795
trsm 44 5 0 535
gemm 44 44 5 6945
trsm 28 5 0 397
gemm 28 28 5 2743
trsm 28 5 0 367
gemm 28 28 5 2761
trsm 44 5 0 820
gemm 44 44 5 12062
trsm 60 13 0 4934
gemm 60 60 13 51152
trsm 92 13 0 4754
gemm 92 92 13 66491
trsm 124 29 0 32950
gemm 124 124 29 291402
trsm 188 29 0 48092
gemm 188 188 29 784686
trsm 28 5 0 560
gemm 28 28 5 2881
trsm 28 5 0 799
gemm 28 28 5 5060
trsm 44 5 0 829
gemm 44 44 5 11992
trsm 28 5 0 487
gemm 28 28 5 2810
trsm 28 5 0 413
gemm 28 28 5 2737
trsm 44 5 0 439
gemm 44 44 5 6920
trsm 60 13 0 3204
gemm 60 60 13 28596
trsm 28 5 0 511
gemm 28 28 5 2751
trsm 28 5 0 414
gemm 28 28 5 2787
trsm 44 5 0 531
gemm 44 44 5 7024
trsm 28 5 0 608
gemm 28 28 5 4987
trsm 28 5 0 627
gemm 28 28 5 4663
trsm 44 5 0 610
gemm 44 44 5 7049
trsm 60 13 0 3170
gemm 60 60 13 28544
trsm 92 13 0 4649
gemm 92 92 13 66289
trsm 28 5 0 523
gemm 28 28 5 2786
trsm 28 5 0 435
gemm 28 28 5 2861
trsm 44 5 0 486
gemm 44 44 5 6962
trsm 28 5 0 422
gemm 28 28 5 2758
trsm 28 5 0 682
gemm 28 28 5 4823
trsm 44 5 0 822
gemm 44 44 5 11959
trsm 60 13 0 3189
gemm 60 60 13 31369
trsm 28 5 0 447
gemm 28 28 5 2887
trsm 28 5 0 464
gemm 28 28 5 2774
trsm 44 5 0 459
gemm 44 44 5 7005
trsm 28 5 0 395
gemm 28 28 5 2746
trsm 28 5 0 378
gemm 28 28 5 2732
trsm 44 5 0 440
gemm 44 44 5 6918
trsm 60 13 0 3176
gemm 60 60 13 28600
trsm 92 13 0 7882
gemm 92 92 13 119512
trsm 124 29 0 32827
gemm 124 124 29 285827
trsm 28 5 0 547
gemm 28 28 5 2838
trsm 28 5 0 455
gemm 28 28 5 2807
trsm 44 5 0 548
gemm 44 44 5 6988
trsm 28 5 0 407
gemm 28 28 5 2834
trsm 28 5 0 397
gemm 28 28 5 2812
trsm 44 5 0 498
gemm 44 44 5 6968
trsm 60 13 0 3161
gemm 60 60 13 28589
trsm 28 5 0 696
gemm 28 28 5 4847
trsm 28 5 0 482
gemm 28 28 5 2750
trsm 44 5 0 445
gemm 44 44 5 6938
trsm 28 5 0 395
gemm 28 28 5 2723
trsm 28 5 0 379
gemm 28 28 5 2823
trsm 44 5 0 430
gemm 44 44 5 6900
trsm 60 13 0 3186
gemm 60 60 13 32142
trsm 92 13 0 4727
gemm 92 92 13 79213
trsm 28 5 0 716
gemm 28 28 5 5107
trsm 28 5 0 549
gemm 28 28 5 2844
trsm 44 5 0 557
gemm 44 44 5 7086
trsm 28 5 0 427
gemm 28 28 5 2748
trsm 28 5 0 405
gemm 28 28 5 2733
trsm 44 5 0 437
gemm 44 44 5 6917
trsm 60 13 0 3188
gemm 60 60 13 28592
trsm 28 5 0 414
gemm 28 28 5 2762
trsm 28 5 0 390
gemm 28 28 5 2823
trsm 44 5 0 522
gemm 44 44 5 6955
trsm 28 5 0 620
gemm 28 28 5 4911
trsm 28 5 0 468
gemm 28 28 5 3890
trsm 44 5 0 514
gemm 44 44 5 6948
trsm 60 13 0 3171
gemm 60 60 13 28572
trsm 92 13 0 4631
gemm 92 92 13 66307
trsm 124 29 0 32631
gemm 124 124 29 420304
trsm 188 29 0 82874
gemm 188 188 29 742694
trsm 281 32 0 86192
gemm 281 281 32 2047904
trsm 252 29 0 69343
gemm 252 252 29 1283046
trsm 345 32 0 110657
gemm 345 345 32 2737869
trsm 316 29 0 142217
gemm 316 316 29 2133255
trsm 505 32 0 153273
gemm 505 505 32 6020349
trsm 473 32 0 141864
gemm 473 473 32 5015601
trsm 444 29 0 147609
gemm 444 444 29 4046322
trsm 665 32 0 208078
gemm 665 665 32 10289292
trsm 633 32 0 195501
gemm 633 633 32 9693506
trsm 601 32 0 236200
gemm 601 601 32 8403610
trsm 572 29 0 213002
gemm 572 572 29 6860883
trsm 28 5 0 530
gemm 28 28 5 2984
trsm 28 5 0 420
gemm 28 28 5 2780
trsm 44 5 0 562
gemm 44 44 5 7035
trsm 28 5 0 416
gemm 28 28 5 2820
trsm 28 5 0 404
gemm 28 28 5 2752
trsm 44 5 0 523
gemm 44 44 5 6943
trsm 60 13 0 3151
gemm 60 60 13 28628
trsm 28 5 0 694
gemm 28 28 5 5028
trsm 28 5 0 713
gemm 28 28 5 4949
trsm 44 5 0 625
gemm 44 44 5 12019
trsm 28 5 0 397
gemm 28 28 5 2760
trsm 28 5 0 403
gemm 28 28 5 2766
trsm 44 5 0 471
gemm 44 44 5 7040
trsm 60 13 0 3121
gemm 60 60 13 28581
trsm 92 13 0 4681
gemm 92 92 13 66319
trsm 28 5 0 434
gemm 28 28 5 2785
trsm 28 5 0 744
gemm 28 28 5 4847
trsm 44 5 0 802
gemm 44 44 5 12059
trsm 28 5 0 463
gemm 28 28 5 2774
trsm 28 5 0 417
gemm 28 28 5 2743
trsm 44 5 0 516
gemm 44 44 5 6949
trsm 60 13 0 3199
gemm 60 60 13 28611
trsm 28 5 0 434
gemm 28 28 5 2788
trsm 28 5 0 408
gemm 28 28 5 2752
trsm 44 5 0 506
gemm 44 44 5 6950
trsm 28 5 0 422
gemm 28 28 5 2736
trsm 28 5 0 661
gemm 28 28 5 4688
trsm 44 5 0 605
gemm 44 44 5 11911
trsm 60 13 0 4532
gemm 60 60 13 29311
trsm 92 13 0 4663
gemm 92 92 13 66294
trsm 124 29 0 32498
gemm 124 124 29 393495
trsm 28 5 0 493
gemm 28 28 5 2826
trsm 28 5 0 422
gemm 28 28 5 2884
trsm 44 5 0 544
gemm 44 44 5 11937
trsm 28 5 0 442
gemm 28 28 5 2787
trsm 28 5 0 868
gemm 28 28 5 5060
trsm 44 5 0 605
gemm 44 44 5 7974
trsm 60 13 0 3175
gemm 60 60 13 28614
trsm 28 5 0 428
gemm 28 28 5 2780
trsm 28 5 0 392
gemm 28 28 5 2746
trsm 44 5 0 530
gemm 44 44 5 6987
trsm 28 5 0 403
gemm 28 28 5 2734
trsm 28 5 0 395
gemm 28 28 5 2810
trsm 44 5 0 530
gemm 44 44 5 6962
trsm 60 13 0 3191
gemm 60 60 13 33578
trsm 92 13 0 4662
gemm 92 92 13 66305
trsm 28 5 0 680
gemm 28 28 5 4653
trsm 28 5 0 479
gemm 28 28 5 2822
trsm 44 5 0 535
gemm 44 44 5 6992
trsm 28 5 0 403
gemm 28 28 5 2829
trsm 28 5 0 392
gemm 28 28 5 2761
trsm 44 5 0 525
gemm 44 44 5 6964
trsm 60 13 0 3255
gemm 60 60 13 28636
trsm 28 5 0 432
gemm 28 28 5 2780
trsm 28 5 0 643
gemm 28 28 5 4653
trsm 44 5 0 669
gemm 44 44 5 10938
trsm 28 5 0 655
gemm 28 28 5 4852
trsm 28 5 0 399
gemm 28 28 5 2895
trsm 44 5 0 448
gemm 44 44 5 6908
trsm 60 13 0 3193
gemm 60 60 13 28583
trsm 92 13 0 4640
gemm 92 92 13 78986
trsm 124 29 0 32532
gemm 124 124 29 409411
trsm 188 29 0 48300
gemm 188 188 29 785679
trsm 28 5 0 531
gemm 28 28 5 2818
trsm 28 5 0 424
gemm 28 28 5 2787
trsm 44 5 0 585
gemm 44 44 5 7043
trsm 28 5 0 390
gemm 28 28 5 2926
trsm 28 5 0 378
gemm 28 28 5 2862
trsm 44 5 0 542
gemm 44 44 5 7026
trsm 60 13 0 3188
gemm 60 60 13 28609
trsm 28 5 0 661
gemm 28 28 5 4537
trsm 28 5 0 475
gemm 28 28 5 2844
trsm 44 5 0 458
gemm 44 44 5 6940
trsm 28 5 0 420
gemm 28 28 5 2724
trsm 28 5 0 411
gemm 28 28 5 2921
trsm 44 5 0 499
gemm 44 44 5 6963
trsm 60 13 0 3153
gemm 60 60 13 57571
trsm 92 13 0 4756
gemm 92 92 13 66374
trsm 28 5 0 751
gemm 28 28 5 4821
trsm 28 5 0 493
gemm 28 28 5 2777
trsm 44 5 0 487
gemm 44 44 5 6960
trsm 28 5 0 402
gemm 28 28 5 2768
trsm 28 5 0 398
gemm 28 28 5 2760
trsm 44 5 0 441
gemm 44 44 5 6914
trsm 60 13 0 3196
gemm 60 60 13 28611
trsm 28 5 0 473
gemm 28 28 5 2755
trsm 28 5 0 440
gemm 28 28 5 2752
trsm 44 5 0 637
gemm 44 44 5 11706
trsm 28 5 0 727
gemm 28 28 5 4682
trsm 28 5 0 457
gemm 28 28 5 2742
trsm 44 5 0 532
gemm 44 44 5 6951
trsm 60 13 0 3152
gemm 60 60 13 28562
trsm 92 13 0 4679
gemm 92 92 13 66382
trsm 124 29 0 32651
gemm 124 124 29 437494
trsm 28 5 0 521
gemm 28 28 5 2843
trsm 28 5 0 395
gemm 28 28 5 2827
trsm 44 5 0 474
gemm 44 44 5 6944
trsm 28 5 0 671
gemm 28 28 5 4611
trsm 28 5 0 518
gemm 28 28 5 4719
trsm 44 5 0 636
gemm 44 44 5 11622
trsm 60 13 0 3198
gemm 60 60 13 28626
trsm 28 5 0 466
gemm 28 28 5 2842
trsm 28 5 0 415
gemm 28 28 5 2752
trsm 44 5 0 528
gemm 44 44 5 6977
trsm 28 5 0 386
gemm 28 28 5 2732
trsm 28 5 0 377
gemm 28 28 5 2896
trsm 44 5 0 512
gemm 44 44 5 6936
trsm 60 13 0 5107
gemm 60 60 13 51165
trsm 92 13 0 7025
gemm 92 92 13 78867
trsm 28 5 0 546
gemm 28 28 5 2825
trsm 28 5 0 391
gemm 28 28 5 2746
trsm 44 5 0 545
gemm 44 44 5 6966
trsm 28 5 0 635
gemm 28 28 5 3066
trsm 28 5 0 525
gemm 28 28 5 2896
trsm 44 5 0 869
gemm 44 44 5 7930
trsm 60 13 0 3227
gemm 60 60 13 28611
trsm 28 5 0 462
gemm 28 28 5 2759
trsm 28 5 0 419
gemm 28 28 5 2902
trsm 44 5 0 471
gemm 44 44 5 6948
trsm 28 5 0 582
gemm 28 28 5 5194
trsm 28 5 0 638
gemm 28 28 5 4721
trsm 44 5 0 651
gemm 44 44 5 15949
trsm 60 13 0 3292
gemm 60 60 13 28602
trsm 92 13 0 4733
gemm 92 92 13 69237
trsm 124 29 0 38401
gemm 124 124 29 404513
trsm 188 29 0 53660
gemm 188 188 29 780263
trsm 281 32 0 85914
gemm 281 281 32 1858588
trsm 252 29 0 63790
gemm 252 252 29 1378131
trsm 28 5 0 777
gemm 28 28 5 4961
trsm 28 5 0 522
gemm 28 28 5 2945
trsm 44 5 0 481
gemm 44 44 5 6973
trsm 28 5 0 426
gemm 28 28 5 2855
trsm 28 5 0 439
gemm 28 28 5 2879
trsm 44 5 0 448
gemm 44 44 5 6910
trsm 60 13 0 3224
gemm 60 60 13 28603
trsm 28 5 0 423
gemm 28 28 5 2781
trsm 28 5 0 404
gemm 28 28 5 2874
trsm 44 5 0 527
gemm 44 44 5 6952
trsm 28 5 0 640
gemm 28 28 5 4949
trsm 28 5 0 495
gemm 28 28 5 2795
trsm 44 5 0 507
gemm 44 44 5 6974
trsm 60 13 0 3161
gemm 60 60 13 28588
trsm 92 13 0 4684
gemm 92 92 13 66367
trsm 28 5 0 532
gemm 28 28 5 2800
trsm 28 5 0 408
gemm 28 28 5 2848
trsm 44 5 0 547
gemm 44 44 5 6959
trsm 28 5 0 578
gemm 28 28 5 4586
trsm 28 5 0 675
gemm 28 28 5 5021
trsm 44 5 0 859
gemm 44 44 5 6960
trsm 60 13 0 3237
gemm 60 60 13 28605
trsm 28 5 0 424
gemm 28 28 5 2763
trsm 28 5 0 383
gemm 28 28 5 2814
trsm 44 5 0 437
gemm 44 44 5 6951
trsm 28 5 0 414
gemm 28 28 5 2752
trsm 28 5 0 407
gemm 28 28 5 2808
trsm 44 5 0 432
gemm 44 44 5 6922
trsm 60 13 0 3131
gemm 60 60 13 28569
trsm 92 13 0 8270
gemm 92 92 13 108170
trsm 124 29 0 32577
gemm 124 124 29 293481
trsm 28 5 0 508
gemm 28 28 5 2832
trsm 28 5 0 394
gemm 28 28 5 2798
trsm 44 5 0 571
gemm 44 44 5 7008
trsm 28 5 0 410
gemm 28 28 5 2924
trsm 28 5 0 389
gemm 28 28 5 2814
trsm 44 5 0 577
gemm 44 44 5 6970
trsm 60 13 0 8208
gemm 60 60 13 28629
trsm 28 5 0 447
gemm 28 28 5 26305
trsm 28 5 0 708
gemm 28 28 5 5155
trsm 44 5 0 671
gemm 44 44 5 11944
trsm 28 5 0 436
gemm 28 28 5 2977
trsm 28 5 0 420
gemm 28 28 5 2732
trsm 44 5 0 524
gemm 44 44 5 6959
trsm 60 13 0 3169
gemm 60 60 13 28531
trsm 92 13 0 4639
gemm 92 92 13 96525
trsm 28 5 0 498
gemm 28 28 5 2769
trsm 28 5 0 670
gemm 28 28 5 5145
trsm 44 5 0 772
gemm 44 44 5 12136
trsm 28 5 0 445
gemm 28 28 5 2851
trsm 28 5 0 417
gemm 28 28 5 2723
trsm 44 5 0 466
gemm 44 44 5 6928
trsm 60 13 0 3154
gemm 60 60 13 28636
trsm 28 5 0 433
gemm 28 28 5 2777
trsm 28 5 0 438
gemm 28 28 5 2752
trsm 44 5 0 525
gemm 44 44 5 6973
trsm 28 5 0 443
gemm 28 28 5 2761
trsm 28 5 0 611
gemm 28 28 5 4662
trsm 44 5 0 788
gemm 44 44 5 12084
trsm 60 13 0 4946
gemm 60 60 13 51969
trsm 92 13 0 7163
gemm 92 92 13 75643
trsm 124 29 0 32589
gemm 124 124 29 347575
trsm 188 29 0 47928
gemm 188 188 29 777541
trsm 28 5 0 753
gemm 28 28 5 5178
trsm 28 5 0 480
gemm 28 28 5 2890
trsm 44 5 0 517
gemm 44 44 5 6982
trsm 28 5 0 428
gemm 28 28 5 2821
trsm 28 5 0 392
gemm 28 28 5 2804
trsm 44 5 0 545
gemm 44 44 5 6978
trsm 60 13 0 3089
gemm 60 60 13 28573
trsm 28 5 0 450
gemm 28 28 5 2774
trsm 28 5 0 399
gemm 28 28 5 2762
trsm 44 5 0 776
gemm 44 44 5 12317
trsm 28 5 0 570
gemm 28 28 5 4784
trsm 28 5 0 452
gemm 28 28 5 2834
trsm 44 5 0 450
gemm 44 44 5 6948
trsm 60 13 0 3137
gemm 60 60 13 28595
trsm 92 13 0 4686
gemm 92 92 13 66317
trsm 28 5 0 423
gemm 28 28 5 2912
trsm 28 5 0 396
gemm 28 28 5 2849
trsm 44 5 0 545
gemm 44 44 5 7002
trsm 28 5 0 622
gemm 28 28 5 4863
trsm 28 5 0 459
gemm 28 28 5 2742
trsm 44 5 0 792
gemm 44 44 5 7000
trsm 60 13 0 3225
gemm 60 60 13 28595
trsm 28 5 0 430
gemm 28 28 5 2782
trsm 28 5 0 403
gemm 28 28 5 2730
trsm 44 5 0 439
gemm 44 44 5 6917
trsm 28 5 0 395
gemm 28 28 5 2737
trsm 28 5 0 410
gemm 28 28 5 3164
trsm 44 5 0 516
gemm 44 44 5 6966
trsm 60 13 0 4929
gemm 60 60 13 52061
trsm 92 13 0 7660
gemm 92 92 13 76945
trsm 124 29 0 32572
gemm 124 124 29 327079
trsm 28 5 0 517
gemm 28 28 5 2893
trsm 28 5 0 422
gemm 28 28 5 2798
trsm 44 5 0 555
gemm 44 44 5 7046
trsm 28 5 0 431
gemm 28 28 5 2935
trsm 28 5 0 381
gemm 28 28 5 2773
trsm 44 5 0 531
gemm 44 44 5 6968
trsm 60 13 0 3230
gemm 60 60 13 28609
trsm 28 5 0 663
gemm 28 28 5 5069
trsm 28 5 0 652
gemm 28 28 5 4812
trsm 44 5 0 688
gemm 44 44 5 7044
trsm 28 5 0 433
gemm 28 28 5 2758
trsm 28 5 0 374
gemm 28 28 5 2907
trsm 44 5 0 536
gemm 44 44 5 6950
trsm 60 13 0 3146
gemm 60 60 13 28580
trsm 92 13 0 4653
gemm 92 92 13 66389
trsm 28 5 0 434
gemm 28 28 5 2789
trsm 28 5 0 706
gemm 28 28 5 4873
trsm 44 5 0 619
gemm 44 44 5 11648
trsm 28 5 0 414
gemm 28 28 5 2761
trsm 28 5 0 426
gemm 28 28 5 2730
trsm 44 5 0 440
gemm 44 44 5 6927
trsm 60 13 0 3197
gemm 60 60 13 28621
trsm 28 5 0 412
gemm 28 28 5 2791
trsm 28 5 0 494
gemm 28 28 5 2732
trsm 44 5 0 516
gemm 44 44 5 6966
trsm 28 5 0 383
gemm 28 28 5 2731
trsm 28 5 0 686
gemm 28 28 5 4857
trsm 44 5 0 645
gemm 44 44 5 12035
trsm 60 13 0 5371
gemm 60 60 13 52436
trsm 92 13 0 4711
gemm 92 92 13 66351
trsm 124 29 0 83016
gemm 124 124 29 353228
trsm 188 29 0 47959
gemm 188 188 29 777483
trsm 281 32 0 85974
gemm 281 281 32 1849859
trsm 252 29 0 63535
gemm 252 252 29 1269618
trsm 409 32 0 126219
gemm 409 409 32 3917301
trsm 380 29 0 145815
gemm 380 380 29 2996859
trsm 28 5 0 610
gemm 28 28 5 2852
trsm 28 5 0 443
gemm 28 28 5 2892
trsm 44 5 0 535
gemm 44 44 5 7013
trsm 28 5 0 434
gemm 28 28 5 2880
trsm 28 5 0 672
gemm 28 28 5 4859
trsm 44 5 0 803
gemm 44 44 5 11756
trsm 60 13 0 5393
gemm 60 60 13 50530
trsm 28 5 0 427
gemm 28 28 5 2808
trsm 28 5 0 380
gemm 28 28 5 2850
trsm 44 5 0 521
gemm 44 44 5 14510
trsm 28 5 0 383
gemm 28 28 5 2758
trsm 28 5 0 372
gemm 28 28 5 2902
trsm 44 5 0 532
gemm 44 44 5 6970
trsm 60 13 0 3154
gemm 60 60 13 28594
trsm 92 13 0 8176
gemm 92 92 13 127315
trsm 28 5 0 14346
gemm 28 28 5 2917
trsm 28 5 0 653
gemm 28 28 5 5165
trsm 44 5 0 799
gemm 44 44 5 12014
trsm 28 5 0 636
gemm 28 28 5 3465
trsm 28 5 0 437
gemm 28 28 5 2779
trsm 44 5 0 455
gemm 44 44 5 6895
trsm 60 13 0 3189
gemm 60 60 13 28656
trsm 28 5 0 419
gemm 28 28 5 2811
trsm 28 5 0 394
gemm 28 28 5 2800
trsm 44 5 0 553
gemm 44 44 5 6975
trsm 28 5 0 400
gemm 28 28 5 2855
trsm 28 5 0 631
gemm 28 28 5 5260
trsm 44 5 0 583
gemm 44 44 5 11510
trsm 60 13 0 5344
gemm 60 60 13 51258
trsm 92 13 0 4778
gemm 92 92 13 66475
trsm 124 29 0 32720
gemm 124 124 29 290493
trsm 28 5 0 564
gemm 28 28 5 2863
trsm 28 5 0 425
gemm 28 28 5 2906
trsm 44 5 0 471
gemm 44 44 5 6906
trsm 28 5 0 407
gemm 28 28 5 2934
trsm 28 5 0 384
gemm 28 28 5 2853
trsm 44 5 0 523
gemm 44 44 5 6986
trsm 60 13 0 3224
gemm 60 60 13 55212
trsm 28 5 0 610
gemm 28 28 5 4841
trsm 28 5 0 475
gemm 28 28 5 2854
trsm 44 5 0 461
gemm 44 44 5 6974
trsm 28 5 0 401
gemm 28 28 5 2763
trsm 28 5 0 418
gemm 28 28 5 2886
trsm 44 5 0 482
gemm 44 44 5 6937
trsm 60 13 0 3197
gemm 60 60 13 28619
trsm 92 13 0 4646
gemm 92 92 13 109925
trsm 28 5 0 693
gemm 28 28 5 5439
trsm 28 5 0 474
gemm 28 28 5 2788
trsm 44 5 0 587
gemm 44 44 5 7023
trsm 28 5 0 385
gemm 28 28 5 2836
trsm 28 5 0 371
gemm 28 28 5 2851
trsm 44 5 0 523
gemm 44 44 5 7008
trsm 60 13 0 3239
gemm 60 60 13 28632
trsm 28 5 0 585
gemm 28 28 5 4962
trsm 28 5 0 660
gemm 28 28 5 5384
trsm 44 5 0 610
gemm 44 44 5 7060
trsm 28 5 0 459
gemm 28 28 5 2723
trsm 28 5 0 384
gemm 28 28 5 2779
trsm 44 5 0 526
gemm 44 44 5 6956
trsm 60 13 0 3189
gemm 60 60 13 28567
trsm 92 13 0 4686
gemm 92 92 13 66308
trsm 124 29 0 62841
gemm 124 124 29 403405
trsm 188 29 0 79074
gemm 188 188 29 751825
trsm 28 5 0 533
gemm 28 28 5 2874
trsm 28 5 0 440
gemm 28 28 5 2881
trsm 44 5 0 572
gemm 44 44 5 6993
trsm 28 5 0 432
gemm 28 28 5 2864
trsm 28 5 0 602
gemm 28 28 5 4481
trsm 44 5 0 660
gemm 44 44 5 11878
trsm 60 13 0 5240
gemm 60 60 13 51556
trsm 28 5 0 458
gemm 28 28 5 2768
trsm 28 5 0 387
gemm 28 28 5 2720
trsm 44 5 0 534
gemm 44 44 5 6992
trsm 28 5 0 402
gemm 28 28 5 2856
trsm 28 5 0 395
gemm 28 28 5 2811
trsm 44 5 0 552
gemm 44 44 5 7020
trsm 60 13 0 3206
gemm 60 60 13 28547
trsm 92 13 0 4680
gemm 92 92 13 119837
trsm 28 5 0 493
gemm 28 28 5 2854
trsm 28 5 0 432
gemm 28 28 5 2818
trsm 44 5 0 489
gemm 44 44 5 6944
trsm 28 5 0 449
gemm 28 28 5 2904
trsm 28 5 0 394
gemm 28 28 5 2757
trsm 44 5 0 516
gemm 44 44 5 6960
trsm 60 13 0 3174
gemm 60 60 13 28576
trsm 28 5 0 437
gemm 28 28 5 29109
trsm 28 5 0 695
gemm 28 28 5 4624
trsm 44 5 0 862
gemm 44 44 5 11826
trsm 28 5 0 376
gemm 28 28 5 2719
trsm 28 5 0 384
gemm 28 28 5 2722
trsm 44 5 0 470
gemm 44 44 5 6903
trsm 60 13 0 3136
gemm 60 60 13 28549
trsm 92 13 0 4730
gemm 92 92 13 75496
trsm 124 29 0 52942
gemm 124 124 29 333344
trsm 28 5 0 767
gemm 28 28 5 4724
trsm 28 5 0 616
gemm 28 28 5 4718
trsm 44 5 0 672
gemm 44 44 5 11474
trsm 28 5 0 412
gemm 28 28 5 2783
trsm 28 5 0 372
gemm 28 28 5 2859
trsm 44 5 0 542
gemm 44 44 5 7022
trsm 60 13 0 3170
gemm 60 60 13 28587
trsm 28 5 0 425
gemm 28 28 5 2766
trsm 28 5 0 383
gemm 28 28 5 2744
trsm 44 5 0 461
gemm 44 44 5 6902
trsm 28 5 0 369
gemm 28 28 5 2743
trsm 28 5 0 547
gemm 28 28 5 4841
trsm 44 5 0 646
gemm 44 44 5 12029
trsm 60 13 0 12209
gemm 60 60 13 49905
trsm 92 13 0 4709
gemm 92 92 13 66358
trsm 28 5 0 463
gemm 28 28 5 2784
trsm 28 5 0 375
gemm 28 28 5 2867
trsm 44 5 0 557
gemm 44 44 5 6982
trsm 28 5 0 408
gemm 28 28 5 2772
trsm 28 5 0 655
gemm 28 28 5 4862
trsm 44 5 0 636
gemm 44 44 5 12068
trsm 60 13 0 5193
gemm 60 60 13 52578
trsm 28 5 0 471
gemm 28 28 5 2772
trsm 28 5 0 397
gemm 28 28 5 2751
trsm 44 5 0 521
gemm 44 44 5 7025
trsm 28 5 0 388
gemm 28 28 5 2753
trsm 28 5 0 370
gemm 28 28 5 2757
trsm 44 5 0 523
gemm 44 44 5 6966
trsm 60 13 0 3160
gemm 60 60 13 28585
trsm 92 13 0 7482
gemm 92 92 13 119935
trsm 124 29 0 32879
gemm 124 124 29 285028
trsm 188 29 0 48390
gemm 188 188 29 710854
trsm 281 32 0 136064
gemm 281 281 32 1823587
trsm 252 29 0 107547
gemm 252 252 29 1354357
trsm 28 5 0 539
gemm 28 28 5 2852
trsm 28 5 0 417
gemm 28 28 5 2869
trsm 44 5 0 555
gemm 44 44 5 7117
trsm 28 5 0 472
gemm 28 28 5 2755
trsm 28 5 0 628
gemm 28 28 5 5011
trsm 44 5 0 960
gemm 44 44 5 12121
trsm 60 13 0 4769
gemm 60 60 13 45077
trsm 28 5 0 492
gemm 28 28 5 2815
trsm 28 5 0 401
gemm 28 28 5 2841
trsm 44 5 0 475
gemm 44 44 5 6962
trsm 28 5 0 382
gemm 28 28 5 2834
trsm 28 5 0 384
gemm 28 28 5 2864
trsm 44 5 0 452
gemm 44 44 5 6930
trsm 60 13 0 3189
gemm 60 60 13 28544
trsm 92 13 0 7212
gemm 92 92 13 120249
trsm 28 5 0 536
gemm 28 28 5 2905
trsm 28 5 0 417
gemm 28 28 5 2900
trsm 44 5 0 543
gemm 44 44 5 6986
trsm 28 5 0 444
gemm 28 28 5 2901
trsm 28 5 0 405
gemm 28 28 5 2804
trsm 44 5 0 440
gemm 44 44 5 6927
trsm 60 13 0 3188
gemm 60 60 13 28622
trsm 28 5 0 690
gemm 28 28 5 5043
trsm 28 5 0 504
gemm 28 28 5 2829
trsm 44 5 0 527
gemm 44 44 5 6989
trsm 28 5 0 413
gemm 28 28 5 2771
trsm 28 5 0 437
gemm 28 28 5 2860
trsm 44 5 0 521
gemm 44 44 5 6969
trsm 60 13 0 3155
gemm 60 60 13 28599
trsm 92 13 0 4670
gemm 92 92 13 66396
trsm 124 29 0 52437
gemm 124 124 29 300219
trsm 28 5 0 702
gemm 28 28 5 5116
trsm 28 5 0 473
gemm 28 28 5 2882
trsm 44 5 0 485
gemm 44 44 5 6963
trsm 28 5 0 393
gemm 28 28 5 2769
trsm 28 5 0 387
gemm 28 28 5 2777
trsm 44 5 0 463
gemm 44 44 5 6991
trsm 60 13 0 3207
gemm 60 60 13 28625
trsm 28 5 0 396
gemm 28 28 5 2749
trsm 28 5 0 390
gemm 28 28 5 2798
trsm 44 5 0 560
gemm 44 44 5 6976
trsm 28 5 0 692
gemm 28 28 5 4983
trsm 28 5 0 495
gemm 28 28 5 2786
trsm 44 5 0 562
gemm 44 44 5 6997
trsm 60 13 0 3173
gemm 60 60 13 28582
trsm 92 13 0 7548
gemm 92 92 13 68393
trsm 28 5 0 504
gemm 28 28 5 2831
trsm 28 5 0 660
gemm 28 28 5 4721
trsm 44 5 0 677
gemm 44 44 5 12066
trsm 28 5 0 577
gemm 28 28 5 5022
trsm 28 5 0 448
gemm 28 28 5 2855
trsm 44 5 0 557
gemm 44 44 5 6970
trsm 60 13 0 3198
gemm 60 60 13 28624
trsm 28 5 0 425
gemm 28 28 5 2767
trsm 28 5 0 405
gemm 28 28 5 2729
trsm 44 5 0 446
gemm 44 44 5 7006
trsm 28 5 0 451
gemm 28 28 5 2738
trsm 28 5 0 651
gemm 28 28 5 4841
trsm 44 5 0 590
gemm 44 44 5 13074
trsm 60 13 0 3222
gemm 60 60 13 28584
trsm 92 13 0 4654
gemm 92 92 13 68838
trsm 124 29 0 32585
gemm 124 124 29 345978
trsm 188 29 0 48164
gemm 188 188 29 811162
trsm 28 5 0 711
gemm 28 28 5 5028
trsm 28 5 0 483
gemm 28 28 5 2772
trsm 44 5 0 547
gemm 44 44 5 6982
trsm 28 5 0 418
gemm 28 28 5 2818
trsm 28 5 0 427
gemm 28 28 5 2753
trsm 44 5 0 500
gemm 44 44 5 6956
trsm 60 13 0 3175
gemm 60 60 13 32157
trsm 28 5 0 481
gemm 28 28 5 2814
trsm 28 5 0 683
gemm 28 28 5 4939
trsm 44 5 0 663
gemm 44 44 5 11942
trsm 28 5 0 451
gemm 28 28 5 2796
trsm 28 5 0 395
gemm 28 28 5 2727
trsm 44 5 0 527
gemm 44 44 5 6954
trsm 60 13 0 3071
gemm 60 60 13 28560
trsm 92 13 0 4722
gemm 92 92 13 66323
trsm 28 5 0 521
gemm 28 28 5 2788
trsm 28 5 0 595
gemm 28 28 5 4685
trsm 44 5 0 693
gemm 44 44 5 12145
trsm 28 5 0 627
gemm 28 28 5 4680
trsm 28 5 0 424
gemm 28 28 5 2741
trsm 44 5 0 440
gemm 44 44 5 6943
trsm 60 13 0 3238
gemm 60 60 13 28651
trsm 28 5 0 411
gemm 28 28 5 2776
trsm 28 5 0 449
gemm 28 28 5 2720
trsm 44 5 0 521
gemm 44 44 5 6977
trsm 28 5 0 407
gemm 28 28 5 2758
trsm 28 5 0 394
gemm 28 28 5 2736
trsm 44 5 0 504
gemm 44 44 5 6950
trsm 60 13 0 4634
gemm 60 60 13 49172
trsm 92 13 0 4735
gemm 92 92 13 69180
trsm 124 29 0 32646
gemm 124 124 29 376725
trsm 28 5 0 518
gemm 28 28 5 2875
trsm 28 5 0 399
gemm 28 28 5 2915
trsm 44 5 0 517
gemm 44 44 5 6933
trsm 28 5 0 444
gemm 28 28 5 2912
trsm 28 5 0 386
gemm 28 28 5 2896
trsm 44 5 0 882
gemm 44 44 5 12163
trsm 60 13 0 4918
gemm 60 60 13 51710
trsm 28 5 0 537
gemm 28 28 5 2782
trsm 28 5 0 365
gemm 28 28 5 2739
trsm 44 5 0 554
gemm 44 44 5 7007
trsm 28 5 0 424
gemm 28 28 5 2800
trsm 28 5 0 435
gemm 28 28 5 2832
trsm 44 5 0 477
gemm 44 44 5 6902
trsm 60 13 0 3138
gemm 60 60 13 28624
trsm 92 13 0 4686
gemm 92 92 13 143909
trsm 28 5 0 508
gemm 28 28 5 2841
trsm 28 5 0 413
gemm 28 28 5 2808
trsm 44 5 0 540
gemm 44 44 5 7037
trsm 28 5 0 412
gemm 28 28 5 2827
trsm 28 5 0 403
gemm 28 28 5 2846
trsm 44 5 0 526
gemm 44 44 5 6956
trsm 60 13 0 3218
gemm 60 60 13 28631
trsm 28 5 0 512
gemm 28 28 5 26789
trsm 28 5 0 451
gemm 28 28 5 2782
trsm 44 5 0 440
gemm 44 44 5 6894
trsm 28 5 0 383
gemm 28 28 5 4809
trsm 28 5 0 410
gemm 28 28 5 2757
trsm 44 5 0 520
gemm 44 44 5 6955
trsm 60 13 0 3080
gemm 60 60 13 28555
trsm 92 13 0 4648
gemm 92 92 13 66253
trsm 124 29 0 35690
gemm 124 124 29 431474
trsm 188 29 0 48205
gemm 188 188 29 815009
trsm 281 32 0 86081
gemm 281 281 32 1814018
trsm 252 29 0 63743
gemm 252 252 29 1397260
trsm 409 32 0 123363
gemm 409 409 32 3835509
trsm 380 29 0 189612
gemm 380 380 29 2930050
trsm 28 5 0 538
gemm 28 28 5 2872
trsm 28 5 0 403
gemm 28 28 5 2845
trsm 44 5 0 507
gemm 44 44 5 6979
trsm 28 5 0 418
gemm 28 28 5 8560
trsm 28 5 0 398
gemm 28 28 5 2739
trsm 44 5 0 480
gemm 44 44 5 6911
trsm 60 13 0 3252
gemm 60 60 13 59989
trsm 28 5 0 782
gemm 28 28 5 5359
trsm 28 5 0 464
gemm 28 28 5 2803
trsm 44 5 0 550
gemm 44 44 5 6969
trsm 28 5 0 482
gemm 28 28 5 2748
trsm 28 5 0 433
gemm 28 28 5 2745
trsm 44 5 0 520
gemm 44 44 5 6947
trsm 60 13 0 3192
gemm 60 60 13 28604
trsm 92 13 0 4720
gemm 92 92 13 66327
trsm 28 5 0 568
gemm 28 28 5 2843
trsm 28 5 0 390
gemm 28 28 5 2906
trsm 44 5 0 567
gemm 44 44 5 6990
trsm 28 5 0 384
gemm 28 28 5 2811
trsm 28 5 0 383
gemm 28 28 5 2749
trsm 44 5 0 541
gemm 44 44 5 6964
trsm 60 13 0 3200
gemm 60 60 13 28578
trsm 28 5 0 410
gemm 28 28 5 2764
trsm 28 5 0 402
gemm 28 28 5 4822
trsm 44 5 0 792
gemm 44 44 5 12408
trsm 28 5 0 556
gemm 28 28 5 5171
trsm 28 5 0 456
gemm 28 28 5 2846
trsm 44 5 0 562
gemm 44 44 5 6990
trsm 60 13 0 3133
gemm 60 60 13 28546
trsm 92 13 0 4730
gemm 92 92 13 66318
trsm 124 29 0 32589
gemm 124 124 29 444586
trsm 28 5 0 486
gemm 28 28 5 2841
trsm 28 5 0 381
gemm 28 28 5 2917
trsm 44 5 0 662
gemm 44 44 5 12222
trsm 28 5 0 569
gemm 28 28 5 4893
trsm 28 5 0 410
gemm 28 28 5 2744
trsm 44 5 0 536
gemm 44 44 5 6982
trsm 60 13 0 3209
gemm 60 60 13 28624
trsm 28 5 0 421
gemm 28 28 5 2776
trsm 7 2 0 176
gemm 7 7 2 319
trsm 7 2 0 88
gemm 7 7 2 184
trsm 17 4 0 201
gemm 17 17 4 916
trsm 7 2 0 165
gemm 7 7 2 234
trsm 7 2 0 84
gemm 7 7 2 161
trsm 17 4 0 271
gemm 17 17 4 924
trsm 25 4 0 272
gemm 25 25 4 1784
trsm 28 5 0 386
gemm 28 28 5 2765
trsm 37 7 0 724
gemm 37 37 7 6659
trsm 41 11 0 2861
gemm 41 41 11 21452
trsm 28 5 0 472
gemm 28 28 5 2865
trsm 7 2 0 176
gemm 7 7 2 295
trsm 7 2 0 73
gemm 7 7 2 167
trsm 17 4 0 292
gemm 17 17 4 953
trsm 7 2 0 90
gemm 7 7 2 193
trsm 7 2 0 159
gemm 7 7 2 236
trsm 17 4 0 201
gemm 17 17 4 893
trsm 25 4 0 255
gemm 25 25 4 1813
trsm 28 5 0 383
gemm 28 28 5 2763
trsm 37 7 0 770
gemm 37 37 7 6261
trsm 41 11 0 1712
gemm 41 41 11 11606
trsm 57 12 0 2637
gemm 57 57 12 24029
trsm 28 5 0 404
gemm 28 28 5 2758
trsm 28 5 0 497
gemm 28 28 5 2735
trsm 44 5 0 847
gemm 44 44 5 12163
trsm 28 5 0 633
gemm 28 28 5 4597
trsm 28 5 0 477
gemm 28 28 5 2775
trsm 44 5 0 509
gemm 44 44 5 6950
trsm 60 13 0 3199
gemm 60 60 13 28627
trsm 85 15 0 6211
gemm 85 85 15 72557
trsm 89 27 0 34640
gemm 89 89 27 234270
trsm 28 5 0 559
gemm 28 28 5 2787
trsm 28 5 0 403
gemm 28 28 5 7594
trsm 44 5 0 543
gemm 44 44 5 7054
trsm 28 5 0 399
gemm 28 28 5 2934
trsm 28 5 0 544
gemm 28 28 5 4779
trsm 44 5 0 726
gemm 44 44 5 11915
trsm 60 13 0 4617
gemm 60 60 13 50859
trsm 28 5 0 440
gemm 28 28 5 2796
trsm 7 2 0 165
gemm 7 7 2 284
trsm 7 2 0 79
gemm 7 7 2 182
trsm 17 4 0 218
gemm 17 17 4 915
trsm 7 2 0 165
gemm 7 7 2 238
trsm 7 2 0 78
gemm 7 7 2 195
trsm 17 4 0 270
gemm 17 17 4 924
trsm 25 4 0 270
gemm 25 25 4 1724
trsm 28 5 0 417
gemm 28 28 5 2781
trsm 37 7 0 724
gemm 37 37 7 6227
trsm 41 11 0 1688
gemm 41 41 11 11645
trsm 28 5 0 438
gemm 28 28 5 2778
trsm 7 2 0 206
gemm 7 7 2 303
trsm 7 2 0 138
gemm 7 7 2 253
trsm 17 4 0 334
gemm 17 17 4 1490
trsm 7 2 0 110
gemm 7 7 2 240
trsm 7 2 0 192
gemm 7 7 2 330
trsm 17 4 0 301
gemm 17 17 4 1590
trsm 25 4 0 361
gemm 25 25 4 2837
trsm 28 5 0 411
gemm 28 28 5 2825
trsm 37 7 0 721
gemm 37 37 7 6263
trsm 41 11 0 1680
gemm 41 41 11 11589
trsm 57 12 0 2606
gemm 57 57 12 23911
trsm 28 5 0 396
gemm 28 28 5 2771
trsm 28 5 0 422
gemm 28 28 5 2779
trsm 44 5 0 526
gemm 44 44 5 6973
trsm 28 5 0 408
gemm 28 28 5 2721
trsm 28 5 0 651
gemm 28 28 5 4846
trsm 44 5 0 765
gemm 44 44 5 11545
trsm 60 13 0 5200
gemm 60 60 13 51793
trsm 85 15 0 6263
gemm 85 85 15 72087
trsm 89 27 0 51007
gemm 89 89 27 145767
trsm 121 28 0 30298
gemm 121 121 28 262842
trsm 28 5 0 728
gemm 28 28 5 5041
trsm 28 5 0 462
gemm 28 28 5 2803
trsm 44 5 0 567
gemm 44 44 5 6998
trsm 28 5 0 423
gemm 28 28 5 2785
trsm 28 5 0 413
gemm 28 28 5 2775
trsm 44 5 0 523
gemm 44 44 5 6967
trsm 60 13 0 3198
gemm 60 60 13 28668
trsm 28 5 0 405
gemm 28 28 5 7763
trsm 28 5 0 402
gemm 28 28 5 2808
trsm 44 5 0 438
gemm 44 44 5 6924
trsm 28 5 0 622
gemm 28 28 5 4977
trsm 28 5 0 489
gemm 28 28 5 2799
trsm 44 5 0 438
gemm 44 44 5 6944
trsm 60 13 0 3236
gemm 60 60 13 28659
trsm 92 13 0 4643
gemm 92 92 13 66421
trsm 28 5 0 458
gemm 28 28 5 2787
trsm 28 5 0 382
gemm 28 28 5 2869
trsm 44 5 0 529
gemm 44 44 5 33174
trsm 28 5 0 606
gemm 28 28 5 4916
trsm 28 5 0 413
gemm 28 28 5 2758
trsm 44 5 0 451
gemm 44 44 5 6955
trsm 60 13 0 3217
gemm 60 60 13 28663
trsm 28 5 0 396
gemm 28 28 5 2822
trsm 28 5 0 404
gemm 28 28 5 35152
trsm 44 5 0 536
gemm 44 44 5 7053
trsm 28 5 0 384
gemm 28 28 5 2746
trsm 28 5 0 519
gemm 28 28 5 2806
trsm 44 5 0 980
gemm 44 44 5 12129
trsm 60 13 0 5043
gemm 60 60 13 52100
trsm 92 13 0 4682
gemm 92 92 13 66745
trsm 124 29 0 33490
gemm 124 124 29 290138
trsm 181 31 0 52857
gemm 181 181 31 812548
trsm 224 32 0 69663
gemm 224 224 32 1207982
trsm 209 15 0 18033
gemm 209 209 15 419526
trsm 28 5 0 532
gemm 28 28 5 2879
trsm 28 5 0 448
gemm 28 28 5 2890
trsm 44 5 0 563
gemm 44 44 5 7013
trsm 28 5 0 441
gemm 28 28 5 2914
trsm 28 5 0 393
gemm 28 28 5 2933
trsm 44 5 0 534
gemm 44 44 5 6975
trsm 60 13 0 3239
gemm 60 60 13 28616
trsm 28 5 0 673
gemm 28 28 5 4824
trsm 28 5 0 655
gemm 28 28 5 4827
trsm 44 5 0 492
gemm 44 44 5 6908
trsm 28 5 0 410
gemm 28 28 5 2934
trsm 28 5 0 379
gemm 28 28 5 2848
trsm 44 5 0 535
gemm 44 44 5 6982
trsm 60 13 0 3109
gemm 60 60 13 28537
trsm 92 13 0 4780
gemm 92 92 13 72356
trsm 28 5 0 789
gemm 28 28 5 4913
trsm 28 5 0 487
gemm 28 28 5 2893
trsm 44 5 0 492
gemm 44 44 5 6918
trsm 28 5 0 400
gemm 28 28 5 2768
trsm 28 5 0 394
gemm 28 28 5 2796
trsm 44 5 0 425
gemm 44 44 5 6966
trsm 60 13 0 3281
gemm 60 60 13 28725
trsm 28 5 0 404
gemm 28 28 5 2802
trsm 28 5 0 398
gemm 28 28 5 2758
trsm 44 5 0 512
gemm 44 44 5 6954
trsm 28 5 0 663
gemm 28 28 5 4786
trsm 28 5 0 541
gemm 28 28 5 2885
trsm 44 5 0 888
gemm 44 44 5 11989
trsm 60 13 0 4532
gemm 60 60 13 29181
trsm 92 13 0 4866
gemm 92 92 13 67681
trsm 124 29 0 33733
gemm 124 124 29 295523
trsm 28 5 0 517
gemm 28 28 5 2841
trsm 28 5 0 499
gemm 28 28 5 2818
trsm 44 5 0 477
gemm 44 44 5 7046
trsm 28 5 0 424
gemm 28 28 5 2781
trsm 28 5 0 393
gemm 28 28 5 2724
trsm 44 5 0 496
gemm 44 44 5 6953
trsm 60 13 0 3202
gemm 60 60 13 28628
trsm 28 5 0 680
gemm 28 28 5 4171
trsm 7 2 0 220
gemm 7 7 2 420
trsm 7 2 0 170
gemm 7 7 2 242
trsm 17 4 0 234
gemm 17 17 4 959
trsm 7 2 0 95
gemm 7 7 2 191
trsm 7 2 0 170
gemm 7 7 2 231
trsm 17 4 0 233
gemm 17 17 4 875
trsm 25 4 0 253
gemm 25 25 4 1762
trsm 28 5 0 415
gemm 28 28 5 2757
trsm 37 7 0 765
gemm 37 37 7 6244
trsm 41 11 0 1738
gemm 41 41 11 11647
trsm 28 5 0 423
gemm 28 28 5 2750
trsm 7 2 0 171
gemm 7 7 2 240
trsm 7 2 0 166
gemm 7 7 2 233
trsm 17 4 0 205
gemm 17 17 4 890
trsm 7 2 0 164
gemm 7 7 2 225
trsm 7 2 0 86
gemm 7 7 2 157
trsm 17 4 0 217
gemm 17 17 4 885
trsm 25 4 0 267
gemm 25 25 4 1726
trsm 28 5 0 535
gemm 28 28 5 5139
trsm 37 7 0 1135
gemm 37 37 7 10704
trsm 41 11 0 2561
gemm 41 41 11 20914
trsm 57 12 0 2631
gemm 57 57 12 27121
trsm 28 5 0 421
gemm 28 28 5 2789
trsm 28 5 0 433
gemm 28 28 5 2727
trsm 44 5 0 460
gemm 44 44 5 6965
trsm 28 5 0 428
gemm 28 28 5 2769
trsm 28 5 0 402
gemm 28 28 5 2787
trsm 44 5 0 445
gemm 44 44 5 6963
trsm 60 13 0 3195
gemm 60 60 13 28627
trsm 85 15 0 10723
gemm 85 85 15 116462
trsm 89 27 0 21038
gemm 89 89 27 154287
trsm 28 5 0 729
gemm 28 28 5 5161
trsm 28 5 0 706
gemm 28 28 5 4411
trsm 44 5 0 632
gemm 44 44 5 9746
trsm 28 5 0 422
gemm 28 28 5 2765
trsm 28 5 0 392
gemm 28 28 5 2811
trsm 44 5 0 445
gemm 44 44 5 6907
trsm 60 13 0 4184
gemm 60 60 13 51059
trsm 28 5 0 486
gemm 28 28 5 2798
trsm 7 2 0 177
gemm 7 7 2 301
trsm 7 2 0 163
gemm 7 7 2 232
trsm 17 4 0 220
gemm 17 17 4 1000
trsm 7 2 0 80
gemm 7 7 2 172
trsm 7 2 0 196
gemm 7 7 2 327
trsm 17 4 0 320
gemm 17 17 4 1621
trsm 25 4 0 410
gemm 25 25 4 3222
trsm 28 5 0 605
gemm 28 28 5 3929
trsm 37 7 0 781
gemm 37 37 7 6285
trsm 41 11 0 1734
gemm 41 41 11 11607
trsm 28 5 0 433
gemm 28 28 5 2754
trsm 7 2 0 166
gemm 7 7 2 233
trsm 7 2 0 162
gemm 7 7 2 219
trsm 17 4 0 209
gemm 17 17 4 940
trsm 7 2 0 157
gemm 7 7 2 219
trsm 7 2 0 90
gemm 7 7 2 186
trsm 17 4 0 193
gemm 17 17 4 887
trsm 25 4 0 245
gemm 25 25 4 1747
trsm 28 5 0 436
gemm 28 28 5 2743
trsm 37 7 0 738
gemm 37 37 7 6259
trsm 41 11 0 1675
gemm 41 41 11 16278
trsm 57 12 0 2648
gemm 57 57 12 23924
trsm 28 5 0 665
gemm 28 28 5 4819
trsm 28 5 0 453
gemm 28 28 5 2763
trsm 44 5 0 467
gemm 44 44 5 9284
trsm 28 5 0 421
gemm 28 28 5 2767
trsm 28 5 0 397
gemm 28 28 5 2774
trsm 44 5 0 462
gemm 44 44 5 6928
trsm 60 13 0 3178
gemm 60 60 13 28638
trsm 85 15 0 6228
gemm 85 85 15 77847
trsm 89 27 0 33763
gemm 89 89 27 205412
trsm 121 28 0 30570
gemm 121 121 28 297394
trsm 28 5 0 534
gemm 28 28 5 2868
trsm 28 5 0 419
gemm 28 28 5 2888
trsm 44 5 0 600
gemm 44 44 5 6996
trsm 28 5 0 405
gemm 28 28 5 2880
trsm 28 5 0 386
gemm 28 28 5 2857
trsm 44 5 0 472
gemm 44 44 5 6900
trsm 60 13 0 3228
gemm 60 60 13 28649
trsm 28 5 0 836
gemm 28 28 5 2847
trsm 28 5 0 421
gemm 28 28 5 2776
trsm 44 5 0 548
gemm 44 44 5 6993
trsm 28 5 0 395
gemm 28 28 5 2857
trsm 28 5 0 407
gemm 28 28 5 3022
trsm 44 5 0 527
gemm 44 44 5 7028
trsm 60 13 0 3161
gemm 60 60 13 28557
trsm 92 13 0 4669
gemm 92 92 13 71416
trsm 28 5 0 680
gemm 28 28 5 4998
trsm 28 5 0 444
gemm 28 28 5 2760
trsm 44 5 0 481
gemm 44 44 5 6901
trsm 28 5 0 417
gemm 28 28 5 2777
trsm 28 5 0 381
gemm 28 28 5 2818
trsm 44 5 0 532
gemm 44 44 5 6953
trsm 60 13 0 3152
gemm 60 60 13 28594
trsm 28 5 0 453
gemm 28 28 5 2760
trsm 28 5 0 410
gemm 28 28 5 2738
trsm 44 5 0 519
gemm 44 44 5 6976
trsm 28 5 0 586
gemm 28 28 5 5123
trsm 28 5 0 449
gemm 28 28 5 2795
trsm 44 5 0 430
gemm 44 44 5 7837
trsm 60 13 0 3180
gemm 60 60 13 28576
trsm 92 13 0 4641
gemm 92 92 13 66272
trsm 124 29 0 38748
gemm 124 124 29 408444
trsm 181 31 0 52951
gemm 181 181 31 779794
trsm 224 32 0 70177
gemm 224 224 32 1255821
trsm 209 15 0 14028
gemm 209 209 15 528182
trsm 313 32 0 167596
gemm 313 313 32 2326821
trsm 281 32 0 85656
gemm 281 281 32 1848721
trsm 273 8 0 5114
gemm 273 273 8 634950
trsm 28 5 0 554
gemm 28 28 5 2861
trsm 28 5 0 444
gemm 28 28 5 2883
trsm 44 5 0 575
gemm 44 44 5 12428
trsm 28 5 0 454
gemm 28 28 5 2809
trsm 28 5 0 691
gemm 28 28 5 5056
trsm 44 5 0 732
gemm 44 44 5 11859
trsm 60 13 0 5229
gemm 60 60 13 36945
trsm 28 5 0 420
gemm 28 28 5 2782
trsm 28 5 0 375
gemm 28 28 5 2820
trsm 44 5 0 526
gemm 44 44 5 7057
trsm 28 5 0 411
gemm 28 28 5 2777
trsm 28 5 0 382
gemm 28 28 5 2775
trsm 44 5 0 523
gemm 44 44 5 7024
trsm 60 13 0 3124
gemm 60 60 13 28564
trsm 92 13 0 7619
gemm 92 92 13 119827
trsm 28 5 0 616
gemm 28 28 5 2789
trsm 28 5 0 445
gemm 28 28 5 2857
trsm 44 5 0 514
gemm 44 44 5 7038
trsm 28 5 0 443
gemm 28 28 5 2874
trsm 28 5 0 457
gemm 28 28 5 2814
trsm 44 5 0 497
gemm 44 44 5 6974
trsm 60 13 0 3168
gemm 60 60 13 28611
trsm 28 5 0 643
gemm 28 28 5 5084
trsm 28 5 0 498
gemm 28 28 5 2771
trsm 44 5 0 429
gemm 44 44 5 6921
trsm 28 5 0 415
gemm 28 28 5 2746
trsm 28 5 0 420
gemm 28 28 5 2770
trsm 44 5 0 428
gemm 44 44 5 6918
trsm 60 13 0 3177
gemm 60 60 13 28586
trsm 92 13 0 4664
gemm 92 92 13 66343
trsm 124 29 0 52279
gemm 124 124 29 320639
trsm 28 5 0 734
gemm 28 28 5 4769
trsm 28 5 0 715
gemm 28 28 5 4816
trsm 44 5 0 596
gemm 44 44 5 7082
trsm 28 5 0 433
gemm 28 28 5 2838
trsm 28 5 0 421
gemm 28 28 5 2812
trsm 44 5 0 499
gemm 44 44 5 6948
trsm 60 13 0 3201
gemm 60 60 13 28586
trsm 28 5 0 471
gemm 28 28 5 2817
trsm 7 2 0 183
gemm 7 7 2 278
trsm 7 2 0 78
gemm 7 7 2 180
trsm 17 4 0 230
gemm 17 17 4 968
trsm 7 2 0 208
gemm 7 7 2 355
trsm 7 2 0 138
gemm 7 7 2 303
trsm 17 4 0 282
gemm 17 17 4 1478
trsm 25 4 0 438
gemm 25 25 4 3092
trsm 28 5 0 418
gemm 28 28 5 2805
trsm 37 7 0 704
gemm 37 37 7 6213
trsm 41 11 0 1695
gemm 41 41 11 11623
trsm 28 5 0 414
gemm 28 28 5 2768
trsm 7 2 0 160
gemm 7 7 2 236
trsm 7 2 0 84
gemm 7 7 2 164
trsm 17 4 0 228
gemm 17 17 4 935
trsm 7 2 0 164
gemm 7 7 2 236
trsm 7 2 0 86
gemm 7 7 2 182
trsm 17 4 0 264
gemm 17 17 4 932
trsm 25 4 0 270
gemm 25 25 4 1752
trsm 28 5 0 431
gemm 28 28 5 2757
trsm 37 7 0 664
gemm 37 37 7 6200
trsm 41 11 0 1682
gemm 41 41 11 15016
trsm 57 12 0 4414
gemm 57 57 12 43853
trsm 28 5 0 479
gemm 28 28 5 2827
trsm 28 5 0 385
gemm 28 28 5 2737
trsm 44 5 0 540
gemm 44 44 5 6974
trsm 28 5 0 385
gemm 28 28 5 2735
trsm 28 5 0 392
gemm 28 28 5 2826
trsm 44 5 0 512
gemm 44 44 5 6949
trsm 60 13 0 3196
gemm 60 60 13 33731
trsm 85 15 0 6195
gemm 85 85 15 97650
trsm 89 27 0 23025
gemm 89 89 27 140603
trsm 28 5 0 530
gemm 28 28 5 2827
trsm 28 5 0 714
gemm 28 28 5 4952
trsm 44 5 0 754
gemm 44 44 5 12357
trsm 28 5 0 575
gemm 28 28 5 3543
trsm 28 5 0 428
gemm 28 28 5 2731
trsm 44 5 0 530
gemm 44 44 5 6953
trsm 60 13 0 3153
gemm 60 60 13 28625
trsm 28 5 0 416
gemm 28 28 5 2758
trsm 7 2 0 174
gemm 7 7 2 272
trsm 7 2 0 79
gemm 7 7 2 199
trsm 17 4 0 222
gemm 17 17 4 919
trsm 7 2 0 165
gemm 7 7 2 257
trsm 7 2 0 93
gemm 7 7 2 177
trsm 17 4 0 194
gemm 17 17 4 898
trsm 25 4 0 355
gemm 25 25 4 1820
trsm 28 5 0 615
gemm 28 28 5 4824
trsm 37 7 0 1191
gemm 37 37 7 11040
trsm 41 11 0 2726
gemm 41 41 11 21295
trsm 28 5 0 409
gemm 28 28 5 2811
trsm 7 2 0 172
gemm 7 7 2 250
trsm 7 2 0 92
gemm 7 7 2 206
trsm 17 4 0 206
gemm 17 17 4 911
trsm 7 2 0 159
gemm 7 7 2 263
trsm 7 2 0 94
gemm 7 7 2 176
trsm 17 4 0 271
gemm 17 17 4 918
trsm 25 4 0 267
gemm 25 25 4 1722
trsm 28 5 0 395
gemm 28 28 5 2772
trsm 37 7 0 655
gemm 37 37 7 6213
trsm 41 11 0 1689
gemm 41 41 11 11595
trsm 57 12 0 2626
gemm 57 57 12 23956
trsm 28 5 0 414
gemm 28 28 5 2781
trsm 28 5 0 601
gemm 28 28 5 4820
trsm 44 5 0 805
gemm 44 44 5 12118
trsm 28 5 0 444
gemm 28 28 5 2792
trsm 28 5 0 384
gemm 28 28 5 2745
trsm 44 5 0 522
gemm 44 44 5 7060
trsm 60 13 0 3215
gemm 60 60 13 28660
trsm 85 15 0 6224
gemm 85 85 15 71692
trsm 89 27 0 23966
gemm 89 89 27 213026
trsm 121 28 0 29966
gemm 121 121 28 261677
trsm 28 5 0 658
gemm 28 28 5 2845
trsm 28 5 0 441
gemm 28 28 5 2913
trsm 44 5 0 553
gemm 44 44 5 6965
trsm 28 5 0 423
gemm 28 28 5 2877
trsm 28 5 0 391
gemm 28 28 5 2890
trsm 44 5 0 525
gemm 44 44 5 6980
trsm 60 13 0 3124
gemm 60 60 13 28554
trsm 28 5 0 567
gemm 28 28 5 5010
trsm 28 5 0 641
gemm 28 28 5 4652
trsm 44 5 0 516
gemm 44 44 5 6988
trsm 28 5 0 399
gemm 28 28 5 2759
trsm 28 5 0 425
gemm 28 28 5 2806
trsm 44 5 0 449
gemm 44 44 5 6942
trsm 60 13 0 3184
gemm 60 60 13 28589
trsm 92 13 0 4630
gemm 92 92 13 71443
trsm 28 5 0 767
gemm 28 28 5 5054
trsm 28 5 0 826
gemm 28 28 5 4731
trsm 44 5 0 596
gemm 44 44 5 7025
trsm 28 5 0 417
gemm 28 28 5 2924
trsm 28 5 0 416
gemm 28 28 5 2758
trsm 44 5 0 518
gemm 44 44 5 6954
trsm 60 13 0 3198
gemm 60 60 13 28627
trsm 28 5 0 424
gemm 28 28 5 2800
trsm 28 5 0 379
gemm 28 28 5 2758
trsm 44 5 0 452
gemm 44 44 5 6923
trsm 28 5 0 592
gemm 28 28 5 4803
trsm 28 5 0 737
gemm 28 28 5 5379
trsm 44 5 0 564
gemm 44 44 5 7008
trsm 60 13 0 3247
gemm 60 60 13 28596
trsm 92 13 0 4641
gemm 92 92 13 66386
trsm 124 29 0 32581
gemm 124 124 29 390666
trsm 181 31 0 53335
gemm 181 181 31 789774
trsm 224 32 0 68969
gemm 224 224 32 1116905
trsm 209 15 0 13994
gemm 209 209 15 449331
trsm 28 5 0 519
gemm 28 28 5 2907
trsm 28 5 0 499
gemm 28 28 5 2814
trsm 44 5 0 563
gemm 44 44 5 7062
trsm 28 5 0 413
gemm 28 28 5 2762
trsm 28 5 0 384
gemm 28 28 5 2827
trsm 44 5 0 556
gemm 44 44 5 6976
trsm 60 13 0 3189
gemm 60 60 13 28602
trsm 28 5 0 700
gemm 28 28 5 5022
trsm 28 5 0 749
gemm 28 28 5 2890
trsm 44 5 0 484
gemm 44 44 5 6878
trsm 28 5 0 384
gemm 28 28 5 2756
trsm 28 5 0 408
gemm 28 28 5 2735
trsm 44 5 0 478
gemm 44 44 5 6909
trsm 60 13 0 3200
gemm 60 60 13 28534
trsm 92 13 0 4677
gemm 92 92 13 71403
trsm 28 5 0 645
gemm 28 28 5 4917
trsm 28 5 0 687
gemm 28 28 5 4999
trsm 44 5 0 823
gemm 44 44 5 10411
trsm 28 5 0 427
gemm 28 28 5 2801
trsm 28 5 0 414
gemm 28 28 5 2735
trsm 44 5 0 511
gemm 44 44 5 7016
trsm 60 13 0 3360
gemm 60 60 13 28662
trsm 28 5 0 435
gemm 28 28 5 2794
trsm 28 5 0 455
gemm 28 28 5 2722
trsm 44 5 0 502
gemm 44 44 5 6984
trsm 28 5 0 398
gemm 28 28 5 26317
trsm 28 5 0 589
gemm 28 28 5 5007
trsm 44 5 0 801
gemm 44 44 5 11592
trsm 60 13 0 3177
gemm 60 60 13 30996
trsm 92 13 0 4667
gemm 92 92 13 66314
trsm 124 29 0 64276
gemm 124 124 29 370722
trsm 28 5 0 877
gemm 28 28 5 5714
trsm 28 5 0 682
gemm 28 28 5 18409
trsm 44 5 0 914
gemm 44 44 5 12626
trsm 28 5 0 694
gemm 28 28 5 4997
trsm 28 5 0 602
gemm 28 28 5 5416
trsm 44 5 0 766
gemm 44 44 5 12048
trsm 60 13 0 5917
gemm 60 60 13 54172
trsm 28 5 0 453
gemm 28 28 5 2821
trsm 7 2 0 168
gemm 7 7 2 313
trsm 7 2 0 85
gemm 7 7 2 183
trsm 17 4 0 296
gemm 17 17 4 962
trsm 7 2 0 88
gemm 7 7 2 205
trsm 7 2 0 157
gemm 7 7 2 256
trsm 17 4 0 188
gemm 17 17 4 893
trsm 25 4 0 262
gemm 25 25 4 1747
trsm 28 5 0 377
gemm 28 28 5 2795
trsm 37 7 0 790
gemm 37 37 7 6323
trsm 41 11 0 1731
gemm 41 41 11 11666
trsm 28 5 0 711
gemm 28 28 5 4933
trsm 7 2 0 239
gemm 7 7 2 363
trsm 7 2 0 192
gemm 7 7 2 316
trsm 17 4 0 311
gemm 17 17 4 1276
trsm 7 2 0 75
gemm 7 7 2 196
trsm 7 2 0 166
gemm 7 7 2 253
trsm 17 4 0 222
gemm 17 17 4 873
trsm 25 4 0 245
gemm 25 25 4 1791
trsm 28 5 0 412
gemm 28 28 5 2768
trsm 37 7 0 749
gemm 37 37 7 6271
trsm 41 11 0 1700
gemm 41 41 11 11644
trsm 57 12 0 2641
gemm 57 57 12 23998
trsm 28 5 0 440
gemm 28 28 5 2763
trsm 28 5 0 403
gemm 28 28 5 2749
trsm 44 5 0 490
gemm 44 44 5 6957
trsm 28 5 0 676
gemm 28 28 5 4999
trsm 28 5 0 408
gemm 28 28 5 2814
trsm 44 5 0 475
gemm 44 44 5 6930
trsm 60 13 0 3198
gemm 60 60 13 28629
trsm 85 15 0 6203
gemm 85 85 15 71807
trsm 89 27 0 26261
gemm 89 89 27 140790
trsm 28 5 0 554
gemm 28 28 5 2844
trsm 28 5 0 613
gemm 28 28 5 2886
trsm 44 5 0 652
gemm 44 44 5 7062
trsm 28 5 0 593
gemm 28 28 5 4869
trsm 28 5 0 468
gemm 28 28 5 2806
trsm 44 5 0 478
gemm 44 44 5 6921
trsm 60 13 0 3171
gemm 60 60 13 28612
trsm 28 5 0 425
gemm 28 28 5 2782
trsm 7 2 0 172
gemm 7 7 2 259
trsm 7 2 0 70
gemm 7 7 2 163
trsm 17 4 0 298
gemm 17 17 4 1031
trsm 7 2 0 102
gemm 7 7 2 189
trsm 7 2 0 186
gemm 7 7 2 247
trsm 17 4 0 244
gemm 17 17 4 899
trsm 25 4 0 267
gemm 25 25 4 1781
trsm 28 5 0 405
gemm 28 28 5 5305
trsm 37 7 0 1222
gemm 37 37 7 11071
trsm 41 11 0 2913
gemm 41 41 11 20713
trsm 28 5 0 451
gemm 28 28 5 2789
trsm 7 2 0 167
gemm 7 7 2 300
trsm 7 2 0 154
gemm 7 7 2 244
trsm 17 4 0 237
gemm 17 17 4 942
trsm 7 2 0 78
gemm 7 7 2 200
trsm 7 2 0 164
gemm 7 7 2 226
trsm 17 4 0 200
gemm 17 17 4 871
trsm 25 4 0 277
gemm 25 25 4 1695
trsm 28 5 0 403
gemm 28 28 5 2746
trsm 37 7 0 737
gemm 37 37 7 6246
trsm 41 11 0 1692
gemm 41 41 11 11610
trsm 57 12 0 2602
gemm 57 57 12 23934
trsm 28 5 0 461
gemm 28 28 5 2766
trsm 28 5 0 487
gemm 28 28 5 4828
trsm 44 5 0 825
gemm 44 44 5 11127
trsm 28 5 0 537
gemm 28 28 5 4761
trsm 28 5 0 403
gemm 28 28 5 2751
trsm 44 5 0 470
gemm 44 44 5 6919
trsm 60 13 0 3223
gemm 60 60 13 28634
trsm 85 15 0 6380
gemm 85 85 15 72133
trsm 89 27 0 21752
gemm 89 89 27 219336
trsm 121 28 0 29662
gemm 121 121 28 266919
trsm 28 5 0 506
gemm 28 28 5 2912
trsm 28 5 0 405
gemm 28 28 5 2817
trsm 44 5 0 564
gemm 44 44 5 6966
trsm 28 5 0 417
gemm 28 28 5 2824
trsm 28 5 0 372
gemm 28 28 5 2777
trsm 44 5 0 566
gemm 44 44 5 6965
trsm 60 13 0 3147
gemm 60 60 13 28652
trsm 28 5 0 533
gemm 28 28 5 4752
trsm 28 5 0 616
gemm 28 28 5 4923
trsm 44 5 0 774
gemm 44 44 5 11451
trsm 28 5 0 394
gemm 28 28 5 2854
trsm 28 5 0 375
gemm 28 28 5 2744
trsm 44 5 0 569
gemm 44 44 5 6974
trsm 60 13 0 3186
gemm 60 60 13 28543
trsm 92 13 0 4630
gemm 92 92 13 66256
trsm 28 5 0 771
gemm 28 28 5 5199
trsm 28 5 0 606
gemm 28 28 5 5091
trsm 44 5 0 496
gemm 44 44 5 6959
trsm 28 5 0 432
gemm 28 28 5 2753
trsm 28 5 0 385
gemm 28 28 5 2729
trsm 44 5 0 461
gemm 44 44 5 6897
trsm 60 13 0 3204
gemm 60 60 13 28592
trsm 28 5 0 435
gemm 28 28 5 2785
trsm 28 5 0 427
gemm 28 28 5 2732
trsm 44 5 0 542
gemm 44 44 5 6952
trsm 28 5 0 412
gemm 28 28 5 2736
trsm 28 5 0 685
gemm 28 28 5 5144
trsm 44 5 0 868
gemm 44 44 5 11987
trsm 60 13 0 3218
gemm 60 60 13 31097
trsm 92 13 0 4697
gemm 92 92 13 66216
trsm 124 29 0 32473
gemm 124 124 29 332253
trsm 181 31 0 87990
gemm 181 181 31 736743
trsm 224 32 0 69320
gemm 224 224 32 1143353
trsm 209 15 0 14179
gemm 209 209 15 447220
trsm 313 32 0 96076
gemm 313 313 32 2138064
trsm 281 32 0 88590
gemm 281 281 32 1741584
trsm 273 8 0 8061
gemm 273 273 8 456723
trsm 441 32 0 140860
gemm 441 441 32 4494119
trsm 409 32 0 232331
gemm 409 409 32 3767589
trsm 401 8 0 7192
gemm 401 401 8 910449
trsm 620 32 0 192512
gemm 620 620 32 8818244
trsm 588 32 0 183400
gemm 588 588 32 7820982
trsm 556 32 0 170497
gemm 556 556 32 7133346
trsm 525 31 0 154816
gemm 525 525 31 6352550
trsm 728 32 0 218367
gemm 728 728 32 12013703
trsm 696 32 0 207613
gemm 696 696 32 11088038
trsm 664 32 0 340732
gemm 664 664 32 10012450
trsm 632 32 0 210093
gemm 632 632 32 8979478
trsm 617 15 0 67481
gemm 617 617 15 4150954
trsm 28 5 0 562
gemm 28 28 5 3047
trsm 28 5 0 774
gemm 28 28 5 4996
trsm 44 5 0 922
gemm 44 44 5 12511
trsm 28 5 0 451
gemm 28 28 5 2828
trsm 28 5 0 451
gemm 28 28 5 2819
trsm 44 5 0 535
gemm 44 44 5 6960
trsm 60 13 0 3149
gemm 60 60 13 28583
trsm 28 5 0 422
gemm 28 28 5 2760
trsm 28 5 0 394
gemm 28 28 5 2875
trsm 44 5 0 462
gemm 44 44 5 6898
trsm 28 5 0 402
gemm 28 28 5 2852
trsm 28 5 0 663
gemm 28 28 5 5119
trsm 44 5 0 779
gemm 44 44 5 12314
trsm 60 13 0 4752
gemm 60 60 13 45173
trsm 92 13 0 4667
gemm 92 92 13 66298
trsm 28 5 0 455
gemm 28 28 5 2766
trsm 28 5 0 521
gemm 28 28 5 4896
trsm 44 5 0 726
gemm 44 44 5 12444
trsm 28 5 0 422
gemm 28 28 5 2739
trsm 28 5 0 602
gemm 28 28 5 4741
trsm 44 5 0 747
gemm 44 44 5 12028
trsm 60 13 0 4899
gemm 60 60 13 48812
trsm 28 5 0 426
gemm 28 28 5 2776
trsm 28 5 0 407
gemm 28 28 5 2729
trsm 44 5 0 550
gemm 44 44 5 6973
trsm 28 5 0 393
gemm 28 28 5 2802
trsm 28 5 0 394
gemm 28 28 5 2815
trsm 44 5 0 553
gemm 44 44 5 6929
trsm 60 13 0 3194
gemm 60 60 13 28582
trsm 92 13 0 7698
gemm 92 92 13 122564
trsm 124 29 0 32657
gemm 124 124 29 297370
trsm 28 5 0 543
gemm 28 28 5 2869
trsm 28 5 0 411
gemm 28 28 5 2821
trsm 44 5 0 499
gemm 44 44 5 6984
trsm 28 5 0 406
gemm 28 28 5 2867
trsm 28 5 0 392
gemm 28 28 5 2837
trsm 44 5 0 461
gemm 44 44 5 6921
trsm 60 13 0 3212
gemm 60 60 13 28595
trsm 28 5 0 747
gemm 28 28 5 2863
trsm 28 5 0 492
gemm 28 28 5 2762
trsm 44 5 0 579
gemm 44 44 5 6989
trsm 28 5 0 401
gemm 28 28 5 2732
trsm 28 5 0 401
gemm 28 28 5 2818
trsm 44 5 0 558
gemm 44 44 5 39145
trsm 60 13 0 7882
gemm 60 60 13 28530
trsm 92 13 0 4662
gemm 92 92 13 95798
trsm 28 5 0 517
gemm 28 28 5 2799
trsm 28 5 0 398
gemm 28 28 5 2846
trsm 44 5 0 567
gemm 44 44 5 6975
trsm 28 5 0 386
gemm 28 28 5 2876
trsm 28 5 0 418
gemm 28 28 5 2861
trsm 44 5 0 521
gemm 44 44 5 6950
trsm 60 13 0 3255
gemm 60 60 13 28611
trsm 28 5 0 432
gemm 28 28 5 2755
trsm 28 5 0 561
gemm 28 28 5 4860
trsm 44 5 0 700
gemm 44 44 5 12004
trsm 28 5 0 645
gemm 28 28 5 4738
trsm 28 5 0 400
gemm 28 28 5 2735
trsm 44 5 0 442
gemm 44 44 5 6908
trsm 60 13 0 3238
gemm 60 60 13 28565
trsm 92 13 0 4689
gemm 92 92 13 66287
trsm 124 29 0 32571
gemm 124 124 29 425578
trsm 188 29 0 47897
gemm 188 188 29 837219
trsm 28 5 0 517
gemm 28 28 5 2836
trsm 28 5 0 409
gemm 28 28 5 2850
trsm 44 5 0 558
gemm 44 44 5 6965
trsm 28 5 0 411
gemm 28 28 5 2900
trsm 28 5 0 390
gemm 28 28 5 2850
trsm 44 5 0 521
gemm 44 44 5 6948
trsm 60 13 0 3228
gemm 60 60 13 28639
trsm 28 5 0 837
gemm 28 28 5 4971
trsm 28 5 0 471
gemm 28 28 5 2977
trsm 44 5 0 538
gemm 44 44 5 6950
trsm 28 5 0 436
gemm 28 28 5 2796
trsm 28 5 0 463
gemm 28 28 5 2827
trsm 44 5 0 524
gemm 44 44 5 6935
trsm 60 13 0 3164
gemm 60 60 13 28590
trsm 92 13 0 4682
gemm 92 92 13 67428
trsm 28 5 0 753
gemm 28 28 5 4987
trsm 28 5 0 510
gemm 28 28 5 3013
trsm 44 5 0 454
gemm 44 44 5 7035
trsm 28 5 0 421
gemm 28 28 5 2790
trsm 28 5 0 393
gemm 28 28 5 2753
trsm 44 5 0 457
gemm 44 44 5 6945
trsm 60 13 0 3161
gemm 60 60 13 28655
trsm 28 5 0 417
gemm 28 28 5 2772
trsm 28 5 0 444
gemm 28 28 5 2740
trsm 44 5 0 530
gemm 44 44 5 10989
trsm 28 5 0 647
gemm 28 28 5 4876
trsm 28 5 0 588
gemm 28 28 5 2952
trsm 44 5 0 520
gemm 44 44 5 7078
trsm 60 13 0 6117
gemm 60 60 13 30743
trsm 92 13 0 4632
gemm 92 92 13 90195
trsm 124 29 0 32616
gemm 124 124 29 419426
trsm 28 5 0 530
gemm 28 28 5 2988
trsm 28 5 0 413
gemm 28 28 5 2784
trsm 44 5 0 502
gemm 44 44 5 6957
trsm 28 5 0 610
gemm 28 28 5 4971
trsm 28 5 0 567
gemm 28 28 5 4955
trsm 44 5 0 712
gemm 44 44 5 11942
trsm 60 13 0 3879
gemm 60 60 13 30129
trsm 28 5 0 410
gemm 28 28 5 2813
trsm 28 5 0 387
gemm 28 28 5 2879
trsm 44 5 0 522
gemm 44 44 5 6981
trsm 28 5 0 370
gemm 28 28 5 2762
trsm 28 5 0 360
gemm 28 28 5 2860
trsm 44 5 0 447
gemm 44 44 5 6901
trsm 60 13 0 3176
gemm 60 60 13 28568
trsm 92 13 0 7756
gemm 92 92 13 104122
trsm 28 5 0 481
gemm 28 28 5 2789
trsm 28 5 0 435
gemm 28 28 5 2744
trsm 44 5 0 549
gemm 44 44 5 7010
trsm 28 5 0 401
gemm 28 28 5 2765
trsm 28 5 0 369
gemm 28 28 5 2739
trsm 44 5 0 546
gemm 44 44 5 6967
trsm 60 13 0 3202
gemm 60 60 13 28618
trsm 28 5 0 467
gemm 28 28 5 5089
trsm 28 5 0 616
gemm 28 28 5 4972
trsm 44 5 0 771
gemm 44 44 5 12469
trsm 28 5 0 413
gemm 28 28 5 2747
trsm 28 5 0 382
gemm 28 28 5 2745
trsm 44 5 0 522
gemm 44 44 5 6953
trsm 60 13 0 3204
gemm 60 60 13 28577
trsm 92 13 0 4682
gemm 92 92 13 96146
trsm 124 29 0 53156
gemm 124 124 29 372434
trsm 188 29 0 48103
gemm 188 188 29 689491
trsm 281 32 0 86083
gemm 281 281 32 2063890
trsm 252 29 0 68885
gemm 252 252 29 1498576
trsm 28 5 0 574
gemm 28 28 5 2913
trsm 28 5 0 437
gemm 28 28 5 2906
trsm 44 5 0 502
gemm 44 44 5 6969
trsm 28 5 0 432
gemm 28 28 5 2885
trsm 28 5 0 403
gemm 28 28 5 2846
trsm 44 5 0 533
gemm 44 44 5 6954
trsm 60 13 0 5153
gemm 60 60 13 53200
trsm 28 5 0 536
gemm 28 28 5 2827
trsm 28 5 0 400
gemm 28 28 5 2837
trsm 44 5 0 764
gemm 44 44 5 11831
trsm 28 5 0 630
gemm 28 28 5 5413
trsm 28 5 0 406
gemm 28 28 5 2793
trsm 44 5 0 446
gemm 44 44 5 6929
trsm 60 13 0 3179
gemm 60 60 13 28602
trsm 92 13 0 7298
gemm 92 92 13 114438
trsm 28 5 0 518
gemm 28 28 5 2884
trsm 28 5 0 467
gemm 28 28 5 2903
trsm 44 5 0 561
gemm 44 44 5 6991
trsm 28 5 0 417
gemm 28 28 5 2859
trsm 28 5 0 388
gemm 28 28 5 2912
trsm 44 5 0 514
gemm 44 44 5 6944
trsm 60 13 0 3166
gemm 60 60 13 28596
trsm 28 5 0 695
gemm 28 28 5 4967
trsm 28 5 0 433
gemm 28 28 5 2801
trsm 44 5 0 466
gemm 44 44 5 6919
trsm 28 5 0 391
gemm 28 28 5 2746
trsm 28 5 0 387
gemm 28 28 5 2774
trsm 44 5 0 563
gemm 44 44 5 6985
trsm 60 13 0 4704
gemm 60 60 13 39897
trsm 92 13 0 4763
gemm 92 92 13 66385
trsm 124 29 0 38869
gemm 124 124 29 285823
trsm 28 5 0 804
gemm 28 28 5 2895
trsm 28 5 0 459
gemm 28 28 5 2746
trsm 44 5 0 587
gemm 44 44 5 7019
trsm 28 5 0 440
gemm 28 28 5 2774
trsm 28 5 0 394
gemm 28 28 5 2723
trsm 44 5 0 532
gemm 44 44 5 6956
trsm 60 13 0 3203
gemm 60 60 13 28605
trsm 28 5 0 414
gemm 28 28 5 2763
trsm 28 5 0 626
gemm 28 28 5 4945
trsm 44 5 0 860
gemm 44 44 5 12419
trsm 28 5 0 436
gemm 28 28 5 4616
trsm 28 5 0 397
gemm 28 28 5 2812
trsm 44 5 0 511
gemm 44 44 5 7135
trsm 60 13 0 3171
gemm 60 60 13 28584
trsm 92 13 0 4666
gemm 92 92 13 66306
trsm 28 5 0 457
gemm 28 28 5 2802
trsm 28 5 0 615
gemm 28 28 5 4941
trsm 44 5 0 773
gemm 44 44 5 12461
trsm 28 5 0 465
gemm 28 28 5 2777
trsm 28 5 0 449
gemm 28 28 5 5767
trsm 44 5 0 443
gemm 44 44 5 6907
trsm 60 13 0 3202
gemm 60 60 13 28602
trsm 28 5 0 396
gemm 28 28 5 2799
trsm 28 5 0 394
gemm 28 28 5 2739
trsm 44 5 0 520
gemm 44 44 5 6958
trsm 28 5 0 401
gemm 28 28 5 2759
trsm 28 5 0 653
gemm 28 28 5 5019
trsm 44 5 0 638
gemm 44 44 5 12389
trsm 60 13 0 5601
gemm 60 60 13 51421
trsm 92 13 0 8412
gemm 92 92 13 109500
trsm 124 29 0 32608
gemm 124 124 29 361259
trsm 188 29 0 48116
gemm 188 188 29 772260
trsm 28 5 0 508
gemm 28 28 5 2871
trsm 28 5 0 450
gemm 28 28 5 2818
trsm 44 5 0 553
gemm 44 44 5 7051
trsm 28 5 0 396
gemm 28 28 5 2896
trsm 28 5 0 416
gemm 28 28 5 2738
trsm 44 5 0 686
gemm 44 44 5 12257
trsm 60 13 0 3212
gemm 60 60 13 28657
trsm 28 5 0 424
gemm 28 28 5 2824
trsm 28 5 0 622
gemm 28 28 5 5155
trsm 44 5 0 749
gemm 44 44 5 11638
trsm 28 5 0 595
gemm 28 28 5 2827
trsm 28 5 0 371
gemm 28 28 5 2729
trsm 44 5 0 457
gemm 44 44 5 6927
trsm 60 13 0 3151
gemm 60 60 13 28545
trsm 92 13 0 4680
gemm 92 92 13 66533
trsm 28 5 0 395
gemm 28 28 5 2845
trsm 28 5 0 584
gemm 28 28 5 4459
trsm 44 5 0 714
gemm 44 44 5 11920
trsm 28 5 0 542
gemm 28 28 5 4885
trsm 28 5 0 529
gemm 28 28 5 5091
trsm 44 5 0 504
gemm 44 44 5 7045
trsm 60 13 0 3217
gemm 60 60 13 28600
trsm 28 5 0 684
gemm 28 28 5 3059
trsm 28 5 0 423
gemm 28 28 5 2749
trsm 44 5 0 564
gemm 44 44 5 7101
trsm 28 5 0 411
gemm 28 28 5 2933
trsm 28 5 0 674
gemm 28 28 5 5194
trsm 44 5 0 839
gemm 44 44 5 12481
trsm 60 13 0 5126
gemm 60 60 13 46004
trsm 92 13 0 4698
gemm 92 92 13 68469
trsm 124 29 0 32617
gemm 124 124 29 327746
trsm 28 5 0 527
gemm 28 28 5 2883
trsm 28 5 0 401
gemm 28 28 5 2802
trsm 44 5 0 554
gemm 44 44 5 7014
trsm 28 5 0 413
gemm 28 28 5 2818
trsm 28 5 0 377
gemm 28 28 5 2731
trsm 44 5 0 454
gemm 44 44 5 6925
trsm 60 13 0 3284
gemm 60 60 13 53713
trsm 28 5 0 516
gemm 28 28 5 2812
trsm 28 5 0 387
gemm 28 28 5 2748
trsm 44 5 0 544
gemm 44 44 5 6978
trsm 28 5 0 389
gemm 28 28 5 2761
trsm 28 5 0 369
gemm 28 28 5 2802
trsm 44 5 0 517
gemm 44 44 5 6962
trsm 60 13 0 3193
gemm 60 60 13 28594
trsm 92 13 0 4679
gemm 92 92 13 66629
trsm 28 5 0 878
gemm 28 28 5 4774
trsm 28 5 0 414
gemm 28 28 5 2747
trsm 44 5 0 544
gemm 44 44 5 7023
trsm 28 5 0 440
gemm 28 28 5 2841
trsm 28 5 0 411
gemm 28 28 5 2788
trsm 44 5 0 519
gemm 44 44 5 6976
trsm 60 13 0 3192
gemm 60 60 13 28623
trsm 28 5 0 441
gemm 28 28 5 4737
trsm 28 5 0 401
gemm 28 28 5 2766
trsm 44 5 0 23135
gemm 44 44 5 11905
trsm 28 5 0 636
gemm 28 28 5 4861
trsm 28 5 0 583
gemm 28 28 5 4845
trsm 44 5 0 705
gemm 44 44 5 10818
trsm 60 13 0 3178
gemm 60 60 13 36857
trsm 92 13 0 4671
gemm 92 92 13 66687
trsm 124 29 0 32878
gemm 124 124 29 437938
trsm 188 29 0 62362
gemm 188 188 29 807205
trsm 281 32 0 85602
gemm 281 281 32 1813060
trsm 252 29 0 63363
gemm 252 252 29 1386251
trsm 28 5 0 779
gemm 28 28 5 4893
trsm 28 5 0 469
gemm 28 28 5 2801
trsm 44 5 0 579
gemm 44 44 5 6992
trsm 28 5 0 414
gemm 28 28 5 2850
trsm 28 5 0 370
gemm 28 28 5 2867
trsm 44 5 0 462
gemm 44 44 5 6965
trsm 60 13 0 3203
gemm 60 60 13 28596
trsm 28 5 0 605
gemm 28 28 5 4693
trsm 28 5 0 484
gemm 28 28 5 2735
trsm 44 5 0 765
gemm 44 44 5 11577
trsm 28 5 0 608
gemm 28 28 5 4597
trsm 28 5 0 435
gemm 28 28 5 2725
trsm 44 5 0 538
gemm 44 44 5 6987
trsm 60 13 0 3178
gemm 60 60 13 28586
trsm 92 13 0 4684
gemm 92 92 13 66590
trsm 28 5 0 486
gemm 28 28 5 2807
trsm 28 5 0 645
gemm 28 28 5 4980
trsm 44 5 0 767
gemm 44 44 5 12211
trsm 28 5 0 600
gemm 28 28 5 5098
trsm 28 5 0 444
gemm 28 28 5 2760
trsm 44 5 0 534
gemm 44 44 5 6980
trsm 60 13 0 3171
gemm 60 60 13 28613
trsm 28 5 0 462
gemm 28 28 5 2787
trsm 28 5 0 408
gemm 28 28 5 2869
trsm 44 5 0 434
gemm 44 44 5 6908
trsm 28 5 0 416
gemm 28 28 5 2724
trsm 28 5 0 498
gemm 28 28 5 5101
trsm 44 5 0 440
gemm 44 44 5 6900
trsm 60 13 0 3174
gemm 60 60 13 28558
trsm 92 13 0 4707
gemm 92 92 13 68879
trsm 124 29 0 32513
gemm 124 124 29 289686
trsm 28 5 0 548
gemm 28 28 5 2922
trsm 28 5 0 460
gemm 28 28 5 2800
trsm 44 5 0 540
gemm 44 44 5 6997
trsm 28 5 0 426
gemm 28 28 5 2779
trsm 28 5 0 444
gemm 28 28 5 2736
trsm 44 5 0 549
gemm 44 44 5 7011
trsm 60 13 0 3195
gemm 60 60 13 28634
trsm 28 5 0 678
gemm 28 28 5 4861
trsm 28 5 0 535
gemm 28 28 5 4742
trsm 44 5 0 627
gemm 44 44 5 11547
trsm 28 5 0 411
gemm 28 28 5 2731
trsm 28 5 0 417
gemm 28 28 5 2780
trsm 44 5 0 458
gemm 44 44 5 6902
trsm 60 13 0 3201
gemm 60 60 13 28556
trsm 92 13 0 4687
gemm 92 92 13 96333
trsm 28 5 0 468
gemm 28 28 5 2781
trsm 28 5 0 657
gemm 28 28 5 5079
trsm 44 5 0 750
gemm 44 44 5 12166
trsm 28 5 0 441
gemm 28 28 5 2817
trsm 28 5 0 402
gemm 28 28 5 2859
trsm 44 5 0 464
gemm 44 44 5 6898
trsm 60 13 0 3219
gemm 60 60 13 28647
trsm 28 5 0 419
gemm 28 28 5 2777
trsm 28 5 0 455
gemm 28 28 5 2762
trsm 44 5 0 501
gemm 44 44 5 6945
trsm 28 5 0 444
gemm 28 28 5 2738
trsm 28 5 0 439
gemm 28 28 5 2739
trsm 44 5 0 509
gemm 44 44 5 6943
trsm 60 13 0 3163
gemm 60 60 13 28590
trsm 92 13 0 4669
gemm 92 92 13 66252
trsm 124 29 0 32567
gemm 124 124 29 290811
trsm 188 29 0 47905
gemm 188 188 29 782731
trsm 28 5 0 714
gemm 28 28 5 2946
trsm 28 5 0 435
gemm 28 28 5 2806
trsm 44 5 0 526
gemm 44 44 5 6966
trsm 28 5 0 421
gemm 28 28 5 2836
trsm 28 5 0 388
gemm 28 28 5 2829
trsm 44 5 0 475
gemm 44 44 5 6909
trsm 60 13 0 3214
gemm 60 60 13 28616
trsm 28 5 0 414
gemm 28 28 5 2861
trsm 28 5 0 576
gemm 28 28 5 4567
trsm 44 5 0 744
gemm 44 44 5 15353
trsm 28 5 0 504
gemm 28 28 5 2841
trsm 28 5 0 430
gemm 28 28 5 2796
trsm 44 5 0 522
gemm 44 44 5 6956
trsm 60 13 0 3181
gemm 60 60 13 33361
trsm 92 13 0 4697
gemm 92 92 13 66337
trsm 28 5 0 701
gemm 28 28 5 5000
trsm 28 5 0 484
gemm 28 28 5 2759
trsm 44 5 0 911
gemm 44 44 5 11129
trsm 28 5 0 475
gemm 28 28 5 2823
trsm 28 5 0 720
gemm 28 28 5 4197
trsm 44 5 0 610
gemm 44 44 5 10756
trsm 60 13 0 9301
gemm 60 60 13 47917
trsm 28 5 0 623
gemm 28 28 5 4845
trsm 28 5 0 567
gemm 28 28 5 4848
trsm 44 5 0 820
gemm 44 44 5 12363
trsm 28 5 0 440
gemm 28 28 5 2739
trsm 28 5 0 430
gemm 28 28 5 2839
trsm 44 5 0 450
gemm 44 44 5 6903
trsm 60 13 0 3153
gemm 60 60 13 28592
trsm 92 13 0 4637
gemm 92 92 13 101701
trsm 124 29 0 52886
gemm 124 124 29 350182
trsm 28 5 0 500
gemm 28 28 5 2859
trsm 28 5 0 667
gemm 28 28 5 4964
trsm 44 5 0 834
gemm 44 44 5 12009
trsm 28 5 0 524
gemm 28 28 5 4155
trsm 28 5 0 380
gemm 28 28 5 2798
trsm 44 5 0 516
gemm 44 44 5 7055
trsm 60 13 0 3188
gemm 60 60 13 28591
trsm 28 5 0 415
gemm 28 28 5 2780
trsm 28 5 0 413
gemm 28 28 5 2780
trsm 44 5 0 432
gemm 44 44 5 6943
trsm 28 5 0 390
gemm 28 28 5 2752
trsm 28 5 0 610
gemm 28 28 5 5034
trsm 44 5 0 646
gemm 44 44 5 11540
trsm 60 13 0 3224
gemm 60 60 13 28555
trsm 92 13 0 4722
gemm 92 92 13 66310
trsm 28 5 0 666
gemm 28 28 5 4655
trsm 28 5 0 480
gemm 28 28 5 2890
trsm 44 5 0 495
gemm 44 44 5 6908
trsm 28 5 0 431
gemm 28 28 5 2729
trsm 28 5 0 593
gemm 28 28 5 4627
trsm 44 5 0 525
gemm 44 44 5 11434
trsm 60 13 0 5444
gemm 60 60 13 57243
trsm 28 5 0 651
gemm 28 28 5 5214
trsm 28 5 0 665
gemm 28 28 5 5249
trsm 44 5 0 864
gemm 44 44 5 12835
trsm 28 5 0 712
gemm 28 28 5 3986
trsm 13 2 0 291
gemm 13 13 2 822
trsm 15 3 0 184
gemm 15 15 3 995
trsm 23 4 0 331
gemm 23 23 4 2505
trsm 13 2 0 161
gemm 13 13 2 386
trsm 15 3 0 132
gemm 15 15 3 723
trsm 23 4 0 400
gemm 23 23 4 2466
trsm 35 5 0 731
gemm 35 35 5 8561
trsm 39 11 0 1700
gemm 39 39 11 10555
trsm 55 13 0 2967
gemm 55 55 13 24114
trsm 28 5 0 433
gemm 28 28 5 2778
trsm 28 5 0 411
gemm 28 28 5 2978
trsm 44 5 0 557
gemm 44 44 5 6986
trsm 28 5 0 416
gemm 28 28 5 2750
trsm 13 2 0 178
gemm 13 13 2 388
trsm 15 3 0 149
gemm 15 15 3 639
trsm 23 4 0 315
gemm 23 23 4 1540
trsm 13 2 0 213
gemm 13 13 2 645
trsm 15 3 0 206
gemm 15 15 3 1004
trsm 23 4 0 452
gemm 23 23 4 2642
trsm 35 5 0 673
gemm 35 35 5 8172
trsm 39 11 0 2440
gemm 39 39 11 19557
trsm 55 13 0 2929
gemm 55 55 13 24108
trsm 83 13 0 4781
gemm 83 83 13 59485
trsm 87 27 0 20513
gemm 87 87 27 139678
trsm 119 29 0 31490
gemm 119 119 29 265660
trsm 28 5 0 520
gemm 28 28 5 2927
trsm 28 5 0 484
gemm 28 28 5 2937
trsm 44 5 0 562
gemm 44 44 5 7014
trsm 28 5 0 405
gemm 28 28 5 4928
trsm 28 5 0 399
gemm 28 28 5 2779
trsm 44 5 0 524
gemm 44 44 5 7007
trsm 60 13 0 3232
gemm 60 60 13 28590
trsm 28 5 0 418
gemm 28 28 5 2784
trsm 28 5 0 453
gemm 28 28 5 2798
trsm 44 5 0 446
gemm 44 44 5 6908
trsm 28 5 0 414
gemm 28 28 5 2757
trsm 28 5 0 590
gemm 28 28 5 5069
trsm 44 5 0 735
gemm 44 44 5 11773
trsm 60 13 0 5022
gemm 60 60 13 52317
trsm 92 13 0 4741
gemm 92 92 13 93185
trsm 28 5 0 454
gemm 28 28 5 2798
trsm 28 5 0 433
gemm 28 28 5 2813
trsm 44 5 0 540
gemm 44 44 5 6956
trsm 28 5 0 651
gemm 28 28 5 5049
trsm 28 5 0 453
gemm 28 28 5 2770
trsm 44 5 0 466
gemm 44 44 5 6914
trsm 60 13 0 3195
gemm 60 60 13 31172
trsm 28 5 0 421
gemm 28 28 5 2788
trsm 28 5 0 377
gemm 28 28 5 2835
trsm 44 5 0 513
gemm 44 44 5 6935
trsm 28 5 0 425
gemm 28 28 5 2736
trsm 13 2 0 171
gemm 13 13 2 450
trsm 15 3 0 141
gemm 15 15 3 656
trsm 23 4 0 247
gemm 23 23 4 1506
trsm 13 2 0 168
gemm 13 13 2 417
trsm 15 3 0 147
gemm 15 15 3 685
trsm 23 4 0 425
gemm 23 23 4 2626
trsm 35 5 0 671
gemm 35 35 5 8058
trsm 39 11 0 2486
gemm 39 39 11 19287
trsm 55 13 0 4372
gemm 55 55 13 43696
trsm 28 5 0 420
gemm 28 28 5 2834
trsm 28 5 0 370
gemm 28 28 5 2827
trsm 44 5 0 517
gemm 44 44 5 6964
trsm 28 5 0 384
gemm 28 28 5 2740
trsm 13 2 0 173
gemm 13 13 2 428
trsm 15 3 0 150
gemm 15 15 3 688
trsm 23 4 0 302
gemm 23 23 4 1539
trsm 13 2 0 168
gemm 13 13 2 423
trsm 15 3 0 152
gemm 15 15 3 670
trsm 23 4 0 301
gemm 23 23 4 1516
trsm 35 5 0 445
gemm 35 35 5 4610
trsm 39 11 0 1647
gemm 39 39 11 40541
trsm 55 13 0 4666
gemm 55 55 13 43061
trsm 83 13 0 4760
gemm 83 83 13 61983
trsm 87 27 0 20486
gemm 87 87 27 134272
trsm 119 29 0 53916
gemm 119 119 29 328527
trsm 179 29 0 48811
gemm 179 179 29 654889
trsm 210 32 0 64832
gemm 210 210 32 1118667
trsm 183 27 0 62698
gemm 183 183 27 654688
trsm 276 32 0 84376
gemm 276 276 32 1839924
trsm 247 29 0 62060
gemm 247 247 29 1222485
trsm 28 5 0 573
gemm 28 28 5 2860
trsm 28 5 0 778
gemm 28 28 5 5107
trsm 44 5 0 814
gemm 44 44 5 12199
trsm 28 5 0 434
gemm 28 28 5 2791
trsm 28 5 0 402
gemm 28 28 5 2780
trsm 44 5 0 567
gemm 44 44 5 7031
trsm 60 13 0 3202
gemm 60 60 13 28599
trsm 28 5 0 446
gemm 28 28 5 2815
trsm 28 5 0 407
gemm 28 28 5 2857
trsm 44 5 0 449
gemm 44 44 5 6900
trsm 28 5 0 422
gemm 28 28 5 2788
trsm 28 5 0 662
gemm 28 28 5 4279
trsm 44 5 0 691
gemm 44 44 5 11591
trsm 60 13 0 3219
gemm 60 60 13 28606
trsm 92 13 0 4678
gemm 92 92 13 66321
trsm 28 5 0 440
gemm 28 28 5 2753
trsm 28 5 0 416
gemm 28 28 5 2740
trsm 44 5 0 528
gemm 44 44 5 7007
trsm 28 5 0 425
gemm 28 28 5 2769
trsm 28 5 0 470
gemm 28 28 5 4935
trsm 44 5 0 728
gemm 44 44 5 11979
trsm 60 13 0 5251
gemm 60 60 13 51773
trsm 28 5 0 475
gemm 28 28 5 2817
trsm 28 5 0 409
gemm 28 28 5 2820
trsm 44 5 0 526
gemm 44 44 5 7000
trsm 28 5 0 411
gemm 28 28 5 2763
trsm 28 5 0 400
gemm 28 28 5 2738
trsm 44 5 0 520
gemm 44 44 5 6950
trsm 60 13 0 3145
gemm 60 60 13 31793
trsm 92 13 0 4623
gemm 92 92 13 111998
trsm 124 29 0 32652
gemm 124 124 29 284480
trsm 28 5 0 780
gemm 28 28 5 4970
trsm 28 5 0 675
gemm 28 28 5 5193
trsm 44 5 0 505
gemm 44 44 5 6969
trsm 28 5 0 424
gemm 28 28 5 2908
trsm 28 5 0 413
gemm 28 28 5 4057
trsm 44 5 0 765
gemm 44 44 5 12032
trsm 60 13 0 3239
gemm 60 60 13 28628
trsm 28 5 0 419
gemm 28 28 5 2881
trsm 28 5 0 664
gemm 28 28 5 5037
trsm 44 5 0 817
gemm 44 44 5 11879
trsm 28 5 0 673
gemm 28 28 5 4749
trsm 28 5 0 484
gemm 28 28 5 2741
trsm 44 5 0 535
gemm 44 44 5 7019
trsm 60 13 0 3162
gemm 60 60 13 28589
trsm 92 13 0 4763
gemm 92 92 13 73393
trsm 28 5 0 710
gemm 28 28 5 4684
trsm 28 5 0 502
gemm 28 28 5 2930
trsm 44 5 0 600
gemm 44 44 5 7036
trsm 28 5 0 440
gemm 28 28 5 2941
trsm 28 5 0 388
gemm 28 28 5 2869
trsm 44 5 0 518
gemm 44 44 5 6964
trsm 60 13 0 3210
gemm 60 60 13 28614
trsm 28 5 0 418
gemm 28 28 5 2777
trsm 28 5 0 400
gemm 28 28 5 2738
trsm 44 5 0 483
gemm 44 44 5 6993
trsm 28 5 0 534
gemm 28 28 5 2778
trsm 28 5 0 422
gemm 28 28 5 2728
trsm 44 5 0 469
gemm 44 44 5 6901
trsm 60 13 0 3196
gemm 60 60 13 28597
trsm 92 13 0 4639
gemm 92 92 13 66333
trsm 124 29 0 34527
gemm 124 124 29 288600
trsm 188 29 0 59923
gemm 188 188 29 782317
trsm 28 5 0 524
gemm 28 28 5 2857
trsm 28 5 0 482
gemm 28 28 5 2947
trsm 44 5 0 566
gemm 44 44 5 6986
trsm 28 5 0 610
gemm 28 28 5 4829
trsm 28 5 0 594
gemm 28 28 5 4770
trsm 44 5 0 811
gemm 44 44 5 11937
trsm 60 13 0 5269
gemm 60 60 13 52376
trsm 28 5 0 462
gemm 28 28 5 2828
trsm 28 5 0 384
gemm 28 28 5 2808
trsm 44 5 0 463
gemm 44 44 5 6948
trsm 28 5 0 388
gemm 28 28 5 2870
trsm 28 5 0 373
gemm 28 28 5 2787
trsm 44 5 0 529
gemm 44 44 5 6973
trsm 60 13 0 5198
gemm 60 60 13 51846
trsm 92 13 0 5528
gemm 92 92 13 66725
trsm 28 5 0 463
gemm 28 28 5 2782
trsm 28 5 0 396
gemm 28 28 5 2834
trsm 44 5 0 465
gemm 44 44 5 6973
trsm 28 5 0 438
gemm 28 28 5 2809
trsm 28 5 0 399
gemm 28 28 5 2742
trsm 44 5 0 465
gemm 44 44 5 6929
trsm 60 13 0 5346
gemm 60 60 13 52805
trsm 28 5 0 556
gemm 28 28 5 2808
trsm 28 5 0 379
gemm 28 28 5 2783
trsm 44 5 0 502
gemm 44 44 5 7036
trsm 28 5 0 401
gemm 28 28 5 2746
trsm 28 5 0 371
gemm 28 28 5 2843
trsm 44 5 0 514
gemm 44 44 5 6947
trsm 60 13 0 3212
gemm 60 60 13 33371
trsm 92 13 0 4706
gemm 92 92 13 66358
trsm 124 29 0 34532
gemm 124 124 29 284807
trsm 28 5 0 747
gemm 28 28 5 4923
trsm 28 5 0 574
gemm 28 28 5 5080
trsm 44 5 0 551
gemm 44 44 5 6983
trsm 28 5 0 397
gemm 28 28 5 2751
trsm 28 5 0 367
gemm 28 28 5 2823
trsm 44 5 0 475
gemm 44 44 5 7014
trsm 60 13 0 3223
gemm 60 60 13 28610
trsm 28 5 0 446
gemm 28 28 5 2839
trsm 28 5 0 377
gemm 28 28 5 2735
trsm 44 5 0 536
gemm 44 44 5 6949
trsm 28 5 0 670
gemm 28 28 5 4856
trsm 28 5 0 419
gemm 28 28 5 4560
trsm 44 5 0 458
gemm 44 44 5 6912
trsm 60 13 0 3170
gemm 60 60 13 28601
trsm 92 13 0 4652
gemm 92 92 13 66305
trsm 28 5 0 420
gemm 28 28 5 2865
trsm 28 5 0 385
gemm 28 28 5 2905
trsm 44 5 0 540
gemm 44 44 5 7012
trsm 28 5 0 641
gemm 28 28 5 4831
trsm 28 5 0 540
gemm 28 28 5 4681
trsm 44 5 0 557
gemm 44 44 5 6999
trsm 60 13 0 3193
gemm 60 60 13 28654
trsm 28 5 0 436
gemm 28 28 5 2785
trsm 28 5 0 389
gemm 28 28 5 2723
trsm 44 5 0 438
gemm 44 44 5 6930
trsm 28 5 0 423
gemm 28 28 5 2755
trsm 13 2 0 173
gemm 13 13 2 485
trsm 15 3 0 141
gemm 15 15 3 713
trsm 23 4 0 302
gemm 23 23 4 1612
trsm 13 2 0 176
gemm 13 13 2 410
trsm 15 3 0 145
gemm 15 15 3 678
trsm 23 4 0 294
gemm 23 23 4 1538
trsm 35 5 0 513
gemm 35 35 5 4691
trsm 39 11 0 1590
gemm 39 39 11 10518
trsm 55 13 0 2907
gemm 55 55 13 24258
trsm 28 5 0 518
gemm 28 28 5 2817
trsm 28 5 0 370
gemm 28 28 5 2753
trsm 44 5 0 548
gemm 44 44 5 6993
trsm 28 5 0 399
gemm 28 28 5 2737
trsm 13 2 0 178
gemm 13 13 2 429
trsm 15 3 0 219
gemm 15 15 3 696
trsm 23 4 0 235
gemm 23 23 4 1512
trsm 13 2 0 199
gemm 13 13 2 433
trsm 15 3 0 214
gemm 15 15 3 784
trsm 23 4 0 228
gemm 23 23 4 1445
trsm 35 5 0 501
gemm 35 35 5 4684
trsm 39 11 0 1666
gemm 39 39 11 10561
trsm 55 13 0 4823
gemm 55 55 13 44960
trsm 83 13 0 6768
gemm 83 83 13 63075
trsm 87 27 0 20765
gemm 87 87 27 134420
trsm 119 29 0 52310
gemm 119 119 29 282715
trsm 28 5 0 676
gemm 28 28 5 4644
trsm 28 5 0 637
gemm 28 28 5 4648
trsm 44 5 0 722
gemm 44 44 5 12506
trsm 28 5 0 607
gemm 28 28 5 4631
trsm 28 5 0 471
gemm 28 28 5 2786
trsm 44 5 0 459
gemm 44 44 5 6923
trsm 60 13 0 3224
gemm 60 60 13 28637
trsm 28 5 0 492
gemm 28 28 5 2782
trsm 28 5 0 453
gemm 28 28 5 2775
trsm 44 5 0 513
gemm 44 44 5 6952
trsm 28 5 0 418
gemm 28 28 5 2732
trsm 28 5 0 690
gemm 28 28 5 4994
trsm 44 5 0 765
gemm 44 44 5 11794
trsm 60 13 0 5341
gemm 60 60 13 51974
trsm 92 13 0 4713
gemm 92 92 13 66491
trsm 28 5 0 462
gemm 28 28 5 2781
trsm 28 5 0 424
gemm 28 28 5 7609
trsm 44 5 0 546
gemm 44 44 5 6991
trsm 28 5 0 376
gemm 28 28 5 2756
trsm 28 5 0 634
gemm 28 28 5 4915
trsm 44 5 0 759
gemm 44 44 5 12704
trsm 60 13 0 5267
gemm 60 60 13 51918
trsm 28 5 0 423
gemm 28 28 5 2768
trsm 28 5 0 390
gemm 28 28 5 2717
trsm 44 5 0 447
gemm 44 44 5 6932
trsm 28 5 0 387
gemm 28 28 5 2761
trsm 13 2 0 172
gemm 13 13 2 439
trsm 15 3 0 145
gemm 15 15 3 658
trsm 23 4 0 315
gemm 23 23 4 1561
trsm 13 2 0 171
gemm 13 13 2 406
trsm 15 3 0 140
gemm 15 15 3 727
trsm 23 4 0 302
gemm 23 23 4 1488
trsm 35 5 0 430
gemm 35 35 5 4721
trsm 39 11 0 2595
gemm 39 39 11 19265
trsm 55 13 0 5210
gemm 55 55 13 44873
trsm 28 5 0 627
gemm 28 28 5 4769
trsm 28 5 0 547
gemm 28 28 5 4814
trsm 44 5 0 812
gemm 44 44 5 10202
trsm 28 5 0 399
gemm 28 28 5 2830
trsm 13 2 0 171
gemm 13 13 2 415
trsm 15 3 0 142
gemm 15 15 3 737
trsm 23 4 0 312
gemm 23 23 4 1589
trsm 13 2 0 172
gemm 13 13 2 411
trsm 15 3 0 146
gemm 15 15 3 637
trsm 23 4 0 290
gemm 23 23 4 1513
trsm 35 5 0 486
gemm 35 35 5 30797
trsm 39 11 0 1636
gemm 39 39 11 10573
trsm 55 13 0 2948
gemm 55 55 13 24116
trsm 83 13 0 4632
gemm 83 83 13 61986
trsm 87 27 0 20706
gemm 87 87 27 134479
trsm 119 29 0 53592
gemm 119 119 29 337202
trsm 179 29 0 46183
gemm 179 179 29 715274
trsm 210 32 0 65207
gemm 210 210 32 929917
trsm 183 27 0 40539
gemm 183 183 27 571866
trsm 276 32 0 96682
gemm 276 276 32 1738881
trsm 247 29 0 62405
gemm 247 247 29 1251192
trsm 400 32 0 121301
gemm 400 400 32 3785579
trsm 371 29 0 92473
gemm 371 371 29 2989637
trsm 466 32 0 141712
gemm 466 466 32 5212769
trsm 434 32 0 131927
gemm 434 434 32 4442606
trsm 402 32 0 213857
gemm 402 402 32 3676238
trsm 375 27 0 81015
gemm 375 375 27 2694113
trsm 28 5 0 577
gemm 28 28 5 2896
trsm 28 5 0 454
gemm 28 28 5 2814
trsm 44 5 0 623
gemm 44 44 5 7076
trsm 28 5 0 604
gemm 28 28 5 4854
trsm 28 5 0 497
gemm 28 28 5 2827
trsm 44 5 0 554
gemm 44 44 5 7012
trsm 60 13 0 3177
gemm 60 60 13 28619
trsm 28 5 0 431
gemm 28 28 5 2798
trsm 28 5 0 392
gemm 28 28 5 2837
trsm 44 5 0 455
gemm 44 44 5 6925
trsm 28 5 0 379
gemm 28 28 5 2769
trsm 28 5 0 426
gemm 28 28 5 2960
trsm 44 5 0 808
gemm 44 44 5 12301
trsm 60 13 0 5730
gemm 60 60 13 56871
trsm 92 13 0 4744
gemm 92 92 13 66768
trsm 28 5 0 630
gemm 28 28 5 2894
trsm 28 5 0 410
gemm 28 28 5 2858
trsm 44 5 0 556
gemm 44 44 5 6980
trsm 28 5 0 390
gemm 28 28 5 2763
trsm 28 5 0 375
gemm 28 28 5 2801
trsm 44 5 0 456
gemm 44 44 5 36956
trsm 60 13 0 5951
gemm 60 60 13 52523
trsm 28 5 0 489
gemm 28 28 5 2777
trsm 28 5 0 396
gemm 28 28 5 2733
trsm 44 5 0 533
gemm 44 44 5 6976
trsm 28 5 0 417
gemm 28 28 5 4996
trsm 28 5 0 400
gemm 28 28 5 2822
trsm 44 5 0 506
gemm 44 44 5 6986
trsm 60 13 0 3224
gemm 60 60 13 28585
trsm 92 13 0 4649
gemm 92 92 13 125818
trsm 124 29 0 32744
gemm 124 124 29 288220
trsm 28 5 0 805
gemm 28 28 5 4884
trsm 28 5 0 508
gemm 28 28 5 2788
trsm 44 5 0 494
gemm 44 44 5 7012
trsm 28 5 0 423
gemm 28 28 5 2782
trsm 28 5 0 388
gemm 28 28 5 2835
trsm 44 5 0 463
gemm 44 44 5 6946
trsm 60 13 0 3171
gemm 60 60 13 28611
trsm 28 5 0 408
gemm 28 28 5 2838
trsm 28 5 0 416
gemm 28 28 5 2738
trsm 44 5 0 817
gemm 44 44 5 12062
trsm 28 5 0 569
gemm 28 28 5 4730
trsm 28 5 0 447
gemm 28 28 5 2778
trsm 44 5 0 535
gemm 44 44 5 7026
trsm 60 13 0 3170
gemm 60 60 13 28547
trsm 92 13 0 4677
gemm 92 92 13 69818
trsm 28 5 0 463
gemm 28 28 5 2803
trsm 28 5 0 668
gemm 28 28 5 5138
trsm 44 5 0 873
gemm 44 44 5 12150
trsm 28 5 0 457
gemm 28 28 5 2751
trsm 28 5 0 400
gemm 28 28 5 2746
trsm 44 5 0 537
gemm 44 44 5 6987
trsm 60 13 0 3182
gemm 60 60 13 28610
trsm 28 5 0 414
gemm 28 28 5 2808
trsm 28 5 0 419
gemm 28 28 5 2784
trsm 44 5 0 443
gemm 44 44 5 6914
trsm 28 5 0 409
gemm 28 28 5 2754
trsm 28 5 0 680
gemm 28 28 5 4893
trsm 44 5 0 702
gemm 44 44 5 12248
trsm 60 13 0 4676
gemm 60 60 13 31575
trsm 92 13 0 4677
gemm 92 92 13 66392
trsm 124 29 0 32670
gemm 124 124 29 321511
trsm 188 29 0 50345
gemm 188 188 29 837484
trsm 28 5 0 739
gemm 28 28 5 4981
trsm 28 5 0 472
gemm 28 28 5 2923
trsm 44 5 0 574
gemm 44 44 5 7073
trsm 28 5 0 391
gemm 28 28 5 2789
trsm 28 5 0 381
gemm 28 28 5 2781
trsm 44 5 0 562
gemm 44 44 5 6992
trsm 60 13 0 3341
gemm 60 60 13 28653
trsm 28 5 0 557
gemm 28 28 5 4662
trsm 28 5 0 474
gemm 28 28 5 2809
trsm 44 5 0 460
gemm 44 44 5 6943
trsm 28 5 0 420
gemm 28 28 5 2769
trsm 28 5 0 414
gemm 28 28 5 2830
trsm 44 5 0 528
gemm 44 44 5 6966
trsm 60 13 0 3089
gemm 60 60 13 28558
trsm 92 13 0 4664
gemm 92 92 13 69200
trsm 28 5 0 442
gemm 28 28 5 2757
trsm 28 5 0 390
gemm 28 28 5 2753
trsm 44 5 0 469
gemm 44 44 5 6923
trsm 28 5 0 665
gemm 28 28 5 4886
trsm 28 5 0 490
gemm 28 28 5 2773
trsm 44 5 0 465
gemm 44 44 5 6946
trsm 60 13 0 3148
gemm 60 60 13 28583
trsm 28 5 0 414
gemm 28 28 5 2772
trsm 28 5 0 412
gemm 28 28 5 2820
trsm 44 5 0 520
gemm 44 44 5 6967
trsm 28 5 0 381
gemm 28 28 5 2739
trsm 28 5 0 570
gemm 28 28 5 5046
trsm 44 5 0 766
gemm 44 44 5 12603
trsm 60 13 0 5371
gemm 60 60 13 57172
trsm 92 13 0 4741
gemm 92 92 13 66670
trsm 124 29 0 32597
gemm 124 124 29 311078
trsm 28 5 0 947
gemm 28 28 5 5632
trsm 28 5 0 695
gemm 28 28 5 5441
trsm 44 5 0 786
gemm 44 44 5 12509
trsm 28 5 0 943
gemm 28 28 5 4995
trsm 28 5 0 645
gemm 28 28 5 5043
trsm 44 5 0 1456
gemm 44 44 5 13561
trsm 60 13 0 5544
gemm 60 60 13 55756
trsm 28 5 0 691
gemm 28 28 5 4799
trsm 28 5 0 426
gemm 28 28 5 2794
trsm 44 5 0 559
gemm 44 44 5 7045
trsm 28 5 0 451
gemm 28 28 5 2885
trsm 28 5 0 641
gemm 28 28 5 4792
trsm 44 5 0 635
gemm 44 44 5 11625
trsm 60 13 0 5048
gemm 60 60 13 51408
trsm 92 13 0 4687
gemm 92 92 13 66667
trsm 28 5 0 479
gemm 28 28 5 2769
trsm 28 5 0 422
gemm 28 28 5 2757
trsm 44 5 0 535
gemm 44 44 5 7012
trsm 28 5 0 430
gemm 28 28 5 2847
trsm 28 5 0 560
gemm 28 28 5 5059
trsm 44 5 0 824
gemm 44 44 5 12318
trsm 60 13 0 5772
gemm 60 60 13 56467
trsm 28 5 0 456
gemm 28 28 5 2776
trsm 28 5 0 409
gemm 28 28 5 2859
trsm 44 5 0 427
gemm 44 44 5 6908
trsm 28 5 0 394
gemm 28 28 5 2777
trsm 28 5 0 411
gemm 28 28 5 2865
trsm 44 5 0 499
gemm 44 44 5 6959
trsm 60 13 0 3144
gemm 60 60 13 28547
trsm 92 13 0 4740
gemm 92 92 13 150397
trsm 124 29 0 32661
gemm 124 124 29 287645
trsm 188 29 0 48437
gemm 188 188 29 805932
trsm 281 32 0 94110
gemm 281 281 32 1727167
trsm 252 29 0 75759
gemm 252 252 29 1249325
trsm 28 5 0 563
gemm 28 28 5 2951
trsm 28 5 0 431
gemm 28 28 5 2823
trsm 44 5 0 515
gemm 44 44 5 6978
trsm 28 5 0 409
gemm 28 28 5 2837
trsm 28 5 0 382
gemm 28 28 5 2838
trsm 44 5 0 472
gemm 44 44 5 6924
trsm 60 13 0 3209
gemm 60 60 13 28608
trsm 28 5 0 682
gemm 28 28 5 4918
trsm 28 5 0 747
gemm 28 28 5 5403
trsm 44 5 0 898
gemm 44 44 5 11669
trsm 28 5 0 440
gemm 28 28 5 2786
trsm 28 5 0 394
gemm 28 28 5 2757
trsm 44 5 0 536
gemm 44 44 5 6957
trsm 60 13 0 3202
gemm 60 60 13 28619
trsm 92 13 0 4691
gemm 92 92 13 66887
trsm 28 5 0 443
gemm 28 28 5 5100
trsm 28 5 0 660
gemm 28 28 5 4967
trsm 44 5 0 817
gemm 44 44 5 12277
trsm 28 5 0 413
gemm 28 28 5 2845
trsm 28 5 0 365
gemm 28 28 5 2742
trsm 44 5 0 514
gemm 44 44 5 6970
trsm 60 13 0 3154
gemm 60 60 13 28590
trsm 28 5 0 433
gemm 28 28 5 2793
trsm 28 5 0 382
gemm 28 28 5 2751
trsm 44 5 0 448
gemm 44 44 5 6909
trsm 28 5 0 701
gemm 28 28 5 4910
trsm 28 5 0 565
gemm 28 28 5 4950
trsm 44 5 0 589
gemm 44 44 5 6996
trsm 60 13 0 3129
gemm 60 60 13 28542
trsm 92 13 0 4719
gemm 92 92 13 66492
trsm 124 29 0 32812
gemm 124 124 29 396144
trsm 28 5 0 530
gemm 28 28 5 2882
trsm 28 5 0 395
gemm 28 28 5 2803
trsm 44 5 0 566
gemm 44 44 5 7053
trsm 28 5 0 405
gemm 28 28 5 2852
trsm 28 5 0 638
gemm 28 28 5 4542
trsm 44 5 0 917
gemm 44 44 5 12406
trsm 60 13 0 4883
gemm 60 60 13 35453
trsm 28 5 0 420
gemm 28 28 5 2836
trsm 28 5 0 385
gemm 28 28 5 2789
trsm 44 5 0 556
gemm 44 44 5 6978
trsm 28 5 0 396
gemm 28 28 5 2767
trsm 28 5 0 410
gemm 28 28 5 2804
trsm 44 5 0 544
gemm 44 44 5 7010
trsm 60 13 0 3173
gemm 60 60 13 28582
trsm 92 13 0 7882
gemm 92 92 13 127227
trsm 28 5 0 528
gemm 28 28 5 2882
trsm 28 5 0 385
gemm 28 28 5 2909
trsm 44 5 0 468
gemm 44 44 5 6956
trsm 28 5 0 379
gemm 28 28 5 2907
trsm 28 5 0 469
gemm 28 28 5 2862
trsm 44 5 0 454
gemm 44 44 5 6920
trsm 60 13 0 3164
gemm 60 60 13 28638
trsm 28 5 0 730
gemm 28 28 5 5192
trsm 28 5 0 460
gemm 28 28 5 2791
trsm 44 5 0 560
gemm 44 44 5 6965
trsm 28 5 0 378
gemm 28 28 5 2934
trsm 28 5 0 373
gemm 28 28 5 2879
trsm 44 5 0 515
gemm 44 44 5 7041
trsm 60 13 0 3189
gemm 60 60 13 28584
trsm 92 13 0 4743
gemm 92 92 13 66439
trsm 124 29 0 55032
gemm 124 124 29 306340
trsm 188 29 0 59633
gemm 188 188 29 653146
trsm 28 5 0 542
gemm 28 28 5 2875
trsm 28 5 0 410
gemm 28 28 5 2917
trsm 44 5 0 527
gemm 44 44 5 6922
trsm 28 5 0 416
gemm 28 28 5 2911
trsm 28 5 0 383
gemm 28 28 5 2815
trsm 44 5 0 808
gemm 44 44 5 11833
trsm 60 13 0 5412
gemm 60 60 13 59923
trsm 28 5 0 520
gemm 28 28 5 2807
trsm 28 5 0 422
gemm 28 28 5 2867
trsm 44 5 0 547
gemm 44 44 5 6993
trsm 28 5 0 434
gemm 28 28 5 2747
trsm 28 5 0 425
gemm 28 28 5 2734
trsm 44 5 0 462
gemm 44 44 5 6925
trsm 60 13 0 3213
gemm 60 60 13 28561
trsm 92 13 0 4720
gemm 92 92 13 154681
trsm 28 5 0 548
gemm 28 28 5 2822
trsm 28 5 0 425
gemm 28 28 5 2776
trsm 44 5 0 542
gemm 44 44 5 7014
trsm 28 5 0 417
gemm 28 28 5 2874
trsm 28 5 0 412
gemm 28 28 5 2784
trsm 44 5 0 536
gemm 44 44 5 6959
trsm 60 13 0 3173
gemm 60 60 13 28637
trsm 28 5 0 670
gemm 28 28 5 4882
trsm 28 5 0 503
gemm 28 28 5 2767
trsm 44 5 0 537
gemm 44 44 5 6967
trsm 28 5 0 419
gemm 28 28 5 2767
trsm 28 5 0 395
gemm 28 28 5 2754
trsm 44 5 0 531
gemm 44 44 5 7126
trsm 60 13 0 3214
gemm 60 60 13 28576
trsm 92 13 0 4685
gemm 92 92 13 66455
trsm 124 29 0 39677
gemm 124 124 29 289115
trsm 28 5 0 534
gemm 28 28 5 3019
trsm 28 5 0 776
gemm 28 28 5 5059
trsm 44 5 0 772
gemm 44 44 5 11857
trsm 28 5 0 458
gemm 28 28 5 2863
trsm 28 5 0 422
gemm 28 28 5 2787
trsm 44 5 0 451
gemm 44 44 5 6936
trsm 60 13 0 3214
gemm 60 60 13 28627
trsm 28 5 0 438
gemm 28 28 5 2773
trsm 28 5 0 414
gemm 28 28 5 2747
trsm 44 5 0 528
gemm 44 44 5 7002
trsm 28 5 0 443
gemm 28 28 5 2746
trsm 28 5 0 691
gemm 28 28 5 4707
trsm 44 5 0 754
gemm 44 44 5 11930
trsm 60 13 0 5067
gemm 60 60 13 47878
trsm 92 13 0 4701
gemm 92 92 13 66547
trsm 28 5 0 440
gemm 28 28 5 2768
trsm 28 5 0 410
gemm 28 28 5 2880
trsm 44 5 0 445
gemm 44 44 5 6952
trsm 28 5 0 458
gemm 28 28 5 2800
trsm 28 5 0 721
gemm 28 28 5 5002
trsm 44 5 0 888
gemm 44 44 5 12369
trsm 60 13 0 3108
gemm 60 60 13 28574
trsm 28 5 0 422
gemm 28 28 5 2793
trsm 28 5 0 429
gemm 28 28 5 2742
trsm 44 5 0 536
gemm 44 44 5 6941
trsm 28 5 0 396
gemm 28 28 5 2729
trsm 28 5 0 387
gemm 28 28 5 2793
trsm 44 5 0 452
gemm 44 44 5 6896
trsm 60 13 0 3193
gemm 60 60 13 28588
trsm 92 13 0 7747
gemm 92 92 13 130475
trsm 124 29 0 32742
gemm 124 124 29 320214
trsm 188 29 0 48455
gemm 188 188 29 698951
trsm 281 32 0 86188
gemm 281 281 32 1968413
trsm 252 29 0 99202
gemm 252 252 29 1340019
trsm 28 5 0 597
gemm 28 28 5 2899
trsm 28 5 0 438
gemm 28 28 5 2945
trsm 44 5 0 555
gemm 44 44 5 6994
trsm 28 5 0 417
gemm 28 28 5 2874
trsm 28 5 0 395
gemm 28 28 5 2867
trsm 44 5 0 506
gemm 44 44 5 6959
trsm 60 13 0 3331
gemm 60 60 13 28700
trsm 28 5 0 443
gemm 28 28 5 2941
trsm 28 5 0 690
gemm 28 28 5 4649
trsm 44 5 0 716
gemm 44 44 5 8038
trsm 28 5 0 417
gemm 28 28 5 2745
trsm 28 5 0 387
gemm 28 28 5 2776
trsm 44 5 0 515
gemm 44 44 5 7010
trsm 60 13 0 3123
gemm 60 60 13 28588
trsm 92 13 0 4717
gemm 92 92 13 66455
trsm 28 5 0 451
gemm 28 28 5 2792
trsm 28 5 0 674
gemm 28 28 5 4989
trsm 44 5 0 734
gemm 44 44 5 12445
trsm 28 5 0 511
gemm 28 28 5 2821
trsm 28 5 0 421
gemm 28 28 5 2747
trsm 44 5 0 495
gemm 44 44 5 7021
trsm 60 13 0 3087
gemm 60 60 13 28625
trsm 28 5 0 422
gemm 28 28 5 2821
trsm 28 5 0 409
gemm 28 28 5 2753
trsm 44 5 0 536
gemm 44 44 5 6960
trsm 28 5 0 395
gemm 28 28 5 2784
trsm 28 5 0 385
gemm 28 28 5 2820
trsm 44 5 0 459
gemm 44 44 5 6908
trsm 60 13 0 5658
gemm 60 60 13 58640
trsm 92 13 0 4782
gemm 92 92 13 66960
trsm 124 29 0 32605
gemm 124 124 29 287613
trsm 28 5 0 578
gemm 28 28 5 2838
trsm 28 5 0 442
gemm 28 28 5 2872
trsm 44 5 0 537
gemm 44 44 5 7004
trsm 28 5 0 434
gemm 28 28 5 2867
trsm 28 5 0 423
gemm 28 28 5 2903
trsm 44 5 0 501
gemm 44 44 5 6984
trsm 60 13 0 3247
gemm 60 60 13 28631
trsm 28 5 0 649
gemm 28 28 5 4892
trsm 28 5 0 675
gemm 28 28 5 4887
trsm 44 5 0 467
gemm 44 44 5 6921
trsm 28 5 0 415
gemm 28 28 5 2946
trsm 28 5 0 541
gemm 28 28 5 2906
trsm 44 5 0 430
gemm 44 44 5 6888
trsm 60 13 0 3191
gemm 60 60 13 28864
trsm 92 13 0 4635
gemm 92 92 13 66504
trsm 28 5 0 776
gemm 28 28 5 5122
trsm 28 5 0 513
gemm 28 28 5 2808
trsm 44 5 0 547
gemm 44 44 5 6977
trsm 28 5 0 428
gemm 28 28 5 2764
trsm 28 5 0 412
gemm 28 28 5 2728
trsm 44 5 0 551
gemm 44 44 5 6963
trsm 60 13 0 3184
gemm 60 60 13 28615
trsm 28 5 0 434
gemm 28 28 5 2872
trsm 28 5 0 424
gemm 28 28 5 2732
trsm 44 5 0 684
gemm 44 44 5 12017
trsm 28 5 0 633
gemm 28 28 5 4820
trsm 28 5 0 433
gemm 28 28 5 2781
trsm 44 5 0 524
gemm 44 44 5 6951
trsm 60 13 0 3150
gemm 60 60 13 28572
trsm 92 13 0 4723
gemm 92 92 13 66411
trsm 124 29 0 36314
gemm 124 124 29 408720
trsm 188 29 0 49139
gemm 188 188 29 805102
trsm 28 5 0 561
gemm 28 28 5 3154
trsm 28 5 0 418
gemm 28 28 5 2828
trsm 44 5 0 592
gemm 44 44 5 10262
trsm 28 5 0 421
gemm 28 28 5 3042
trsm 28 5 0 415
gemm 28 28 5 2737
trsm 44 5 0 525
gemm 44 44 5 6960
trsm 60 13 0 3213
gemm 60 60 13 28590
trsm 28 5 0 753
gemm 28 28 5 5059
trsm 28 5 0 448
gemm 28 28 5 2794
trsm 44 5 0 569
gemm 44 44 5 6965
trsm 28 5 0 426
gemm 28 28 5 2830
trsm 28 5 0 394
gemm 28 28 5 2752
trsm 44 5 0 572
gemm 44 44 5 6971
trsm 60 13 0 3197
gemm 60 60 13 28564
trsm 92 13 0 4700
gemm 92 92 13 66421
trsm 28 5 0 629
gemm 28 28 5 4974
trsm 28 5 0 562
gemm 28 28 5 4719
trsm 44 5 0 580
gemm 44 44 5 6972
trsm 28 5 0 412
gemm 28 28 5 2812
trsm 28 5 0 415
gemm 28 28 5 3029
trsm 44 5 0 557
gemm 44 44 5 6962
trsm 60 13 0 3139
gemm 60 60 13 31427
trsm 28 5 0 419
gemm 28 28 5 2750
trsm 28 5 0 415
gemm 28 28 5 2781
trsm 44 5 0 468
gemm 44 44 5 6912
trsm 28 5 0 652
gemm 28 28 5 4734
trsm 28 5 0 587
gemm 28 28 5 4877
trsm 44 5 0 645
gemm 44 44 5 11877
trsm 60 13 0 3196
gemm 60 60 13 28555
trsm 92 13 0 4687
gemm 92 92 13 66456
trsm 124 29 0 32715
gemm 124 124 29 407963
trsm 28 5 0 516
gemm 28 28 5 2920
trsm 28 5 0 402
gemm 28 28 5 2810
trsm 44 5 0 563
gemm 44 44 5 7009
trsm 28 5 0 391
gemm 28 28 5 2924
trsm 28 5 0 500
gemm 28 28 5 5193
trsm 44 5 0 897
gemm 44 44 5 11594
trsm 60 13 0 5376
gemm 60 60 13 51782
trsm 28 5 0 432
gemm 28 28 5 2835
trsm 28 5 0 483
gemm 28 28 5 5286
trsm 44 5 0 1086
gemm 44 44 5 9833
trsm 28 5 0 405
gemm 28 28 5 2757
trsm 28 5 0 371
gemm 28 28 5 2740
trsm 44 5 0 470
gemm 44 44 5 6949
trsm 60 13 0 3132
gemm 60 60 13 28552
trsm 92 13 0 8100
gemm 92 92 13 129966
trsm 28 5 0 539
gemm 28 28 5 2805
trsm 28 5 0 373
gemm 28 28 5 2809
trsm 44 5 0 546
gemm 44 44 5 6992
trsm 28 5 0 390
gemm 28 28 5 2780
trsm 28 5 0 375
gemm 28 28 5 2803
trsm 44 5 0 470
gemm 44 44 5 6900
trsm 60 13 0 3255
gemm 60 60 13 28624
trsm 28 5 0 811
gemm 28 28 5 5069
trsm 28 5 0 456
gemm 28 28 5 2764
trsm 44 5 0 524
gemm 44 44 5 6984
trsm 28 5 0 389
gemm 28 28 5 2759
trsm 28 5 0 393
gemm 28 28 5 2760
trsm 44 5 0 543
gemm 44 44 5 6975
trsm 60 13 0 3209
gemm 60 60 13 28552
trsm 92 13 0 4702
gemm 92 92 13 66466
trsm 124 29 0 55627
gemm 124 124 29 355517
trsm 188 29 0 48077
gemm 188 188 29 773601
trsm 281 32 0 86576
gemm 281 281 32 1847437
trsm 252 29 0 65771
gemm 252 252 29 1522364
trsm 28 5 0 557
gemm 28 28 5 2838
trsm 28 5 0 436
gemm 28 28 5 2789
trsm 44 5 0 592
gemm 44 44 5 7008
trsm 28 5 0 417
gemm 28 28 5 2829
trsm 28 5 0 389
gemm 28 28 5 2881
trsm 44 5 0 575
gemm 44 44 5 6984
trsm 60 13 0 3243
gemm 60 60 13 28619
trsm 28 5 0 432
gemm 28 28 5 2807
trsm 28 5 0 652
gemm 28 28 5 5078
trsm 44 5 0 767
gemm 44 44 5 12051
trsm 28 5 0 483
gemm 28 28 5 2802
trsm 28 5 0 368
gemm 28 28 5 2914
trsm 44 5 0 470
gemm 44 44 5 6919
trsm 60 13 0 3226
gemm 60 60 13 28583
trsm 92 13 0 4690
gemm 92 92 13 69862
trsm 28 5 0 414
gemm 28 28 5 2786
trsm 28 5 0 410
gemm 28 28 5 2827
trsm 44 5 0 547
gemm 44 44 5 7047
trsm 28 5 0 658
gemm 28 28 5 5161
trsm 28 5 0 450
gemm 28 28 5 2827
trsm 44 5 0 452
gemm 44 44 5 6929
trsm 60 13 0 3157
gemm 60 60 13 28608
trsm 28 5 0 432
gemm 28 28 5 2790
trsm 28 5 0 396
gemm 28 28 5 2878
trsm 44 5 0 529
gemm 44 44 5 6971
trsm 28 5 0 839
gemm 28 28 5 5186
trsm 28 5 0 510
gemm 28 28 5 2777
trsm 44 5 0 559
gemm 44 44 5 7017
trsm 60 13 0 3217
gemm 60 60 13 28610
trsm 92 13 0 4728
gemm 92 92 13 68903
trsm 124 29 0 32752
gemm 124 124 29 421282
trsm 28 5 0 544
gemm 28 28 5 2926
trsm 28 5 0 439
gemm 28 28 5 2907
trsm 44 5 0 516
gemm 44 44 5 6971
trsm 28 5 0 748
gemm 28 28 5 5011
trsm 28 5 0 595
gemm 28 28 5 3476
trsm 44 5 0 504
gemm 44 44 5 6872
trsm 60 13 0 3205
gemm 60 60 13 28618
trsm 28 5 0 442
gemm 28 28 5 2749
trsm 7 2 0 169
gemm 7 7 2 305
trsm 7 2 0 216
gemm 7 7 2 265
trsm 17 4 0 237
gemm 17 17 4 902
trsm 7 2 0 72
gemm 7 7 2 208
trsm 7 2 0 147
gemm 7 7 2 245
trsm 17 4 0 208
gemm 17 17 4 882
trsm 25 4 0 267
gemm 25 25 4 1761
trsm 28 5 0 403
gemm 28 28 5 2739
trsm 37 7 0 1071
gemm 37 37 7 10879
trsm 41 11 0 2470
gemm 41 41 11 26298
trsm 28 5 0 552
gemm 28 28 5 4924
trsm 7 2 0 194
gemm 7 7 2 268
trsm 7 2 0 161
gemm 7 7 2 253
trsm 17 4 0 226
gemm 17 17 4 907
trsm 7 2 0 74
gemm 7 7 2 198
trsm 7 2 0 160
gemm 7 7 2 238
trsm 17 4 0 209
gemm 17 17 4 894
trsm 25 4 0 260
gemm 25 25 4 1720
trsm 28 5 0 404
gemm 28 28 5 2739
trsm 37 7 0 719
gemm 37 37 7 6286
trsm 41 11 0 1695
gemm 41 41 11 11609
trsm 57 12 0 2618
gemm 57 57 12 23947
trsm 28 5 0 470
gemm 28 28 5 2792
trsm 28 5 0 619
gemm 28 28 5 4841
trsm 44 5 0 775
gemm 44 44 5 11785
trsm 28 5 0 402
gemm 28 28 5 2822
trsm 28 5 0 366
gemm 28 28 5 2746
trsm 44 5 0 455
gemm 44 44 5 6941
trsm 60 13 0 3239
gemm 60 60 13 28667
trsm 85 15 0 7153
gemm 85 85 15 72936
trsm 89 27 0 20886
gemm 89 89 27 213611
trsm 28 5 0 539
gemm 28 28 5 2934
trsm 28 5 0 405
gemm 28 28 5 2762
trsm 44 5 0 478
gemm 44 44 5 6999
trsm 28 5 0 418
gemm 28 28 5 2759
trsm 28 5 0 411
gemm 28 28 5 2731
trsm 44 5 0 445
gemm 44 44 5 6896
trsm 60 13 0 3267
gemm 60 60 13 28632
trsm 28 5 0 549
gemm 28 28 5 2895
trsm 7 2 0 166
gemm 7 7 2 293
trsm 7 2 0 157
gemm 7 7 2 228
trsm 17 4 0 235
gemm 17 17 4 996
trsm 7 2 0 81
gemm 7 7 2 203
trsm 7 2 0 158
gemm 7 7 2 225
trsm 17 4 0 186
gemm 17 17 4 931
trsm 25 4 0 257
gemm 25 25 4 1800
trsm 28 5 0 390
gemm 28 28 5 2739
trsm 37 7 0 779
gemm 37 37 7 6275
trsm 41 11 0 1713
gemm 41 41 11 11985
trsm 28 5 0 416
gemm 28 28 5 2771
trsm 7 2 0 172
gemm 7 7 2 303
trsm 7 2 0 165
gemm 7 7 2 239
trsm 17 4 0 212
gemm 17 17 4 924
trsm 7 2 0 78
gemm 7 7 2 187
trsm 7 2 0 157
gemm 7 7 2 224
trsm 17 4 0 215
gemm 17 17 4 905
trsm 25 4 0 285
gemm 25 25 4 1727
trsm 28 5 0 574
gemm 28 28 5 4903
trsm 37 7 0 1265
gemm 37 37 7 11561
trsm 41 11 0 2648
gemm 41 41 11 20717
trsm 57 12 0 2668
gemm 57 57 12 23954
trsm 28 5 0 410
gemm 28 28 5 2776
trsm 28 5 0 409
gemm 28 28 5 2747
trsm 44 5 0 463
gemm 44 44 5 6963
trsm 28 5 0 450
gemm 28 28 5 2836
trsm 28 5 0 385
gemm 28 28 5 2789
trsm 44 5 0 451
gemm 44 44 5 6964
trsm 60 13 0 3222
gemm 60 60 13 28654
trsm 85 15 0 10162
gemm 85 85 15 136012
trsm 89 27 0 21116
gemm 89 89 27 140527
trsm 121 28 0 29617
gemm 121 121 28 395708
trsm 28 5 0 537
gemm 28 28 5 2902
trsm 28 5 0 394
gemm 28 28 5 2847
trsm 44 5 0 534
gemm 44 44 5 6971
trsm 28 5 0 614
gemm 28 28 5 5121
trsm 28 5 0 484
gemm 28 28 5 2972
trsm 44 5 0 505
gemm 44 44 5 7054
trsm 60 13 0 3237
gemm 60 60 13 28618
trsm 28 5 0 408
gemm 28 28 5 2763
trsm 28 5 0 391
gemm 28 28 5 2889
trsm 44 5 0 529
gemm 44 44 5 6959
trsm 28 5 0 411
gemm 28 28 5 2787
trsm 28 5 0 400
gemm 28 28 5 2925
trsm 44 5 0 536
gemm 44 44 5 6982
trsm 60 13 0 5337
gemm 60 60 13 52492
trsm 92 13 0 7271
gemm 92 92 13 70382
trsm 28 5 0 488
gemm 28 28 5 2806
trsm 28 5 0 437
gemm 28 28 5 2747
trsm 44 5 0 457
gemm 44 44 5 6939
trsm 28 5 0 438
gemm 28 28 5 2777
trsm 28 5 0 381
gemm 28 28 5 2743
trsm 44 5 0 441
gemm 44 44 5 6903
trsm 60 13 0 5176
gemm 60 60 13 49892
trsm 28 5 0 526
gemm 28 28 5 2795
trsm 28 5 0 380
gemm 28 28 5 2743
trsm 44 5 0 651
gemm 44 44 5 12235
trsm 28 5 0 390
gemm 28 28 5 2741
trsm 28 5 0 363
gemm 28 28 5 2873
trsm 44 5 0 458
gemm 44 44 5 6909
trsm 60 13 0 3167
gemm 60 60 13 28576
trsm 92 13 0 4694
gemm 92 92 13 66208
trsm 124 29 0 41614
gemm 124 124 29 284835
trsm 181 31 0 55949
gemm 181 181 31 701671
trsm 224 32 0 70177
gemm 224 224 32 1226184
trsm 209 15 0 13966
gemm 209 209 15 554204
trsm 28 5 0 539
gemm 28 28 5 2853
trsm 28 5 0 717
gemm 28 28 5 4896
trsm 44 5 0 818
gemm 44 44 5 12336
trsm 28 5 0 518
gemm 28 28 5 2832
trsm 28 5 0 446
gemm 28 28 5 2730
trsm 44 5 0 484
gemm 44 44 5 6949
trsm 60 13 0 3183
gemm 60 60 13 28763
trsm 28 5 0 443
gemm 28 28 5 2779
trsm 28 5 0 413
gemm 28 28 5 2755
trsm 44 5 0 523
gemm 44 44 5 7069
trsm 28 5 0 409
gemm 28 28 5 2771
trsm 28 5 0 629
gemm 28 28 5 4933
trsm 44 5 0 822
gemm 44 44 5 12054
trsm 60 13 0 5106
gemm 60 60 13 50123
trsm 92 13 0 4735
gemm 92 92 13 66533
trsm 28 5 0 517
gemm 28 28 5 2802
trsm 28 5 0 392
gemm 28 28 5 2804
trsm 44 5 0 469
gemm 44 44 5 6921
trsm 28 5 0 402
gemm 28 28 5 2848
trsm 28 5 0 498
gemm 28 28 5 4989
trsm 44 5 0 835
gemm 44 44 5 12284
trsm 60 13 0 5159
gemm 60 60 13 44897
trsm 28 5 0 422
gemm 28 28 5 2759
trsm 28 5 0 412
gemm 28 28 5 2742
trsm 44 5 0 469
gemm 44 44 5 6908
trsm 28 5 0 507
gemm 28 28 5 4740
trsm 28 5 0 415
gemm 28 28 5 2734
trsm 44 5 0 457
gemm 44 44 5 6895
trsm 60 13 0 3190
gemm 60 60 13 28571
trsm 92 13 0 7910
gemm 92 92 13 120582
trsm 124 29 0 32814
gemm 124 124 29 343620
trsm 28 5 0 544
gemm 28 28 5 2857
trsm 28 5 0 419
gemm 28 28 5 2900
trsm 44 5 0 571
gemm 44 44 5 6997
trsm 28 5 0 423
gemm 28 28 5 2893
trsm 28 5 0 397
gemm 28 28 5 2793
trsm 44 5 0 572
gemm 44 44 5 6963
trsm 60 13 0 3162
gemm 60 60 13 28631
trsm 28 5 0 479
gemm 28 28 5 2783
trsm 7 2 0 169
gemm 7 7 2 304
trsm 7 2 0 88
gemm 7 7 2 198
trsm 17 4 0 216
gemm 17 17 4 1103
trsm 7 2 0 146
gemm 7 7 2 256
trsm 7 2 0 87
gemm 7 7 2 199
trsm 17 4 0 201
gemm 17 17 4 900
trsm 25 4 0 321
gemm 25 25 4 1786
trsm 28 5 0 409
gemm 28 28 5 2754
trsm 37 7 0 722
gemm 37 37 7 6231
trsm 41 11 0 1731
gemm 41 41 11 11636
trsm 28 5 0 401
gemm 28 28 5 2822
trsm 7 2 0 152
gemm 7 7 2 263
trsm 7 2 0 72
gemm 7 7 2 172
trsm 17 4 0 188
gemm 17 17 4 893
trsm 7 2 0 148
gemm 7 7 2 231
trsm 7 2 0 105
gemm 7 7 2 200
trsm 17 4 0 275
gemm 17 17 4 938
trsm 25 4 0 272
gemm 25 25 4 1756
trsm 28 5 0 389
gemm 28 28 5 2754
trsm 37 7 0 670
gemm 37 37 7 6174
trsm 41 11 0 2733
gemm 41 41 11 20662
trsm 57 12 0 4346
gemm 57 57 12 42839
trsm 28 5 0 460
gemm 28 28 5 2782
trsm 28 5 0 395
gemm 28 28 5 2729
trsm 44 5 0 537
gemm 44 44 5 7048
trsm 28 5 0 392
gemm 28 28 5 2738
trsm 28 5 0 371
gemm 28 28 5 2738
trsm 44 5 0 579
gemm 44 44 5 7009
trsm 60 13 0 3228
gemm 60 60 13 28629
trsm 85 15 0 6262
gemm 85 85 15 134090
trsm 89 27 0 21025
gemm 89 89 27 140885
trsm 28 5 0 468
gemm 28 28 5 2817
trsm 28 5 0 412
gemm 28 28 5 2801
trsm 44 5 0 869
gemm 44 44 5 12200
trsm 28 5 0 477
gemm 28 28 5 2820
trsm 28 5 0 371
gemm 28 28 5 2734
trsm 44 5 0 528
gemm 44 44 5 6944
trsm 60 13 0 3210
gemm 60 60 13 28709
trsm 28 5 0 408
gemm 28 28 5 2780
trsm 7 2 0 100
gemm 7 7 2 214
trsm 7 2 0 155
gemm 7 7 2 231
trsm 17 4 0 212
gemm 17 17 4 973
trsm 7 2 0 159
gemm 7 7 2 260
trsm 7 2 0 79
gemm 7 7 2 169
trsm 17 4 0 206
gemm 17 17 4 898
trsm 25 4 0 321
gemm 25 25 4 1803
trsm 28 5 0 387
gemm 28 28 5 2762
trsm 37 7 0 713
gemm 37 37 7 6202
trsm 41 11 0 1688
gemm 41 41 11 11648
trsm 28 5 0 582
gemm 28 28 5 5003
trsm 7 2 0 223
gemm 7 7 2 266
trsm 7 2 0 75
gemm 7 7 2 195
trsm 17 4 0 216
gemm 17 17 4 915
trsm 7 2 0 146
gemm 7 7 2 226
trsm 7 2 0 73
gemm 7 7 2 197
trsm 17 4 0 271
gemm 17 17 4 927
trsm 25 4 0 246
gemm 25 25 4 1785
trsm 28 5 0 394
gemm 28 28 5 2751
trsm 37 7 0 673
gemm 37 37 7 6204
trsm 41 11 0 1701
gemm 41 41 11 11619
trsm 57 12 0 2686
gemm 57 57 12 23962
trsm 28 5 0 395
gemm 28 28 5 2778
trsm 28 5 0 394
gemm 28 28 5 2765
trsm 44 5 0 541
gemm 44 44 5 6991
trsm 28 5 0 633
gemm 28 28 5 5146
trsm 28 5 0 594
gemm 28 28 5 4591
trsm 44 5 0 557
gemm 44 44 5 6949
trsm 60 13 0 3281
gemm 60 60 13 28625
trsm 85 15 0 6387
gemm 85 85 15 71756
trsm 89 27 0 28070
gemm 89 89 27 271028
trsm 121 28 0 29829
gemm 121 121 28 348668
trsm 28 5 0 537
gemm 28 28 5 3003
trsm 28 5 0 402
gemm 28 28 5 2810
trsm 44 5 0 512
gemm 44 44 5 6928
trsm 28 5 0 375
gemm 28 28 5 2824
trsm 28 5 0 396
gemm 28 28 5 2770
trsm 44 5 0 456
gemm 44 44 5 6932
trsm 60 13 0 4483
gemm 60 60 13 59344
trsm 28 5 0 612
gemm 28 28 5 4529
trsm 28 5 0 711
gemm 28 28 5 4974
trsm 44 5 0 832
gemm 44 44 5 11546
trsm 28 5 0 413
gemm 28 28 5 2740
trsm 28 5 0 377
gemm 28 28 5 2867
trsm 44 5 0 491
gemm 44 44 5 6894
trsm 60 13 0 3194
gemm 60 60 13 28799
trsm 92 13 0 4681
gemm 92 92 13 66383
trsm 28 5 0 454
gemm 28 28 5 5402
trsm 28 5 0 700
gemm 28 28 5 4868
trsm 44 5 0 1022
gemm 44 44 5 10265
trsm 28 5 0 459
gemm 28 28 5 2769
trsm 28 5 0 426
gemm 28 28 5 2738
trsm 44 5 0 508
gemm 44 44 5 6958
trsm 60 13 0 3181
gemm 60 60 13 126752
trsm 28 5 0 437
gemm 28 28 5 2772
trsm 28 5 0 602
gemm 28 28 5 4764
trsm 44 5 0 684
gemm 44 44 5 12513
trsm 28 5 0 463
gemm 28 28 5 2800
trsm 28 5 0 390
gemm 28 28 5 2733
trsm 44 5 0 510
gemm 44 44 5 6973
trsm 60 13 0 3163
gemm 60 60 13 28547
trsm 92 13 0 4664
gemm 92 92 13 72151
trsm 124 29 0 32593
gemm 124 124 29 463201
trsm 181 31 0 52845
gemm 181 181 31 783090
trsm 224 32 0 69077
gemm 224 224 32 1159524
trsm 209 15 0 16069
gemm 209 209 15 470304
trsm 313 32 0 167666
gemm 313 313 32 2449670
trsm 281 32 0 85863
gemm 281 281 32 1630479
trsm 273 8 0 5125
gemm 273 273 8 375810
trsm 28 5 0 600
gemm 28 28 5 2893
trsm 28 5 0 435
gemm 28 28 5 2828
trsm 44 5 0 460
gemm 44 44 5 6958
trsm 28 5 0 410
gemm 28 28 5 2834
trsm 28 5 0 380
gemm 28 28 5 2850
trsm 44 5 0 525
gemm 44 44 5 6965
trsm 60 13 0 3204
gemm 60 60 13 31767
trsm 28 5 0 413
gemm 28 28 5 2776
trsm 28 5 0 373
gemm 28 28 5 2882
trsm 44 5 0 474
gemm 44 44 5 6914
trsm 28 5 0 429
gemm 28 28 5 2798
trsm 28 5 0 397
gemm 28 28 5 2750
trsm 44 5 0 477
gemm 44 44 5 6895
trsm 60 13 0 3132
gemm 60 60 13 28554
trsm 92 13 0 4671
gemm 92 92 13 72864
trsm 28 5 0 424
gemm 28 28 5 2770
trsm 28 5 0 409
gemm 28 28 5 2862
trsm 44 5 0 527
gemm 44 44 5 6979
trsm 28 5 0 393
gemm 28 28 5 2743
trsm 28 5 0 403
gemm 28 28 5 5018
trsm 44 5 0 575
gemm 44 44 5 6979
trsm 60 13 0 3195
gemm 60 60 13 28600
trsm 28 5 0 417
gemm 28 28 5 2784
trsm 28 5 0 368
gemm 28 28 5 2860
trsm 44 5 0 518
gemm 44 44 5 6952
trsm 28 5 0 378
gemm 28 28 5 2731
trsm 28 5 0 381
gemm 28 28 5 2732
trsm 44 5 0 516
gemm 44 44 5 7032
trsm 60 13 0 3182
gemm 60 60 13 58203
trsm 92 13 0 4670
gemm 92 92 13 66271
trsm 124 29 0 32630
gemm 124 124 29 285318
trsm 28 5 0 573
gemm 28 28 5 4872
trsm 28 5 0 449
gemm 28 28 5 2943
trsm 44 5 0 562
gemm 44 44 5 7007
trsm 28 5 0 389
gemm 28 28 5 2822
trsm 28 5 0 371
gemm 28 28 5 2854
trsm 44 5 0 472
gemm 44 44 5 6950
trsm 60 13 0 3214
gemm 60 60 13 28601
trsm 28 5 0 417
gemm 28 28 5 2772
trsm 28 5 0 377
gemm 28 28 5 2723
trsm 44 5 0 520
gemm 44 44 5 6998
trsm 28 5 0 420
gemm 28 28 5 2797
trsm 28 5 0 389
gemm 28 28 5 2812
trsm 44 5 0 532
gemm 44 44 5 7154
trsm 60 13 0 3176
gemm 60 60 13 32967
trsm 92 13 0 4685
gemm 92 92 13 66341
trsm 28 5 0 574
gemm 28 28 5 2784
trsm 28 5 0 422
gemm 28 28 5 2760
trsm 44 5 0 450
gemm 44 44 5 6912
trsm 28 5 0 398
gemm 28 28 5 2795
trsm 28 5 0 409
gemm 28 28 5 2894
trsm 44 5 0 517
gemm 44 44 5 6966
trsm 60 13 0 3103
gemm 60 60 13 28575
trsm 28 5 0 469
gemm 28 28 5 2749
trsm 28 5 0 536
gemm 28 28 5 2881
trsm 44 5 0 640
gemm 44 44 5 7079
trsm 28 5 0 411
gemm 28 28 5 2866
trsm 28 5 0 368
gemm 28 28 5 25715
trsm 44 5 0 587
gemm 44 44 5 12157
trsm 60 13 0 3918
gemm 60 60 13 52845
trsm 92 13 0 4696
gemm 92 92 13 69384
trsm 124 29 0 32790
gemm 124 124 29 291060
trsm 188 29 0 60099
gemm 188 188 29 929485
trsm 28 5 0 544
gemm 28 28 5 2991
trsm 28 5 0 413
gemm 28 28 5 2892
trsm 44 5 0 564
gemm 44 44 5 6968
trsm 28 5 0 387
gemm 28 28 5 2919
trsm 28 5 0 370
gemm 28 28 5 2738
trsm 44 5 0 521
gemm 44 44 5 7003
trsm 60 13 0 3199
gemm 60 60 13 42426
trsm 28 5 0 619
gemm 28 28 5 4684
trsm 28 5 0 497
gemm 28 28 5 2867
trsm 44 5 0 462
gemm 44 44 5 6923
trsm 28 5 0 402
gemm 28 28 5 2898
trsm 28 5 0 382
gemm 28 28 5 2744
trsm 44 5 0 477
gemm 44 44 5 6903
trsm 60 13 0 3223
gemm 60 60 13 28577
trsm 92 13 0 4626
gemm 92 92 13 66310
trsm 28 5 0 788
gemm 28 28 5 4404
trsm 28 5 0 755
gemm 28 28 5 4708
trsm 44 5 0 817
gemm 44 44 5 11547
trsm 28 5 0 762
gemm 28 28 5 5550
trsm 28 5 0 576
gemm 28 28 5 4500
trsm 44 5 0 502
gemm 44 44 5 10665
trsm 60 13 0 3689
gemm 60 60 13 51494
trsm 28 5 0 647
gemm 28 28 5 4900
trsm 28 5 0 422
gemm 28 28 5 5245
trsm 44 5 0 726
gemm 44 44 5 11728
trsm 28 5 0 517
gemm 28 28 5 4873
trsm 28 5 0 420
gemm 28 28 5 2791
trsm 44 5 0 513
gemm 44 44 5 6982
trsm 60 13 0 3156
gemm 60 60 13 28552
trsm 92 13 0 4679
gemm 92 92 13 69207
trsm 124 29 0 32541
gemm 124 124 29 448091
trsm 28 5 0 522
gemm 28 28 5 2839
trsm 28 5 0 471
gemm 28 28 5 4700
trsm 44 5 0 850
gemm 44 44 5 12726
trsm 28 5 0 441
gemm 28 28 5 2855
trsm 28 5 0 387
gemm 28 28 5 2811
trsm 44 5 0 427
gemm 44 44 5 6919
trsm 60 13 0 3178
gemm 60 60 13 28623
trsm 28 5 0 474
gemm 28 28 5 2753
trsm 28 5 0 377
gemm 28 28 5 2733
trsm 44 5 0 543
gemm 44 44 5 6967
trsm 28 5 0 396
gemm 28 28 5 2759
trsm 28 5 0 372
gemm 28 28 5 2774
trsm 44 5 0 564
gemm 44 44 5 6977
trsm 60 13 0 3158
gemm 60 60 13 28561
trsm 92 13 0 7488
gemm 92 92 13 122017
trsm 28 5 0 487
gemm 28 28 5 2823
trsm 28 5 0 375
gemm 28 28 5 2799
trsm 44 5 0 561
gemm 44 44 5 7036
trsm 28 5 0 403
gemm 28 28 5 2804
trsm 28 5 0 364
gemm 28 28 5 2832
trsm 44 5 0 518
gemm 44 44 5 6971
trsm 60 13 0 3198
gemm 60 60 13 28636
trsm 28 5 0 698
gemm 28 28 5 5019
trsm 28 5 0 483
gemm 28 28 5 2749
trsm 44 5 0 456
gemm 44 44 5 7022
trsm 28 5 0 402
gemm 28 28 5 2788
trsm 28 5 0 392
gemm 28 28 5 2793
trsm 44 5 0 445
gemm 44 44 5 6921
trsm 60 13 0 3221
gemm 60 60 13 28579
trsm 92 13 0 4687
gemm 92 92 13 66412
trsm 124 29 0 56181
gemm 124 124 29 307499
trsm 188 29 0 103911
gemm 188 188 29 703420
trsm 281 32 0 86131
gemm 281 281 32 1891808
trsm 252 29 0 63296
gemm 252 252 29 1518424
trsm 28 5 0 562
gemm 28 28 5 2905
trsm 28 5 0 440
gemm 28 28 5 2829
trsm 44 5 0 490
gemm 44 44 5 6964
trsm 28 5 0 409
gemm 28 28 5 2827
trsm 28 5 0 372
gemm 28 28 5 2879
trsm 44 5 0 487
gemm 44 44 5 6910
trsm 60 13 0 3183
gemm 60 60 13 28625
trsm 28 5 0 418
gemm 28 28 5 2792
trsm 28 5 0 691
gemm 28 28 5 5043
trsm 44 5 0 809
gemm 44 44 5 12112
trsm 28 5 0 399
gemm 28 28 5 2762
trsm 28 5 0 382
gemm 28 28 5 2887
trsm 44 5 0 536
gemm 44 44 5 7028
trsm 60 13 0 3172
gemm 60 60 13 28582
trsm 92 13 0 4643
gemm 92 92 13 66271
trsm 28 5 0 391
gemm 28 28 5 2834
trsm 28 5 0 551
gemm 28 28 5 5102
trsm 44 5 0 861
gemm 44 44 5 12249
trsm 28 5 0 425
gemm 28 28 5 2789
trsm 28 5 0 373
gemm 28 28 5 2717
trsm 44 5 0 549
gemm 44 44 5 6977
trsm 60 13 0 3181
gemm 60 60 13 28602
trsm 28 5 0 409
gemm 28 28 5 2772
trsm 28 5 0 398
gemm 28 28 5 2719
trsm 44 5 0 449
gemm 44 44 5 6913
trsm 28 5 0 402
gemm 28 28 5 2719
trsm 28 5 0 379
gemm 28 28 5 24725
trsm 44 5 0 735
gemm 44 44 5 12215
trsm 60 13 0 5579
gemm 60 60 13 52792
trsm 92 13 0 4714
gemm 92 92 13 66354
trsm 124 29 0 34629
gemm 124 124 29 317748
trsm 28 5 0 516
gemm 28 28 5 2864
trsm 28 5 0 402
gemm 28 28 5 2856
trsm 44 5 0 574
gemm 44 44 5 6994
trsm 28 5 0 401
gemm 28 28 5 2913
trsm 28 5 0 395
gemm 28 28 5 2740
trsm 44 5 0 547
gemm 44 44 5 6958
trsm 60 13 0 3162
gemm 60 60 13 28686
trsm 28 5 0 801
gemm 28 28 5 5030
trsm 28 5 0 667
gemm 28 28 5 4837
trsm 44 5 0 625
gemm 44 44 5 12043
trsm 28 5 0 443
gemm 28 28 5 2766
trsm 28 5 0 393
gemm 28 28 5 2774
trsm 44 5 0 534
gemm 44 44 5 6972
trsm 60 13 0 3163
gemm 60 60 13 28523
trsm 92 13 0 4713
gemm 92 92 13 66271
trsm 28 5 0 724
gemm 28 28 5 5131
trsm 28 5 0 638
gemm 28 28 5 4803
trsm 44 5 0 587
gemm 44 44 5 7013
trsm 28 5 0 412
gemm 28 28 5 2788
trsm 28 5 0 384
gemm 28 28 5 2820
trsm 44 5 0 465
gemm 44 44 5 6924
trsm 60 13 0 3191
gemm 60 60 13 28599
trsm 28 5 0 442
gemm 28 28 5 2788
trsm 28 5 0 410
gemm 28 28 5 2889
trsm 44 5 0 537
gemm 44 44 5 6961
trsm 28 5 0 667
gemm 28 28 5 4771
trsm 28 5 0 582
gemm 28 28 5 3444
trsm 44 5 0 530
gemm 44 44 5 6975
trsm 60 13 0 3218
gemm 60 60 13 28551
trsm 92 13 0 4706
gemm 92 92 13 66288
trsm 124 29 0 32597
gemm 124 124 29 428335
trsm 188 29 0 48018
gemm 188 188 29 768538
trsm 28 5 0 530
gemm 28 28 5 2873
trsm 28 5 0 435
gemm 28 28 5 2899
trsm 44 5 0 476
gemm 44 44 5 7020
trsm 28 5 0 400
gemm 28 28 5 3830
trsm 28 5 0 428
gemm 28 28 5 2841
trsm 44 5 0 450
gemm 44 44 5 6922
trsm 60 13 0 3196
gemm 60 60 13 28594
trsm 28 5 0 395
gemm 28 28 5 2787
trsm 28 5 0 601
gemm 28 28 5 4953
trsm 44 5 0 792
gemm 44 44 5 11970
trsm 28 5 0 430
gemm 28 28 5 2825
trsm 28 5 0 403
gemm 28 28 5 2716
trsm 44 5 0 517
gemm 44 44 5 6987
trsm 60 13 0 3186
gemm 60 60 13 28565
trsm 92 13 0 4691
gemm 92 92 13 66289
trsm 28 5 0 477
gemm 28 28 5 2789
trsm 28 5 0 757
gemm 28 28 5 5176
trsm 44 5 0 860
gemm 44 44 5 12022
trsm 28 5 0 506
gemm 28 28 5 2755
trsm 28 5 0 415
gemm 28 28 5 2828
trsm 44 5 0 541
gemm 44 44 5 6947
trsm 60 13 0 3182
gemm 60 60 13 28623
trsm 28 5 0 453
gemm 28 28 5 2749
trsm 28 5 0 409
gemm 28 28 5 2734
trsm 44 5 0 458
gemm 44 44 5 6934
trsm 28 5 0 410
gemm 28 28 5 2765
trsm 28 5 0 546
gemm 28 28 5 4900
trsm 44 5 0 791
gemm 44 44 5 18457
trsm 60 13 0 5338
gemm 60 60 13 51690
trsm 92 13 0 4700
gemm 92 92 13 66290
trsm 124 29 0 32598
gemm 124 124 29 284965
trsm 28 5 0 568
gemm 28 28 5 2911
trsm 28 5 0 397
gemm 28 28 5 2914
trsm 44 5 0 555
gemm 44 44 5 6985
trsm 28 5 0 411
gemm 28 28 5 2847
trsm 28 5 0 414
gemm 28 28 5 2758
trsm 44 5 0 499
gemm 44 44 5 6950
trsm 60 13 0 3207
gemm 60 60 13 28641
trsm 28 5 0 769
gemm 28 28 5 5170
trsm 28 5 0 464
gemm 28 28 5 2798
trsm 44 5 0 567
gemm 44 44 5 7002
trsm 28 5 0 588
gemm 28 28 5 5169
trsm 28 5 0 389
gemm 28 28 5 2739
trsm 44 5 0 529
gemm 44 44 5 6946
trsm 60 13 0 3133
gemm 60 60 13 28572
trsm 92 13 0 4669
gemm 92 92 13 66430
trsm 28 5 0 732
gemm 28 28 5 4934
trsm 28 5 0 636
gemm 28 28 5 4949
trsm 44 5 0 662
gemm 44 44 5 11827
trsm 28 5 0 440
gemm 28 28 5 2796
trsm 28 5 0 427
gemm 28 28 5 2813
trsm 44 5 0 439
gemm 44 44 5 6902
trsm 60 13 0 3645
gemm 60 60 13 28630
trsm 28 5 0 947
gemm 28 28 5 4886
trsm 28 5 0 393
gemm 28 28 5 2794
trsm 44 5 0 525
gemm 44 44 5 6968
trsm 28 5 0 538
gemm 28 28 5 4956
trsm 13 2 0 243
gemm 13 13 2 688
trsm 15 3 0 184
gemm 15 15 3 1111
trsm 23 4 0 316
gemm 23 23 4 1572
trsm 13 2 0 175
gemm 13 13 2 442
trsm 15 3 0 139
gemm 15 15 3 749
trsm 23 4 0 290
gemm 23 23 4 1489
trsm 35 5 0 462
gemm 35 35 5 4625
trsm 39 11 0 1629
gemm 39 39 11 10567
trsm 55 13 0 2960
gemm 55 55 13 27914
trsm 28 5 0 421
gemm 28 28 5 2794
trsm 28 5 0 388
gemm 28 28 5 2727
trsm 44 5 0 468
gemm 44 44 5 10577
trsm 28 5 0 594
gemm 28 28 5 4784
trsm 13 2 0 256
gemm 13 13 2 693
trsm 15 3 0 218
gemm 15 15 3 1119
trsm 23 4 0 360
gemm 23 23 4 2658
trsm 13 2 0 199
gemm 13 13 2 425
trsm 15 3 0 146
gemm 15 15 3 739
trsm 23 4 0 309
gemm 23 23 4 1495
trsm 35 5 0 442
gemm 35 35 5 4642
trsm 39 11 0 1664
gemm 39 39 11 10579
trsm 55 13 0 2942
gemm 55 55 13 24150
trsm 83 13 0 4590
gemm 83 83 13 59548
trsm 87 27 0 21018
gemm 87 87 27 211741
trsm 119 29 0 31444
gemm 119 119 29 295917
trsm 28 5 0 569
gemm 28 28 5 2819
trsm 28 5 0 401
gemm 28 28 5 2899
trsm 44 5 0 561
gemm 44 44 5 6997
trsm 28 5 0 408
gemm 28 28 5 2858
trsm 28 5 0 402
gemm 28 28 5 2770
trsm 44 5 0 543
gemm 44 44 5 6964
trsm 60 13 0 3147
gemm 60 60 13 28579
trsm 28 5 0 624
gemm 28 28 5 4739
trsm 28 5 0 668
gemm 28 28 5 4818
trsm 44 5 0 619
gemm 44 44 5 11292
trsm 28 5 0 434
gemm 28 28 5 2755
trsm 28 5 0 394
gemm 28 28 5 2779
trsm 44 5 0 532
gemm 44 44 5 7017
trsm 60 13 0 3109
gemm 60 60 13 28530
trsm 92 13 0 4718
gemm 92 92 13 66275
trsm 28 5 0 435
gemm 28 28 5 2752
trsm 28 5 0 667
gemm 28 28 5 4594
trsm 44 5 0 857
gemm 44 44 5 12250
trsm 28 5 0 454
gemm 28 28 5 2833
trsm 28 5 0 414
gemm 28 28 5 2736
trsm 44 5 0 451
gemm 44 44 5 6914
trsm 60 13 0 3192
gemm 60 60 13 28609
trsm 28 5 0 403
gemm 28 28 5 2757
trsm 28 5 0 418
gemm 28 28 5 2726
trsm 44 5 0 496
gemm 44 44 5 6967
trsm 28 5 0 399
gemm 28 28 5 2774
trsm 13 2 0 180
gemm 13 13 2 467
trsm 15 3 0 320
gemm 15 15 3 1123
trsm 23 4 0 461
gemm 23 23 4 2504
trsm 13 2 0 241
gemm 13 13 2 663
trsm 15 3 0 229
gemm 15 15 3 1074
trsm 23 4 0 309
gemm 23 23 4 1524
trsm 35 5 0 424
gemm 35 35 5 4646
trsm 39 11 0 1690
gemm 39 39 11 10574
trsm 55 13 0 2979
gemm 55 55 13 24118
trsm 28 5 0 423
gemm 28 28 5 2803
trsm 28 5 0 402
gemm 28 28 5 2727
trsm 44 5 0 554
gemm 44 44 5 6982
trsm 28 5 0 422
gemm 28 28 5 2733
trsm 13 2 0 180
gemm 13 13 2 441
trsm 15 3 0 150
gemm 15 15 3 663
trsm 23 4 0 314
gemm 23 23 4 1555
trsm 13 2 0 259
gemm 13 13 2 647
trsm 15 3 0 197
gemm 15 15 3 1117
trsm 23 4 0 419
gemm 23 23 4 2602
trsm 35 5 0 669
gemm 35 35 5 7638
trsm 39 11 0 1632
gemm 39 39 11 10536
trsm 55 13 0 2932
gemm 55 55 13 24133
trsm 83 13 0 4739
gemm 83 83 13 59486
trsm 87 27 0 23646
gemm 87 87 27 148066
trsm 119 29 0 31733
gemm 119 119 29 289192
trsm 179 29 0 70340
gemm 179 179 29 596360
trsm 210 32 0 66960
gemm 210 210 32 1071847
trsm 183 27 0 40510
gemm 183 183 27 693318
trsm 276 32 0 121597
gemm 276 276 32 1697307
trsm 247 29 0 121526
gemm 247 247 29 1302868
trsm 28 5 0 707
gemm 28 28 5 2882
trsm 28 5 0 418
gemm 28 28 5 2787
trsm 44 5 0 564
gemm 44 44 5 7056
trsm 28 5 0 416
gemm 28 28 5 2865
trsm 28 5 0 378
gemm 28 28 5 2740
trsm 44 5 0 537
gemm 44 44 5 7020
trsm 60 13 0 3227
gemm 60 60 13 28600
trsm 28 5 0 658
gemm 28 28 5 5231
trsm 28 5 0 628
gemm 28 28 5 5208
trsm 44 5 0 716
gemm 44 44 5 12467
trsm 28 5 0 409
gemm 28 28 5 2818
trsm 28 5 0 569
gemm 28 28 5 4110
trsm 44 5 0 919
gemm 44 44 5 13329
trsm 60 13 0 4430
gemm 60 60 13 46284
trsm 92 13 0 4741
gemm 92 92 13 66320
trsm 28 5 0 783
gemm 28 28 5 4981
trsm 28 5 0 506
gemm 28 28 5 2750
trsm 44 5 0 607
gemm 44 44 5 7035
trsm 28 5 0 589
gemm 28 28 5 3093
trsm 28 5 0 452
gemm 28 28 5 2904
trsm 44 5 0 503
gemm 44 44 5 7028
trsm 60 13 0 3191
gemm 60 60 13 61063
trsm 28 5 0 451
gemm 28 28 5 2786
trsm 28 5 0 648
gemm 28 28 5 4895
trsm 44 5 0 827
gemm 44 44 5 12345
trsm 28 5 0 463
gemm 28 28 5 2838
trsm 28 5 0 411
gemm 28 28 5 2741
trsm 44 5 0 527
gemm 44 44 5 6993
trsm 60 13 0 3143
gemm 60 60 13 32137
trsm 92 13 0 4696
gemm 92 92 13 66297
trsm 124 29 0 54433
gemm 124 124 29 353421
trsm 28 5 0 649
gemm 28 28 5 2886
trsm 28 5 0 746
gemm 28 28 5 4980
trsm 44 5 0 823
gemm 44 44 5 12182
trsm 28 5 0 402
gemm 28 28 5 2851
trsm 28 5 0 388
gemm 28 28 5 2723
trsm 44 5 0 433
gemm 44 44 5 6906
trsm 60 13 0 3189
gemm 60 60 13 28604
trsm 28 5 0 411
gemm 28 28 5 2765
trsm 28 5 0 375
gemm 28 28 5 2720
trsm 44 5 0 535
gemm 44 44 5 6974
trsm 28 5 0 371
gemm 28 28 5 2755
trsm 28 5 0 404
gemm 28 28 5 2773
trsm 44 5 0 857
gemm 44 44 5 12691
trsm 60 13 0 5674
gemm 60 60 13 52149
trsm 92 13 0 4737
gemm 92 92 13 66389
trsm 28 5 0 447
gemm 28 28 5 2742
trsm 28 5 0 392
gemm 28 28 5 2796
trsm 44 5 0 509
gemm 44 44 5 11847
trsm 28 5 0 437
gemm 28 28 5 2767
trsm 28 5 0 634
gemm 28 28 5 4607
trsm 44 5 0 781
gemm 44 44 5 12102
trsm 60 13 0 4618
gemm 60 60 13 50450
trsm 28 5 0 528
gemm 28 28 5 2871
trsm 28 5 0 374
gemm 28 28 5 2737
trsm 44 5 0 470
gemm 44 44 5 6969
trsm 28 5 0 389
gemm 28 28 5 2733
trsm 28 5 0 365
gemm 28 28 5 2785
trsm 44 5 0 447
gemm 44 44 5 6926
trsm 60 13 0 3189
gemm 60 60 13 28549
trsm 92 13 0 4609
gemm 92 92 13 148366
trsm 124 29 0 32573
gemm 124 124 29 288071
trsm 188 29 0 54899
gemm 188 188 29 734344
trsm 28 5 0 562
gemm 28 28 5 2930
trsm 28 5 0 767
gemm 28 28 5 4936
trsm 44 5 0 795
gemm 44 44 5 12384
trsm 28 5 0 473
gemm 28 28 5 2808
trsm 28 5 0 454
gemm 28 28 5 2823
trsm 44 5 0 501
gemm 44 44 5 7021
trsm 60 13 0 3176
gemm 60 60 13 28621
trsm 28 5 0 437
gemm 28 28 5 2762
trsm 28 5 0 388
gemm 28 28 5 2900
trsm 44 5 0 435
gemm 44 44 5 6953
trsm 28 5 0 407
gemm 28 28 5 2826
trsm 28 5 0 716
gemm 28 28 5 5214
trsm 44 5 0 844
gemm 44 44 5 11858
trsm 60 13 0 3193
gemm 60 60 13 28571
trsm 92 13 0 4699
gemm 92 92 13 66309
trsm 28 5 0 444
gemm 28 28 5 2780
trsm 28 5 0 421
gemm 28 28 5 2760
trsm 44 5 0 454
gemm 44 44 5 6940
trsm 28 5 0 421
gemm 28 28 5 2904
trsm 28 5 0 683
gemm 28 28 5 5052
trsm 44 5 0 680
gemm 44 44 5 12121
trsm 60 13 0 5723
gemm 60 60 13 48303
trsm 28 5 0 470
gemm 28 28 5 2775
trsm 28 5 0 400
gemm 28 28 5 2726
trsm 44 5 0 512
gemm 44 44 5 6963
trsm 28 5 0 411
gemm 28 28 5 2758
trsm 28 5 0 426
gemm 28 28 5 2834
trsm 44 5 0 495
gemm 44 44 5 6943
trsm 60 13 0 3217
gemm 60 60 13 28582
trsm 92 13 0 4634
gemm 92 92 13 141971
trsm 124 29 0 32634
gemm 124 124 29 288191
trsm 28 5 0 608
gemm 28 28 5 2834
trsm 28 5 0 407
gemm 28 28 5 2782
trsm 44 5 0 500
gemm 44 44 5 6972
trsm 28 5 0 380
gemm 28 28 5 2864
trsm 28 5 0 384
gemm 28 28 5 2794
trsm 44 5 0 523
gemm 44 44 5 6954
trsm 60 13 0 3133
gemm 60 60 13 28542
trsm 28 5 0 410
gemm 28 28 5 2745
trsm 7 2 0 208
gemm 7 7 2 408
trsm 7 2 0 246
gemm 7 7 2 337
trsm 17 4 0 344
gemm 17 17 4 1522
trsm 7 2 0 133
gemm 7 7 2 200
trsm 7 2 0 192
gemm 7 7 2 342
trsm 17 4 0 309
gemm 17 17 4 1501
trsm 25 4 0 415
gemm 25 25 4 2946
trsm 28 5 0 439
gemm 28 28 5 2754
trsm 37 7 0 768
gemm 37 37 7 6249
trsm 41 11 0 1720
gemm 41 41 11 11619
trsm 28 5 0 433
gemm 28 28 5 2801
trsm 7 2 0 175
gemm 7 7 2 245
trsm 7 2 0 208
gemm 7 7 2 293
trsm 17 4 0 280
gemm 17 17 4 1519
trsm 7 2 0 186
gemm 7 7 2 339
trsm 7 2 0 108
gemm 7 7 2 254
trsm 17 4 0 301
gemm 17 17 4 1587
trsm 25 4 0 433
gemm 25 25 4 2946
trsm 28 5 0 461
gemm 28 28 5 2831
trsm 37 7 0 634
gemm 37 37 7 6201
trsm 41 11 0 1670
gemm 41 41 11 11578
trsm 57 12 0 2650
gemm 57 57 12 23933
trsm 28 5 0 523
gemm 28 28 5 2746
trsm 28 5 0 408
gemm 28 28 5 2745
trsm 44 5 0 475
gemm 44 44 5 6945
trsm 28 5 0 425
gemm 28 28 5 25002
trsm 28 5 0 653
gemm 28 28 5 4765
trsm 44 5 0 579
gemm 44 44 5 6986
trsm 60 13 0 3119
gemm 60 60 13 28540
trsm 85 15 0 6365
gemm 85 85 15 71793
trsm 89 27 0 21182
gemm 89 89 27 171842
trsm 28 5 0 503
gemm 28 28 5 2833
trsm 28 5 0 404
gemm 28 28 5 2907
trsm 44 5 0 486
gemm 44 44 5 6962
trsm 28 5 0 555
gemm 28 28 5 4102
trsm 28 5 0 395
gemm 28 28 5 2723
trsm 44 5 0 466
gemm 44 44 5 6922
trsm 60 13 0 3217
gemm 60 60 13 28760
trsm 28 5 0 686
gemm 28 28 5 4864
trsm 7 2 0 296
gemm 7 7 2 386
trsm 7 2 0 261
gemm 7 7 2 351
trsm 17 4 0 355
gemm 17 17 4 1513
trsm 7 2 0 150
gemm 7 7 2 218
trsm 7 2 0 165
gemm 7 7 2 219
trsm 17 4 0 191
gemm 17 17 4 899
trsm 25 4 0 268
gemm 25 25 4 1730
trsm 28 5 0 469
gemm 28 28 5 2752
trsm 37 7 0 767
gemm 37 37 7 6266
trsm 41 11 0 1695
gemm 41 41 11 11639
trsm 28 5 0 425
gemm 28 28 5 2799
trsm 7 2 0 110
gemm 7 7 2 168
trsm 7 2 0 165
gemm 7 7 2 218
trsm 17 4 0 213
gemm 17 17 4 937
trsm 7 2 0 160
gemm 7 7 2 217
trsm 7 2 0 91
gemm 7 7 2 162
trsm 17 4 0 209
gemm 17 17 4 884
trsm 25 4 0 320
gemm 25 25 4 1851
trsm 28 5 0 405
gemm 28 28 5 2742
trsm 37 7 0 724
gemm 37 37 7 6244
trsm 41 11 0 1685
gemm 41 41 11 11587
trsm 57 12 0 4472
gemm 57 57 12 50397
trsm 28 5 0 528
gemm 28 28 5 2784
trsm 28 5 0 416
gemm 28 28 5 2723
trsm 44 5 0 468
gemm 44 44 5 6979
trsm 28 5 0 404
gemm 28 28 5 2790
trsm 28 5 0 405
gemm 28 28 5 2738
trsm 44 5 0 512
gemm 44 44 5 6936
trsm 60 13 0 3139
gemm 60 60 13 28603
trsm 85 15 0 6194
gemm 85 85 15 71692
trsm 89 27 0 21120
gemm 89 89 27 144607
trsm 121 28 0 29796
gemm 121 121 28 388463
trsm 28 5 0 549
gemm 28 28 5 2899
trsm 28 5 0 417
gemm 28 28 5 2914
trsm 44 5 0 487
gemm 44 44 5 6961
trsm 28 5 0 590
gemm 28 28 5 4799
trsm 28 5 0 644
gemm 28 28 5 5023
trsm 44 5 0 504
gemm 44 44 5 6930
trsm 60 13 0 3182
gemm 60 60 13 28597
trsm 28 5 0 419
gemm 28 28 5 2774
trsm 28 5 0 396
gemm 28 28 5 2750
trsm 44 5 0 521
gemm 44 44 5 6943
trsm 28 5 0 391
gemm 28 28 5 2734
trsm 28 5 0 395
gemm 28 28 5 2859
trsm 44 5 0 529
gemm 44 44 5 6947
trsm 60 13 0 3192
gemm 60 60 13 28585
trsm 92 13 0 8344
gemm 92 92 13 131762
trsm 28 5 0 516
gemm 28 28 5 2820
trsm 28 5 0 391
gemm 28 28 5 2897
trsm 44 5 0 557
gemm 44 44 5 6998
trsm 28 5 0 419
gemm 28 28 5 2761
trsm 28 5 0 394
gemm 28 28 5 2739
trsm 44 5 0 542
gemm 44 44 5 6971
trsm 60 13 0 3194
gemm 60 60 13 28605
trsm 28 5 0 674
gemm 28 28 5 4634
trsm 28 5 0 468
gemm 28 28 5 2761
trsm 44 5 0 462
gemm 44 44 5 6924
trsm 28 5 0 412
gemm 28 28 5 2762
trsm 28 5 0 395
gemm 28 28 5 2719
trsm 44 5 0 459
gemm 44 44 5 6960
trsm 60 13 0 3162
gemm 60 60 13 28540
trsm 92 13 0 4650
gemm 92 92 13 96380
trsm 124 29 0 48541
gemm 124 124 29 346504
trsm 181 31 0 90040
gemm 181 181 31 666900
trsm 224 32 0 70164
gemm 224 224 32 1162006
trsm 209 15 0 23276
gemm 209 209 15 464914
trsm 28 5 0 718
gemm 28 28 5 4996
trsm 28 5 0 473
gemm 28 28 5 2881
trsm 44 5 0 495
gemm 44 44 5 6968
trsm 28 5 0 383
gemm 28 28 5 2880
trsm 28 5 0 371
gemm 28 28 5 2828
trsm 44 5 0 585
gemm 44 44 5 8556
trsm 60 13 0 3197
gemm 60 60 13 28599
trsm 28 5 0 471
gemm 28 28 5 2774
trsm 28 5 0 615
gemm 28 28 5 4852
trsm 44 5 0 834
gemm 44 44 5 17595
trsm 28 5 0 611
gemm 28 28 5 4841
trsm 28 5 0 421
gemm 28 28 5 2803
trsm 44 5 0 519
gemm 44 44 5 6949
trsm 60 13 0 3187
gemm 60 60 13 28576
trsm 92 13 0 4827
gemm 92 92 13 66279
trsm 28 5 0 429
gemm 28 28 5 2775
trsm 28 5 0 666
gemm 28 28 5 4787
trsm 44 5 0 869
gemm 44 44 5 18673
trsm 28 5 0 503
gemm 28 28 5 2809
trsm 28 5 0 465
gemm 28 28 5 2729
trsm 44 5 0 500
gemm 44 44 5 6956
trsm 60 13 0 3207
gemm 60 60 13 28625
trsm 28 5 0 403
gemm 28 28 5 2755
trsm 28 5 0 375
gemm 28 28 5 2810
trsm 44 5 0 541
gemm 44 44 5 6989
trsm 28 5 0 391
gemm 28 28 5 2764
trsm 28 5 0 442
gemm 28 28 5 2752
trsm 44 5 0 472
gemm 44 44 5 6898
trsm 60 13 0 3124
gemm 60 60 13 28568
trsm 92 13 0 4679
gemm 92 92 13 66274
trsm 124 29 0 32508
gemm 124 124 29 283963
trsm 28 5 0 495
gemm 28 28 5 2832
trsm 28 5 0 377
gemm 28 28 5 2891
trsm 44 5 0 539
gemm 44 44 5 7013
trsm 28 5 0 388
gemm 28 28 5 2937
trsm 28 5 0 587
gemm 28 28 5 3037
trsm 44 5 0 523
gemm 44 44 5 6971
trsm 60 13 0 3164
gemm 60 60 13 28593
trsm 28 5 0 729
gemm 28 28 5 4681
trsm 28 5 0 467
gemm 28 28 5 2802
trsm 44 5 0 440
gemm 44 44 5 6925
trsm 28 5 0 398
gemm 28 28 5 2913
trsm 28 5 0 438
gemm 28 28 5 3439
trsm 44 5 0 520
gemm 44 44 5 6962
trsm 60 13 0 3212
gemm 60 60 13 28545
trsm 92 13 0 4683
gemm 92 92 13 66356
trsm 28 5 0 526
gemm 28 28 5 2816
trsm 28 5 0 429
gemm 28 28 5 2743
trsm 44 5 0 468
gemm 44 44 5 6990
trsm 28 5 0 408
gemm 28 28 5 2757
trsm 28 5 0 397
gemm 28 28 5 2732
trsm 44 5 0 454
gemm 44 44 5 6924
trsm 60 13 0 3156
gemm 60 60 13 28591
trsm 28 5 0 413
gemm 28 28 5 2772
trsm 28 5 0 412
gemm 28 28 5 2729
trsm 44 5 0 513
gemm 44 44 5 7040
trsm 28 5 0 417
gemm 28 28 5 2731
trsm 13 2 0 275
gemm 13 13 2 806
trsm 15 3 0 180
gemm 15 15 3 1118
trsm 23 4 0 453
gemm 23 23 4 2820
trsm 13 2 0 193
gemm 13 13 2 753
trsm 15 3 0 192
gemm 15 15 3 1195
trsm 23 4 0 317
gemm 23 23 4 1514
trsm 35 5 0 417
gemm 35 35 5 4617
trsm 39 11 0 1635
gemm 39 39 11 10572
trsm 55 13 0 2973
gemm 55 55 13 24121
trsm 28 5 0 427
gemm 28 28 5 2777
trsm 28 5 0 440
gemm 28 28 5 2727
trsm 44 5 0 520
gemm 44 44 5 6983
trsm 28 5 0 415
gemm 28 28 5 2771
trsm 13 2 0 172
gemm 13 13 2 441
trsm 15 3 0 150
gemm 15 15 3 711
trsm 23 4 0 460
gemm 23 23 4 2750
trsm 13 2 0 305
gemm 13 13 2 722
trsm 15 3 0 250
gemm 15 15 3 1132
trsm 23 4 0 312
gemm 23 23 4 1518
trsm 35 5 0 413
gemm 35 35 5 4589
trsm 39 11 0 1658
gemm 39 39 11 10564
trsm 55 13 0 2962
gemm 55 55 13 24100
trsm 83 13 0 4648
gemm 83 83 13 62948
trsm 87 27 0 20584
gemm 87 87 27 134648
trsm 119 29 0 31421
gemm 119 119 29 262775
trsm 28 5 0 567
gemm 28 28 5 2807
trsm 28 5 0 384
gemm 28 28 5 2907
trsm 44 5 0 572
gemm 44 44 5 7005
trsm 28 5 0 407
gemm 28 28 5 2933
trsm 28 5 0 396
gemm 28 28 5 2852
trsm 44 5 0 528
gemm 44 44 5 6994
trsm 60 13 0 3162
gemm 60 60 13 28575
trsm 28 5 0 426
gemm 28 28 5 2774
trsm 28 5 0 402
gemm 28 28 5 2749
trsm 44 5 0 440
gemm 44 44 5 6957
trsm 28 5 0 376
gemm 28 28 5 2754
trsm 28 5 0 677
gemm 28 28 5 4641
trsm 44 5 0 637
gemm 44 44 5 11923
trsm 60 13 0 5025
gemm 60 60 13 49670
trsm 92 13 0 4763
gemm 92 92 13 66302
trsm 28 5 0 473
gemm 28 28 5 2803
trsm 28 5 0 407
gemm 28 28 5 2853
trsm 44 5 0 529
gemm 44 44 5 6997
trsm 28 5 0 412
gemm 28 28 5 2739
trsm 28 5 0 617
gemm 28 28 5 4650
trsm 44 5 0 656
gemm 44 44 5 12059
trsm 60 13 0 5143
gemm 60 60 13 51939
trsm 28 5 0 465
gemm 28 28 5 2809
trsm 28 5 0 389
gemm 28 28 5 2721
trsm 44 5 0 542
gemm 44 44 5 6980
trsm 28 5 0 383
gemm 28 28 5 2740
trsm 13 2 0 180
gemm 13 13 2 485
trsm 15 3 0 142
gemm 15 15 3 667
trsm 23 4 0 247
gemm 23 23 4 31478
trsm 13 2 0 426
gemm 13 13 2 714
trsm 15 3 0 174
gemm 15 15 3 705
trsm 23 4 0 316
gemm 23 23 4 1605
trsm 35 5 0 768
gemm 35 35 5 4601
trsm 39 11 0 1677
gemm 39 39 11 10566
trsm 55 13 0 2939
gemm 55 55 13 24142
trsm 28 5 0 432
gemm 28 28 5 2811
trsm 28 5 0 725
gemm 28 28 5 4825
trsm 44 5 0 861
gemm 44 44 5 12875
trsm 28 5 0 477
gemm 28 28 5 2807
trsm 13 2 0 173
gemm 13 13 2 455
trsm 15 3 0 139
gemm 15 15 3 674
trsm 23 4 0 307
gemm 23 23 4 1571
trsm 13 2 0 175
gemm 13 13 2 419
trsm 15 3 0 148
gemm 15 15 3 637
trsm 23 4 0 307
gemm 23 23 4 1520
trsm 35 5 0 425
gemm 35 35 5 4662
trsm 39 11 0 1682
gemm 39 39 11 13578
trsm 55 13 0 2980
gemm 55 55 13 24133
trsm 83 13 0 4640
gemm 83 83 13 97812
trsm 87 27 0 21091
gemm 87 87 27 134739
trsm 119 29 0 31498
gemm 119 119 29 348035
trsm 179 29 0 45976
gemm 179 179 29 764125
trsm 210 32 0 65149
gemm 210 210 32 999705
trsm 183 27 0 73200
gemm 183 183 27 643409
trsm 28 5 0 532
gemm 28 28 5 3016
trsm 28 5 0 499
gemm 28 28 5 2949
trsm 44 5 0 504
gemm 44 44 5 6932
trsm 28 5 0 400
gemm 28 28 5 2828
trsm 28 5 0 390
gemm 28 28 5 2736
trsm 44 5 0 577
gemm 44 44 5 31149
trsm 60 13 0 5305
gemm 60 60 13 58652
trsm 28 5 0 505
gemm 28 28 5 2852
trsm 28 5 0 392
gemm 28 28 5 2741
trsm 44 5 0 555
gemm 44 44 5 6962
trsm 28 5 0 423
gemm 28 28 5 2777
trsm 28 5 0 392
gemm 28 28 5 2858
trsm 44 5 0 460
gemm 44 44 5 6903
trsm 60 13 0 3116
gemm 60 60 13 28576
trsm 92 13 0 4717
gemm 92 92 13 66285
trsm 28 5 0 567
gemm 28 28 5 2843
trsm 28 5 0 446
gemm 28 28 5 2807
trsm 44 5 0 555
gemm 44 44 5 6996
trsm 28 5 0 404
gemm 28 28 5 2816
trsm 28 5 0 391
gemm 28 28 5 2726
trsm 44 5 0 514
gemm 44 44 5 6959
trsm 60 13 0 3190
gemm 60 60 13 28618
trsm 28 5 0 403
gemm 28 28 5 2774
trsm 28 5 0 371
gemm 28 28 5 2787
trsm 44 5 0 716
gemm 44 44 5 12007
trsm 28 5 0 607
gemm 28 28 5 2890
trsm 28 5 0 455
gemm 28 28 5 2745
trsm 44 5 0 780
gemm 44 44 5 12148
trsm 60 13 0 3129
gemm 60 60 13 28584
trsm 92 13 0 4690
gemm 92 92 13 66310
trsm 124 29 0 32554
gemm 124 124 29 412407
trsm 28 5 0 567
gemm 28 28 5 2829
trsm 28 5 0 412
gemm 28 28 5 2897
trsm 44 5 0 535
gemm 44 44 5 6998
trsm 28 5 0 710
gemm 28 28 5 5298
trsm 28 5 0 483
gemm 28 28 5 2841
trsm 44 5 0 459
gemm 44 44 5 6926
trsm 60 13 0 5738
gemm 60 60 13 28580
trsm 28 5 0 427
gemm 28 28 5 2879
trsm 28 5 0 379
gemm 28 28 5 2749
trsm 44 5 0 533
gemm 44 44 5 6969
trsm 28 5 0 377
gemm 28 28 5 2741
trsm 28 5 0 571
gemm 28 28 5 4208
trsm 44 5 0 526
gemm 44 44 5 7028
trsm 60 13 0 5259
gemm 60 60 13 54982
trsm 92 13 0 4791
gemm 92 92 13 66475
trsm 28 5 0 501
gemm 28 28 5 2800
trsm 28 5 0 585
gemm 28 28 5 4939
trsm 44 5 0 519
gemm 44 44 5 12229
trsm 28 5 0 714
gemm 28 28 5 5106
trsm 28 5 0 706
gemm 28 28 5 5237
trsm 44 5 0 851
gemm 44 44 5 12164
trsm 60 13 0 3064
gemm 60 60 13 28570
trsm 28 5 0 430
gemm 28 28 5 2750
trsm 28 5 0 395
gemm 28 28 5 2762
trsm 44 5 0 525
gemm 44 44 5 7016
trsm 28 5 0 401
gemm 28 28 5 2735
trsm 28 5 0 379
gemm 28 28 5 2773
trsm 44 5 0 450
gemm 44 44 5 6899
trsm 60 13 0 3161
gemm 60 60 13 58571
trsm 92 13 0 8059
gemm 92 92 13 95707
trsm 124 29 0 32662
gemm 124 124 29 286593
trsm 28 5 0 500
gemm 28 28 5 2878
trsm 28 5 0 439
gemm 28 28 5 2750
trsm 44 5 0 532
gemm 44 44 5 7018
trsm 28 5 0 390
gemm 28 28 5 2780
trsm 28 5 0 386
gemm 28 28 5 2722
trsm 44 5 0 523
gemm 44 44 5 6972
trsm 60 13 0 3200
gemm 60 60 13 28638
trsm 28 5 0 428
gemm 28 28 5 2833
trsm 28 5 0 617
gemm 28 28 5 4945
trsm 44 5 0 604
gemm 44 44 5 11179
trsm 28 5 0 551
gemm 28 28 5 4640
trsm 28 5 0 410
gemm 28 28 5 2753
trsm 44 5 0 461
gemm 44 44 5 6908
trsm 60 13 0 3160
gemm 60 60 13 28555
trsm 92 13 0 4741
gemm 92 92 13 66383
trsm 28 5 0 501
gemm 28 28 5 2911
trsm 28 5 0 542
gemm 28 28 5 4802
trsm 44 5 0 858
gemm 44 44 5 11988
trsm 28 5 0 439
gemm 28 28 5 2739
trsm 28 5 0 384
gemm 28 28 5 2759
trsm 44 5 0 520
gemm 44 44 5 6955
trsm 60 13 0 3222
gemm 60 60 13 28631
trsm 28 5 0 482
gemm 28 28 5 2775
trsm 28 5 0 399
gemm 28 28 5 2822
trsm 44 5 0 516
gemm 44 44 5 7021
trsm 28 5 0 565
gemm 28 28 5 11505
trsm 28 5 0 686
gemm 28 28 5 5258
trsm 44 5 0 535
gemm 44 44 5 6989
trsm 60 13 0 3157
gemm 60 60 13 28577
trsm 92 13 0 4692
gemm 92 92 13 66232
trsm 124 29 0 32688
gemm 124 124 29 396899
trsm 28 5 0 510
gemm 28 28 5 2941
trsm 28 5 0 396
gemm 28 28 5 2896
trsm 44 5 0 556
gemm 44 44 5 7000
trsm 28 5 0 387
gemm 28 28 5 2860
trsm 28 5 0 555
gemm 28 28 5 4480
trsm 44 5 0 751
gemm 44 44 5 11280
trsm 60 13 0 5386
gemm 60 60 13 50569
trsm 28 5 0 433
gemm 28 28 5 2807
trsm 28 5 0 383
gemm 28 28 5 2747
trsm 44 5 0 535
gemm 44 44 5 7001
trsm 28 5 0 381
gemm 28 28 5 2943
trsm 28 5 0 409
gemm 28 28 5 2778
trsm 44 5 0 526
gemm 44 44 5 6980
trsm 60 13 0 3209
gemm 60 60 13 28591
trsm 92 13 0 7740
gemm 92 92 13 127951
trsm 28 5 0 536
gemm 28 28 5 2842
trsm 28 5 0 409
gemm 28 28 5 2897
trsm 44 5 0 577
gemm 44 44 5 6973
trsm 28 5 0 396
gemm 28 28 5 2903
trsm 28 5 0 380
gemm 28 28 5 2821
trsm 44 5 0 541
gemm 44 44 5 6978
trsm 60 13 0 3181
gemm 60 60 13 28571
trsm 28 5 0 590
gemm 28 28 5 4971
trsm 28 5 0 490
gemm 28 28 5 2859
trsm 44 5 0 447
gemm 44 44 5 6924
trsm 28 5 0 409
gemm 28 28 5 2742
trsm 13 2 0 181
gemm 13 13 2 489
trsm 15 3 0 142
gemm 15 15 3 806
trsm 23 4 0 315
gemm 23 23 4 1561
trsm 13 2 0 173
gemm 13 13 2 415
trsm 15 3 0 150
gemm 15 15 3 772
trsm 23 4 0 321
gemm 23 23 4 1526
trsm 35 5 0 437
gemm 35 35 5 4633
trsm 39 11 0 1704
gemm 39 39 11 10557
trsm 55 13 0 2937
gemm 55 55 13 24124
trsm 28 5 0 612
gemm 28 28 5 4738
trsm 28 5 0 444
gemm 28 28 5 2768
trsm 44 5 0 470
gemm 44 44 5 6889
trsm 28 5 0 400
gemm 28 28 5 2778
trsm 13 2 0 178
gemm 13 13 2 420
trsm 15 3 0 143
gemm 15 15 3 764
trsm 23 4 0 320
gemm 23 23 4 1795
trsm 13 2 0 173
gemm 13 13 2 410
trsm 15 3 0 139
gemm 15 15 3 770
trsm 23 4 0 310
gemm 23 23 4 1587
trsm 35 5 0 501
gemm 35 35 5 4770
trsm 39 11 0 1616
gemm 39 39 11 10542
trsm 55 13 0 2919
gemm 55 55 13 24129
trsm 83 13 0 4606
gemm 83 83 13 86871
trsm 87 27 0 20617
gemm 87 87 27 134838
trsm 119 29 0 31481
gemm 119 119 29 369178
trsm 28 5 0 558
gemm 28 28 5 2842
trsm 28 5 0 463
gemm 28 28 5 2913
trsm 44 5 0 816
gemm 44 44 5 12056
trsm 28 5 0 678
gemm 28 28 5 4686
trsm 28 5 0 424
gemm 28 28 5 2778
trsm 44 5 0 514
gemm 44 44 5 6986
trsm 60 13 0 3992
gemm 60 60 13 45201
trsm 28 5 0 435
gemm 28 28 5 2767
trsm 28 5 0 399
gemm 28 28 5 2735
trsm 44 5 0 545
gemm 44 44 5 6996
trsm 28 5 0 384
gemm 28 28 5 2837
trsm 28 5 0 677
gemm 28 28 5 10394
trsm 44 5 0 755
gemm 44 44 5 11787
trsm 60 13 0 4983
gemm 60 60 13 50286
trsm 92 13 0 4675
gemm 92 92 13 66269
trsm 28 5 0 451
gemm 28 28 5 2752
trsm 28 5 0 427
gemm 28 28 5 2897
trsm 44 5 0 483
gemm 44 44 5 6916
trsm 28 5 0 377
gemm 28 28 5 2852
trsm 28 5 0 557
gemm 28 28 5 4750
trsm 44 5 0 632
gemm 44 44 5 11655
trsm 60 13 0 5273
gemm 60 60 13 50945
trsm 28 5 0 433
gemm 28 28 5 2774
trsm 28 5 0 375
gemm 28 28 5 2733
trsm 44 5 0 552
gemm 44 44 5 6970
trsm 28 5 0 396
gemm 28 28 5 2780
trsm 13 2 0 179
gemm 13 13 2 488
trsm 15 3 0 137
gemm 15 15 3 671
trsm 23 4 0 308
gemm 23 23 4 1602
trsm 13 2 0 213
gemm 13 13 2 460
trsm 15 3 0 194
gemm 15 15 3 929
trsm 23 4 0 401
gemm 23 23 4 2372
trsm 35 5 0 575
gemm 35 35 5 8317
trsm 39 11 0 1702
gemm 39 39 11 10532
trsm 55 13 0 2967
gemm 55 55 13 24104
trsm 28 5 0 430
gemm 28 28 5 2766
trsm 28 5 0 610
gemm 28 28 5 3430
trsm 44 5 0 485
gemm 44 44 5 6981
trsm 28 5 0 399
gemm 28 28 5 2769
trsm 13 2 0 176
gemm 13 13 2 400
trsm 15 3 0 149
gemm 15 15 3 646
trsm 23 4 0 316
gemm 23 23 4 1531
trsm 13 2 0 173
gemm 13 13 2 403
trsm 15 3 0 133
gemm 15 15 3 775
trsm 23 4 0 310
gemm 23 23 4 1498
trsm 35 5 0 411
gemm 35 35 5 4638
trsm 39 11 0 2758
gemm 39 39 11 18809
trsm 55 13 0 4990
gemm 55 55 13 43552
trsm 83 13 0 4739
gemm 83 83 13 59695
trsm 87 27 0 22663
gemm 87 87 27 134586
trsm 28 5 0 669
gemm 28 28 5 4799
trsm 28 5 0 473
gemm 28 28 5 2805
trsm 44 5 0 547
gemm 44 44 5 6984
trsm 28 5 0 426
gemm 28 28 5 2785
trsm 28 5 0 398
gemm 28 28 5 2756
trsm 44 5 0 524
gemm 44 44 5 6969
trsm 60 13 0 3207
gemm 60 60 13 28578
trsm 28 5 0 397
gemm 28 28 5 2760
trsm 7 2 0 176
gemm 7 7 2 254
trsm 7 2 0 80
gemm 7 7 2 187
trsm 17 4 0 216
gemm 17 17 4 911
trsm 7 2 0 166
gemm 7 7 2 255
trsm 7 2 0 208
gemm 7 7 2 358
trsm 17 4 0 311
gemm 17 17 4 1600
trsm 25 4 0 441
gemm 25 25 4 3077
trsm 28 5 0 614
gemm 28 28 5 4704
trsm 37 7 0 729
gemm 37 37 7 6226
trsm 41 11 0 1723
gemm 41 41 11 11649
trsm 28 5 0 407
gemm 28 28 5 2797
trsm 7 2 0 171
gemm 7 7 2 250
trsm 7 2 0 76
gemm 7 7 2 186
trsm 17 4 0 232
gemm 17 17 4 887
trsm 7 2 0 155
gemm 7 7 2 225
trsm 7 2 0 92
gemm 7 7 2 185
trsm 17 4 0 292
gemm 17 17 4 925
trsm 25 4 0 253
gemm 25 25 4 1736
trsm 28 5 0 387
gemm 28 28 5 2777
trsm 37 7 0 664
gemm 37 37 7 6196
trsm 41 11 0 1713
gemm 41 41 11 11592
trsm 57 12 0 2645
gemm 57 57 12 23921
trsm 28 5 0 665
gemm 28 28 5 4956
trsm 28 5 0 494
gemm 28 28 5 2810
trsm 44 5 0 512
gemm 44 44 5 7017
trsm 28 5 0 407
gemm 28 28 5 2766
trsm 28 5 0 428
gemm 28 28 5 2734
trsm 44 5 0 507
gemm 44 44 5 6944
trsm 60 13 0 3172
gemm 60 60 13 28654
trsm 85 15 0 6535
gemm 85 85 15 71827
trsm 28 5 0 537
gemm 28 28 5 2832
trsm 28 5 0 446
gemm 28 28 5 2814
trsm 44 5 0 530
gemm 44 44 5 7007
trsm 28 5 0 401
gemm 28 28 5 2793
trsm 28 5 0 358
gemm 28 28 5 2785
trsm 44 5 0 525
gemm 44 44 5 7006
trsm 60 13 0 3169
gemm 60 60 13 28606
trsm 28 5 0 414
gemm 28 28 5 2766
trsm 28 5 0 693
gemm 28 28 5 4948
trsm 44 5 0 595
gemm 44 44 5 12107
trsm 28 5 0 460
gemm 28 28 5 2877
trsm 28 5 0 363
gemm 28 28 5 2744
trsm 44 5 0 515
gemm 44 44 5 6965
trsm 60 13 0 3181
gemm 60 60 13 28595
trsm 28 5 0 378
gemm 28 28 5 2777
trsm 28 5 0 371
gemm 28 28 5 2783
trsm 44 5 0 433
gemm 44 44 5 6915
trsm 28 5 0 399
gemm 28 28 5 2726
trsm 13 2 0 175
gemm 13 13 2 504
trsm 15 3 0 143
gemm 15 15 3 674
trsm 23 4 0 455
gemm 23 23 4 2726
trsm 13 2 0 296
gemm 13 13 2 726
trsm 15 3 0 237
gemm 15 15 3 1074
trsm 23 4 0 384
gemm 23 23 4 2730
trsm 35 5 0 455
gemm 35 35 5 4625
trsm 39 11 0 1673
gemm 39 39 11 10565
trsm 55 13 0 2994
gemm 55 55 13 24210
trsm 28 5 0 525
gemm 28 28 5 2833
trsm 28 5 0 419
gemm 28 28 5 2747
trsm 44 5 0 449
gemm 44 44 5 6907
trsm 28 5 0 625
gemm 28 28 5 4130
trsm 7 2 0 168
gemm 7 7 2 304
trsm 7 2 0 82
gemm 7 7 2 174
trsm 17 4 0 229
gemm 17 17 4 937
trsm 7 2 0 166
gemm 7 7 2 249
trsm 7 2 0 92
gemm 7 7 2 184
trsm 17 4 0 402
gemm 17 17 4 1547
trsm 25 4 0 395
gemm 25 25 4 2978
trsm 28 5 0 576
gemm 28 28 5 4832
trsm 37 7 0 917
gemm 37 37 7 10468
trsm 41 11 0 2632
gemm 41 41 11 20877
trsm 28 5 0 616
gemm 28 28 5 2849
trsm 28 5 0 421
gemm 28 28 5 2726
trsm 44 5 0 524
gemm 44 44 5 7027
trsm 28 5 0 407
gemm 28 28 5 2865
trsm 13 2 0 234
gemm 13 13 2 623
trsm 15 3 0 161
gemm 15 15 3 1108
trsm 23 4 0 337
gemm 23 23 4 2571
trsm 13 2 0 245
gemm 13 13 2 674
trsm 15 3 0 183
gemm 15 15 3 963
trsm 23 4 0 330
gemm 23 23 4 1523
trsm 35 5 0 426
gemm 35 35 5 4579
trsm 39 11 0 1672
gemm 39 39 11 10552
trsm 28 5 0 405
gemm 28 28 5 2755
trsm 28 5 0 740
gemm 28 28 5 3018
trsm 28 5 0 398
gemm 28 28 5 2880
trsm 13 2 0 184
gemm 13 13 2 462
trsm 15 3 0 169
gemm 15 15 3 732
trsm 7 2 0 166
gemm 7 7 2 294
trsm 7 2 0 156
gemm 7 7 2 260
trsm 17 4 0 232
gemm 17 17 4 905
trsm 7 2 0 202
gemm 7 7 2 303
trsm 6 2 0 134
gemm 6 6 2 308
trsm 6 2 0 104
gemm 6 6 2 215
trsm 8 2 0 158
gemm 8 8 2 303
trsm 10 3 0 195
gemm 10 10 3 644
trsm 10 3 0 157
gemm 10 10 3 665
trsm 7 2 0 187
gemm 7 7 2 415
trsm 14 4 0 295
gemm 14 14 4 1383
trsm 14 4 0 258
gemm 14 14 4 1356
trsm 14 4 0 198
gemm 14 14 4 1116
trsm 18 2 0 225
gemm 18 18 2 1085
trsm 18 5 0 442
gemm 18 18 5 1937
trsm 22 6 0 534
gemm 22 22 6 3712
trsm 22 9 0 777
gemm 22 22 9 2991
trsm 22 7 0 533
gemm 22 22 7 2387
trsm 26 6 0 446
gemm 26 26 6 2816
trsm 26 9 0 852
gemm 26 26 9 4042
trsm 7 2 0 168
gemm 7 7 2 282
trsm 7 2 0 163
gemm 7 7 2 243
trsm 17 4 0 214
gemm 17 17 4 901
trsm 7 2 0 150
gemm 7 7 2 238
trsm 7 2 0 80
gemm 7 7 2 192
trsm 17 4 0 197
gemm 17 17 4 859
trsm 25 4 0 240
gemm 25 25 4 1750
trsm 28 5 0 441
gemm 28 28 5 2817
trsm 37 7 0 777
gemm 37 37 7 6278
trsm 38 12 0 1861
gemm 38 38 12 10927
trsm 38 13 0 2153
gemm 38 38 13 11761
trsm 42 11 0 1917
gemm 42 42 11 14150
trsm 42 13 0 4263
gemm 42 42 13 28596
trsm 42 19 0 8129
gemm 42 42 19 59292
trsm 54 15 0 4106
gemm 54 54 15 26900
trsm 58 18 0 5919
gemm 58 58 18 36923
trsm 58 21 0 7978
gemm 58 58 21 55689
trsm 58 27 0 22602
gemm 58 58 27 90168
trsm 86 15 0 6601
gemm 86 86 15 73321
trsm 86 29 0 38521
gemm 86 86 29 174277
trsm 98 32 0 35615
gemm 98 98 32 306530
trsm 90 8 0 2039
gemm 90 90 8 53309
trsm 90 29 0 24512
gemm 90 90 29 206268
trsm 101 32 0 33197
gemm 101 101 32 214499
trsm 90 11 0 5756
gemm 90 90 11 76895
trsm 118 31 0 35646
gemm 118 118 31 302309
trsm 159 32 0 50654
gemm 159 159 32 675579
trsm 146 13 0 12490
gemm 146 146 13 244943
trsm 28 5 0 552
gemm 28 28 5 2860
trsm 28 5 0 409
gemm 28 28 5 2801
trsm 44 5 0 555
gemm 44 44 5 7020
trsm 28 5 0 580
gemm 28 28 5 5052
trsm 28 5 0 452
gemm 28 28 5 2752
trsm 44 5 0 550
gemm 44 44 5 7010
trsm 60 13 0 3191
gemm 60 60 13 28590
trsm 28 5 0 428
gemm 28 28 5 2779
trsm 7 2 0 168
gemm 7 7 2 247
trsm 7 2 0 88
gemm 7 7 2 140
trsm 17 4 0 208
gemm 17 17 4 912
trsm 7 2 0 151
gemm 7 7 2 250
trsm 7 2 0 88
gemm 7 7 2 171
trsm 17 4 0 189
gemm 17 17 4 902
trsm 25 4 0 337
gemm 25 25 4 1794
trsm 28 5 0 443
gemm 28 28 5 2748
trsm 37 7 0 697
gemm 37 37 7 6226
trsm 41 11 0 1740
gemm 41 41 11 11639
trsm 28 5 0 652
gemm 28 28 5 4967
trsm 7 2 0 214
gemm 7 7 2 250
trsm 7 2 0 81
gemm 7 7 2 140
trsm 17 4 0 219
gemm 17 17 4 992
trsm 7 2 0 164
gemm 7 7 2 266
trsm 7 2 0 97
gemm 7 7 2 187
trsm 17 4 0 290
gemm 17 17 4 949
trsm 25 4 0 243
gemm 25 25 4 1782
trsm 28 5 0 417
gemm 28 28 5 2770
trsm 37 7 0 641
gemm 37 37 7 6231
trsm 41 11 0 1699
gemm 41 41 11 14302
trsm 57 12 0 2632
gemm 57 57 12 23940
trsm 28 5 0 381
gemm 28 28 5 2756
trsm 28 5 0 608
gemm 28 28 5 5036
trsm 44 5 0 810
gemm 44 44 5 12236
trsm 28 5 0 459
gemm 28 28 5 2847
trsm 28 5 0 383
gemm 28 28 5 2749
trsm 44 5 0 510
gemm 44 44 5 6988
trsm 60 13 0 3171
gemm 60 60 13 28636
trsm 85 15 0 8361
gemm 85 85 15 72130
trsm 89 27 0 20959
gemm 89 89 27 279685
trsm 28 5 0 536
gemm 28 28 5 3003
trsm 28 5 0 390
gemm 28 28 5 2851
trsm 44 5 0 569
gemm 44 44 5 6993
trsm 28 5 0 395
gemm 28 28 5 2776
trsm 28 5 0 409
gemm 28 28 5 2742
trsm 44 5 0 554
gemm 44 44 5 6960
trsm 60 13 0 3166
gemm 60 60 13 28595
trsm 28 5 0 446
gemm 28 28 5 2778
trsm 7 2 0 175
gemm 7 7 2 309
trsm 7 2 0 87
gemm 7 7 2 197
trsm 17 4 0 215
gemm 17 17 4 960
trsm 7 2 0 174
gemm 7 7 2 255
trsm 7 2 0 87
gemm 7 7 2 179
trsm 17 4 0 214
gemm 17 17 4 890
trsm 25 4 0 336
gemm 25 25 4 1786
trsm 28 5 0 406
gemm 28 28 5 2749
trsm 37 7 0 711
gemm 37 37 7 6261
trsm 41 11 0 1705
gemm 41 41 11 11661
trsm 28 5 0 407
gemm 28 28 5 2801
trsm 7 2 0 172
gemm 7 7 2 275
trsm 7 2 0 87
gemm 7 7 2 185
trsm 17 4 0 229
gemm 17 17 4 926
trsm 7 2 0 170
gemm 7 7 2 237
trsm 7 2 0 94
gemm 7 7 2 198
trsm 17 4 0 283
gemm 17 17 4 920
trsm 25 4 0 244
gemm 25 25 4 1791
trsm 28 5 0 384
gemm 28 28 5 2765
trsm 37 7 0 699
gemm 37 37 7 6225
trsm 41 11 0 1665
gemm 41 41 11 11621
trsm 57 12 0 3376
gemm 57 57 12 34597
trsm 28 5 0 636
gemm 28 28 5 4989
trsm 28 5 0 716
gemm 28 28 5 4889
trsm 44 5 0 928
gemm 44 44 5 11368
trsm 28 5 0 407
gemm 28 28 5 2759
trsm 28 5 0 397
gemm 28 28 5 2774
trsm 44 5 0 550
gemm 44 44 5 6980
trsm 60 13 0 3189
gemm 60 60 13 28647
trsm 85 15 0 8798
gemm 85 85 15 91353
trsm 89 27 0 33496
gemm 89 89 27 148528
trsm 121 28 0 29694
gemm 121 121 28 385047
trsm 28 5 0 524
gemm 28 28 5 2847
trsm 28 5 0 420
gemm 28 28 5 2863
trsm 44 5 0 503
gemm 44 44 5 6963
trsm 28 5 0 419
gemm 28 28 5 2835
trsm 28 5 0 400
gemm 28 28 5 2891
trsm 44 5 0 556
gemm 44 44 5 11719
trsm 60 13 0 3174
gemm 60 60 13 28588
trsm 28 5 0 425
gemm 28 28 5 2762
trsm 28 5 0 393
gemm 28 28 5 2897
trsm 44 5 0 474
gemm 44 44 5 6948
trsm 28 5 0 392
gemm 28 28 5 2725
trsm 28 5 0 397
gemm 28 28 5 2782
trsm 44 5 0 466
gemm 44 44 5 6904
trsm 60 13 0 3215
gemm 60 60 13 28562
trsm 92 13 0 30714
gemm 92 92 13 103405
trsm 28 5 0 556
gemm 28 28 5 2784
trsm 28 5 0 395
gemm 28 28 5 2832
trsm 44 5 0 565
gemm 44 44 5 6998
trsm 28 5 0 404
gemm 28 28 5 2779
trsm 28 5 0 383
gemm 28 28 5 2741
trsm 44 5 0 513
gemm 44 44 5 6968
trsm 60 13 0 3174
gemm 60 60 13 28581
trsm 28 5 0 666
gemm 28 28 5 5215
trsm 28 5 0 633
gemm 28 28 5 4833
trsm 44 5 0 624
gemm 44 44 5 10948
trsm 28 5 0 425
gemm 28 28 5 2830
trsm 28 5 0 418
gemm 28 28 5 2777
trsm 44 5 0 546
gemm 44 44 5 6951
trsm 60 13 0 3180
gemm 60 60 13 28540
trsm 92 13 0 4647
gemm 92 92 13 66293
trsm 124 29 0 51347
gemm 124 124 29 363754
trsm 181 31 0 78329
gemm 181 181 31 684152
trsm 208 32 0 65236
gemm 208 208 32 950002
trsm 176 32 0 55145
gemm 176 176 32 810416
trsm 154 22 0 29437
gemm 154 154 22 336131
trsm 197 32 0 61227
gemm 197 197 32 924997
trsm 182 15 0 19955
gemm 182 182 15 603757
trsm 211 32 0 65285
gemm 211 211 32 963466
trsm 182 29 0 51448
gemm 182 182 29 626749
trsm 225 32 0 71181
gemm 225 225 32 1060019
trsm 210 15 0 14186
gemm 210 210 15 462315
trsm 269 32 0 82156
gemm 269 269 32 1615004
trsm 237 32 0 72892
gemm 237 237 32 1186638
trsm 210 27 0 67877
gemm 210 210 27 849483
trsm 300 32 0 101117
gemm 300 300 32 2164010
trsm 268 32 0 83178
gemm 268 268 32 1508048
trsm 246 22 0 36032
gemm 246 246 22 918301
trsm 307 32 0 93819
gemm 307 307 32 1928753
trsm 275 32 0 126773
gemm 275 275 32 1684512
trsm 246 29 0 61892
gemm 246 246 29 1161818
trsm 367 32 0 116410
gemm 367 367 32 2838921
trsm 335 32 0 102234
gemm 335 335 32 2591896
trsm 306 29 0 77317
gemm 306 306 29 1951552
trsm 415 32 0 126664
gemm 415 415 32 4364644
trsm 383 32 0 192982
gemm 383 383 32 3434867
trsm 351 32 0 110487
gemm 351 351 32 2889104
trsm 338 13 0 27791
gemm 338 338 13 1156591
trsm 460 32 0 140447
gemm 460 460 32 4901733
trsm 428 32 0 130787
gemm 428 428 32 4130972
trsm 396 32 0 119590
gemm 396 396 32 3596766
trsm 374 22 0 53052
gemm 374 374 22 2296031
trsm 467 32 0 140645
gemm 467 467 32 5006472
trsm 435 32 0 187612
gemm 435 435 32 4418877
trsm 403 32 0 121496
gemm 403 403 32 3753791
trsm 374 29 0 92754
gemm 374 374 29 2909190
trsm 467 32 0 253987
gemm 467 467 32 5090671
trsm 435 32 0 179453
gemm 435 435 32 4387887
trsm 403 32 0 121550
gemm 403 403 32 3833946
trsm 374 29 0 185501
gemm 374 374 29 2876646
trsm 497 32 0 189708
gemm 497 497 32 5451616
trsm 465 32 0 141622
gemm 465 465 32 5032662
trsm 434 31 0 124510
gemm 434 434 31 4162064
trsm 589 32 0 272472
gemm 589 589 32 8276569
trsm 557 32 0 249071
gemm 557 557 32 7205813
trsm 525 32 0 158152
gemm 525 525 32 6445029
trsm 493 32 0 170557
gemm 493 493 32 5764920
trsm 461 32 0 140113
gemm 461 461 32 5002006
trsm 434 27 0 98806
gemm 434 434 27 3538453
trsm 543 32 0 216225
gemm 543 543 32 7496240
trsm 511 32 0 154007
gemm 511 511 32 6104988
trsm 479 32 0 152383
gemm 479 479 32 5662774
trsm 466 13 0 35323
gemm 466 466 13 2043549
trsm 28 5 0 583
gemm 28 28 5 2928
trsm 28 5 0 404
gemm 28 28 5 2878
trsm 44 5 0 466
gemm 44 44 5 6953
trsm 28 5 0 417
gemm 28 28 5 2816
trsm 28 5 0 389
gemm 28 28 5 2796
trsm 44 5 0 449
gemm 44 44 5 11441
trsm 60 13 0 3215
gemm 60 60 13 28634
trsm 28 5 0 691
gemm 28 28 5 4918
trsm 28 5 0 467
gemm 28 28 5 2744
trsm 44 5 0 509
gemm 44 44 5 6970
trsm 28 5 0 395
gemm 28 28 5 2742
trsm 28 5 0 389
gemm 28 28 5 2775
trsm 44 5 0 525
gemm 44 44 5 7173
trsm 60 13 0 3176
gemm 60 60 13 28584
trsm 92 13 0 4670
gemm 92 92 13 66486
trsm 28 5 0 507
gemm 28 28 5 2911
trsm 28 5 0 364
gemm 28 28 5 2910
trsm 44 5 0 551
gemm 44 44 5 7156
trsm 28 5 0 411
gemm 28 28 5 2782
trsm 28 5 0 389
gemm 28 28 5 2737
trsm 44 5 0 497
gemm 44 44 5 6967
trsm 60 13 0 3162
gemm 60 60 13 28644
trsm 28 5 0 441
gemm 28 28 5 2804
trsm 28 5 0 624
gemm 28 28 5 4621
trsm 44 5 0 744
gemm 44 44 5 12447
trsm 28 5 0 675
gemm 28 28 5 4894
trsm 28 5 0 455
gemm 28 28 5 2819
trsm 44 5 0 458
gemm 44 44 5 7110
trsm 60 13 0 3195
gemm 60 60 13 28555
trsm 92 13 0 4683
gemm 92 92 13 69079
trsm 124 29 0 33503
gemm 124 124 29 434838
trsm 28 5 0 560
gemm 28 28 5 2864
trsm 28 5 0 432
gemm 28 28 5 2905
trsm 44 5 0 741
gemm 44 44 5 12261
trsm 28 5 0 609
gemm 28 28 5 4340
trsm 28 5 0 430
gemm 28 28 5 2803
trsm 44 5 0 518
gemm 44 44 5 6967
trsm 60 13 0 3149
gemm 60 60 13 28642
trsm 28 5 0 417
gemm 28 28 5 2867
trsm 28 5 0 389
gemm 28 28 5 2886
trsm 44 5 0 457
gemm 44 44 5 6955
trsm 28 5 0 382
gemm 28 28 5 2758
trsm 28 5 0 372
gemm 28 28 5 2734
trsm 44 5 0 846
gemm 44 44 5 12161
trsm 60 13 0 5318
gemm 60 60 13 59218
trsm 92 13 0 4775
gemm 92 92 13 66940
trsm 28 5 0 435
gemm 28 28 5 2778
trsm 28 5 0 384
gemm 28 28 5 2863
trsm 44 5 0 462
gemm 44 44 5 6942
trsm 28 5 0 362
gemm 28 28 5 2761
trsm 28 5 0 373
gemm 28 28 5 2764
trsm 44 5 0 449
gemm 44 44 5 6909
trsm 60 13 0 5480
gemm 60 60 13 52491
trsm 28 5 0 637
gemm 28 28 5 5227
trsm 28 5 0 855
gemm 28 28 5 6257
trsm 44 5 0 798
gemm 44 44 5 12282
trsm 28 5 0 524
gemm 28 28 5 5568
trsm 28 5 0 539
gemm 28 28 5 4266
trsm 44 5 0 693
gemm 44 44 5 10220
trsm 60 13 0 15505
gemm 60 60 13 56598
trsm 92 13 0 6896
gemm 92 92 13 84170
trsm 124 29 0 47669
gemm 124 124 29 494257
trsm 188 29 0 49056
gemm 188 188 29 813858
trsm 28 5 0 552
gemm 28 28 5 2989
trsm 28 5 0 406
gemm 28 28 5 2835
trsm 44 5 0 502
gemm 44 44 5 6911
trsm 28 5 0 470
gemm 28 28 5 2844
trsm 28 5 0 378
gemm 28 28 5 2837
trsm 44 5 0 805
gemm 44 44 5 11862
trsm 60 13 0 4239
gemm 60 60 13 41323
trsm 28 5 0 411
gemm 28 28 5 2764
trsm 28 5 0 404
gemm 28 28 5 2846
trsm 44 5 0 573
gemm 44 44 5 6978
trsm 28 5 0 391
gemm 28 28 5 3005
trsm 28 5 0 378
gemm 28 28 5 2824
trsm 44 5 0 456
gemm 44 44 5 6918
trsm 60 13 0 3222
gemm 60 60 13 28588
trsm 92 13 0 4729
gemm 92 92 13 66931
trsm 28 5 0 745
gemm 28 28 5 5031
trsm 28 5 0 451
gemm 28 28 5 3023
trsm 44 5 0 565
gemm 44 44 5 6992
trsm 28 5 0 407
gemm 28 28 5 2745
trsm 28 5 0 397
gemm 28 28 5 2840
trsm 44 5 0 800
gemm 44 44 5 12015
trsm 60 13 0 5157
gemm 60 60 13 57504
trsm 28 5 0 490
gemm 28 28 5 2860
trsm 28 5 0 399
gemm 28 28 5 2737
trsm 44 5 0 482
gemm 44 44 5 6909
trsm 28 5 0 391
gemm 28 28 5 2872
trsm 28 5 0 372
gemm 28 28 5 2836
trsm 44 5 0 519
gemm 44 44 5 6957
trsm 60 13 0 3218
gemm 60 60 13 28618
trsm 92 13 0 5888
gemm 92 92 13 131537
trsm 124 29 0 32726
gemm 124 124 29 288216
trsm 28 5 0 530
gemm 28 28 5 2847
trsm 28 5 0 415
gemm 28 28 5 2906
trsm 44 5 0 537
gemm 44 44 5 6990
trsm 28 5 0 371
gemm 28 28 5 2885
trsm 28 5 0 383
gemm 28 28 5 2821
trsm 44 5 0 523
gemm 44 44 5 7013
trsm 60 13 0 3181
gemm 60 60 13 28595
trsm 28 5 0 561
gemm 28 28 5 4842
trsm 28 5 0 577
gemm 28 28 5 4648
trsm 44 5 0 733
gemm 44 44 5 11618
trsm 28 5 0 411
gemm 28 28 5 2733
trsm 28 5 0 363
gemm 28 28 5 2846
trsm 44 5 0 532
gemm 44 44 5 6974
trsm 60 13 0 3190
gemm 60 60 13 28564
trsm 92 13 0 4697
gemm 92 92 13 66634
trsm 28 5 0 797
gemm 28 28 5 5076
trsm 28 5 0 591
gemm 28 28 5 4523
trsm 44 5 0 671
gemm 44 44 5 11920
trsm 28 5 0 407
gemm 28 28 5 2761
trsm 28 5 0 384
gemm 28 28 5 2719
trsm 44 5 0 717
gemm 44 44 5 10617
trsm 60 13 0 3139
gemm 60 60 13 28566
trsm 28 5 0 411
gemm 28 28 5 2758
trsm 28 5 0 406
gemm 28 28 5 2892
trsm 44 5 0 527
gemm 44 44 5 6971
trsm 28 5 0 523
gemm 28 28 5 5119
trsm 28 5 0 662
gemm 28 28 5 5156
trsm 44 5 0 607
gemm 44 44 5 9122
trsm 60 13 0 3192
gemm 60 60 13 28550
trsm 92 13 0 4685
gemm 92 92 13 66482
trsm 124 29 0 33796
gemm 124 124 29 429519
trsm 188 29 0 48552
gemm 188 188 29 722212
trsm 281 32 0 86632
gemm 281 281 32 2249998
trsm 252 29 0 105241
gemm 252 252 29 1389134
trsm 28 5 0 557
gemm 28 28 5 2923
trsm 28 5 0 431
gemm 28 28 5 2889
trsm 44 5 0 594
gemm 44 44 5 7020
trsm 28 5 0 432
gemm 28 28 5 2893
trsm 28 5 0 408
gemm 28 28 5 2829
trsm 44 5 0 527
gemm 44 44 5 6987
trsm 60 13 0 3165
gemm 60 60 13 28632
trsm 28 5 0 738
gemm 28 28 5 5025
trsm 28 5 0 509
gemm 28 28 5 2779
trsm 44 5 0 533
gemm 44 44 5 7152
trsm 28 5 0 370
gemm 28 28 5 2741
trsm 28 5 0 388
gemm 28 28 5 2784
trsm 44 5 0 521
gemm 44 44 5 7146
trsm 60 13 0 3167
gemm 60 60 13 28583
trsm 92 13 0 4679
gemm 92 92 13 66514
trsm 28 5 0 752
gemm 28 28 5 5186
trsm 28 5 0 456
gemm 28 28 5 2852
trsm 44 5 0 489
gemm 44 44 5 6946
trsm 28 5 0 392
gemm 28 28 5 2866
trsm 28 5 0 379
gemm 28 28 5 2755
trsm 44 5 0 443
gemm 44 44 5 6945
trsm 60 13 0 3232
gemm 60 60 13 28622
trsm 28 5 0 422
gemm 28 28 5 2779
trsm 28 5 0 389
gemm 28 28 5 2728
trsm 44 5 0 677
gemm 44 44 5 11460
trsm 28 5 0 445
gemm 28 28 5 2770
trsm 28 5 0 367
gemm 28 28 5 2727
trsm 44 5 0 438
gemm 44 44 5 6980
trsm 60 13 0 3214
gemm 60 60 13 28553
trsm 92 13 0 4633
gemm 92 92 13 66910
trsm 124 29 0 32929
gemm 124 124 29 417208
trsm 28 5 0 531
gemm 28 28 5 2896
trsm 28 5 0 409
gemm 28 28 5 2801
trsm 44 5 0 476
gemm 44 44 5 7001
trsm 28 5 0 458
gemm 28 28 5 2811
trsm 28 5 0 400
gemm 28 28 5 2728
trsm 44 5 0 527
gemm 44 44 5 6975
trsm 60 13 0 3204
gemm 60 60 13 28605
trsm 28 5 0 796
gemm 28 28 5 3066
trsm 28 5 0 423
gemm 28 28 5 2806
trsm 44 5 0 468
gemm 44 44 5 7029
trsm 28 5 0 732
gemm 28 28 5 4778
trsm 28 5 0 567
gemm 28 28 5 4745
trsm 44 5 0 648
gemm 44 44 5 11775
trsm 60 13 0 3248
gemm 60 60 13 28612
trsm 92 13 0 4707
gemm 92 92 13 66614
trsm 28 5 0 430
gemm 28 28 5 2754
trsm 28 5 0 416
gemm 28 28 5 2824
trsm 44 5 0 531
gemm 44 44 5 7018
trsm 28 5 0 493
gemm 28 28 5 4942
trsm 28 5 0 748
gemm 28 28 5 4822
trsm 44 5 0 609
gemm 44 44 5 6982
trsm 60 13 0 3162
gemm 60 60 13 28669
trsm 28 5 0 441
gemm 28 28 5 2742
trsm 28 5 0 419
gemm 28 28 5 2721
trsm 44 5 0 505
gemm 44 44 5 6990
trsm 28 5 0 413
gemm 28 28 5 32902
trsm 28 5 0 412
gemm 28 28 5 2755
trsm 44 5 0 506
gemm 44 44 5 7014
trsm 60 13 0 4916
gemm 60 60 13 52745
trsm 92 13 0 7134
gemm 92 92 13 74654
trsm 124 29 0 33562
gemm 124 124 29 288992
trsm 188 29 0 48723
gemm 188 188 29 786018
trsm 28 5 0 660
gemm 28 28 5 4606
trsm 28 5 0 497
gemm 28 28 5 2915
trsm 44 5 0 536
gemm 44 44 5 7213
trsm 28 5 0 412
gemm 28 28 5 2852
trsm 28 5 0 505
gemm 28 28 5 4941
trsm 44 5 0 931
gemm 44 44 5 12584
trsm 60 13 0 3170
gemm 60 60 13 58818
trsm 28 5 0 699
gemm 28 28 5 4820
trsm 28 5 0 621
gemm 28 28 5 4707
trsm 44 5 0 785
gemm 44 44 5 12090
trsm 28 5 0 413
gemm 28 28 5 2764
trsm 28 5 0 370
gemm 28 28 5 2730
trsm 44 5 0 516
gemm 44 44 5 7005
trsm 60 13 0 3138
gemm 60 60 13 28567
trsm 92 13 0 4675
gemm 92 92 13 66576
trsm 28 5 0 688
gemm 28 28 5 5293
trsm 28 5 0 625
gemm 28 28 5 2865
trsm 44 5 0 480
gemm 44 44 5 6972
trsm 28 5 0 374
gemm 28 28 5 2902
trsm 28 5 0 367
gemm 28 28 5 2736
trsm 44 5 0 534
gemm 44 44 5 6963
trsm 60 13 0 3205
gemm 60 60 13 28617
trsm 28 5 0 387
gemm 28 28 5 2767
trsm 28 5 0 373
gemm 28 28 5 2728
trsm 44 5 0 445
gemm 44 44 5 6919
trsm 28 5 0 558
gemm 28 28 5 4804
trsm 28 5 0 624
gemm 28 28 5 4893
trsm 44 5 0 453
gemm 44 44 5 6871
trsm 60 13 0 3181
gemm 60 60 13 28574
trsm 92 13 0 4667
gemm 92 92 13 66713
trsm 124 29 0 32613
gemm 124 124 29 424530
trsm 28 5 0 586
gemm 28 28 5 2879
trsm 28 5 0 404
gemm 28 28 5 2870
trsm 44 5 0 543
gemm 44 44 5 6966
trsm 28 5 0 7118
gemm 28 28 5 5212
trsm 28 5 0 463
gemm 28 28 5 2790
trsm 44 5 0 497
gemm 44 44 5 6993
trsm 60 13 0 3209
gemm 60 60 13 28629
trsm 28 5 0 424
gemm 28 28 5 2792
trsm 28 5 0 327
gemm 28 28 5 2760
trsm 44 5 0 431
gemm 44 44 5 6907
trsm 28 5 0 323
gemm 28 28 5 2692
trsm 28 5 0 297
gemm 28 28 5 2728
trsm 44 5 0 420
gemm 44 44 5 19456
trsm 60 13 0 3139
gemm 60 60 13 28545
trsm 92 13 0 4595
gemm 92 92 13 125059
trsm 28 5 0 603
gemm 28 28 5 3143
trsm 28 5 0 402
gemm 28 28 5 2903
trsm 44 5 0 545
gemm 44 44 5 6987
trsm 28 5 0 394
gemm 28 28 5 2776
trsm 28 5 0 382
gemm 28 28 5 2880
trsm 44 5 0 455
gemm 44 44 5 6925
trsm 60 13 0 3208
gemm 60 60 13 28587
trsm 28 5 0 417
gemm 28 28 5 2764
trsm 28 5 0 857
gemm 28 28 5 4986
trsm 44 5 0 615
gemm 44 44 5 12631
trsm 28 5 0 433
gemm 28 28 5 2800
trsm 28 5 0 406
gemm 28 28 5 2734
trsm 44 5 0 502
gemm 44 44 5 7016
trsm 60 13 0 3160
gemm 60 60 13 28566
trsm 92 13 0 4686
gemm 92 92 13 80521
trsm 124 29 0 59453
gemm 124 124 29 365708
trsm 188 29 0 48602
gemm 188 188 29 817588
trsm 281 32 0 90253
gemm 281 281 32 1941809
trsm 252 29 0 64579
gemm 252 252 29 1278650
trsm 409 32 0 124032
gemm 409 409 32 3977772
trsm 380 29 0 161263
gemm 380 380 29 2941198
trsm 28 5 0 640
gemm 28 28 5 2986
trsm 28 5 0 505
gemm 28 28 5 3032
trsm 44 5 0 576
gemm 44 44 5 8649
trsm 28 5 0 420
gemm 28 28 5 2909
trsm 28 5 0 380
gemm 28 28 5 27356
trsm 44 5 0 935
gemm 44 44 5 12301
trsm 60 13 0 5599
gemm 60 60 13 52196
trsm 28 5 0 507
gemm 28 28 5 2785
trsm 28 5 0 379
gemm 28 28 5 2836
trsm 44 5 0 510
gemm 44 44 5 6954
trsm 28 5 0 396
gemm 28 28 5 2817
trsm 28 5 0 372
gemm 28 28 5 2804
trsm 44 5 0 555
gemm 44 44 5 6956
trsm 60 13 0 3172
gemm 60 60 13 28567
trsm 92 13 0 7719
gemm 92 92 13 123912
trsm 28 5 0 471
gemm 28 28 5 2819
trsm 28 5 0 426
gemm 28 28 5 2894
trsm 44 5 0 539
gemm 44 44 5 6974
trsm 28 5 0 394
gemm 28 28 5 2809
trsm 28 5 0 373
gemm 28 28 5 2741
trsm 44 5 0 480
gemm 44 44 5 6886
trsm 60 13 0 3196
gemm 60 60 13 37685
trsm 28 5 0 429
gemm 28 28 5 2803
trsm 28 5 0 371
gemm 28 28 5 2729
trsm 44 5 0 510
gemm 44 44 5 6953
trsm 28 5 0 393
gemm 28 28 5 2803
trsm 28 5 0 403
gemm 28 28 5 2804
trsm 44 5 0 502
gemm 44 44 5 6954
trsm 60 13 0 3189
gemm 60 60 13 28581
trsm 92 13 0 4627
gemm 92 92 13 69018
trsm 124 29 0 54187
gemm 124 124 29 405178
trsm 28 5 0 693
gemm 28 28 5 5225
trsm 28 5 0 683
gemm 28 28 5 5083
trsm 44 5 0 811
gemm 44 44 5 12185
trsm 28 5 0 484
gemm 28 28 5 4259
trsm 28 5 0 450
gemm 28 28 5 4196
trsm 44 5 0 555
gemm 44 44 5 10530
trsm 60 13 0 4221
gemm 60 60 13 46206
trsm 28 5 0 550
gemm 28 28 5 4514
trsm 28 5 0 534
gemm 28 28 5 4342
trsm 44 5 0 633
gemm 44 44 5 10634
trsm 28 5 0 467
gemm 28 28 5 4390
trsm 28 5 0 462
gemm 28 28 5 4357
trsm 44 5 0 685
gemm 44 44 5 10649
trsm 60 13 0 4260
gemm 60 60 13 45956
trsm 92 13 0 6665
gemm 92 92 13 108666
trsm 28 5 0 602
gemm 28 28 5 4351
trsm 28 5 0 512
gemm 28 28 5 4417
trsm 44 5 0 659
gemm 44 44 5 10798
trsm 28 5 0 461
gemm 28 28 5 4372
trsm 28 5 0 483
gemm 28 28 5 4379
trsm 44 5 0 684
gemm 44 44 5 10721
trsm 60 13 0 4644
gemm 60 60 13 47094
trsm 28 5 0 521
gemm 28 28 5 4426
trsm 28 5 0 480
gemm 28 28 5 4153
trsm 44 5 0 657
gemm 44 44 5 10929
trsm 28 5 0 542
gemm 28 28 5 9229
trsm 28 5 0 616
gemm 28 28 5 4761
trsm 44 5 0 618
gemm 44 44 5 11014
trsm 60 13 0 4008
gemm 60 60 13 80175
trsm 92 13 0 5662
gemm 92 92 13 112298
trsm 124 29 0 34662
gemm 124 124 29 354163
trsm 188 29 0 49007
gemm 188 188 29 683341
trsm 28 5 0 563
gemm 28 28 5 3119
trsm 28 5 0 414
gemm 28 28 5 2920
trsm 44 5 0 578
gemm 44 44 5 7051
trsm 28 5 0 405
gemm 28 28 5 2943
trsm 28 5 0 368
gemm 28 28 5 2724
trsm 44 5 0 524
gemm 44 44 5 6968
trsm 60 13 0 3186
gemm 60 60 13 28616
trsm 28 5 0 428
gemm 28 28 5 2824
trsm 28 5 0 401
gemm 28 28 5 2739
trsm 44 5 0 442
gemm 44 44 5 6906
trsm 28 5 0 624
gemm 28 28 5 4386
trsm 28 5 0 454
gemm 28 28 5 2790
trsm 44 5 0 503
gemm 44 44 5 6950
trsm 60 13 0 3199
gemm 60 60 13 28587
trsm 92 13 0 4681
gemm 92 92 13 66482
trsm 28 5 0 414
gemm 28 28 5 2778
trsm 28 5 0 392
gemm 28 28 5 2813
trsm 44 5 0 465
gemm 44 44 5 6930
trsm 28 5 0 444
gemm 28 28 5 2789
trsm 28 5 0 381
gemm 28 28 5 2748
trsm 44 5 0 444
gemm 44 44 5 10056
trsm 60 13 0 3238
gemm 60 60 13 28687
trsm 28 5 0 420
gemm 28 28 5 2764
trsm 28 5 0 406
gemm 28 28 5 2730
trsm 44 5 0 512
gemm 44 44 5 6962
trsm 28 5 0 410
gemm 28 28 5 4684
trsm 28 5 0 396
gemm 28 28 5 2731
trsm 44 5 0 508
gemm 44 44 5 6948
trsm 60 13 0 3190
gemm 60 60 13 28615
trsm 92 13 0 4662
gemm 92 92 13 66750
trsm 124 29 0 34160
gemm 124 124 29 285437
trsm 28 5 0 508
gemm 28 28 5 2850
trsm 28 5 0 384
gemm 28 28 5 2896
trsm 44 5 0 487
gemm 44 44 5 6947
trsm 28 5 0 393
gemm 28 28 5 2919
trsm 28 5 0 396
gemm 28 28 5 2805
trsm 44 5 0 467
gemm 44 44 5 6924
trsm 60 13 0 3198
gemm 60 60 13 28664
trsm 28 5 0 418
gemm 28 28 5 2762
trsm 28 5 0 448
gemm 28 28 5 2786
trsm 44 5 0 552
gemm 44 44 5 6965
trsm 28 5 0 390
gemm 28 28 5 2749
trsm 28 5 0 383
gemm 28 28 5 2720
trsm 44 5 0 443
gemm 44 44 5 6900
trsm 60 13 0 3163
gemm 60 60 13 28580
trsm 92 13 0 8101
gemm 92 92 13 70743
trsm 28 5 0 486
gemm 28 28 5 2761
trsm 28 5 0 395
gemm 28 28 5 5311
trsm 44 5 0 568
gemm 44 44 5 7007
trsm 28 5 0 391
gemm 28 28 5 2782
trsm 28 5 0 396
gemm 28 28 5 2796
trsm 44 5 0 511
gemm 44 44 5 6964
trsm 60 13 0 3226
gemm 60 60 13 28644
trsm 28 5 0 414
gemm 28 28 5 2769
trsm 28 5 0 384
gemm 28 28 5 2739
trsm 44 5 0 454
gemm 44 44 5 6983
trsm 28 5 0 392
gemm 28 28 5 2769
trsm 28 5 0 396
gemm 28 28 5 2725
trsm 44 5 0 539
gemm 44 44 5 6986
trsm 60 13 0 3116
gemm 60 60 13 55675
trsm 92 13 0 4684
gemm 92 92 13 66581
trsm 124 29 0 33519
gemm 124 124 29 287722
trsm 188 29 0 48070
gemm 188 188 29 690656
trsm 281 32 0 86374
gemm 281 281 32 1642570
trsm 252 29 0 63856
gemm 252 252 29 1269508
trsm 28 5 0 529
gemm 28 28 5 2852
trsm 28 5 0 379
gemm 28 28 5 2923
trsm 44 5 0 469
gemm 44 44 5 6961
trsm 28 5 0 406
gemm 28 28 5 2899
trsm 28 5 0 385
gemm 28 28 5 2868
trsm 44 5 0 458
gemm 44 44 5 6930
trsm 60 13 0 3232
gemm 60 60 13 28606
trsm 28 5 0 469
gemm 28 28 5 2775
trsm 28 5 0 466
gemm 28 28 5 2791
trsm 44 5 0 505
gemm 44 44 5 34874
trsm 28 5 0 455
gemm 28 28 5 2753
trsm 28 5 0 405
gemm 28 28 5 2916
trsm 44 5 0 440
gemm 44 44 5 6904
trsm 60 13 0 3161
gemm 60 60 13 31783
trsm 92 13 0 4655
gemm 92 92 13 66474
trsm 28 5 0 415
gemm 28 28 5 2867
trsm 28 5 0 389
gemm 28 28 5 2860
trsm 44 5 0 552
gemm 44 44 5 6991
trsm 28 5 0 465
gemm 28 28 5 2786
trsm 28 5 0 390
gemm 28 28 5 2735
trsm 44 5 0 523
gemm 44 44 5 6978
trsm 60 13 0 3173
gemm 60 60 13 28637
trsm 28 5 0 403
gemm 28 28 5 2833
trsm 28 5 0 384
gemm 28 28 5 2726
trsm 44 5 0 441
gemm 44 44 5 6909
trsm 28 5 0 404
gemm 28 28 5 2759
trsm 28 5 0 392
gemm 28 28 5 2733
trsm 44 5 0 520
gemm 44 44 5 6973
trsm 60 13 0 3068
gemm 60 60 13 56640
trsm 92 13 0 6912
gemm 92 92 13 96639
trsm 124 29 0 35893
gemm 124 124 29 383641
trsm 28 5 0 585
gemm 28 28 5 2860
trsm 28 5 0 376
gemm 28 28 5 2901
trsm 44 5 0 565
gemm 44 44 5 7005
trsm 28 5 0 359
gemm 28 28 5 2930
trsm 28 5 0 347
gemm 28 28 5 2779
trsm 44 5 0 548
gemm 44 44 5 6966
trsm 60 13 0 3228
gemm 60 60 13 68736
trsm 28 5 0 495
gemm 28 28 5 2831
trsm 28 5 0 402
gemm 28 28 5 2744
trsm 44 5 0 518
gemm 44 44 5 6955
trsm 28 5 0 395
gemm 28 28 5 2760
trsm 28 5 0 400
gemm 28 28 5 2761
trsm 44 5 0 499
gemm 44 44 5 8232
trsm 60 13 0 3122
gemm 60 60 13 28579
trsm 92 13 0 4685
gemm 92 92 13 103892
trsm 28 5 0 557
gemm 28 28 5 2863
trsm 28 5 0 409
gemm 28 28 5 2923
trsm 44 5 0 458
gemm 44 44 5 7007
trsm 28 5 0 394
gemm 28 28 5 2881
trsm 28 5 0 396
gemm 28 28 5 2889
trsm 44 5 0 428
gemm 44 44 5 6939
trsm 60 13 0 3202
gemm 60 60 13 31188
trsm 28 5 0 649
gemm 28 28 5 2949
trsm 28 5 0 647
gemm 28 28 5 4714
trsm 44 5 0 624
gemm 44 44 5 7147
trsm 28 5 0 729
gemm 28 28 5 5079
trsm 28 5 0 524
gemm 28 28 5 2803
trsm 44 5 0 548
gemm 44 44 5 6990
trsm 60 13 0 3144
gemm 60 60 13 28619
trsm 92 13 0 4693
gemm 92 92 13 66869
trsm 124 29 0 73857
gemm 124 124 29 414005
trsm 188 29 0 81603
gemm 188 188 29 669187
trsm 28 5 0 530
gemm 28 28 5 2869
trsm 28 5 0 678
gemm 28 28 5 5007
trsm 44 5 0 843
gemm 44 44 5 12542
trsm 28 5 0 488
gemm 28 28 5 2847
trsm 28 5 0 421
gemm 28 28 5 2799
trsm 44 5 0 541
gemm 44 44 5 6967
trsm 60 13 0 3195
gemm 60 60 13 28648
trsm 28 5 0 430
gemm 28 28 5 2788
trsm 28 5 0 418
gemm 28 28 5 2888
trsm 44 5 0 452
gemm 44 44 5 6890
trsm 28 5 0 704
gemm 28 28 5 4856
trsm 28 5 0 481
gemm 28 28 5 2757
trsm 44 5 0 454
gemm 44 44 5 6880
trsm 60 13 0 3220
gemm 60 60 13 28567
trsm 92 13 0 4701
gemm 92 92 13 66384
trsm 28 5 0 464
gemm 28 28 5 2789
trsm 28 5 0 419
gemm 28 28 5 2862
trsm 44 5 0 537
gemm 44 44 5 6992
trsm 28 5 0 724
gemm 28 28 5 4921
trsm 28 5 0 485
gemm 28 28 5 2799
trsm 44 5 0 530
gemm 44 44 5 7008
trsm 60 13 0 3168
gemm 60 60 13 28617
trsm 28 5 0 450
gemm 28 28 5 2748
trsm 28 5 0 415
gemm 28 28 5 2736
trsm 44 5 0 533
gemm 44 44 5 6970
trsm 28 5 0 420
gemm 28 28 5 2801
trsm 28 5 0 400
gemm 28 28 5 24879
trsm 44 5 0 751
gemm 44 44 5 12499
trsm 60 13 0 5537
gemm 60 60 13 53063
trsm 92 13 0 7521
gemm 92 92 13 73356
trsm 124 29 0 32634
gemm 124 124 29 438595
trsm 28 5 0 541
gemm 28 28 5 2959
trsm 28 5 0 405
gemm 28 28 5 2895
trsm 44 5 0 584
gemm 44 44 5 6993
trsm 28 5 0 518
gemm 28 28 5 3058
trsm 28 5 0 485
gemm 28 28 5 3025
trsm 44 5 0 455
gemm 44 44 5 6969
trsm 60 13 0 3136
gemm 60 60 13 28594
trsm 28 5 0 412
gemm 28 28 5 2742
trsm 28 5 0 380
gemm 28 28 5 2783
trsm 44 5 0 537
gemm 44 44 5 6962
trsm 28 5 0 400
gemm 28 28 5 2769
trsm 28 5 0 385
gemm 28 28 5 2804
trsm 44 5 0 533
gemm 44 44 5 6957
trsm 60 13 0 3183
gemm 60 60 13 68644
trsm 92 13 0 8132
gemm 92 92 13 124059
trsm 28 5 0 497
gemm 28 28 5 2883
trsm 28 5 0 390
gemm 28 28 5 2829
trsm 44 5 0 446
gemm 44 44 5 7033
trsm 28 5 0 397
gemm 28 28 5 2779
trsm 28 5 0 379
gemm 28 28 5 2729
trsm 44 5 0 852
gemm 44 44 5 12315
trsm 60 13 0 5141
gemm 60 60 13 55549
trsm 28 5 0 453
gemm 28 28 5 2779
trsm 28 5 0 400
gemm 28 28 5 2780
trsm 44 5 0 522
gemm 44 44 5 7034
trsm 28 5 0 396
gemm 28 28 5 2747
trsm 28 5 0 403
gemm 28 28 5 2765
trsm 44 5 0 446
gemm 44 44 5 6894
trsm 60 13 0 3282
gemm 60 60 13 28798
trsm 92 13 0 4757
gemm 92 92 13 66708
trsm 124 29 0 32817
gemm 124 124 29 305748
trsm 188 29 0 48118
gemm 188 188 29 788473
trsm 281 32 0 89161
gemm 281 281 32 1918969
trsm 252 29 0 63453
gemm 252 252 29 1348577
trsm 409 32 0 124091
gemm 409 409 32 3840748
trsm 380 29 0 94598
gemm 380 380 29 2938664
trsm 601 32 0 181441
gemm 601 601 32 8433459
trsm 569 32 0 170794
gemm 569 569 32 8507043
trsm 537 32 0 163755
gemm 537 537 32 6723384
trsm 508 29 0 125492
gemm 508 508 29 5494048
trsm 781 32 0 243256
gemm 781 781 32 14866939
trsm 749 32 0 238692
gemm 749 749 32 12933120
trsm 717 32 0 214358
gemm 717 717 32 11872560
trsm 685 32 0 249727
gemm 685 685 32 10961228
trsm 654 31 0 264745
gemm 654 654 31 9677612
trsm 964 32 0 333767
gemm 964 964 32 22107928
trsm 932 32 0 284480
gemm 932 932 32 20330981
trsm 900 32 0 369691
gemm 900 900 32 18551948
trsm 868 32 0 380739
gemm 868 868 32 17728050
trsm 836 32 0 303731
gemm 836 836 32 16438685
trsm 804 32 0 291556
gemm 804 804 32 15092630
trsm 772 32 0 373026
gemm 772 772 32 13618034
trsm 740 32 0 255570
gemm 740 740 32 12682393
trsm 722 18 0 74379
gemm 722 722 18 6996275
trsm 975 32 0 295733
gemm 975 975 32 21643088
trsm 943 32 0 405495
gemm 943 943 32 20187736
trsm 911 32 0 275122
gemm 911 911 32 18683930
trsm 879 32 0 271348
gemm 879 879 32 18154812
trsm 847 32 0 260943
gemm 847 847 32 16411796
trsm 815 32 0 246516
gemm 815 815 32 15476635
trsm 783 32 0 277230
gemm 783 783 32 14462545
trsm 751 32 0 229934
gemm 751 751 32 13051704
trsm 722 29 0 178048
gemm 722 722 29 11110838
trsm 28 5 0 963
gemm 28 28 5 3177
trsm 28 5 0 416
gemm 28 28 5 2937
trsm 44 5 0 585
gemm 44 44 5 7051
trsm 28 5 0 378
gemm 28 28 5 2807
trsm 28 5 0 385
gemm 28 28 5 2895
trsm 44 5 0 761
gemm 44 44 5 7543
trsm 60 13 0 3202
gemm 60 60 13 28662
trsm 28 5 0 397
gemm 28 28 5 2804
trsm 28 5 0 694
gemm 28 28 5 4962
trsm 44 5 0 728
gemm 44 44 5 18207
trsm 28 5 0 431
gemm 28 28 5 2803
trsm 28 5 0 397
gemm 28 28 5 2863
trsm 44 5 0 574
gemm 44 44 5 6955
trsm 60 13 0 3174
gemm 60 60 13 28589
trsm 92 13 0 4667
gemm 92 92 13 70395
trsm 28 5 0 428
gemm 28 28 5 2839
trsm 28 5 0 738
gemm 28 28 5 5060
trsm 44 5 0 678
gemm 44 44 5 11718
trsm 28 5 0 436
gemm 28 28 5 2780
trsm 28 5 0 381
gemm 28 28 5 2752
trsm 44 5 0 442
gemm 44 44 5 6915
trsm 60 13 0 3189
gemm 60 60 13 28626
trsm 28 5 0 429
gemm 28 28 5 2775
trsm 28 5 0 378
gemm 28 28 5 2813
trsm 44 5 0 530
gemm 44 44 5 7016
trsm 28 5 0 386
gemm 28 28 5 2773
trsm 28 5 0 555
gemm 28 28 5 4581
trsm 44 5 0 721
gemm 44 44 5 12062
trsm 60 13 0 3191
gemm 60 60 13 28595
trsm 92 13 0 4680
gemm 92 92 13 66390
trsm 124 29 0 33049
gemm 124 124 29 419242
trsm 28 5 0 555
gemm 28 28 5 2841
trsm 28 5 0 483
gemm 28 28 5 2898
trsm 44 5 0 490
gemm 44 44 5 6969
trsm 28 5 0 460
gemm 28 28 5 2886
trsm 28 5 0 414
gemm 28 28 5 2766
trsm 44 5 0 470
gemm 44 44 5 6968
trsm 60 13 0 3202
gemm 60 60 13 28663
trsm 28 5 0 421
gemm 28 28 5 2784
trsm 28 5 0 398
gemm 28 28 5 2862
trsm 44 5 0 519
gemm 44 44 5 6957
trsm 28 5 0 394
gemm 28 28 5 2769
trsm 28 5 0 383
gemm 28 28 5 2747
trsm 44 5 0 426
gemm 44 44 5 6913
trsm 60 13 0 3192
gemm 60 60 13 28602
trsm 92 13 0 4643
gemm 92 92 13 66479
trsm 28 5 0 584
gemm 28 28 5 2879
trsm 28 5 0 390
gemm 28 28 5 2767
trsm 44 5 0 547
gemm 44 44 5 7033
trsm 28 5 0 421
gemm 28 28 5 2829
trsm 28 5 0 407
gemm 28 28 5 2883
trsm 44 5 0 525
gemm 44 44 5 6956
trsm 60 13 0 3185
gemm 60 60 13 28668
trsm 28 5 0 393
gemm 28 28 5 2786
trsm 28 5 0 602
gemm 28 28 5 4935
trsm 44 5 0 676
gemm 44 44 5 11872
trsm 28 5 0 472
gemm 28 28 5 2798
trsm 28 5 0 379
gemm 28 28 5 3775
trsm 44 5 0 605
gemm 44 44 5 7063
trsm 60 13 0 3198
gemm 60 60 13 28584
trsm 92 13 0 4726
gemm 92 92 13 69124
trsm 124 29 0 32944
gemm 124 124 29 291330
trsm 188 29 0 48231
gemm 188 188 29 750282
trsm 28 5 0 527
gemm 28 28 5 2958
trsm 28 5 0 414
gemm 28 28 5 2801
trsm 44 5 0 560
gemm 44 44 5 7029
trsm 28 5 0 404
gemm 28 28 5 2904
trsm 28 5 0 387
gemm 28 28 5 2875
trsm 44 5 0 517
gemm 44 44 5 6962
trsm 60 13 0 3253
gemm 60 60 13 28699
trsm 28 5 0 501
gemm 28 28 5 2774
trsm 28 5 0 417
gemm 28 28 5 2850
trsm 44 5 0 537
gemm 44 44 5 6968
trsm 28 5 0 384
gemm 28 28 5 2794
trsm 28 5 0 379
gemm 28 28 5 2812
trsm 44 5 0 516
gemm 44 44 5 6957
trsm 60 13 0 3145
gemm 60 60 13 28662
trsm 92 13 0 4656
gemm 92 92 13 66436
trsm 28 5 0 678
gemm 28 28 5 5077
trsm 28 5 0 602
gemm 28 28 5 4720
trsm 44 5 0 507
gemm 44 44 5 6955
trsm 28 5 0 434
gemm 28 28 5 2779
trsm 28 5 0 392
gemm 28 28 5 2796
trsm 44 5 0 528
gemm 44 44 5 7025
trsm 60 13 0 3107
gemm 60 60 13 28580
trsm 28 5 0 403
gemm 28 28 5 2789
trsm 28 5 0 376
gemm 28 28 5 2758
trsm 44 5 0 527
gemm 44 44 5 7019
trsm 28 5 0 672
gemm 28 28 5 4828
trsm 28 5 0 455
gemm 28 28 5 2750
trsm 44 5 0 449
gemm 44 44 5 6955
trsm 60 13 0 3218
gemm 60 60 13 28558
trsm 92 13 0 4711
gemm 92 92 13 66388
trsm 124 29 0 44630
gemm 124 124 29 409367
trsm 28 5 0 503
gemm 28 28 5 2828
trsm 28 5 0 395
gemm 28 28 5 2845
trsm 44 5 0 539
gemm 44 44 5 6991
trsm 28 5 0 436
gemm 28 28 5 2899
trsm 28 5 0 387
gemm 28 28 5 2823
trsm 44 5 0 521
gemm 44 44 5 6970
trsm 60 13 0 3239
gemm 60 60 13 33397
trsm 28 5 0 418
gemm 28 28 5 2771
trsm 28 5 0 419
gemm 28 28 5 2806
trsm 44 5 0 450
gemm 44 44 5 6915
trsm 28 5 0 402
gemm 28 28 5 2760
trsm 28 5 0 386
gemm 28 28 5 2740
trsm 44 5 0 448
gemm 44 44 5 6978
trsm 60 13 0 3242
gemm 60 60 13 58166
trsm 92 13 0 4660
gemm 92 92 13 127646
trsm 28 5 0 532
gemm 28 28 5 2843
trsm 28 5 0 412
gemm 28 28 5 2847
trsm 44 5 0 570
gemm 44 44 5 6983
trsm 28 5 0 523
gemm 28 28 5 2896
trsm 28 5 0 398
gemm 28 28 5 2754
trsm 44 5 0 526
gemm 44 44 5 6987
trsm 60 13 0 3194
gemm 60 60 13 28595
trsm 28 5 0 705
gemm 28 28 5 4752
trsm 28 5 0 500
gemm 28 28 5 2830
trsm 44 5 0 547
gemm 44 44 5 6967
trsm 28 5 0 439
gemm 28 28 5 2754
trsm 28 5 0 432
gemm 28 28 5 2742
trsm 44 5 0 525
gemm 44 44 5 6966
trsm 60 13 0 4995
gemm 60 60 13 49607
trsm 92 13 0 4670
gemm 92 92 13 66539
trsm 124 29 0 32628
gemm 124 124 29 292144
trsm 188 29 0 107769
gemm 188 188 29 721236
trsm 28 5 0 555
gemm 28 28 5 2893
trsm 28 5 0 452
gemm 28 28 5 2814
trsm 44 5 0 565
gemm 44 44 5 7017
trsm 28 5 0 402
gemm 28 28 5 2835
trsm 28 5 0 390
gemm 28 28 5 2881
trsm 44 5 0 795
gemm 44 44 5 12385
trsm 60 13 0 5321
gemm 60 60 13 52049
trsm 28 5 0 513
gemm 28 28 5 2815
trsm 28 5 0 420
gemm 28 28 5 2899
trsm 44 5 0 531
gemm 44 44 5 6954
trsm 28 5 0 406
gemm 28 28 5 2828
trsm 28 5 0 384
gemm 28 28 5 2769
trsm 44 5 0 527
gemm 44 44 5 6968
trsm 60 13 0 3156
gemm 60 60 13 28600
trsm 92 13 0 4654
gemm 92 92 13 111261
trsm 28 5 0 527
gemm 28 28 5 2837
trsm 28 5 0 393
gemm 28 28 5 2859
trsm 44 5 0 541
gemm 44 44 5 7015
trsm 28 5 0 370
gemm 28 28 5 2804
trsm 28 5 0 365
gemm 28 28 5 2772
trsm 44 5 0 516
gemm 44 44 5 6961
trsm 60 13 0 3219
gemm 60 60 13 28644
trsm 28 5 0 519
gemm 28 28 5 4907
trsm 28 5 0 460
gemm 28 28 5 2800
trsm 44 5 0 454
gemm 44 44 5 6932
trsm 28 5 0 385
gemm 28 28 5 2774
trsm 28 5 0 366
gemm 28 28 5 2856
trsm 44 5 0 454
gemm 44 44 5 6930
trsm 60 13 0 3195
gemm 60 60 13 28553
trsm 92 13 0 4757
gemm 92 92 13 66412
trsm 124 29 0 57097
gemm 124 124 29 336972
trsm 28 5 0 748
gemm 28 28 5 4960
trsm 28 5 0 506
gemm 28 28 5 2918
trsm 44 5 0 547
gemm 44 44 5 7006
trsm 28 5 0 404
gemm 28 28 5 2859
trsm 28 5 0 392
gemm 28 28 5 2783
trsm 44 5 0 522
gemm 44 44 5 7022
trsm 60 13 0 3175
gemm 60 60 13 28600
trsm 28 5 0 428
gemm 28 28 5 2761
trsm 28 5 0 410
gemm 28 28 5 2770
trsm 44 5 0 439
gemm 44 44 5 6921
trsm 28 5 0 581
gemm 28 28 5 5046
trsm 28 5 0 537
gemm 28 28 5 2831
trsm 44 5 0 439
gemm 44 44 5 6908
trsm 60 13 0 3153
gemm 60 60 13 28552
trsm 92 13 0 4741
gemm 92 92 13 66474
trsm 28 5 0 454
gemm 28 28 5 2795
trsm 28 5 0 422
gemm 28 28 5 2765
trsm 44 5 0 536
gemm 44 44 5 6986
trsm 28 5 0 673
gemm 28 28 5 4665
trsm 28 5 0 427
gemm 28 28 5 2731
trsm 44 5 0 450
gemm 44 44 5 6961
trsm 60 13 0 3212
gemm 60 60 13 28626
trsm 28 5 0 518
gemm 28 28 5 4420
trsm 28 5 0 425
gemm 28 28 5 2727
trsm 44 5 0 520
gemm 44 44 5 8563
trsm 28 5 0 425
gemm 28 28 5 2792
trsm 28 5 0 430
gemm 28 28 5 2740
trsm 44 5 0 709
gemm 44 44 5 11566
trsm 60 13 0 4929
gemm 60 60 13 49178
trsm 92 13 0 4660
gemm 92 92 13 66617
trsm 124 29 0 32790
gemm 124 124 29 301225
trsm 188 29 0 48165
gemm 188 188 29 815925
trsm 281 32 0 87064
gemm 281 281 32 1849235
trsm 252 29 0 63678
gemm 252 252 29 1276252
trsm 345 32 0 167177
gemm 345 345 32 2873774
trsm 316 29 0 79429
gemm 316 316 29 2053018
trsm 28 5 0 848
gemm 28 28 5 4966
trsm 28 5 0 532
gemm 28 28 5 2863
trsm 44 5 0 517
gemm 44 44 5 6981
trsm 28 5 0 464
gemm 28 28 5 2867
trsm 28 5 0 410
gemm 28 28 5 2889
trsm 44 5 0 447
gemm 44 44 5 6943
trsm 60 13 0 3195
gemm 60 60 13 28589
trsm 28 5 0 633
gemm 28 28 5 4787
trsm 28 5 0 1000
gemm 28 28 5 2964
trsm 44 5 0 660
gemm 44 44 5 7031
trsm 28 5 0 778
gemm 28 28 5 4922
trsm 28 5 0 714
gemm 28 28 5 4742
trsm 44 5 0 908
gemm 44 44 5 12218
trsm 60 13 0 3292
gemm 60 60 13 28598
trsm 92 13 0 8378
gemm 92 92 13 68642
trsm 28 5 0 485
gemm 28 28 5 2816
trsm 28 5 0 824
gemm 28 28 5 4855
trsm 44 5 0 954
gemm 44 44 5 12881
trsm 28 5 0 420
gemm 28 28 5 2880
trsm 28 5 0 428
gemm 28 28 5 3182
trsm 44 5 0 543
gemm 44 44 5 7023
trsm 60 13 0 3247
gemm 60 60 13 28642
trsm 28 5 0 412
gemm 28 28 5 2780
trsm 28 5 0 388
gemm 28 28 5 2795
trsm 44 5 0 462
gemm 44 44 5 6928
trsm 28 5 0 402
gemm 28 28 5 2739
trsm 28 5 0 558
gemm 28 28 5 5079
trsm 44 5 0 749
gemm 44 44 5 11528
trsm 60 13 0 5439
gemm 60 60 13 58537
trsm 92 13 0 4632
gemm 92 92 13 66734
trsm 124 29 0 35026
gemm 124 124 29 366296
trsm 28 5 0 526
gemm 28 28 5 2891
trsm 28 5 0 416
gemm 28 28 5 2912
trsm 44 5 0 564
gemm 44 44 5 7029
trsm 28 5 0 420
gemm 28 28 5 2808
trsm 28 5 0 631
gemm 28 28 5 5010
trsm 44 5 0 810
gemm 44 44 5 12246
trsm 60 13 0 4621
gemm 60 60 13 31199
trsm 28 5 0 449
gemm 28 28 5 2955
trsm 28 5 0 392
gemm 28 28 5 2810
trsm 44 5 0 477
gemm 44 44 5 6997
trsm 28 5 0 416
gemm 28 28 5 2757
trsm 28 5 0 791
gemm 28 28 5 5093
trsm 44 5 0 718
gemm 44 44 5 10654
trsm 60 13 0 3155
gemm 60 60 13 73379
trsm 92 13 0 4763
gemm 92 92 13 98969
trsm 28 5 0 589
gemm 28 28 5 2803
trsm 28 5 0 429
gemm 28 28 5 2900
trsm 44 5 0 461
gemm 44 44 5 6942
trsm 28 5 0 415
gemm 28 28 5 2832
trsm 28 5 0 391
gemm 28 28 5 2886
trsm 44 5 0 449
gemm 44 44 5 6914
trsm 60 13 0 3200
gemm 60 60 13 60817
trsm 28 5 0 626
gemm 28 28 5 2818
trsm 28 5 0 436
gemm 28 28 5 2738
trsm 44 5 0 521
gemm 44 44 5 6952
trsm 28 5 0 400
gemm 28 28 5 2738
trsm 28 5 0 383
gemm 28 28 5 2736
trsm 44 5 0 527
gemm 44 44 5 6938
trsm 60 13 0 3146
gemm 60 60 13 28590
trsm 92 13 0 4681
gemm 92 92 13 66403
trsm 124 29 0 32886
gemm 124 124 29 286345
trsm 188 29 0 55296
gemm 188 188 29 751370
trsm 28 5 0 557
gemm 28 28 5 2881
trsm 28 5 0 429
gemm 28 28 5 2828
trsm 44 5 0 492
gemm 44 44 5 6958
trsm 28 5 0 665
gemm 28 28 5 5187
trsm 28 5 0 594
gemm 28 28 5 4721
trsm 44 5 0 860
gemm 44 44 5 12426
trsm 60 13 0 4564
gemm 60 60 13 28699
trsm 28 5 0 463
gemm 28 28 5 4697
trsm 28 5 0 392
gemm 28 28 5 2738
trsm 44 5 0 560
gemm 44 44 5 6968
trsm 28 5 0 391
gemm 28 28 5 2826
trsm 28 5 0 465
gemm 28 28 5 2790
trsm 44 5 0 483
gemm 44 44 5 6909
trsm 60 13 0 3203
gemm 60 60 13 28633
trsm 92 13 0 4629
gemm 92 92 13 66360
trsm 28 5 0 424
gemm 28 28 5 2811
trsm 28 5 0 407
gemm 28 28 5 2852
trsm 44 5 0 537
gemm 44 44 5 6958
trsm 28 5 0 400
gemm 28 28 5 5031
trsm 28 5 0 722
gemm 28 28 5 5081
trsm 44 5 0 756
gemm 44 44 5 11819
trsm 60 13 0 3229
gemm 60 60 13 28656
trsm 28 5 0 427
gemm 28 28 5 2803
trsm 28 5 0 421
gemm 28 28 5 2742
trsm 44 5 0 550
gemm 44 44 5 6999
trsm 28 5 0 395
gemm 28 28 5 2772
trsm 28 5 0 407
gemm 28 28 5 2749
trsm 44 5 0 530
gemm 44 44 5 6949
trsm 60 13 0 3241
gemm 60 60 13 73528
trsm 92 13 0 7832
gemm 92 92 13 92266
trsm 124 29 0 38906
gemm 124 124 29 294646
trsm 28 5 0 541
gemm 28 28 5 2824
trsm 28 5 0 412
gemm 28 28 5 2859
trsm 44 5 0 578
gemm 44 44 5 7057
trsm 28 5 0 399
gemm 28 28 5 2908
trsm 28 5 0 399
gemm 28 28 5 2742
trsm 44 5 0 484
gemm 44 44 5 6934
trsm 60 13 0 3179
gemm 60 60 13 28624
trsm 28 5 0 639
gemm 28 28 5 4931
trsm 28 5 0 600
gemm 28 28 5 4494
trsm 44 5 0 571
gemm 44 44 5 7027
trsm 28 5 0 418
gemm 28 28 5 2773
trsm 28 5 0 380
gemm 28 28 5 2789
trsm 44 5 0 544
gemm 44 44 5 6975
trsm 60 13 0 3152
gemm 60 60 13 31155
trsm 92 13 0 4651
gemm 92 92 13 66402
trsm 28 5 0 744
gemm 28 28 5 3594
trsm 28 5 0 468
gemm 28 28 5 2901
trsm 44 5 0 474
gemm 44 44 5 6984
trsm 28 5 0 395
gemm 28 28 5 2821
trsm 28 5 0 417
gemm 28 28 5 2865
trsm 44 5 0 535
gemm 44 44 5 6940
trsm 60 13 0 3083
gemm 60 60 13 28579
trsm 28 5 0 457
gemm 28 28 5 2788
trsm 28 5 0 429
gemm 28 28 5 2732
trsm 44 5 0 706
gemm 44 44 5 12290
trsm 28 5 0 491
gemm 28 28 5 2810
trsm 28 5 0 400
gemm 28 28 5 2749
trsm 44 5 0 470
gemm 44 44 5 6916
trsm 60 13 0 3143
gemm 60 60 13 28594
trsm 92 13 0 4669
gemm 92 92 13 66362
trsm 124 29 0 32956
gemm 124 124 29 427093
trsm 188 29 0 48044
gemm 188 188 29 743315
trsm 28 5 0 512
gemm 28 28 5 2986
trsm 28 5 0 404
gemm 28 28 5 3054
trsm 44 5 0 586
gemm 44 44 5 7033
trsm 28 5 0 949
gemm 28 28 5 5002
trsm 28 5 0 401
gemm 28 28 5 3079
trsm 44 5 0 539
gemm 44 44 5 6969
trsm 60 13 0 3188
gemm 60 60 13 28611
trsm 28 5 0 734
gemm 28 28 5 5036
trsm 28 5 0 480
gemm 28 28 5 3076
trsm 44 5 0 495
gemm 44 44 5 6922
trsm 28 5 0 384
gemm 28 28 5 2860
trsm 28 5 0 371
gemm 28 28 5 2801
trsm 44 5 0 483
gemm 44 44 5 6939
trsm 60 13 0 3188
gemm 60 60 13 28600
trsm 92 13 0 4694
gemm 92 92 13 66419
trsm 28 5 0 741
gemm 28 28 5 5171
trsm 28 5 0 507
gemm 28 28 5 2854
trsm 44 5 0 545
gemm 44 44 5 6998
trsm 28 5 0 409
gemm 28 28 5 2914
trsm 28 5 0 403
gemm 28 28 5 2837
trsm 44 5 0 455
gemm 44 44 5 6899
trsm 60 13 0 3507
gemm 60 60 13 29367
trsm 28 5 0 399
gemm 28 28 5 2760
trsm 28 5 0 575
gemm 28 28 5 4885
trsm 44 5 0 920
gemm 44 44 5 11669
trsm 28 5 0 480
gemm 28 28 5 2811
trsm 28 5 0 378
gemm 28 28 5 2717
trsm 44 5 0 547
gemm 44 44 5 6961
trsm 60 13 0 3177
gemm 60 60 13 28562
trsm 92 13 0 4631
gemm 92 92 13 66372
trsm 124 29 0 33475
gemm 124 124 29 417580
trsm 28 5 0 548
gemm 28 28 5 2969
trsm 28 5 0 485
gemm 28 28 5 2948
trsm 44 5 0 468
gemm 44 44 5 32130
trsm 28 5 0 835
gemm 28 28 5 4969
trsm 28 5 0 527
gemm 28 28 5 2752
trsm 44 5 0 468
gemm 44 44 5 6909
trsm 60 13 0 4834
gemm 60 60 13 51458
trsm 28 5 0 443
gemm 28 28 5 2772
trsm 28 5 0 393
gemm 28 28 5 2824
trsm 44 5 0 532
gemm 44 44 5 7016
trsm 28 5 0 393
gemm 28 28 5 2776
trsm 28 5 0 384
gemm 28 28 5 2749
trsm 44 5 0 697
gemm 44 44 5 12657
trsm 60 13 0 5294
gemm 60 60 13 53044
trsm 92 13 0 4730
gemm 92 92 13 66730
trsm 28 5 0 446
gemm 28 28 5 2804
trsm 28 5 0 370
gemm 28 28 5 2916
trsm 44 5 0 573
gemm 44 44 5 6965
trsm 28 5 0 378
gemm 28 28 5 2811
trsm 28 5 0 379
gemm 28 28 5 2810
trsm 44 5 0 532
gemm 44 44 5 6990
trsm 60 13 0 5365
gemm 60 60 13 50818
trsm 28 5 0 477
gemm 28 28 5 2801
trsm 28 5 0 406
gemm 28 28 5 2754
trsm 44 5 0 464
gemm 44 44 5 6984
trsm 28 5 0 410
gemm 28 28 5 2784
trsm 28 5 0 710
gemm 28 28 5 2859
trsm 44 5 0 438
gemm 44 44 5 6964
trsm 60 13 0 3192
gemm 60 60 13 28594
trsm 92 13 0 4724
gemm 92 92 13 66403
trsm 124 29 0 33172
gemm 124 124 29 285192
trsm 188 29 0 48187
gemm 188 188 29 673341
trsm 281 32 0 137975
gemm 281 281 32 1813786
trsm 252 29 0 115435
gemm 252 252 29 1284211
trsm 345 32 0 105227
gemm 345 345 32 2831553
trsm 316 29 0 131658
gemm 316 316 29 2098293
trsm 505 32 0 173537
gemm 505 505 32 5957200
trsm 473 32 0 145913
gemm 473 473 32 5085998
trsm 444 29 0 147863
gemm 444 444 29 4061569
trsm 28 5 0 612
gemm 28 28 5 2856
trsm 28 5 0 407
gemm 28 28 5 2773
trsm 44 5 0 555
gemm 44 44 5 7011
trsm 28 5 0 403
gemm 28 28 5 2782
trsm 28 5 0 667
gemm 28 28 5 4842
trsm 44 5 0 862
gemm 44 44 5 11922
trsm 60 13 0 5539
gemm 60 60 13 51887
trsm 28 5 0 419
gemm 28 28 5 2767
trsm 28 5 0 359
gemm 28 28 5 2808
trsm 44 5 0 528
gemm 44 44 5 7017
trsm 28 5 0 380
gemm 28 28 5 3980
trsm 28 5 0 361
gemm 28 28 5 2732
trsm 44 5 0 505
gemm 44 44 5 6964
trsm 60 13 0 3179
gemm 60 60 13 28575
trsm 92 13 0 7998
gemm 92 92 13 131680
trsm 28 5 0 527
gemm 28 28 5 2892
trsm 28 5 0 433
gemm 28 28 5 2962
trsm 44 5 0 468
gemm 44 44 5 6972
trsm 28 5 0 454
gemm 28 28 5 2863
trsm 28 5 0 372
gemm 28 28 5 2812
trsm 44 5 0 541
gemm 44 44 5 36474
trsm 60 13 0 3205
gemm 60 60 13 28646
trsm 28 5 0 522
gemm 28 28 5 4917
trsm 28 5 0 483
gemm 28 28 5 2750
trsm 44 5 0 473
gemm 44 44 5 6968
trsm 28 5 0 667
gemm 28 28 5 3552
trsm 28 5 0 394
gemm 28 28 5 2739
trsm 44 5 0 471
gemm 44 44 5 6926
trsm 60 13 0 3162
gemm 60 60 13 31125
trsm 92 13 0 17025
gemm 92 92 13 90389
trsm 124 29 0 51861
gemm 124 124 29 287568
trsm 28 5 0 539
gemm 28 28 5 2847
trsm 28 5 0 441
gemm 28 28 5 2847
trsm 44 5 0 544
gemm 44 44 5 7047
trsm 28 5 0 398
gemm 28 28 5 2878
trsm 28 5 0 419
gemm 28 28 5 2846
trsm 44 5 0 523
gemm 44 44 5 7039
trsm 60 13 0 3185
gemm 60 60 13 28643
trsm 28 5 0 462
gemm 28 28 5 2800
trsm 28 5 0 430
gemm 28 28 5 2754
trsm 44 5 0 436
gemm 44 44 5 6949
trsm 28 5 0 604
gemm 28 28 5 4840
trsm 28 5 0 592
gemm 28 28 5 4891
trsm 44 5 0 704
gemm 44 44 5 11878
trsm 60 13 0 3190
gemm 60 60 13 28578
trsm 92 13 0 4705
gemm 92 92 13 66287
trsm 28 5 0 565
gemm 28 28 5 2792
trsm 28 5 0 385
gemm 28 28 5 32323
trsm 44 5 0 555
gemm 44 44 5 7025
trsm 28 5 0 634
gemm 28 28 5 4667
trsm 28 5 0 438
gemm 28 28 5 2801
trsm 44 5 0 436
gemm 44 44 5 6900
trsm 60 13 0 3245
gemm 60 60 13 28613
trsm 28 5 0 442
gemm 28 28 5 2782
trsm 28 5 0 401
gemm 28 28 5 2722
trsm 44 5 0 509
gemm 44 44 5 6983
trsm 28 5 0 438
gemm 28 28 5 2720
trsm 28 5 0 385
gemm 28 28 5 2721
trsm 44 5 0 518
gemm 44 44 5 6948
trsm 60 13 0 3136
gemm 60 60 13 28565
trsm 92 13 0 7458
gemm 92 92 13 127987
trsm 124 29 0 32567
gemm 124 124 29 287771
trsm 188 29 0 48124
gemm 188 188 29 800547
trsm 16 3 0 360
gemm 16 16 3 799
trsm 16 3 0 177
gemm 16 16 3 617
trsm 24 3 0 371
gemm 24 24 3 2437
trsm 28 5 0 651
gemm 28 28 5 4934
trsm 40 5 0 555
gemm 40 40 5 6157
trsm 16 3 0 234
gemm 16 16 3 710
trsm 16 3 0 225
gemm 16 16 3 683
trsm 24 3 0 172
gemm 24 24 3 1282
trsm 28 5 0 423
gemm 28 28 5 2758
trsm 40 5 0 495
gemm 40 40 5 6094
trsm 56 11 0 2199
gemm 56 56 11 21265
trsm 16 3 0 218
gemm 16 16 3 774
trsm 16 3 0 208
gemm 16 16 3 688
trsm 24 3 0 164
gemm 24 24 3 1358
trsm 28 5 0 429
gemm 28 28 5 2778
trsm 40 5 0 400
gemm 40 40 5 5879
trsm 16 3 0 216
gemm 16 16 3 703
trsm 16 3 0 127
gemm 16 16 3 620
trsm 24 3 0 243
gemm 24 24 3 1360
trsm 28 5 0 841
gemm 28 28 5 5370
trsm 40 5 0 724
gemm 40 40 5 16359
trsm 56 11 0 2171
gemm 56 56 11 21252
trsm 88 11 0 3561
gemm 88 88 11 56572
trsm 28 5 0 430
gemm 28 28 5 2752
trsm 28 5 0 387
gemm 28 28 5 2824
trsm 44 5 0 556
gemm 44 44 5 7057
trsm 28 5 0 401
gemm 28 28 5 2761
trsm 28 5 0 380
gemm 28 28 5 2867
trsm 44 5 0 785
gemm 44 44 5 11948
trsm 60 13 0 4887
gemm 60 60 13 49850
trsm 28 5 0 523
gemm 28 28 5 2835
trsm 28 5 0 608
gemm 28 28 5 4936
trsm 44 5 0 625
gemm 44 44 5 8233
trsm 28 5 0 430
gemm 28 28 5 2761
trsm 28 5 0 854
gemm 28 28 5 5031
trsm 44 5 0 802
gemm 44 44 5 11837
trsm 60 13 0 5249
gemm 60 60 13 55651
trsm 92 13 0 4684
gemm 92 92 13 69431
trsm 128 25 0 24969
gemm 128 128 25 263923
trsm 16 3 0 413
gemm 16 16 3 1195
trsm 16 3 0 391
gemm 16 16 3 1212
trsm 24 3 0 261
gemm 24 24 3 2298
trsm 28 5 0 457
gemm 28 28 5 2836
trsm 40 5 0 520
gemm 40 40 5 6119
trsm 16 3 0 509
gemm 16 16 3 905
trsm 16 3 0 437
gemm 16 16 3 760
trsm 24 3 0 176
gemm 24 24 3 1306
trsm 28 5 0 487
gemm 28 28 5 2798
trsm 40 5 0 454
gemm 40 40 5 5849
trsm 56 11 0 2197
gemm 56 56 11 21210
trsm 16 3 0 224
gemm 16 16 3 726
trsm 16 3 0 206
gemm 16 16 3 678
trsm 24 3 0 174
gemm 24 24 3 1334
trsm 28 5 0 411
gemm 28 28 5 2778
trsm 40 5 0 511
gemm 40 40 5 6111
trsm 16 3 0 261
gemm 16 16 3 1065
trsm 16 3 0 333
gemm 16 16 3 1108
trsm 24 3 0 280
gemm 24 24 3 2155
trsm 28 5 0 395
gemm 28 28 5 2755
trsm 40 5 0 521
gemm 40 40 5 6112
trsm 56 11 0 2092
gemm 56 56 11 21207
trsm 88 11 0 5199
gemm 88 88 11 81484
trsm 28 5 0 466
gemm 28 28 5 2785
trsm 28 5 0 405
gemm 28 28 5 2787
trsm 44 5 0 465
gemm 44 44 5 6936
trsm 28 5 0 637
gemm 28 28 5 5041
trsm 28 5 0 467
gemm 28 28 5 2796
trsm 44 5 0 524
gemm 44 44 5 7047
trsm 60 13 0 3131
gemm 60 60 13 28537
trsm 28 5 0 420
gemm 28 28 5 2782
trsm 28 5 0 404
gemm 28 28 5 2760
trsm 44 5 0 528
gemm 44 44 5 6977
trsm 28 5 0 419
gemm 28 28 5 2743
trsm 28 5 0 391
gemm 28 28 5 2765
trsm 44 5 0 450
gemm 44 44 5 6911
trsm 60 13 0 3147
gemm 60 60 13 28563
trsm 92 13 0 4736
gemm 92 92 13 71117
trsm 128 25 0 24915
gemm 128 128 25 264501
trsm 192 31 0 60396
gemm 192 192 31 853786
trsm 285 32 0 86910
gemm 285 285 32 1981560
trsm 256 29 0 64216
gemm 256 256 29 1408928
trsm 13 2 0 387
gemm 13 13 2 758
trsm 19 2 0 162
gemm 19 19 2 1031
trsm 13 2 0 176
gemm 13 13 2 415
trsm 19 2 0 113
gemm 19 19 2 596
trsm 27 5 0 346
gemm 27 27 5 2681
trsm 28 5 0 476
gemm 28 28 5 2864
trsm 43 5 0 544
gemm 43 43 5 6106
trsm 13 2 0 180
gemm 13 13 2 432
trsm 19 2 0 108
gemm 19 19 2 625
trsm 13 2 0 169
gemm 13 13 2 435
trsm 19 2 0 101
gemm 19 19 2 612
trsm 27 5 0 325
gemm 27 27 5 2550
trsm 28 5 0 450
gemm 28 28 5 2776
trsm 43 5 0 496
gemm 43 43 5 7125
trsm 59 13 0 3181
gemm 59 59 13 27710
trsm 13 2 0 180
gemm 13 13 2 415
trsm 19 2 0 105
gemm 19 19 2 649
trsm 13 2 0 179
gemm 13 13 2 401
trsm 19 2 0 100
gemm 19 19 2 591
trsm 27 5 0 320
gemm 27 27 5 2570
trsm 28 5 0 520
gemm 28 28 5 2876
trsm 43 5 0 576
gemm 43 43 5 6085
trsm 13 2 0 199
gemm 13 13 2 403
trsm 19 2 0 178
gemm 19 19 2 661
trsm 13 2 0 98
gemm 13 13 2 347
trsm 19 2 0 182
gemm 19 19 2 645
trsm 27 5 0 340
gemm 27 27 5 2523
trsm 28 5 0 422
gemm 28 28 5 2754
trsm 43 5 0 414
gemm 43 43 5 7430
trsm 59 13 0 3087
gemm 59 59 13 27657
trsm 91 13 0 6523
gemm 91 91 13 70504
trsm 28 5 0 467
gemm 28 28 5 5541
trsm 28 5 0 718
gemm 28 28 5 4934
trsm 44 5 0 589
gemm 44 44 5 6976
trsm 28 5 0 410
gemm 28 28 5 2813
trsm 28 5 0 404
gemm 28 28 5 2744
trsm 44 5 0 504
gemm 44 44 5 6960
trsm 68 9 0 1772
gemm 68 68 9 25493
trsm 28 5 0 400
gemm 28 28 5 2741
trsm 28 5 0 407
gemm 28 28 5 2850
trsm 44 5 0 502
gemm 44 44 5 7048
trsm 28 5 0 647
gemm 28 28 5 4847
trsm 28 5 0 445
gemm 28 28 5 2727
trsm 44 5 0 511
gemm 44 44 5 6989
trsm 68 9 0 1756
gemm 68 68 9 25485
trsm 100 17 0 9459
gemm 100 100 17 110767
trsm 155 17 0 13639
gemm 155 155 17 408476
trsm 13 2 0 367
gemm 13 13 2 586
trsm 19 2 0 142
gemm 19 19 2 609
trsm 13 2 0 174
gemm 13 13 2 445
trsm 19 2 0 108
gemm 19 19 2 600
trsm 27 5 0 365
gemm 27 27 5 2649
trsm 28 5 0 436
gemm 28 28 5 27388
trsm 43 5 0 791
gemm 43 43 5 10958
trsm 13 2 0 242
gemm 13 13 2 686
trsm 19 2 0 164
gemm 19 19 2 1105
trsm 13 2 0 177
gemm 13 13 2 416
trsm 19 2 0 91
gemm 19 19 2 560
trsm 27 5 0 356
gemm 27 27 5 2537
trsm 28 5 0 450
gemm 28 28 5 2759
trsm 43 5 0 501
gemm 43 43 5 6092
trsm 59 13 0 3141
gemm 59 59 13 27671
trsm 13 2 0 180
gemm 13 13 2 513
trsm 19 2 0 108
gemm 19 19 2 600
trsm 13 2 0 170
gemm 13 13 2 413
trsm 19 2 0 92
gemm 19 19 2 584
trsm 27 5 0 338
gemm 27 27 5 2685
trsm 28 5 0 427
gemm 28 28 5 2758
trsm 43 5 0 423
gemm 43 43 5 6031
trsm 13 2 0 176
gemm 13 13 2 419
trsm 19 2 0 97
gemm 19 19 2 591
trsm 13 2 0 174
gemm 13 13 2 412
trsm 19 2 0 100
gemm 19 19 2 592
trsm 27 5 0 334
gemm 27 27 5 2667
trsm 28 5 0 703
gemm 28 28 5 4796
trsm 43 5 0 852
gemm 43 43 5 10740
trsm 59 13 0 4350
gemm 59 59 13 28464
trsm 91 13 0 4943
gemm 91 91 13 70438
trsm 28 5 0 482
gemm 28 28 5 2995
trsm 28 5 0 397
gemm 28 28 5 2744
trsm 44 5 0 472
gemm 44 44 5 6974
trsm 28 5 0 594
gemm 28 28 5 6220
trsm 28 5 0 441
gemm 28 28 5 2729
trsm 44 5 0 524
gemm 44 44 5 6988
trsm 68 9 0 1743
gemm 68 68 9 25510
trsm 28 5 0 424
gemm 28 28 5 2761
trsm 28 5 0 456
gemm 28 28 5 2724
trsm 44 5 0 433
gemm 44 44 5 6964
trsm 28 5 0 412
gemm 28 28 5 2761
trsm 28 5 0 374
gemm 28 28 5 2806
trsm 44 5 0 432
gemm 44 44 5 6914
trsm 68 9 0 31000
gemm 68 68 9 25577
trsm 100 17 0 15204
gemm 100 100 17 202930
trsm 155 17 0 13868
gemm 155 155 17 259505
trsm 232 32 0 71746
gemm 232 232 32 1200148
trsm 219 13 0 18491
gemm 219 219 13 459594
trsm 13 2 0 317
gemm 13 13 2 551
trsm 19 2 0 199
gemm 19 19 2 741
trsm 13 2 0 103
gemm 13 13 2 365
trsm 19 2 0 91
gemm 19 19 2 601
trsm 27 5 0 558
gemm 27 27 5 4728
trsm 28 5 0 7063
gemm 28 28 5 4946
trsm 43 5 0 483
gemm 43 43 5 6032
trsm 13 2 0 175
gemm 13 13 2 435
trsm 19 2 0 101
gemm 19 19 2 629
trsm 13 2 0 165
gemm 13 13 2 415
trsm 19 2 0 105
gemm 19 19 2 602
trsm 27 5 0 347
gemm 27 27 5 2531
trsm 28 5 0 437
gemm 28 28 5 2803
trsm 43 5 0 489
gemm 43 43 5 6073
trsm 59 13 0 3149
gemm 59 59 13 27683
trsm 13 2 0 182
gemm 13 13 2 422
trsm 19 2 0 107
gemm 19 19 2 602
trsm 13 2 0 174
gemm 13 13 2 418
trsm 19 2 0 106
gemm 19 19 2 609
trsm 27 5 0 339
gemm 27 27 5 2717
trsm 28 5 0 412
gemm 28 28 5 2852
trsm 43 5 0 513
gemm 43 43 5 6060
trsm 13 2 0 222
gemm 13 13 2 596
trsm 19 2 0 149
gemm 19 19 2 930
trsm 13 2 0 243
gemm 13 13 2 585
trsm 19 2 0 168
gemm 19 19 2 977
trsm 27 5 0 474
gemm 27 27 5 4293
trsm 28 5 0 461
gemm 28 28 5 2848
trsm 43 5 0 422
gemm 43 43 5 6043
trsm 59 13 0 3130
gemm 59 59 13 27672
trsm 91 13 0 4913
gemm 91 91 13 70385
trsm 28 5 0 536
gemm 28 28 5 5313
trsm 28 5 0 428
gemm 28 28 5 2732
trsm 44 5 0 558
gemm 44 44 5 30019
trsm 28 5 0 686
gemm 28 28 5 4744
trsm 28 5 0 435
gemm 28 28 5 2736
trsm 44 5 0 520
gemm 44 44 5 6963
trsm 68 9 0 1748
gemm 68 68 9 25501
trsm 28 5 0 390
gemm 28 28 5 2750
trsm 28 5 0 382
gemm 28 28 5 2737
trsm 44 5 0 523
gemm 44 44 5 6964
trsm 28 5 0 386
gemm 28 28 5 2744
trsm 28 5 0 548
gemm 28 28 5 4850
trsm 44 5 0 756
gemm 44 44 5 11528
trsm 68 9 0 2832
gemm 68 68 9 53135
trsm 100 17 0 9452
gemm 100 100 17 138748
trsm 155 17 0 13663
gemm 155 155 17 289523
trsm 13 2 0 255
gemm 13 13 2 605
trsm 19 2 0 122
gemm 19 19 2 642
trsm 13 2 0 170
gemm 13 13 2 436
trsm 19 2 0 107
gemm 19 19 2 604
trsm 27 5 0 352
gemm 27 27 5 2574
trsm 28 5 0 527
gemm 28 28 5 2801
trsm 43 5 0 539
gemm 43 43 5 6098
trsm 13 2 0 179
gemm 13 13 2 437
trsm 19 2 0 105
gemm 19 19 2 596
trsm 13 2 0 168
gemm 13 13 2 425
trsm 19 2 0 100
gemm 19 19 2 592
trsm 27 5 0 316
gemm 27 27 5 2544
trsm 28 5 0 445
gemm 28 28 5 2808
trsm 43 5 0 433
gemm 43 43 5 6011
trsm 59 13 0 4775
gemm 59 59 13 48846
trsm 13 2 0 276
gemm 13 13 2 471
trsm 19 2 0 176
gemm 19 19 2 679
trsm 13 2 0 100
gemm 13 13 2 369
trsm 19 2 0 98
gemm 19 19 2 567
trsm 27 5 0 414
gemm 27 27 5 2590
trsm 28 5 0 448
gemm 28 28 5 2832
trsm 43 5 0 446
gemm 43 43 5 6073
trsm 13 2 0 173
gemm 13 13 2 458
trsm 19 2 0 105
gemm 19 19 2 597
trsm 13 2 0 164
gemm 13 13 2 412
trsm 19 2 0 111
gemm 19 19 2 605
trsm 27 5 0 344
gemm 27 27 5 2526
trsm 28 5 0 394
gemm 28 28 5 2781
trsm 43 5 0 533
gemm 43 43 5 6069
trsm 59 13 0 3082
gemm 59 59 13 27653
trsm 91 13 0 4996
gemm 91 91 13 123319
trsm 28 5 0 579
gemm 28 28 5 2806
trsm 28 5 0 405
gemm 28 28 5 2765
trsm 44 5 0 490
gemm 44 44 5 6971
trsm 28 5 0 387
gemm 28 28 5 2750
trsm 28 5 0 375
gemm 28 28 5 2748
trsm 44 5 0 470
gemm 44 44 5 6888
trsm 68 9 0 1825
gemm 68 68 9 25538
trsm 28 5 0 449
gemm 28 28 5 2765
trsm 28 5 0 703
gemm 28 28 5 4602
trsm 44 5 0 746
gemm 44 44 5 11951
trsm 28 5 0 460
gemm 28 28 5 2812
trsm 28 5 0 397
gemm 28 28 5 2749
trsm 44 5 0 447
gemm 44 44 5 6912
trsm 68 9 0 1802
gemm 68 68 9 25554
trsm 100 17 0 11046
gemm 100 100 17 110657
trsm 155 17 0 21810
gemm 155 155 17 320341
trsm 232 32 0 104273
gemm 232 232 32 1309279
trsm 219 13 0 24205
gemm 219 219 13 424220
trsm 360 32 0 110859
gemm 360 360 32 3093585
trsm 347 13 0 36244
gemm 347 347 13 1152133
trsm 506 32 0 222076
gemm 506 506 32 6066160
trsm 475 31 0 155398
gemm 475 475 31 5018627
trsm 28 5 0 571
gemm 28 28 5 2923
trsm 28 5 0 545
gemm 28 28 5 4646
trsm 44 5 0 572
gemm 44 44 5 6996
trsm 28 5 0 422
gemm 28 28 5 2826
trsm 28 5 0 390
gemm 28 28 5 2807
trsm 44 5 0 523
gemm 44 44 5 35293
trsm 60 13 0 4781
gemm 60 60 13 51372
trsm 28 5 0 495
gemm 28 28 5 2810
trsm 28 5 0 442
gemm 28 28 5 2829
trsm 44 5 0 467
gemm 44 44 5 6915
trsm 28 5 0 412
gemm 28 28 5 2825
trsm 28 5 0 380
gemm 28 28 5 2791
trsm 44 5 0 539
gemm 44 44 5 6992
trsm 60 13 0 3117
gemm 60 60 13 28549
trsm 92 13 0 4674
gemm 92 92 13 133492
trsm 28 5 0 506
gemm 28 28 5 2910
trsm 28 5 0 390
gemm 28 28 5 2769
trsm 44 5 0 475
gemm 44 44 5 6968
trsm 28 5 0 380
gemm 28 28 5 2785
trsm 28 5 0 378
gemm 28 28 5 2742
trsm 44 5 0 472
gemm 44 44 5 6918
trsm 60 13 0 3135
gemm 60 60 13 28611
trsm 28 5 0 536
gemm 28 28 5 4496
trsm 28 5 0 565
gemm 28 28 5 4773
trsm 44 5 0 574
gemm 44 44 5 6985
trsm 28 5 0 427
gemm 28 28 5 2749
trsm 28 5 0 440
gemm 28 28 5 2746
trsm 44 5 0 543
gemm 44 44 5 7006
trsm 60 13 0 3195
gemm 60 60 13 28555
trsm 92 13 0 4705
gemm 92 92 13 66341
trsm 124 29 0 63065
gemm 124 124 29 312613
trsm 28 5 0 757
gemm 28 28 5 5141
trsm 28 5 0 514
gemm 28 28 5 2836
trsm 44 5 0 490
gemm 44 44 5 6916
trsm 28 5 0 422
gemm 28 28 5 2833
trsm 28 5 0 427
gemm 28 28 5 2732
trsm 44 5 0 432
gemm 44 44 5 6912
trsm 60 13 0 3209
gemm 60 60 13 28598
trsm 28 5 0 411
gemm 28 28 5 2756
trsm 28 5 0 397
gemm 28 28 5 2717
trsm 44 5 0 510
gemm 44 44 5 6966
trsm 28 5 0 780
gemm 28 28 5 4719
trsm 28 5 0 451
gemm 28 28 5 2854
trsm 44 5 0 441
gemm 44 44 5 6902
trsm 60 13 0 3188
gemm 60 60 13 28584
trsm 92 13 0 4680
gemm 92 92 13 66305
trsm 28 5 0 426
gemm 28 28 5 2759
trsm 28 5 0 398
gemm 28 28 5 2875
trsm 44 5 0 550
gemm 44 44 5 6960
trsm 28 5 0 653
gemm 28 28 5 4788
trsm 28 5 0 450
gemm 28 28 5 2787
trsm 44 5 0 558
gemm 44 44 5 7004
trsm 60 13 0 3166
gemm 60 60 13 28638
trsm 28 5 0 665
gemm 28 28 5 5005
trsm 28 5 0 423
gemm 28 28 5 2733
trsm 44 5 0 462
gemm 44 44 5 6906
trsm 28 5 0 439
gemm 28 28 5 2760
trsm 28 5 0 400
gemm 28 28 5 26176
trsm 44 5 0 763
gemm 44 44 5 11870
trsm 60 13 0 4460
gemm 60 60 13 51593
trsm 92 13 0 4744
gemm 92 92 13 66706
trsm 124 29 0 33631
gemm 124 124 29 309961
trsm 188 29 0 48008
gemm 188 188 29 826762
trsm 28 5 0 883
gemm 28 28 5 4548
trsm 28 5 0 482
gemm 28 28 5 2867
trsm 44 5 0 586
gemm 44 44 5 7076
trsm 28 5 0 436
gemm 28 28 5 2918
trsm 28 5 0 367
gemm 28 28 5 2879
trsm 44 5 0 519
gemm 44 44 5 6965
trsm 60 13 0 3162
gemm 60 60 13 28627
trsm 28 5 0 468
gemm 28 28 5 2771
trsm 28 5 0 532
gemm 28 28 5 4554
trsm 44 5 0 741
gemm 44 44 5 12052
trsm 28 5 0 395
gemm 28 28 5 2766
trsm 28 5 0 369
gemm 28 28 5 2739
trsm 44 5 0 532
gemm 44 44 5 6955
trsm 60 13 0 3189
gemm 60 60 13 28763
trsm 92 13 0 5377
gemm 92 92 13 66967
trsm 28 5 0 682
gemm 28 28 5 4880
trsm 28 5 0 702
gemm 28 28 5 4712
trsm 44 5 0 680
gemm 44 44 5 11832
trsm 28 5 0 430
gemm 28 28 5 2830
trsm 28 5 0 505
gemm 28 28 5 3274
trsm 44 5 0 464
gemm 44 44 5 6886
trsm 60 13 0 3214
gemm 60 60 13 48733
trsm 28 5 0 465
gemm 28 28 5 2771
trsm 28 5 0 423
gemm 28 28 5 2729
trsm 44 5 0 514
gemm 44 44 5 7031
trsm 28 5 0 640
gemm 28 28 5 4937
trsm 28 5 0 639
gemm 28 28 5 4712
trsm 44 5 0 492
gemm 44 44 5 6947
trsm 60 13 0 3165
gemm 60 60 13 28597
trsm 92 13 0 4681
gemm 92 92 13 66325
trsm 124 29 0 32792
gemm 124 124 29 388524
trsm 28 5 0 528
gemm 28 28 5 3143
trsm 28 5 0 404
gemm 28 28 5 2906
trsm 44 5 0 478
gemm 44 44 5 6963
trsm 28 5 0 431
gemm 28 28 5 2804
trsm 28 5 0 682
gemm 28 28 5 4832
trsm 44 5 0 780
gemm 44 44 5 18975
trsm 60 13 0 3254
gemm 60 60 13 28654
trsm 28 5 0 418
gemm 28 28 5 2747
trsm 28 5 0 390
gemm 28 28 5 2716
trsm 44 5 0 450
gemm 44 44 5 6944
trsm 28 5 0 407
gemm 28 28 5 2716
trsm 28 5 0 391
gemm 28 28 5 2783
trsm 44 5 0 445
gemm 44 44 5 6949
trsm 60 13 0 3165
gemm 60 60 13 28588
trsm 92 13 0 7213
gemm 92 92 13 96517
trsm 28 5 0 509
gemm 28 28 5 2791
trsm 28 5 0 745
gemm 28 28 5 3017
trsm 44 5 0 653
gemm 44 44 5 7033
trsm 28 5 0 418
gemm 28 28 5 2927
trsm 28 5 0 508
gemm 28 28 5 2811
trsm 44 5 0 532
gemm 44 44 5 7064
trsm 60 13 0 3187
gemm 60 60 13 28625
trsm 28 5 0 714
gemm 28 28 5 4795
trsm 28 5 0 660
gemm 28 28 5 4689
trsm 44 5 0 799
gemm 44 44 5 12228
trsm 28 5 0 421
gemm 28 28 5 2728
trsm 28 5 0 616
gemm 28 28 5 4545
trsm 44 5 0 546
gemm 44 44 5 7004
trsm 60 13 0 3208
gemm 60 60 13 28558
trsm 92 13 0 4691
gemm 92 92 13 66491
trsm 124 29 0 33219
gemm 124 124 29 293926
trsm 188 29 0 103786
gemm 188 188 29 751351
trsm 281 32 0 86891
gemm 281 281 32 1861649
trsm 252 29 0 63454
gemm 252 252 29 1447489
trsm 28 5 0 584
gemm 28 28 5 2851
trsm 28 5 0 423
gemm 28 28 5 2792
trsm 44 5 0 461
gemm 44 44 5 6943
trsm 28 5 0 433
gemm 28 28 5 2839
trsm 28 5 0 416
gemm 28 28 5 2792
trsm 44 5 0 517
gemm 44 44 5 6992
trsm 60 13 0 3066
gemm 60 60 13 28586
trsm 28 5 0 482
gemm 28 28 5 2780
trsm 28 5 0 398
gemm 28 28 5 2786
trsm 44 5 0 446
gemm 44 44 5 6949
trsm 28 5 0 413
gemm 28 28 5 2730
trsm 28 5 0 389
gemm 28 28 5 2731
trsm 44 5 0 425
gemm 44 44 5 6916
trsm 60 13 0 3162
gemm 60 60 13 28570
trsm 92 13 0 4736
gemm 92 92 13 68960
trsm 28 5 0 822
gemm 28 28 5 4851
trsm 28 5 0 500
gemm 28 28 5 2861
trsm 44 5 0 561
gemm 44 44 5 7060
trsm 28 5 0 449
gemm 28 28 5 2807
trsm 28 5 0 407
gemm 28 28 5 2737
trsm 44 5 0 512
gemm 44 44 5 6961
trsm 60 13 0 3188
gemm 60 60 13 28630
trsm 28 5 0 395
gemm 28 28 5 2763
trsm 28 5 0 402
gemm 28 28 5 2733
trsm 44 5 0 510
gemm 44 44 5 6988
trsm 28 5 0 400
gemm 28 28 5 2736
trsm 28 5 0 553
gemm 28 28 5 4770
trsm 44 5 0 752
gemm 44 44 5 11677
trsm 60 13 0 4777
gemm 60 60 13 313868
trsm 92 13 0 4741
gemm 92 92 13 66633
trsm 124 29 0 55492
gemm 124 124 29 360683
trsm 28 5 0 556
gemm 28 28 5 2851
trsm 28 5 0 778
gemm 28 28 5 4944
trsm 44 5 0 941
gemm 44 44 5 12178
trsm 28 5 0 534
gemm 28 28 5 2833
trsm 28 5 0 546
gemm 28 28 5 2868
trsm 44 5 0 489
gemm 44 44 5 6916
trsm 60 13 0 4603
gemm 60 60 13 50299
trsm 28 5 0 824
gemm 28 28 5 33290
trsm 28 5 0 437
gemm 28 28 5 24959
trsm 44 5 0 981
gemm 44 44 5 12176
trsm 28 5 0 565
gemm 28 28 5 4957
trsm 28 5 0 421
gemm 28 28 5 2735
trsm 44 5 0 534
gemm 44 44 5 7092
trsm 60 13 0 3184
gemm 60 60 13 28572
trsm 92 13 0 4642
gemm 92 92 13 69040
trsm 28 5 0 420
gemm 28 28 5 2781
trsm 28 5 0 584
gemm 28 28 5 4550
trsm 44 5 0 607
gemm 44 44 5 12079
trsm 28 5 0 423
gemm 28 28 5 2792
trsm 28 5 0 386
gemm 28 28 5 2737
trsm 44 5 0 533
gemm 44 44 5 6995
trsm 60 13 0 3098
gemm 60 60 13 32119
trsm 28 5 0 435
gemm 28 28 5 2805
trsm 28 5 0 418
gemm 28 28 5 2749
trsm 44 5 0 525
gemm 44 44 5 6958
trsm 28 5 0 639
gemm 28 28 5 4805
trsm 28 5 0 612
gemm 28 28 5 4856
trsm 44 5 0 572
gemm 44 44 5 11949
trsm 60 13 0 3208
gemm 60 60 13 28628
trsm 92 13 0 4643
gemm 92 92 13 66319
trsm 124 29 0 33556
gemm 124 124 29 317918
trsm 188 29 0 48928
gemm 188 188 29 876914
trsm 28 5 0 529
gemm 28 28 5 2867
trsm 28 5 0 432
gemm 28 28 5 2849
trsm 44 5 0 523
gemm 44 44 5 7052
trsm 28 5 0 435
gemm 28 28 5 2807
trsm 28 5 0 384
gemm 28 28 5 2784
trsm 44 5 0 695
gemm 44 44 5 12295
trsm 60 13 0 5575
gemm 60 60 13 48514
trsm 28 5 0 642
gemm 28 28 5 4668
trsm 28 5 0 452
gemm 28 28 5 2737
trsm 44 5 0 445
gemm 44 44 5 6904
trsm 28 5 0 398
gemm 28 28 5 2732
trsm 28 5 0 382
gemm 28 28 5 2745
trsm 44 5 0 439
gemm 44 44 5 6912
trsm 60 13 0 3156
gemm 60 60 13 28572
trsm 92 13 0 4672
gemm 92 92 13 66378
trsm 28 5 0 413
gemm 28 28 5 2849
trsm 28 5 0 613
gemm 28 28 5 5288
trsm 44 5 0 856
gemm 44 44 5 18680
trsm 28 5 0 434
gemm 28 28 5 2731
trsm 28 5 0 379
gemm 28 28 5 2773
trsm 44 5 0 437
gemm 44 44 5 6893
trsm 60 13 0 3196
gemm 60 60 13 28626
trsm 28 5 0 402
gemm 28 28 5 2749
trsm 28 5 0 395
gemm 28 28 5 2718
trsm 44 5 0 512
gemm 44 44 5 6967
trsm 28 5 0 628
gemm 28 28 5 5111
trsm 28 5 0 455
gemm 28 28 5 2725
trsm 44 5 0 505
gemm 44 44 5 6974
trsm 60 13 0 3170
gemm 60 60 13 28560
trsm 92 13 0 4674
gemm 92 92 13 66350
trsm 124 29 0 33096
gemm 124 124 29 389657
trsm 28 5 0 571
gemm 28 28 5 2844
trsm 28 5 0 439
gemm 28 28 5 2846
trsm 44 5 0 466
gemm 44 44 5 6969
trsm 28 5 0 452
gemm 28 28 5 2774
trsm 28 5 0 571
gemm 28 28 5 4231
trsm 44 5 0 577
gemm 44 44 5 11755
trsm 60 13 0 4843
gemm 60 60 13 49084
trsm 13 2 0 210
gemm 13 13 2 473
trsm 15 3 0 157
gemm 15 15 3 659
trsm 23 4 0 313
gemm 23 23 4 1574
trsm 31 5 0 402
gemm 31 31 5 3304
trsm 13 2 0 179
gemm 13 13 2 418
trsm 15 3 0 193
gemm 15 15 3 925
trsm 23 4 0 320
gemm 23 23 4 1549
trsm 31 5 0 373
gemm 31 31 5 3253
trsm 43 9 0 1269
gemm 43 43 9 10517
trsm 28 5 0 412
gemm 28 28 5 2804
trsm 28 5 0 585
gemm 28 28 5 4830
trsm 28 5 0 607
gemm 28 28 5 4508
trsm 44 5 0 570
gemm 44 44 5 6944
trsm 56 7 0 972
gemm 56 56 7 13708
trsm 63 17 0 5622
gemm 63 63 17 41010
trsm 13 2 0 191
gemm 13 13 2 473
trsm 15 3 0 241
gemm 15 15 3 743
trsm 23 4 0 235
gemm 23 23 4 1515
trsm 31 5 0 441
gemm 31 31 5 3345
trsm 13 2 0 182
gemm 13 13 2 445
trsm 15 3 0 143
gemm 15 15 3 690
trsm 23 4 0 320
gemm 23 23 4 24354
trsm 31 5 0 529
gemm 31 31 5 5882
trsm 43 9 0 1734
gemm 43 43 9 19022
trsm 28 5 0 572
gemm 28 28 5 2815
trsm 28 5 0 437
gemm 28 28 5 2736
trsm 28 5 0 403
gemm 28 28 5 2732
trsm 44 5 0 496
gemm 44 44 5 6995
trsm 56 7 0 976
gemm 56 56 7 13706
trsm 63 17 0 5529
gemm 63 63 17 40989
trsm 91 17 0 8540
gemm 91 91 17 91893
trsm 95 27 0 22284
gemm 95 95 27 160174
trsm 28 5 0 493
gemm 28 28 5 2802
trsm 28 5 0 410
gemm 28 28 5 2912
trsm 44 5 0 600
gemm 44 44 5 7219
trsm 28 5 0 420
gemm 28 28 5 2888
trsm 28 5 0 386
gemm 28 28 5 2728
trsm 44 5 0 513
gemm 44 44 5 6965
trsm 60 13 0 3174
gemm 60 60 13 28608
trsm 13 2 0 181
gemm 13 13 2 508
trsm 15 3 0 222
gemm 15 15 3 759
trsm 23 4 0 239
gemm 23 23 4 1503
trsm 31 5 0 457
gemm 31 31 5 3339
trsm 13 2 0 180
gemm 13 13 2 461
trsm 15 3 0 147
gemm 15 15 3 703
trsm 23 4 0 305
gemm 23 23 4 1560
trsm 31 5 0 378
gemm 31 31 5 3256
trsm 43 9 0 1238
gemm 43 43 9 10528
trsm 28 5 0 513
gemm 28 28 5 5200
trsm 28 5 0 541
gemm 28 28 5 4918
trsm 28 5 0 424
gemm 28 28 5 2741
trsm 44 5 0 569
gemm 44 44 5 6994
trsm 56 7 0 994
gemm 56 56 7 13670
trsm 63 17 0 5661
gemm 63 63 17 41024
trsm 13 2 0 188
gemm 13 13 2 491
trsm 15 3 0 154
gemm 15 15 3 646
trsm 23 4 0 320
gemm 23 23 4 1553
trsm 31 5 0 362
gemm 31 31 5 3301
trsm 13 2 0 178
gemm 13 13 2 416
trsm 15 3 0 160
gemm 15 15 3 674
trsm 23 4 0 318
gemm 23 23 4 1544
trsm 31 5 0 548
gemm 31 31 5 5862
trsm 43 9 0 1796
gemm 43 43 9 18665
trsm 28 5 0 516
gemm 28 28 5 2854
trsm 28 5 0 442
gemm 28 28 5 2737
trsm 28 5 0 422
gemm 28 28 5 2737
trsm 44 5 0 448
gemm 44 44 5 6949
trsm 56 7 0 990
gemm 56 56 7 13672
trsm 63 17 0 5536
gemm 63 63 17 43938
trsm 91 17 0 8450
gemm 91 91 17 91869
trsm 95 27 0 35549
gemm 95 95 27 165959
trsm 155 17 0 13923
gemm 155 155 17 292265
trsm 186 32 0 58116
gemm 186 186 32 854450
trsm 159 27 0 35502
gemm 159 159 27 437653
trsm 252 32 0 78464
gemm 252 252 32 1385052
trsm 223 29 0 88340
gemm 223 223 29 966317
trsm 28 5 0 530
gemm 28 28 5 2849
trsm 28 5 0 709
gemm 28 28 5 5103
trsm 44 5 0 774
gemm 44 44 5 12150
trsm 28 5 0 497
gemm 28 28 5 5236
trsm 28 5 0 451
gemm 28 28 5 2760
trsm 44 5 0 550
gemm 44 44 5 6977
trsm 60 13 0 3145
gemm 60 60 13 28623
trsm 28 5 0 431
gemm 28 28 5 2769
trsm 28 5 0 422
gemm 28 28 5 2738
trsm 44 5 0 444
gemm 44 44 5 6914
trsm 28 5 0 603
gemm 28 28 5 4861
trsm 28 5 0 748
gemm 28 28 5 4797
trsm 44 5 0 788
gemm 44 44 5 7003
trsm 60 13 0 3124
gemm 60 60 13 28499
trsm 92 13 0 4688
gemm 92 92 13 66391
trsm 28 5 0 439
gemm 28 28 5 2767
trsm 28 5 0 406
gemm 28 28 5 2871
trsm 44 5 0 468
gemm 44 44 5 36593
trsm 28 5 0 703
gemm 28 28 5 4981
trsm 28 5 0 697
gemm 28 28 5 10969
trsm 44 5 0 483
gemm 44 44 5 6923
trsm 60 13 0 3164
gemm 60 60 13 28589
trsm 28 5 0 427
gemm 28 28 5 2771
trsm 28 5 0 396
gemm 28 28 5 2746
trsm 44 5 0 547
gemm 44 44 5 6978
trsm 28 5 0 428
gemm 28 28 5 2754
trsm 28 5 0 429
gemm 28 28 5 2746
trsm 44 5 0 530
gemm 44 44 5 6947
trsm 60 13 0 3143
gemm 60 60 13 28573
trsm 92 13 0 7773
gemm 92 92 13 129518
trsm 124 29 0 34402
gemm 124 124 29 286681
trsm 28 5 0 547
gemm 28 28 5 2861
trsm 28 5 0 415
gemm 28 28 5 2920
trsm 44 5 0 497
gemm 44 44 5 6964
trsm 28 5 0 427
gemm 28 28 5 2803
trsm 28 5 0 392
gemm 28 28 5 2807
trsm 44 5 0 454
gemm 44 44 5 6912
trsm 60 13 0 3192
gemm 60 60 13 28662
trsm 28 5 0 418
gemm 28 28 5 2763
trsm 28 5 0 552
gemm 28 28 5 5003
trsm 44 5 0 817
gemm 44 44 5 11498
trsm 28 5 0 455
gemm 28 28 5 2768
trsm 28 5 0 409
gemm 28 28 5 2735
trsm 44 5 0 504
gemm 44 44 5 7008
trsm 60 13 0 3130
gemm 60 60 13 28559
trsm 92 13 0 4682
gemm 92 92 13 66360
trsm 28 5 0 579
gemm 28 28 5 2861
trsm 28 5 0 621
gemm 28 28 5 4729
trsm 44 5 0 888
gemm 44 44 5 12400
trsm 28 5 0 463
gemm 28 28 5 2784
trsm 28 5 0 391
gemm 28 28 5 2823
trsm 44 5 0 543
gemm 44 44 5 6947
trsm 60 13 0 3196
gemm 60 60 13 28625
trsm 28 5 0 429
gemm 28 28 5 2768
trsm 28 5 0 398
gemm 28 28 5 2877
trsm 44 5 0 446
gemm 44 44 5 6922
trsm 28 5 0 407
gemm 28 28 5 2782
trsm 28 5 0 559
gemm 28 28 5 4915
trsm 44 5 0 619
gemm 44 44 5 11624
trsm 60 13 0 13882
gemm 60 60 13 50343
trsm 92 13 0 4687
gemm 92 92 13 66468
trsm 124 29 0 47003
gemm 124 124 29 326771
trsm 188 29 0 48550
gemm 188 188 29 819358
trsm 28 5 0 691
gemm 28 28 5 5011
trsm 28 5 0 438
gemm 28 28 5 2821
trsm 44 5 0 577
gemm 44 44 5 12099
trsm 28 5 0 416
gemm 28 28 5 2782
trsm 28 5 0 395
gemm 28 28 5 2783
trsm 44 5 0 530
gemm 44 44 5 7011
trsm 60 13 0 3199
gemm 60 60 13 30966
trsm 28 5 0 415
gemm 28 28 5 2783
trsm 28 5 0 593
gemm 28 28 5 5146
trsm 44 5 0 869
gemm 44 44 5 12511
trsm 28 5 0 520
gemm 28 28 5 2798
trsm 28 5 0 416
gemm 28 28 5 2751
trsm 44 5 0 515
gemm 44 44 5 7106
trsm 60 13 0 3133
gemm 60 60 13 28576
trsm 92 13 0 4655
gemm 92 92 13 66337
trsm 28 5 0 443
gemm 28 28 5 2749
trsm 28 5 0 384
gemm 28 28 5 2832
trsm 44 5 0 452
gemm 44 44 5 32306
trsm 28 5 0 709
gemm 28 28 5 4754
trsm 28 5 0 463
gemm 28 28 5 2785
trsm 44 5 0 441
gemm 44 44 5 6968
trsm 60 13 0 3140
gemm 60 60 13 28612
trsm 28 5 0 398
gemm 28 28 5 2770
trsm 28 5 0 407
gemm 28 28 5 2809
trsm 44 5 0 520
gemm 44 44 5 6988
trsm 28 5 0 403
gemm 28 28 5 2737
trsm 28 5 0 399
gemm 28 28 5 2728
trsm 44 5 0 422
gemm 44 44 5 6908
trsm 60 13 0 4799
gemm 60 60 13 53425
trsm 92 13 0 7461
gemm 92 92 13 75810
trsm 124 29 0 32668
gemm 124 124 29 318691
trsm 28 5 0 520
gemm 28 28 5 2890
trsm 28 5 0 426
gemm 28 28 5 2896
trsm 44 5 0 457
gemm 44 44 5 6988
trsm 28 5 0 880
gemm 28 28 5 4715
trsm 28 5 0 481
gemm 28 28 5 2828
trsm 44 5 0 574
gemm 44 44 5 6989
trsm 60 13 0 3132
gemm 60 60 13 28592
trsm 13 2 0 204
gemm 13 13 2 515
trsm 15 3 0 243
gemm 15 15 3 721
trsm 23 4 0 258
gemm 23 23 4 1524
trsm 31 5 0 471
gemm 31 31 5 3334
trsm 13 2 0 186
gemm 13 13 2 446
trsm 15 3 0 167
gemm 15 15 3 665
trsm 23 4 0 462
gemm 23 23 4 2893
trsm 31 5 0 567
gemm 31 31 5 5179
trsm 43 9 0 1457
gemm 43 43 9 18029
trsm 28 5 0 457
gemm 28 28 5 2869
trsm 28 5 0 407
gemm 28 28 5 2750
trsm 28 5 0 395
gemm 28 28 5 2742
trsm 44 5 0 564
gemm 44 44 5 6967
trsm 56 7 0 976
gemm 56 56 7 22860
trsm 63 17 0 10129
gemm 63 63 17 56531
trsm 13 2 0 343
gemm 13 13 2 820
trsm 15 3 0 314
gemm 15 15 3 1216
trsm 23 4 0 478
gemm 23 23 4 2759
trsm 31 5 0 620
gemm 31 31 5 6257
trsm 13 2 0 351
gemm 13 13 2 790
trsm 15 3 0 294
gemm 15 15 3 1095
trsm 23 4 0 309
gemm 23 23 4 1537
trsm 31 5 0 440
gemm 31 31 5 3332
trsm 43 9 0 1162
gemm 43 43 9 10479
trsm 28 5 0 422
gemm 28 28 5 2812
trsm 28 5 0 413
gemm 28 28 5 2744
trsm 28 5 0 385
gemm 28 28 5 2742
trsm 44 5 0 489
gemm 44 44 5 8797
trsm 56 7 0 1791
gemm 56 56 7 18556
trsm 63 17 0 28914
gemm 63 63 17 74404
trsm 91 17 0 12775
gemm 91 91 17 120867
trsm 95 27 0 22342
gemm 95 95 27 161902
trsm 28 5 0 664
gemm 28 28 5 4768
trsm 28 5 0 467
gemm 28 28 5 2779
trsm 44 5 0 571
gemm 44 44 5 7019
trsm 28 5 0 451
gemm 28 28 5 2772
trsm 28 5 0 387
gemm 28 28 5 2797
trsm 44 5 0 559
gemm 44 44 5 7154
trsm 60 13 0 3216
gemm 60 60 13 28649
trsm 13 2 0 204
gemm 13 13 2 450
trsm 15 3 0 160
gemm 15 15 3 666
trsm 23 4 0 450
gemm 23 23 4 2754
trsm 31 5 0 662
gemm 31 31 5 5765
trsm 13 2 0 252
gemm 13 13 2 699
trsm 15 3 0 237
gemm 15 15 3 1164
trsm 23 4 0 310
gemm 23 23 4 1558
trsm 31 5 0 423
gemm 31 31 5 3308
trsm 43 9 0 1188
gemm 43 43 9 10474
trsm 28 5 0 420
gemm 28 28 5 2775
trsm 28 5 0 422
gemm 28 28 5 2737
trsm 28 5 0 394
gemm 28 28 5 2748
trsm 44 5 0 488
gemm 44 44 5 7075
trsm 56 7 0 974
gemm 56 56 7 13715
trsm 63 17 0 5684
gemm 63 63 17 41007
trsm 13 2 0 338
gemm 13 13 2 761
trsm 15 3 0 238
gemm 15 15 3 1221
trsm 23 4 0 315
gemm 23 23 4 1558
trsm 31 5 0 365
gemm 31 31 5 3260
trsm 13 2 0 191
gemm 13 13 2 438
trsm 15 3 0 159
gemm 15 15 3 698
trsm 23 4 0 320
gemm 23 23 4 1550
trsm 31 5 0 347
gemm 31 31 5 3263
trsm 43 9 0 1221
gemm 43 43 9 10509
trsm 28 5 0 444
gemm 28 28 5 2785
trsm 28 5 0 450
gemm 28 28 5 2745
trsm 28 5 0 428
gemm 28 28 5 2739
trsm 44 5 0 528
gemm 44 44 5 6973
trsm 56 7 0 907
gemm 56 56 7 13636
trsm 63 17 0 9431
gemm 63 63 17 75237
trsm 91 17 0 8579
gemm 91 91 17 95583
trsm 95 27 0 22333
gemm 95 95 27 161574
trsm 155 17 0 30186
gemm 155 155 17 267347
trsm 186 32 0 91647
gemm 186 186 32 808004
trsm 159 27 0 35965
gemm 159 159 27 486349
trsm 252 32 0 77177
gemm 252 252 32 1646359
trsm 223 29 0 57125
gemm 223 223 29 1032592
trsm 364 32 0 149390
gemm 364 364 32 3021307
trsm 347 17 0 29496
gemm 347 347 17 1402252
trsm 442 32 0 258633
gemm 442 442 32 4452532
trsm 410 32 0 123607
gemm 410 410 32 3853115
trsm 378 32 0 197458
gemm 378 378 32 3288183
trsm 351 27 0 110407
gemm 351 351 27 2397038
trsm 28 5 0 586
gemm 28 28 5 2877
trsm 28 5 0 417
gemm 28 28 5 2812
trsm 44 5 0 500
gemm 44 44 5 6928
trsm 28 5 0 513
gemm 28 28 5 2861
trsm 28 5 0 755
gemm 28 28 5 5191
trsm 44 5 0 702
gemm 44 44 5 11670
trsm 60 13 0 5004
gemm 60 60 13 57526
trsm 28 5 0 457
gemm 28 28 5 2821
trsm 28 5 0 387
gemm 28 28 5 2799
trsm 44 5 0 558
gemm 44 44 5 7007
trsm 28 5 0 388
gemm 28 28 5 2758
trsm 28 5 0 389
gemm 28 28 5 2784
trsm 44 5 0 461
gemm 44 44 5 6942
trsm 60 13 0 3191
gemm 60 60 13 32679
trsm 92 13 0 8016
gemm 92 92 13 107019
trsm 28 5 0 505
gemm 28 28 5 2786
trsm 28 5 0 393
gemm 28 28 5 2881
trsm 44 5 0 558
gemm 44 44 5 6974
trsm 28 5 0 392
gemm 28 28 5 2773
trsm 28 5 0 373
gemm 28 28 5 2725
trsm 44 5 0 536
gemm 44 44 5 6973
trsm 60 13 0 3231
gemm 60 60 13 28611
trsm 28 5 0 542
gemm 28 28 5 2821
trsm 28 5 0 411
gemm 28 28 5 2786
trsm 44 5 0 463
gemm 44 44 5 6944
trsm 28 5 0 388
gemm 28 28 5 2809
trsm 28 5 0 377
gemm 28 28 5 2865
trsm 44 5 0 519
gemm 44 44 5 6958
trsm 60 13 0 3159
gemm 60 60 13 28588
trsm 92 13 0 4655
gemm 92 92 13 66324
trsm 124 29 0 60411
gemm 124 124 29 300076
trsm 28 5 0 776
gemm 28 28 5 4769
trsm 28 5 0 503
gemm 28 28 5 2962
trsm 44 5 0 542
gemm 44 44 5 7009
trsm 28 5 0 423
gemm 28 28 5 2901
trsm 28 5 0 371
gemm 28 28 5 2851
trsm 44 5 0 537
gemm 44 44 5 6951
trsm 60 13 0 3231
gemm 60 60 13 49565
trsm 28 5 0 445
gemm 28 28 5 2784
trsm 28 5 0 403
gemm 28 28 5 2805
trsm 44 5 0 560
gemm 44 44 5 6960
trsm 28 5 0 670
gemm 28 28 5 4965
trsm 28 5 0 459
gemm 28 28 5 2739
trsm 44 5 0 553
gemm 44 44 5 7076
trsm 60 13 0 3176
gemm 60 60 13 28547
trsm 92 13 0 4702
gemm 92 92 13 66289
trsm 28 5 0 442
gemm 28 28 5 2789
trsm 28 5 0 396
gemm 28 28 5 2860
trsm 44 5 0 481
gemm 44 44 5 7089
trsm 28 5 0 608
gemm 28 28 5 5001
trsm 28 5 0 465
gemm 28 28 5 2776
trsm 44 5 0 451
gemm 44 44 5 6931
trsm 60 13 0 3190
gemm 60 60 13 28607
trsm 28 5 0 423
gemm 28 28 5 2804
trsm 28 5 0 399
gemm 28 28 5 2872
trsm 44 5 0 525
gemm 44 44 5 7115
trsm 28 5 0 380
gemm 28 28 5 4362
trsm 28 5 0 622
gemm 28 28 5 4416
trsm 44 5 0 835
gemm 44 44 5 10921
trsm 60 13 0 3194
gemm 60 60 13 28574
trsm 92 13 0 4629
gemm 92 92 13 66285
trsm 124 29 0 32590
gemm 124 124 29 319926
trsm 188 29 0 48862
gemm 188 188 29 829937
trsm 28 5 0 736
gemm 28 28 5 4801
trsm 28 5 0 478
gemm 28 28 5 2915
trsm 44 5 0 565
gemm 44 44 5 6995
trsm 28 5 0 392
gemm 28 28 5 2832
trsm 28 5 0 389
gemm 28 28 5 2763
trsm 44 5 0 529
gemm 44 44 5 6990
trsm 60 13 0 4150
gemm 60 60 13 28625
trsm 28 5 0 398
gemm 28 28 5 2772
trsm 28 5 0 442
gemm 28 28 5 2740
trsm 44 5 0 473
gemm 44 44 5 6912
trsm 28 5 0 436
gemm 28 28 5 2796
trsm 28 5 0 380
gemm 28 28 5 2893
trsm 44 5 0 489
gemm 44 44 5 6903
trsm 60 13 0 3162
gemm 60 60 13 28546
trsm 92 13 0 4662
gemm 92 92 13 66303
trsm 28 5 0 499
gemm 28 28 5 2905
trsm 28 5 0 460
gemm 28 28 5 2903
trsm 44 5 0 545
gemm 44 44 5 33470
trsm 28 5 0 640
gemm 28 28 5 5038
trsm 28 5 0 449
gemm 28 28 5 2802
trsm 44 5 0 517
gemm 44 44 5 6944
trsm 60 13 0 3230
gemm 60 60 13 28602
trsm 28 5 0 436
gemm 28 28 5 2761
trsm 28 5 0 630
gemm 28 28 5 3316
trsm 44 5 0 519
gemm 44 44 5 6941
trsm 28 5 0 383
gemm 28 28 5 2712
trsm 28 5 0 383
gemm 28 28 5 2713
trsm 44 5 0 500
gemm 44 44 5 6944
trsm 60 13 0 4964
gemm 60 60 13 52819
trsm 92 13 0 4744
gemm 92 92 13 66615
trsm 124 29 0 32684
gemm 124 124 29 291401
trsm 28 5 0 565
gemm 28 28 5 2852
trsm 28 5 0 381
gemm 28 28 5 2838
trsm 44 5 0 559
gemm 44 44 5 7000
trsm 28 5 0 389
gemm 28 28 5 2913
trsm 28 5 0 432
gemm 28 28 5 2854
trsm 44 5 0 473
gemm 44 44 5 6918
trsm 60 13 0 3173
gemm 60 60 13 28636
trsm 28 5 0 678
gemm 28 28 5 5053
trsm 28 5 0 447
gemm 28 28 5 2761
trsm 44 5 0 545
gemm 44 44 5 6955
trsm 28 5 0 481
gemm 28 28 5 4487
trsm 28 5 0 767
gemm 28 28 5 4630
trsm 44 5 0 791
gemm 44 44 5 13046
trsm 60 13 0 3632
gemm 60 60 13 56992
trsm 92 13 0 8249
gemm 92 92 13 138061
trsm 28 5 0 538
gemm 28 28 5 2775
trsm 28 5 0 402
gemm 28 28 5 2860
trsm 44 5 0 554
gemm 44 44 5 6975
trsm 28 5 0 377
gemm 28 28 5 2766
trsm 28 5 0 387
gemm 28 28 5 2739
trsm 44 5 0 524
gemm 44 44 5 6966
trsm 60 13 0 3183
gemm 60 60 13 28635
trsm 28 5 0 415
gemm 28 28 5 27428
trsm 28 5 0 697
gemm 28 28 5 4926
trsm 44 5 0 638
gemm 44 44 5 12045
trsm 28 5 0 398
gemm 28 28 5 2779
trsm 28 5 0 387
gemm 28 28 5 2770
trsm 44 5 0 456
gemm 44 44 5 6933
trsm 60 13 0 3146
gemm 60 60 13 28594
trsm 92 13 0 5476
gemm 92 92 13 66694
trsm 124 29 0 73987
gemm 124 124 29 401581
trsm 188 29 0 93190
gemm 188 188 29 743284
trsm 28 5 0 536
gemm 28 28 5 2883
trsm 28 5 0 402
gemm 28 28 5 2759
trsm 44 5 0 556
gemm 44 44 5 7007
trsm 28 5 0 421
gemm 28 28 5 2785
trsm 28 5 0 540
gemm 28 28 5 4863
trsm 44 5 0 540
gemm 44 44 5 7013
trsm 60 13 0 3167
gemm 60 60 13 28610
trsm 28 5 0 414
gemm 28 28 5 2787
trsm 28 5 0 391
gemm 28 28 5 2805
trsm 44 5 0 450
gemm 44 44 5 6908
trsm 28 5 0 398
gemm 28 28 5 2788
trsm 28 5 0 385
gemm 28 28 5 2728
trsm 44 5 0 507
gemm 44 44 5 6963
trsm 60 13 0 3078
gemm 60 60 13 28525
trsm 92 13 0 4705
gemm 92 92 13 137175
trsm 28 5 0 521
gemm 28 28 5 2859
trsm 28 5 0 557
gemm 28 28 5 5774
trsm 44 5 0 715
gemm 44 44 5 12968
trsm 28 5 0 649
gemm 28 28 5 5691
trsm 13 2 0 289
gemm 13 13 2 824
trsm 15 3 0 241
gemm 15 15 3 1223
trsm 23 4 0 438
gemm 23 23 4 2876
trsm 13 2 0 214
gemm 13 13 2 610
trsm 15 3 0 207
gemm 15 15 3 1247
trsm 23 4 0 291
gemm 23 23 4 1543
trsm 35 5 0 436
gemm 35 35 5 4705
trsm 39 11 0 1667
gemm 39 39 11 10653
trsm 55 13 0 2982
gemm 55 55 13 24151
trsm 28 5 0 408
gemm 28 28 5 2812
trsm 28 5 0 384
gemm 28 28 5 2748
trsm 44 5 0 437
gemm 44 44 5 6982
trsm 28 5 0 417
gemm 28 28 5 2745
trsm 28 5 0 390
gemm 28 28 5 33080
trsm 44 5 0 523
gemm 44 44 5 6976
trsm 28 5 0 582
gemm 28 28 5 4599
trsm 28 5 0 559
gemm 28 28 5 2800
trsm 44 5 0 509
gemm 44 44 5 7017
trsm 60 13 0 3212
gemm 60 60 13 28619
trsm 76 13 0 4280
gemm 76 76 13 50473
trsm 87 21 0 12402
gemm 87 87 21 107923
trsm 119 29 0 50159
gemm 119 119 29 264319
trsm 28 5 0 574
gemm 28 28 5 2884
trsm 28 5 0 748
gemm 28 28 5 4915
trsm 44 5 0 690
gemm 44 44 5 11786
trsm 28 5 0 749
gemm 28 28 5 5168
trsm 28 5 0 614
gemm 28 28 5 5169
trsm 44 5 0 797
gemm 44 44 5 13035
trsm 60 13 0 4118
gemm 60 60 13 54245
trsm 28 5 0 737
gemm 28 28 5 4840
trsm 28 5 0 757
gemm 28 28 5 4806
trsm 44 5 0 793
gemm 44 44 5 12585
trsm 28 5 0 421
gemm 28 28 5 2754
trsm 28 5 0 415
gemm 28 28 5 2820
trsm 44 5 0 442
gemm 44 44 5 6971
trsm 60 13 0 3153
gemm 60 60 13 28575
trsm 92 13 0 4620
gemm 92 92 13 69045
trsm 28 5 0 488
gemm 28 28 5 2801
trsm 28 5 0 542
gemm 28 28 5 4914
trsm 44 5 0 727
gemm 44 44 5 11510
trsm 28 5 0 442
gemm 28 28 5 2803
trsm 28 5 0 391
gemm 28 28 5 2801
trsm 44 5 0 767
gemm 44 44 5 12173
trsm 60 13 0 3201
gemm 60 60 13 28628
trsm 28 5 0 415
gemm 28 28 5 2790
trsm 28 5 0 385
gemm 28 28 5 2729
trsm 44 5 0 526
gemm 44 44 5 7011
trsm 28 5 0 639
gemm 28 28 5 5198
trsm 28 5 0 585
gemm 28 28 5 4851
trsm 44 5 0 772
gemm 44 44 5 12023
trsm 60 13 0 4617
gemm 60 60 13 54605
trsm 92 13 0 4727
gemm 92 92 13 66396
trsm 124 29 0 33491
gemm 124 124 29 286894
trsm 183 29 0 46669
gemm 183 183 29 735949
trsm 28 5 0 666
gemm 28 28 5 4460
trsm 28 5 0 511
gemm 28 28 5 2973
trsm 44 5 0 604
gemm 44 44 5 7039
trsm 28 5 0 402
gemm 28 28 5 2885
trsm 28 5 0 389
gemm 28 28 5 3040
trsm 44 5 0 528
gemm 44 44 5 6992
trsm 60 13 0 3140
gemm 60 60 13 28619
trsm 28 5 0 507
gemm 28 28 5 2807
trsm 28 5 0 450
gemm 28 28 5 2795
trsm 44 5 0 658
gemm 44 44 5 12101
trsm 28 5 0 571
gemm 28 28 5 4786
trsm 28 5 0 554
gemm 28 28 5 3021
trsm 44 5 0 524
gemm 44 44 5 7039
trsm 60 13 0 3188
gemm 60 60 13 34687
trsm 92 13 0 4727
gemm 92 92 13 99068
trsm 28 5 0 783
gemm 28 28 5 4812
trsm 28 5 0 517
gemm 28 28 5 2860
trsm 44 5 0 560
gemm 44 44 5 7010
trsm 28 5 0 388
gemm 28 28 5 2863
trsm 28 5 0 385
gemm 28 28 5 2882
trsm 44 5 0 520
gemm 44 44 5 6950
trsm 60 13 0 3192
gemm 60 60 13 31268
trsm 28 5 0 442
gemm 28 28 5 2756
trsm 28 5 0 501
gemm 28 28 5 4726
trsm 44 5 0 605
gemm 44 44 5 7024
trsm 28 5 0 413
gemm 28 28 5 2736
trsm 28 5 0 379
gemm 28 28 5 2731
trsm 44 5 0 513
gemm 44 44 5 6958
trsm 60 13 0 3169
gemm 60 60 13 28583
trsm 92 13 0 4675
gemm 92 92 13 66221
trsm 124 29 0 32645
gemm 124 124 29 412571
trsm 28 5 0 609
gemm 28 28 5 3844
trsm 28 5 0 431
gemm 28 28 5 2730
trsm 44 5 0 549
gemm 44 44 5 6979
trsm 28 5 0 414
gemm 28 28 5 2846
trsm 28 5 0 676
gemm 28 28 5 5070
trsm 44 5 0 753
gemm 44 44 5 12083
trsm 60 13 0 3172
gemm 60 60 13 28708
trsm 28 5 0 422
gemm 28 28 5 2752
trsm 28 5 0 381
gemm 28 28 5 2802
trsm 44 5 0 504
gemm 44 44 5 6952
trsm 28 5 0 396
gemm 28 28 5 2748
trsm 28 5 0 400
gemm 28 28 5 2804
trsm 44 5 0 505
gemm 44 44 5 6944
trsm 60 13 0 3203
gemm 60 60 13 58119
trsm 92 13 0 7729
gemm 92 92 13 117460
trsm 28 5 0 521
gemm 28 28 5 2850
trsm 28 5 0 418
gemm 28 28 5 2831
trsm 44 5 0 482
gemm 44 44 5 6966
trsm 28 5 0 470
gemm 28 28 5 2740
trsm 28 5 0 390
gemm 28 28 5 2746
trsm 44 5 0 516
gemm 44 44 5 6987
trsm 60 13 0 3192
gemm 60 60 13 28627
trsm 28 5 0 515
gemm 28 28 5 2821
trsm 28 5 0 438
gemm 28 28 5 2728
trsm 44 5 0 458
gemm 44 44 5 6986
trsm 28 5 0 409
gemm 28 28 5 2742
trsm 13 2 0 179
gemm 13 13 2 487
trsm 15 3 0 143
gemm 15 15 3 697
trsm 23 4 0 301
gemm 23 23 4 1566
trsm 13 2 0 174
gemm 13 13 2 409
trsm 15 3 0 137
gemm 15 15 3 707
trsm 23 4 0 313
gemm 23 23 4 1518
trsm 35 5 0 433
gemm 35 35 5 4603
trsm 39 11 0 1829
gemm 39 39 11 10573
trsm 55 13 0 2957
gemm 55 55 13 24123
trsm 28 5 0 428
gemm 28 28 5 2786
trsm 28 5 0 585
gemm 28 28 5 4866
trsm 44 5 0 603
gemm 44 44 5 12024
trsm 28 5 0 441
gemm 28 28 5 2950
trsm 13 2 0 184
gemm 13 13 2 447
trsm 15 3 0 149
gemm 15 15 3 662
trsm 23 4 0 312
gemm 23 23 4 1633
trsm 13 2 0 186
gemm 13 13 2 434
trsm 15 3 0 147
gemm 15 15 3 656
trsm 23 4 0 290
gemm 23 23 4 1510
trsm 35 5 0 548
gemm 35 35 5 4683
trsm 39 11 0 1597
gemm 39 39 11 10552
trsm 55 13 0 2947
gemm 55 55 13 26696
trsm 83 13 0 4649
gemm 83 83 13 59777
trsm 87 27 0 33150
gemm 87 87 27 251716
trsm 119 29 0 31395
gemm 119 119 29 384593
trsm 28 5 0 537
gemm 28 28 5 2850
trsm 28 5 0 527
gemm 28 28 5 4046
trsm 44 5 0 585
gemm 44 44 5 7020
trsm 28 5 0 424
gemm 28 28 5 2788
trsm 28 5 0 381
gemm 28 28 5 2744
trsm 44 5 0 818
gemm 44 44 5 12286
trsm 60 13 0 5495
gemm 60 60 13 52009
trsm 28 5 0 558
gemm 28 28 5 2801
trsm 28 5 0 395
gemm 28 28 5 2738
trsm 44 5 0 562
gemm 44 44 5 6962
trsm 28 5 0 398
gemm 28 28 5 2809
trsm 28 5 0 563
gemm 28 28 5 2844
trsm 44 5 0 539
gemm 44 44 5 6978
trsm 60 13 0 3189
gemm 60 60 13 28585
trsm 92 13 0 4644
gemm 92 92 13 66306
trsm 28 5 0 523
gemm 28 28 5 3009
trsm 28 5 0 406
gemm 28 28 5 2908
trsm 44 5 0 492
gemm 44 44 5 6913
trsm 28 5 0 399
gemm 28 28 5 2762
trsm 28 5 0 386
gemm 28 28 5 2742
trsm 44 5 0 443
gemm 44 44 5 6942
trsm 60 13 0 4541
gemm 60 60 13 28632
trsm 28 5 0 433
gemm 28 28 5 2772
trsm 28 5 0 399
gemm 28 28 5 2729
trsm 44 5 0 741
gemm 44 44 5 11852
trsm 28 5 0 462
gemm 28 28 5 2765
trsm 13 2 0 177
gemm 13 13 2 549
trsm 15 3 0 144
gemm 15 15 3 665
trsm 23 4 0 314
gemm 23 23 4 1569
trsm 13 2 0 180
gemm 13 13 2 443
trsm 15 3 0 146
gemm 15 15 3 668
trsm 23 4 0 321
gemm 23 23 4 1524
trsm 35 5 0 438
gemm 35 35 5 4642
trsm 39 11 0 1664
gemm 39 39 11 10570
trsm 55 13 0 2943
gemm 55 55 13 24123
trsm 28 5 0 445
gemm 28 28 5 2773
trsm 28 5 0 413
gemm 28 28 5 2723
trsm 44 5 0 451
gemm 44 44 5 6963
trsm 28 5 0 573
gemm 28 28 5 4653
trsm 13 2 0 260
gemm 13 13 2 740
trsm 15 3 0 305
gemm 15 15 3 1047
trsm 23 4 0 395
gemm 23 23 4 2792
trsm 13 2 0 170
gemm 13 13 2 449
trsm 15 3 0 140
gemm 15 15 3 758
trsm 23 4 0 314
gemm 23 23 4 1512
trsm 35 5 0 436
gemm 35 35 5 4667
trsm 39 11 0 1579
gemm 39 39 11 10583
trsm 55 13 0 2995
gemm 55 55 13 24119
trsm 83 13 0 4614
gemm 83 83 13 62349
trsm 87 27 0 20677
gemm 87 87 27 210111
trsm 119 29 0 31398
gemm 119 119 29 265061
trsm 179 29 0 46220
gemm 179 179 29 792366
trsm 210 32 0 105305
gemm 210 210 32 1021137
trsm 183 27 0 40811
gemm 183 183 27 722095
trsm 272 32 0 86487
gemm 272 272 32 1918660
trsm 243 29 0 72362
gemm 243 243 29 1562623
trsm 336 32 0 102582
gemm 336 336 32 2673988
trsm 307 29 0 76848
gemm 307 307 29 2007551
trsm 370 32 0 111659
gemm 370 370 32 3362875
trsm 338 32 0 207812
gemm 338 338 32 2666783
trsm 311 27 0 92323
gemm 311 311 27 1951828
trsm 28 5 0 566
gemm 28 28 5 2933
trsm 28 5 0 447
gemm 28 28 5 2971
trsm 44 5 0 602
gemm 44 44 5 7022
trsm 28 5 0 436
gemm 28 28 5 2763
trsm 28 5 0 612
gemm 28 28 5 5047
trsm 44 5 0 750
gemm 44 44 5 12304
trsm 60 13 0 3253
gemm 60 60 13 28779
trsm 28 5 0 799
gemm 28 28 5 5146
trsm 28 5 0 459
gemm 28 28 5 2844
trsm 44 5 0 556
gemm 44 44 5 7020
trsm 28 5 0 398
gemm 28 28 5 2925
trsm 28 5 0 457
gemm 28 28 5 2876
trsm 44 5 0 550
gemm 44 44 5 9118
trsm 60 13 0 3190
gemm 60 60 13 28566
trsm 92 13 0 4689
gemm 92 92 13 66375
trsm 28 5 0 786
gemm 28 28 5 5006
trsm 28 5 0 519
gemm 28 28 5 2924
trsm 44 5 0 494
gemm 44 44 5 6934
trsm 28 5 0 408
gemm 28 28 5 2853
trsm 28 5 0 391
gemm 28 28 5 2747
trsm 44 5 0 533
gemm 44 44 5 6949
trsm 60 13 0 3168
gemm 60 60 13 28648
trsm 28 5 0 426
gemm 28 28 5 2847
trsm 28 5 0 395
gemm 28 28 5 2748
trsm 44 5 0 458
gemm 44 44 5 6907
trsm 28 5 0 675
gemm 28 28 5 4988
trsm 28 5 0 452
gemm 28 28 5 2782
trsm 44 5 0 462
gemm 44 44 5 6861
trsm 60 13 0 3581
gemm 60 60 13 53205
trsm 92 13 0 4727
gemm 92 92 13 67583
trsm 124 29 0 105848
gemm 124 124 29 480645
trsm 28 5 0 569
gemm 28 28 5 2879
trsm 28 5 0 754
gemm 28 28 5 5035
trsm 44 5 0 809
gemm 44 44 5 12079
trsm 28 5 0 430
gemm 28 28 5 2912
trsm 28 5 0 379
gemm 28 28 5 2891
trsm 44 5 0 533
gemm 44 44 5 6972
trsm 60 13 0 3218
gemm 60 60 13 28630
trsm 28 5 0 424
gemm 28 28 5 2787
trsm 28 5 0 380
gemm 28 28 5 2819
trsm 44 5 0 492
gemm 44 44 5 7061
trsm 28 5 0 411
gemm 28 28 5 2728
trsm 28 5 0 558
gemm 28 28 5 4652
trsm 44 5 0 776
gemm 44 44 5 12051
trsm 60 13 0 4711
gemm 60 60 13 39779
trsm 92 13 0 4652
gemm 92 92 13 66368
trsm 28 5 0 466
gemm 28 28 5 2792
trsm 28 5 0 447
gemm 28 28 5 2849
trsm 44 5 0 555
gemm 44 44 5 6951
trsm 28 5 0 403
gemm 28 28 5 2785
trsm 28 5 0 543
gemm 28 28 5 5041
trsm 44 5 0 594
gemm 44 44 5 12046
trsm 60 13 0 4918
gemm 60 60 13 58770
trsm 28 5 0 520
gemm 28 28 5 2847
trsm 28 5 0 433
gemm 28 28 5 2731
trsm 44 5 0 584
gemm 44 44 5 6974
trsm 28 5 0 394
gemm 28 28 5 4133
trsm 28 5 0 415
gemm 28 28 5 2828
trsm 44 5 0 545
gemm 44 44 5 6957
trsm 60 13 0 3185
gemm 60 60 13 75916
trsm 92 13 0 7650
gemm 92 92 13 128914
trsm 124 29 0 32574
gemm 124 124 29 310331
trsm 188 29 0 47988
gemm 188 188 29 749478
trsm 16 3 0 386
gemm 16 16 3 765
trsm 16 3 0 171
gemm 16 16 3 639
trsm 24 3 0 282
gemm 24 24 3 1374
trsm 28 5 0 462
gemm 28 28 5 2836
trsm 40 5 0 719
gemm 40 40 5 9882
trsm 16 3 0 321
gemm 16 16 3 1234
trsm 16 3 0 297
gemm 16 16 3 1192
trsm 24 3 0 303
gemm 24 24 3 2833
trsm 28 5 0 471
gemm 28 28 5 2795
trsm 40 5 0 502
gemm 40 40 5 5990
trsm 56 11 0 2202
gemm 56 56 11 21230
trsm 16 3 0 227
gemm 16 16 3 711
trsm 16 3 0 215
gemm 16 16 3 676
trsm 24 3 0 180
gemm 24 24 3 1325
trsm 28 5 0 425
gemm 28 28 5 2823
trsm 40 5 0 446
gemm 40 40 5 5862
trsm 16 3 0 230
gemm 16 16 3 729
trsm 16 3 0 137
gemm 16 16 3 624
trsm 24 3 0 254
gemm 24 24 3 1345
trsm 28 5 0 439
gemm 28 28 5 2775
trsm 40 5 0 519
gemm 40 40 5 31634
trsm 56 11 0 3560
gemm 56 56 11 43816
trsm 88 11 0 3574
gemm 88 88 11 56949
trsm 28 5 0 499
gemm 28 28 5 2812
trsm 28 5 0 392
gemm 28 28 5 2786
trsm 44 5 0 566
gemm 44 44 5 6971
trsm 28 5 0 428
gemm 28 28 5 2782
trsm 28 5 0 411
gemm 28 28 5 2758
trsm 44 5 0 522
gemm 44 44 5 6958
trsm 60 13 0 3210
gemm 60 60 13 28627
trsm 28 5 0 897
gemm 28 28 5 6443
trsm 28 5 0 474
gemm 28 28 5 2759
trsm 44 5 0 435
gemm 44 44 5 6982
trsm 28 5 0 527
gemm 28 28 5 4934
trsm 28 5 0 449
gemm 28 28 5 2742
trsm 44 5 0 516
gemm 44 44 5 6970
trsm 60 13 0 3092
gemm 60 60 13 28509
trsm 92 13 0 4710
gemm 92 92 13 66331
trsm 128 25 0 41806
gemm 128 128 25 305499
trsm 16 3 0 328
gemm 16 16 3 784
trsm 16 3 0 243
gemm 16 16 3 670
trsm 24 3 0 157
gemm 24 24 3 1276
trsm 28 5 0 647
gemm 28 28 5 4759
trsm 40 5 0 732
gemm 40 40 5 9944
trsm 16 3 0 305
gemm 16 16 3 1122
trsm 16 3 0 324
gemm 16 16 3 703
trsm 24 3 0 162
gemm 24 24 3 1308
trsm 28 5 0 436
gemm 28 28 5 2773
trsm 40 5 0 445
gemm 40 40 5 6047
trsm 56 11 0 2201
gemm 56 56 11 21187
trsm 16 3 0 227
gemm 16 16 3 742
trsm 16 3 0 226
gemm 16 16 3 934
trsm 24 3 0 180
gemm 24 24 3 1390
trsm 28 5 0 428
gemm 28 28 5 2799
trsm 40 5 0 496
gemm 40 40 5 6172
trsm 16 3 0 215
gemm 16 16 3 730
trsm 16 3 0 226
gemm 16 16 3 677
trsm 24 3 0 237
gemm 24 24 3 1411
trsm 28 5 0 668
gemm 28 28 5 5256
trsm 40 5 0 701
gemm 40 40 5 10076
trsm 56 11 0 3553
gemm 56 56 11 43423
trsm 88 11 0 3612
gemm 88 88 11 56938
trsm 28 5 0 447
gemm 28 28 5 2763
trsm 28 5 0 397
gemm 28 28 5 2817
trsm 44 5 0 495
gemm 44 44 5 6923
trsm 28 5 0 414
gemm 28 28 5 2919
trsm 28 5 0 395
gemm 28 28 5 2829
trsm 44 5 0 558
gemm 44 44 5 6961
trsm 60 13 0 3062
gemm 60 60 13 28566
trsm 28 5 0 698
gemm 28 28 5 4761
trsm 28 5 0 482
gemm 28 28 5 2796
trsm 44 5 0 522
gemm 44 44 5 6961
trsm 28 5 0 382
gemm 28 28 5 2758
trsm 28 5 0 374
gemm 28 28 5 2848
trsm 44 5 0 455
gemm 44 44 5 6899
trsm 60 13 0 3189
gemm 60 60 13 28600
trsm 92 13 0 5371
gemm 92 92 13 114355
trsm 128 25 0 39318
gemm 128 128 25 281933
trsm 192 31 0 100822
gemm 192 192 31 783894
trsm 285 32 0 151692
gemm 285 285 32 1872063
trsm 256 29 0 89382
gemm 256 256 29 1307425
trsm 13 2 0 282
gemm 13 13 2 505
trsm 19 2 0 138
gemm 19 19 2 705
trsm 13 2 0 182
gemm 13 13 2 423
trsm 19 2 0 183
gemm 19 19 2 1198
trsm 27 5 0 388
gemm 27 27 5 2542
trsm 28 5 0 444
gemm 28 28 5 2914
trsm 43 5 0 554
gemm 43 43 5 6128
trsm 13 2 0 185
gemm 13 13 2 424
trsm 19 2 0 94
gemm 19 19 2 669
trsm 13 2 0 178
gemm 13 13 2 427
trsm 19 2 0 101
gemm 19 19 2 627
trsm 27 5 0 348
gemm 27 27 5 2549
trsm 28 5 0 586
gemm 28 28 5 4679
trsm 43 5 0 889
gemm 43 43 5 10583
trsm 59 13 0 5130
gemm 59 59 13 49814
trsm 13 2 0 202
gemm 13 13 2 443
trsm 19 2 0 106
gemm 19 19 2 646
trsm 13 2 0 182
gemm 13 13 2 410
trsm 19 2 0 110
gemm 19 19 2 644
trsm 27 5 0 357
gemm 27 27 5 2712
trsm 28 5 0 417
gemm 28 28 5 2789
trsm 43 5 0 513
gemm 43 43 5 8145
trsm 13 2 0 180
gemm 13 13 2 440
trsm 19 2 0 177
gemm 19 19 2 688
trsm 13 2 0 103
gemm 13 13 2 359
trsm 19 2 0 184
gemm 19 19 2 666
trsm 27 5 0 356
gemm 27 27 5 2586
trsm 28 5 0 436
gemm 28 28 5 2786
trsm 43 5 0 399
gemm 43 43 5 6256
trsm 59 13 0 3132
gemm 59 59 13 58779
trsm 91 13 0 8883
gemm 91 91 13 94029
trsm 28 5 0 497
gemm 28 28 5 2882
trsm 28 5 0 415
gemm 28 28 5 2781
trsm 44 5 0 566
gemm 44 44 5 7021
trsm 28 5 0 490
gemm 28 28 5 2774
trsm 28 5 0 430
gemm 28 28 5 2799
trsm 44 5 0 914
gemm 44 44 5 12497
trsm 68 9 0 2749
gemm 68 68 9 53090
trsm 28 5 0 482
gemm 28 28 5 2824
trsm 28 5 0 385
gemm 28 28 5 2718
trsm 44 5 0 529
gemm 44 44 5 6965
trsm 28 5 0 375
gemm 28 28 5 2719
trsm 28 5 0 396
gemm 28 28 5 2720
trsm 44 5 0 505
gemm 44 44 5 6958
trsm 68 9 0 1798
gemm 68 68 9 25464
trsm 100 17 0 9159
gemm 100 100 17 161813
trsm 155 17 0 13725
gemm 155 155 17 260289
trsm 13 2 0 426
gemm 13 13 2 527
trsm 19 2 0 95
gemm 19 19 2 664
trsm 13 2 0 265
gemm 13 13 2 752
trsm 19 2 0 140
gemm 19 19 2 1000
trsm 27 5 0 488
gemm 27 27 5 4469
trsm 28 5 0 548
gemm 28 28 5 2821
trsm 43 5 0 475
gemm 43 43 5 7058
trsm 13 2 0 183
gemm 13 13 2 450
trsm 19 2 0 106
gemm 19 19 2 593
trsm 13 2 0 170
gemm 13 13 2 417
trsm 19 2 0 99
gemm 19 19 2 603
trsm 27 5 0 350
gemm 27 27 5 2558
trsm 28 5 0 460
gemm 28 28 5 2814
trsm 43 5 0 477
gemm 43 43 5 6072
trsm 59 13 0 3135
gemm 59 59 13 27670
trsm 13 2 0 182
gemm 13 13 2 459
trsm 19 2 0 107
gemm 19 19 2 627
trsm 13 2 0 177
gemm 13 13 2 452
trsm 19 2 0 172
gemm 19 19 2 593
trsm 27 5 0 354
gemm 27 27 5 2558
trsm 28 5 0 952
gemm 28 28 5 3113
trsm 43 5 0 538
gemm 43 43 5 6060
trsm 13 2 0 180
gemm 13 13 2 461
trsm 19 2 0 106
gemm 19 19 2 671
trsm 13 2 0 163
gemm 13 13 2 395
trsm 19 2 0 90
gemm 19 19 2 611
trsm 27 5 0 370
gemm 27 27 5 2557
trsm 28 5 0 428
gemm 28 28 5 4252
trsm 43 5 0 477
gemm 43 43 5 6062
trsm 59 13 0 3096
gemm 59 59 13 27711
trsm 91 13 0 4903
gemm 91 91 13 70405
trsm 28 5 0 492
gemm 28 28 5 2901
trsm 28 5 0 402
gemm 28 28 5 2825
trsm 44 5 0 508
gemm 44 44 5 7034
trsm 28 5 0 399
gemm 28 28 5 2766
trsm 28 5 0 424
gemm 28 28 5 2735
trsm 44 5 0 539
gemm 44 44 5 6969
trsm 68 9 0 1785
gemm 68 68 9 25559
trsm 28 5 0 687
gemm 28 28 5 3556
trsm 28 5 0 418
gemm 28 28 5 2773
trsm 44 5 0 435
gemm 44 44 5 6921
trsm 28 5 0 399
gemm 28 28 5 2775
trsm 28 5 0 399
gemm 28 28 5 2742
trsm 44 5 0 423
gemm 44 44 5 6892
trsm 68 9 0 1749
gemm 68 68 9 25525
trsm 100 17 0 9156
gemm 100 100 17 180326
trsm 155 17 0 13740
gemm 155 155 17 263002
trsm 232 32 0 71247
gemm 232 232 32 1574887
trsm 219 13 0 13809
gemm 219 219 13 434365
trsm 16 3 0 327
gemm 16 16 3 827
trsm 16 3 0 284
gemm 16 16 3 701
trsm 24 3 0 197
gemm 24 24 3 1353
trsm 28 5 0 427
gemm 28 28 5 2805
trsm 40 5 0 540
gemm 40 40 5 5953
trsm 16 3 0 217
gemm 16 16 3 743
trsm 16 3 0 199
gemm 16 16 3 688
trsm 24 3 0 165
gemm 24 24 3 1297
trsm 28 5 0 612
gemm 28 28 5 5005
trsm 40 5 0 608
gemm 40 40 5 9774
trsm 56 11 0 3532
gemm 56 56 11 38158
trsm 16 3 0 246
gemm 16 16 3 809
trsm 16 3 0 200
gemm 16 16 3 682
trsm 24 3 0 162
gemm 24 24 3 1347
trsm 28 5 0 419
gemm 28 28 5 2770
trsm 40 5 0 502
gemm 40 40 5 6190
trsm 16 3 0 211
gemm 16 16 3 824
trsm 16 3 0 204
gemm 16 16 3 700
trsm 24 3 0 156
gemm 24 24 3 1317
trsm 28 5 0 402
gemm 28 28 5 2790
trsm 40 5 0 505
gemm 40 40 5 6101
trsm 56 11 0 2109
gemm 56 56 11 21170
trsm 88 11 0 6136
gemm 88 88 11 102220
trsm 28 5 0 495
gemm 28 28 5 2850
trsm 28 5 0 404
gemm 28 28 5 2753
trsm 44 5 0 520
gemm 44 44 5 6931
trsm 28 5 0 374
gemm 28 28 5 3046
trsm 28 5 0 375
gemm 28 28 5 5543
trsm 44 5 0 872
gemm 44 44 5 12130
trsm 60 13 0 5075
gemm 60 60 13 52731
trsm 28 5 0 515
gemm 28 28 5 2865
trsm 28 5 0 413
gemm 28 28 5 2882
trsm 44 5 0 473
gemm 44 44 5 7126
trsm 28 5 0 387
gemm 28 28 5 2806
trsm 28 5 0 421
gemm 28 28 5 2798
trsm 44 5 0 461
gemm 44 44 5 6912
trsm 60 13 0 3165
gemm 60 60 13 63060
trsm 92 13 0 7787
gemm 92 92 13 88380
trsm 128 25 0 24904
gemm 128 128 25 264006
trsm 28 5 0 540
gemm 28 28 5 2896
trsm 28 5 0 382
gemm 28 28 5 2827
trsm 44 5 0 576
gemm 44 44 5 7138
trsm 28 5 0 420
gemm 28 28 5 2889
trsm 28 5 0 729
gemm 28 28 5 4986
trsm 44 5 0 781
gemm 44 44 5 12157
trsm 60 13 0 4344
gemm 60 60 13 28943
trsm 28 5 0 428
gemm 28 28 5 2792
trsm 28 5 0 364
gemm 28 28 5 2748
trsm 44 5 0 454
gemm 44 44 5 7035
trsm 28 5 0 384
gemm 28 28 5 2728
trsm 28 5 0 377
gemm 28 28 5 2882
trsm 44 5 0 441
gemm 44 44 5 6930
trsm 60 13 0 4957
gemm 60 60 13 57127
trsm 92 13 0 4742
gemm 92 92 13 66671
trsm 28 5 0 451
gemm 28 28 5 2819
trsm 28 5 0 392
gemm 28 28 5 2766
trsm 44 5 0 536
gemm 44 44 5 6989
trsm 28 5 0 407
gemm 28 28 5 2864
trsm 28 5 0 524
gemm 28 28 5 4907
trsm 44 5 0 687
gemm 44 44 5 11969
trsm 60 13 0 5076
gemm 60 60 13 52321
trsm 28 5 0 493
gemm 28 28 5 2823
trsm 28 5 0 366
gemm 28 28 5 2735
trsm 44 5 0 544
gemm 44 44 5 6958
trsm 28 5 0 393
gemm 28 28 5 2753
trsm 28 5 0 410
gemm 28 28 5 2806
trsm 44 5 0 513
gemm 44 44 5 6963
trsm 60 13 0 3161
gemm 60 60 13 28601
trsm 92 13 0 8079
gemm 92 92 13 100237
trsm 124 29 0 32653
gemm 124 124 29 375648
trsm 192 29 0 48801
gemm 192 192 29 812933
trsm 28 5 0 827
gemm 28 28 5 5052
trsm 28 5 0 733
gemm 28 28 5 5016
trsm 44 5 0 846
gemm 44 44 5 12597
trsm 28 5 0 447
gemm 28 28 5 2788
trsm 28 5 0 378
gemm 28 28 5 2743
trsm 44 5 0 503
gemm 44 44 5 6956
trsm 68 9 0 1797
gemm 68 68 9 25526
trsm 28 5 0 427
gemm 28 28 5 2743
trsm 28 5 0 619
gemm 28 28 5 4444
trsm 44 5 0 672
gemm 44 44 5 10865
trsm 28 5 0 635
gemm 28 28 5 4817
trsm 28 5 0 653
gemm 28 28 5 5151
trsm 44 5 0 870
gemm 44 44 5 12611
trsm 68 9 0 2277
gemm 68 68 9 44234
trsm 100 17 0 14716
gemm 100 100 17 263661
trsm 28 5 0 776
gemm 28 28 5 5172
trsm 28 5 0 622
gemm 28 28 5 5102
trsm 44 5 0 754
gemm 44 44 5 13212
trsm 28 5 0 741
gemm 28 28 5 5526
trsm 28 5 0 498
gemm 28 28 5 6007
trsm 44 5 0 865
gemm 44 44 5 12071
trsm 68 9 0 2792
gemm 68 68 9 46458
trsm 13 2 0 316
gemm 13 13 2 775
trsm 19 2 0 181
gemm 19 19 2 1082
trsm 13 2 0 178
gemm 13 13 2 405
trsm 19 2 0 117
gemm 19 19 2 624
trsm 27 5 0 343
gemm 27 27 5 2689
trsm 28 5 0 433
gemm 28 28 5 2788
trsm 43 5 0 557
gemm 43 43 5 6061
trsm 13 2 0 171
gemm 13 13 2 422
trsm 19 2 0 105
gemm 19 19 2 625
trsm 13 2 0 89
gemm 13 13 2 350
trsm 19 2 0 175
gemm 19 19 2 654
trsm 27 5 0 565
gemm 27 27 5 2756
trsm 28 5 0 433
gemm 28 28 5 2804
trsm 43 5 0 453
gemm 43 43 5 6036
trsm 59 13 0 3145
gemm 59 59 13 27701
trsm 13 2 0 180
gemm 13 13 2 429
trsm 19 2 0 103
gemm 19 19 2 619
trsm 13 2 0 231
gemm 13 13 2 606
trsm 19 2 0 159
gemm 19 19 2 957
trsm 27 5 0 534
gemm 27 27 5 4686
trsm 28 5 0 580
gemm 28 28 5 4621
trsm 43 5 0 478
gemm 43 43 5 6031
trsm 13 2 0 200
gemm 13 13 2 409
trsm 19 2 0 111
gemm 19 19 2 607
trsm 13 2 0 174
gemm 13 13 2 414
trsm 19 2 0 101
gemm 19 19 2 597
trsm 27 5 0 359
gemm 27 27 5 2565
trsm 28 5 0 432
gemm 28 28 5 2781
trsm 43 5 0 499
gemm 43 43 5 6071
trsm 59 13 0 3129
gemm 59 59 13 29685
trsm 91 13 0 5073
gemm 91 91 13 70820
trsm 131 13 0 11238
gemm 131 131 13 260819
trsm 162 32 0 53008
gemm 162 162 32 716916
trsm 159 3 0 630
gemm 159 159 3 50816
trsm 28 5 0 566
gemm 28 28 5 2876
trsm 28 5 0 437
gemm 28 28 5 2732
trsm 44 5 0 486
gemm 44 44 5 6948
trsm 28 5 0 398
gemm 28 28 5 2915
trsm 28 5 0 365
gemm 28 28 5 2762
trsm 44 5 0 524
gemm 44 44 5 7143
trsm 60 13 0 3852
gemm 60 60 13 29948
trsm 28 5 0 414
gemm 28 28 5 2783
trsm 28 5 0 533
gemm 28 28 5 2826
trsm 44 5 0 490
gemm 44 44 5 6953
trsm 28 5 0 390
gemm 28 28 5 2777
trsm 28 5 0 369
gemm 28 28 5 2783
trsm 44 5 0 450
gemm 44 44 5 6915
trsm 60 13 0 3160
gemm 60 60 13 31485
trsm 92 13 0 4645
gemm 92 92 13 66370
trsm 28 5 0 744
gemm 28 28 5 5152
trsm 28 5 0 504
gemm 28 28 5 2879
trsm 44 5 0 532
gemm 44 44 5 7036
trsm 28 5 0 411
gemm 28 28 5 2859
trsm 28 5 0 385
gemm 28 28 5 2803
trsm 44 5 0 521
gemm 44 44 5 6994
trsm 60 13 0 3173
gemm 60 60 13 28662
trsm 13 2 0 183
gemm 13 13 2 462
trsm 15 3 0 149
gemm 15 15 3 676
trsm 23 4 0 314
gemm 23 23 4 1564
trsm 31 5 0 406
gemm 31 31 5 3357
trsm 13 2 0 264
gemm 13 13 2 797
trsm 15 3 0 206
gemm 15 15 3 1011
trsm 23 4 0 483
gemm 23 23 4 2764
trsm 31 5 0 625
gemm 31 31 5 3324
trsm 43 9 0 1220
gemm 43 43 9 10462
trsm 28 5 0 429
gemm 28 28 5 2828
trsm 28 5 0 377
gemm 28 28 5 2768
trsm 28 5 0 375
gemm 28 28 5 2728
trsm 44 5 0 492
gemm 44 44 5 6942
trsm 56 7 0 994
gemm 56 56 7 13714
trsm 63 17 0 5543
gemm 63 63 17 40978
trsm 13 2 0 296
gemm 13 13 2 777
trsm 15 3 0 178
gemm 15 15 3 1082
trsm 23 4 0 459
gemm 23 23 4 2740
trsm 31 5 0 509
gemm 31 31 5 5743
trsm 13 2 0 182
gemm 13 13 2 426
trsm 15 3 0 160
gemm 15 15 3 698
trsm 23 4 0 309
gemm 23 23 4 1530
trsm 31 5 0 372
gemm 31 31 5 3260
trsm 43 9 0 1231
gemm 43 43 9 10521
trsm 28 5 0 422
gemm 28 28 5 2770
trsm 28 5 0 399
gemm 28 28 5 2722
trsm 28 5 0 397
gemm 28 28 5 2804
trsm 44 5 0 533
gemm 44 44 5 7033
trsm 56 7 0 963
gemm 56 56 7 13727
trsm 63 17 0 9017
gemm 63 63 17 75015
trsm 91 17 0 8524
gemm 91 91 17 92088
trsm 95 27 0 22205
gemm 95 95 27 159031
trsm 127 29 0 33310
gemm 127 127 29 298726
trsm 16 3 0 420
gemm 16 16 3 1293
trsm 16 3 0 238
gemm 16 16 3 1127
trsm 24 3 0 335
gemm 24 24 3 2369
trsm 28 5 0 460
gemm 28 28 5 2786
trsm 40 5 0 523
gemm 40 40 5 5989
trsm 16 3 0 226
gemm 16 16 3 724
trsm 16 3 0 202
gemm 16 16 3 656
trsm 24 3 0 172
gemm 24 24 3 1334
trsm 28 5 0 431
gemm 28 28 5 2870
trsm 40 5 0 487
gemm 40 40 5 7752
trsm 56 11 0 2190
gemm 56 56 11 21243
trsm 16 3 0 226
gemm 16 16 3 729
trsm 16 3 0 220
gemm 16 16 3 671
trsm 24 3 0 170
gemm 24 24 3 1342
trsm 28 5 0 789
gemm 28 28 5 4811
trsm 40 5 0 631
gemm 40 40 5 10869
trsm 16 3 0 364
gemm 16 16 3 1118
trsm 16 3 0 234
gemm 16 16 3 969
trsm 24 3 0 319
gemm 24 24 3 2642
trsm 28 5 0 435
gemm 28 28 5 2768
trsm 40 5 0 517
gemm 40 40 5 6000
trsm 56 11 0 2146
gemm 56 56 11 21206
trsm 88 11 0 3560
gemm 88 88 11 57331
trsm 22 3 0 238
gemm 22 22 3 1174
trsm 34 3 0 265
gemm 34 34 3 2413
trsm 13 2 0 174
gemm 13 13 2 446
trsm 15 3 0 149
gemm 15 15 3 765
trsm 13 2 0 174
gemm 13 13 2 825
trsm 15 3 0 275
gemm 15 15 3 1012
trsm 23 4 0 364
gemm 23 23 4 2492
trsm 27 5 0 580
gemm 27 27 5 4579
trsm 35 5 0 619
gemm 35 35 5 8193
trsm 47 10 0 2293
gemm 47 47 10 24138
trsm 28 5 0 495
gemm 28 28 5 2868
trsm 28 5 0 432
gemm 28 28 5 2750
trsm 28 5 0 427
gemm 28 28 5 2744
trsm 44 5 0 530
gemm 44 44 5 6986
trsm 56 7 0 902
gemm 56 56 7 13643
trsm 67 17 0 5935
gemm 67 67 17 46227
trsm 16 3 0 396
gemm 16 16 3 1217
trsm 16 3 0 267
gemm 16 16 3 893
trsm 24 3 0 316
gemm 24 24 3 2253
trsm 28 5 0 608
gemm 28 28 5 4461
trsm 40 5 0 539
gemm 40 40 5 5938
trsm 16 3 0 229
gemm 16 16 3 717
trsm 16 3 0 223
gemm 16 16 3 677
trsm 24 3 0 164
gemm 24 24 3 1343
trsm 28 5 0 442
gemm 28 28 5 2781
trsm 40 5 0 482
gemm 40 40 5 5861
trsm 56 11 0 2193
gemm 56 56 11 21171
trsm 13 2 0 180
gemm 13 13 2 447
trsm 15 3 0 150
gemm 15 15 3 699
trsm 23 4 0 322
gemm 23 23 4 1590
trsm 24 3 0 245
gemm 24 24 3 1360
trsm 35 5 0 406
gemm 35 35 5 4609
trsm 13 2 0 184
gemm 13 13 2 403
trsm 19 2 0 110
gemm 19 19 2 690
trsm 13 2 0 175
gemm 13 13 2 514
trsm 19 2 0 101
gemm 19 19 2 621
trsm 27 5 0 384
gemm 27 27 5 2571
trsm 13 2 0 169
gemm 13 13 2 492
trsm 19 2 0 110
gemm 19 19 2 645
trsm 13 2 0 170
gemm 13 13 2 412
trsm 15 3 0 141
gemm 15 15 3 730
trsm 23 4 0 332
gemm 23 23 4 1560
trsm 34 3 0 201
gemm 34 34 3 2648
trsm 13 2 0 168
gemm 13 13 2 416
trsm 15 3 0 169
gemm 15 15 3 699
trsm 23 4 0 322
gemm 23 23 4 1533
trsm 13 2 0 168
gemm 13 13 2 418
trsm 16 3 0 223
gemm 16 16 3 754
trsm 22 3 0 157
gemm 22 22 3 1100
trsm 13 2 0 173
gemm 13 13 2 406
trsm 15 3 0 159
gemm 15 15 3 752
trsm 11 2 0 172
gemm 11 11 2 491
trsm 15 3 0 140
gemm 15 15 3 731
trsm 7 2 0 176
gemm 7 7 2 396
trsm 8 2 0 99
gemm 8 8 2 288
trsm 8 2 0 76
gemm 8 8 2 232
trsm 12 3 0 124
gemm 12 12 3 432
trsm 16 3 0 235
gemm 16 16 3 727
trsm 16 4 0 217
gemm 16 16 4 827
trsm 17 7 0 497
gemm 17 17 7 1565
trsm 23 4 0 315
gemm 23 23 4 1551
trsm 25 9 0 816
gemm 25 25 9 3778
trsm 29 9 0 949
gemm 29 29 9 5161
trsm 40 11 0 1872
gemm 40 40 11 13279
trsm 52 7 0 929
gemm 52 52 7 11905
trsm 56 15 0 6309
gemm 56 56 15 58214
trsm 73 19 0 8042
gemm 73 73 19 61285
trsm 81 29 0 22488
gemm 81 81 29 126272
trsm 13 2 0 358
gemm 13 13 2 837
trsm 19 2 0 172
gemm 19 19 2 1146
trsm 13 2 0 195
gemm 13 13 2 693
trsm 19 2 0 166
gemm 19 19 2 1017
trsm 27 5 0 501
gemm 27 27 5 4360
trsm 28 5 0 446
gemm 28 28 5 2832
trsm 43 5 0 542
gemm 43 43 5 6064
trsm 13 2 0 170
gemm 13 13 2 433
trsm 19 2 0 106
gemm 19 19 2 640
trsm 13 2 0 88
gemm 13 13 2 390
trsm 19 2 0 179
gemm 19 19 2 693
trsm 27 5 0 355
gemm 27 27 5 2571
trsm 28 5 0 463
gemm 28 28 5 2812
trsm 43 5 0 438
gemm 43 43 5 5998
trsm 59 13 0 3135
gemm 59 59 13 27693
trsm 28 5 0 704
gemm 28 28 5 4887
trsm 28 5 0 716
gemm 28 28 5 2964
trsm 44 5 0 612
gemm 44 44 5 7037
trsm 28 5 0 428
gemm 28 28 5 2742
trsm 13 2 0 176
gemm 13 13 2 457
trsm 15 3 0 141
gemm 15 15 3 706
trsm 23 4 0 315
gemm 23 23 4 1577
trsm 28 5 0 406
gemm 28 28 5 2754
trsm 39 5 0 452
gemm 39 39 5 4995
trsm 28 5 0 423
gemm 28 28 5 2744
trsm 13 2 0 182
gemm 13 13 2 422
trsm 15 3 0 150
gemm 15 15 3 684
trsm 23 4 0 316
gemm 23 23 4 1597
trsm 13 2 0 170
gemm 13 13 2 431
trsm 15 3 0 147
gemm 15 15 3 805
trsm 23 4 0 313
gemm 23 23 4 1496
trsm 35 5 0 434
gemm 35 35 5 4675
trsm 39 11 0 1676
gemm 39 39 11 10557
trsm 51 13 0 2798
gemm 51 51 13 20821
trsm 55 11 0 2178
gemm 55 55 11 20515
trsm 67 15 0 4673
gemm 67 67 15 40887
trsm 98 13 0 5258
gemm 98 98 13 81460
trsm 116 31 0 74561
gemm 116 116 31 394179
trsm 145 29 0 37863
gemm 145 145 29 557304
trsm 182 32 0 68670
gemm 182 182 32 837134
trsm 157 25 0 30321
gemm 157 157 25 525521
trsm 229 32 0 70998
gemm 229 229 32 1219003
trsm 208 21 0 27654
gemm 208 208 21 702382
trsm 292 32 0 89176
gemm 292 292 32 2242371
trsm 260 32 0 79623
gemm 260 260 32 1500090
trsm 249 11 0 8920
gemm 249 249 11 575219
trsm 369 32 0 114371
gemm 369 369 32 3139354
trsm 337 32 0 102499
gemm 337 337 32 2711669
trsm 452 32 0 143985
gemm 452 452 32 5007276
trsm 420 32 0 127416
gemm 420 420 32 4153241
trsm 388 32 0 117822
gemm 388 388 32 3588362
trsm 377 11 0 13066
gemm 377 377 11 1145759
trsm 522 32 0 222354
gemm 522 522 32 6420280
trsm 490 32 0 148524
gemm 490 490 32 5579358
trsm 458 32 0 320701
gemm 458 458 32 4789502
trsm 426 32 0 128578
gemm 426 426 32 4402266
trsm 421 5 0 3549
gemm 421 421 5 756974
trsm 626 32 0 189848
gemm 626 626 32 10899958
trsm 594 32 0 230327
gemm 594 594 32 8219244
trsm 562 32 0 339045
gemm 562 562 32 7312317
trsm 545 17 0 45163
gemm 545 545 17 3837276
trsm 773 32 0 235304
gemm 773 773 32 14089732
trsm 741 32 0 230305
gemm 741 741 32 12922995
trsm 709 32 0 227650
gemm 709 709 32 11560175
trsm 677 32 0 202472
gemm 677 677 32 10646342
trsm 645 32 0 194122
gemm 645 645 32 9665410
trsm 613 32 0 231866
gemm 613 613 32 8820479
trsm 592 21 0 76018
gemm 592 592 21 5538074
trsm 803 32 0 378743
gemm 803 803 32 15343119
trsm 771 32 0 376469
gemm 771 771 32 13223017
trsm 739 32 0 223612
gemm 739 739 32 12712863
trsm 707 32 0 211363
gemm 707 707 32 11892200
trsm 675 32 0 202130
gemm 675 675 32 10659821
trsm 643 32 0 194058
gemm 643 643 32 9829812
trsm 636 7 0 15656
gemm 636 636 7 2397164
trsm 13 2 0 399
gemm 13 13 2 601
trsm 19 2 0 134
gemm 19 19 2 616
trsm 13 2 0 181
gemm 13 13 2 440
trsm 19 2 0 103
gemm 19 19 2 586
trsm 27 5 0 372
gemm 27 27 5 2636
trsm 28 5 0 421
gemm 28 28 5 2834
trsm 43 5 0 542
gemm 43 43 5 6103
trsm 13 2 0 173
gemm 13 13 2 411
trsm 19 2 0 106
gemm 19 19 2 654
trsm 13 2 0 166
gemm 13 13 2 430
trsm 19 2 0 76
gemm 19 19 2 620
trsm 27 5 0 434
gemm 27 27 5 2624
trsm 28 5 0 447
gemm 28 28 5 2784
trsm 43 5 0 422
gemm 43 43 5 6061
trsm 59 13 0 3138
gemm 59 59 13 27707
trsm 13 2 0 313
gemm 13 13 2 756
trsm 19 2 0 173
gemm 19 19 2 1057
trsm 13 2 0 177
gemm 13 13 2 581
trsm 19 2 0 103
gemm 19 19 2 585
trsm 27 5 0 338
gemm 27 27 5 2711
trsm 28 5 0 433
gemm 28 28 5 2831
trsm 43 5 0 512
gemm 43 43 5 6050
trsm 13 2 0 166
gemm 13 13 2 409
trsm 19 2 0 85
gemm 19 19 2 614
trsm 13 2 0 163
gemm 13 13 2 418
trsm 19 2 0 85
gemm 19 19 2 578
trsm 27 5 0 342
gemm 27 27 5 2579
trsm 28 5 0 407
gemm 28 28 5 2854
trsm 43 5 0 483
gemm 43 43 5 6049
trsm 59 13 0 3041
gemm 59 59 13 27610
trsm 91 13 0 5046
gemm 91 91 13 94875
trsm 28 5 0 541
gemm 28 28 5 2800
trsm 28 5 0 455
gemm 28 28 5 2850
trsm 44 5 0 555
gemm 44 44 5 7053
trsm 28 5 0 425
gemm 28 28 5 2832
trsm 28 5 0 398
gemm 28 28 5 2724
trsm 44 5 0 449
gemm 44 44 5 6943
trsm 68 9 0 1816
gemm 68 68 9 25493
trsm 28 5 0 702
gemm 28 28 5 4811
trsm 28 5 0 511
gemm 28 28 5 2768
trsm 44 5 0 524
gemm 44 44 5 7009
trsm 28 5 0 675
gemm 28 28 5 2903
trsm 28 5 0 598
gemm 28 28 5 4926
trsm 44 5 0 790
gemm 44 44 5 12017
trsm 68 9 0 1829
gemm 68 68 9 25811
trsm 100 17 0 14003
gemm 100 100 17 265173
trsm 155 17 0 13707
gemm 155 155 17 263553
trsm 13 2 0 354
gemm 13 13 2 894
trsm 19 2 0 284
gemm 19 19 2 972
trsm 13 2 0 125
gemm 13 13 2 981
trsm 19 2 0 171
gemm 19 19 2 599
trsm 27 5 0 428
gemm 27 27 5 2795
trsm 28 5 0 742
gemm 28 28 5 10966
trsm 43 5 0 687
gemm 43 43 5 10731
trsm 13 2 0 213
gemm 13 13 2 762
trsm 19 2 0 150
gemm 19 19 2 1069
trsm 13 2 0 164
gemm 13 13 2 439
trsm 19 2 0 85
gemm 19 19 2 596
trsm 27 5 0 357
gemm 27 27 5 2593
trsm 28 5 0 479
gemm 28 28 5 2822
trsm 43 5 0 499
gemm 43 43 5 6095
trsm 59 13 0 3721
gemm 59 59 13 48921
trsm 13 2 0 227
gemm 13 13 2 529
trsm 19 2 0 93
gemm 19 19 2 641
trsm 13 2 0 160
gemm 13 13 2 423
trsm 19 2 0 92
gemm 19 19 2 613
trsm 27 5 0 361
gemm 27 27 5 2764
trsm 28 5 0 688
gemm 28 28 5 4950
trsm 43 5 0 631
gemm 43 43 5 10261
trsm 13 2 0 201
gemm 13 13 2 553
trsm 19 2 0 178
gemm 19 19 2 986
trsm 13 2 0 165
gemm 13 13 2 718
trsm 19 2 0 145
gemm 19 19 2 1053
trsm 27 5 0 451
gemm 27 27 5 3835
trsm 28 5 0 434
gemm 28 28 5 2770
trsm 43 5 0 413
gemm 43 43 5 6273
trsm 59 13 0 3089
gemm 59 59 13 27694
trsm 91 13 0 4934
gemm 91 91 13 89771
trsm 28 5 0 560
gemm 28 28 5 2827
trsm 28 5 0 652
gemm 28 28 5 4587
trsm 44 5 0 844
gemm 44 44 5 11967
trsm 28 5 0 456
gemm 28 28 5 2784
trsm 28 5 0 403
gemm 28 28 5 2763
trsm 44 5 0 512
gemm 44 44 5 6990
trsm 68 9 0 1803
gemm 68 68 9 25535
trsm 28 5 0 414
gemm 28 28 5 2798
trsm 28 5 0 378
gemm 28 28 5 2800
trsm 44 5 0 528
gemm 44 44 5 6987
trsm 28 5 0 535
gemm 28 28 5 5007
trsm 28 5 0 450
gemm 28 28 5 2827
trsm 44 5 0 526
gemm 44 44 5 6970
trsm 68 9 0 1748
gemm 68 68 9 25495
trsm 100 17 0 9146
gemm 100 100 17 110457
trsm 155 17 0 13846
gemm 155 155 17 397708
trsm 232 32 0 71356
gemm 232 232 32 1359498
trsm 219 13 0 38828
gemm 219 219 13 506702
trsm 13 2 0 267
gemm 13 13 2 583
trsm 19 2 0 117
gemm 19 19 2 649
trsm 13 2 0 204
gemm 13 13 2 697
trsm 19 2 0 160
gemm 19 19 2 1061
trsm 27 5 0 617
gemm 27 27 5 4473
trsm 28 5 0 595
gemm 28 28 5 4959
trsm 43 5 0 651
gemm 43 43 5 10294
trsm 13 2 0 180
gemm 13 13 2 513
trsm 19 2 0 104
gemm 19 19 2 592
trsm 13 2 0 169
gemm 13 13 2 423
trsm 19 2 0 92
gemm 19 19 2 606
trsm 27 5 0 365
gemm 27 27 5 2549
trsm 28 5 0 435
gemm 28 28 5 2816
trsm 43 5 0 480
gemm 43 43 5 6055
trsm 59 13 0 3095
gemm 59 59 13 27695
trsm 13 2 0 174
gemm 13 13 2 419
trsm 19 2 0 93
gemm 19 19 2 653
trsm 13 2 0 170
gemm 13 13 2 421
trsm 19 2 0 94
gemm 19 19 2 595
trsm 27 5 0 340
gemm 27 27 5 2554
trsm 28 5 0 442
gemm 28 28 5 2881
trsm 43 5 0 487
gemm 43 43 5 6103
trsm 13 2 0 228
gemm 13 13 2 594
trsm 19 2 0 205
gemm 19 19 2 1142
trsm 13 2 0 143
gemm 13 13 2 569
trsm 19 2 0 205
gemm 19 19 2 919
trsm 27 5 0 526
gemm 27 27 5 4345
trsm 28 5 0 613
gemm 28 28 5 2890
trsm 43 5 0 433
gemm 43 43 5 6016
trsm 59 13 0 3119
gemm 59 59 13 27650
trsm 91 13 0 5010
gemm 91 91 13 70363
trsm 28 5 0 661
gemm 28 28 5 4672
trsm 28 5 0 426
gemm 28 28 5 2777
trsm 44 5 0 563
gemm 44 44 5 7001
trsm 28 5 0 800
gemm 28 28 5 5039
trsm 28 5 0 460
gemm 28 28 5 2842
trsm 44 5 0 545
gemm 44 44 5 7068
trsm 68 9 0 1772
gemm 68 68 9 25499
trsm 28 5 0 687
gemm 28 28 5 2844
trsm 28 5 0 502
gemm 28 28 5 2750
trsm 44 5 0 554
gemm 44 44 5 7083
trsm 28 5 0 578
gemm 28 28 5 5299
trsm 28 5 0 442
gemm 28 28 5 2790
trsm 44 5 0 533
gemm 44 44 5 6978
trsm 68 9 0 1749
gemm 68 68 9 53470
trsm 100 17 0 15673
gemm 100 100 17 135974
trsm 155 17 0 13641
gemm 155 155 17 260845
trsm 13 2 0 349
gemm 13 13 2 878
trsm 19 2 0 170
gemm 19 19 2 1153
trsm 13 2 0 169
gemm 13 13 2 431
trsm 19 2 0 95
gemm 19 19 2 600
trsm 27 5 0 365
gemm 27 27 5 2533
trsm 28 5 0 424
gemm 28 28 5 2837
trsm 43 5 0 457
gemm 43 43 5 6001
trsm 13 2 0 169
gemm 13 13 2 428
trsm 19 2 0 86
gemm 19 19 2 684
trsm 13 2 0 181
gemm 13 13 2 577
trsm 19 2 0 138
gemm 19 19 2 965
trsm 27 5 0 563
gemm 27 27 5 4435
trsm 28 5 0 511
gemm 28 28 5 5214
trsm 43 5 0 766
gemm 43 43 5 11765
trsm 59 13 0 5554
gemm 59 59 13 60217
trsm 13 2 0 281
gemm 13 13 2 700
trsm 19 2 0 164
gemm 19 19 2 1039
trsm 13 2 0 172
gemm 13 13 2 589
trsm 19 2 0 129
gemm 19 19 2 1839
trsm 27 5 0 620
gemm 27 27 5 4686
trsm 28 5 0 489
gemm 28 28 5 2830
trsm 43 5 0 419
gemm 43 43 5 6020
trsm 13 2 0 182
gemm 13 13 2 413
trsm 19 2 0 100
gemm 19 19 2 605
trsm 13 2 0 171
gemm 13 13 2 423
trsm 19 2 0 113
gemm 19 19 2 729
trsm 27 5 0 425
gemm 27 27 5 2557
trsm 28 5 0 441
gemm 28 28 5 3039
trsm 43 5 0 487
gemm 43 43 5 6115
trsm 59 13 0 3141
gemm 59 59 13 27681
trsm 91 13 0 4990
gemm 91 91 13 135840
trsm 28 5 0 485
gemm 28 28 5 2869
trsm 28 5 0 438
gemm 28 28 5 2743
trsm 44 5 0 459
gemm 44 44 5 6960
trsm 28 5 0 415
gemm 28 28 5 2826
trsm 28 5 0 409
gemm 28 28 5 2767
trsm 44 5 0 528
gemm 44 44 5 6991
trsm 68 9 0 1814
gemm 68 68 9 25498
trsm 28 5 0 728
gemm 28 28 5 27506
trsm 28 5 0 633
gemm 28 28 5 5196
trsm 44 5 0 684
gemm 44 44 5 12179
trsm 28 5 0 411
gemm 28 28 5 2817
trsm 28 5 0 383
gemm 28 28 5 2758
trsm 44 5 0 437
gemm 44 44 5 7011
trsm 68 9 0 1758
gemm 68 68 9 25465
trsm 100 17 0 9188
gemm 100 100 17 110541
trsm 155 17 0 13703
gemm 155 155 17 258338
trsm 232 32 0 71377
gemm 232 232 32 1266273
trsm 219 13 0 11069
gemm 219 219 13 392537
trsm 360 32 0 110324
gemm 360 360 32 2986329
trsm 347 13 0 16993
gemm 347 347 13 1142512
trsm 28 5 0 542
gemm 28 28 5 2877
trsm 28 5 0 437
gemm 28 28 5 2838
trsm 44 5 0 525
gemm 44 44 5 7142
trsm 28 5 0 400
gemm 28 28 5 2771
trsm 28 5 0 409
gemm 28 28 5 2778
trsm 44 5 0 423
gemm 44 44 5 6911
trsm 60 13 0 5008
gemm 60 60 13 51702
trsm 28 5 0 465
gemm 28 28 5 2844
trsm 28 5 0 394
gemm 28 28 5 2907
trsm 44 5 0 527
gemm 44 44 5 7001
trsm 28 5 0 401
gemm 28 28 5 2770
trsm 28 5 0 548
gemm 28 28 5 5224
trsm 44 5 0 770
gemm 44 44 5 12284
trsm 60 13 0 5489
gemm 60 60 13 57449
trsm 92 13 0 7954
gemm 92 92 13 127199
trsm 28 5 0 525
gemm 28 28 5 3757
trsm 28 5 0 390
gemm 28 28 5 2715
trsm 44 5 0 534
gemm 44 44 5 6973
trsm 28 5 0 419
gemm 28 28 5 2815
trsm 28 5 0 381
gemm 28 28 5 2725
trsm 44 5 0 542
gemm 44 44 5 128663
trsm 60 13 0 5119
gemm 60 60 13 151876
trsm 28 5 0 675
gemm 28 28 5 5848
trsm 28 5 0 641
gemm 28 28 5 2767
trsm 44 5 0 490
gemm 44 44 5 6895
trsm 28 5 0 397
gemm 28 28 5 2769
trsm 28 5 0 366
gemm 28 28 5 2742
trsm 44 5 0 483
gemm 44 44 5 6901
trsm 60 13 0 4840
gemm 60 60 13 31765
trsm 92 13 0 8087
gemm 92 92 13 115534
trsm 124 29 0 32697
gemm 124 124 29 287046
trsm 28 5 0 765
gemm 28 28 5 5082
trsm 28 5 0 675
gemm 28 28 5 4925
trsm 44 5 0 610
gemm 44 44 5 6989
trsm 28 5 0 402
gemm 28 28 5 2755
trsm 28 5 0 381
gemm 28 28 5 2747
trsm 44 5 0 524
gemm 44 44 5 7026
trsm 60 13 0 3209
gemm 60 60 13 28611
trsm 28 5 0 395
gemm 28 28 5 2768
trsm 28 5 0 370
gemm 28 28 5 2862
trsm 44 5 0 497
gemm 44 44 5 6924
trsm 28 5 0 620
gemm 28 28 5 4971
trsm 28 5 0 605
gemm 28 28 5 4690
trsm 44 5 0 710
gemm 44 44 5 11751
trsm 60 13 0 3153
gemm 60 60 13 28603
trsm 92 13 0 4689
gemm 92 92 13 66284
trsm 28 5 0 433
gemm 28 28 5 2773
trsm 28 5 0 390
gemm 28 28 5 2870
trsm 44 5 0 545
gemm 44 44 5 7029
trsm 28 5 0 373
gemm 28 28 5 2812
trsm 28 5 0 536
gemm 28 28 5 4653
trsm 44 5 0 688
gemm 44 44 5 12013
trsm 60 13 0 5062
gemm 60 60 13 50579
trsm 28 5 0 398
gemm 28 28 5 2788
trsm 28 5 0 347
gemm 28 28 5 2784
trsm 44 5 0 534
gemm 44 44 5 6980
trsm 28 5 0 379
gemm 28 28 5 2764
trsm 28 5 0 343
gemm 28 28 5 2713
trsm 44 5 0 517
gemm 44 44 5 6943
trsm 60 13 0 3196
gemm 60 60 13 28596
trsm 92 13 0 4712
gemm 92 92 13 106554
trsm 124 29 0 32792
gemm 124 124 29 287351
trsm 188 29 0 48749
gemm 188 188 29 678644
trsm 28 5 0 501
gemm 28 28 5 2817
trsm 28 5 0 413
gemm 28 28 5 2805
trsm 44 5 0 492
gemm 44 44 5 6975
trsm 28 5 0 413
gemm 28 28 5 2888
trsm 28 5 0 423
gemm 28 28 5 2731
trsm 44 5 0 461
gemm 44 44 5 6982
trsm 60 13 0 3180
gemm 60 60 13 28621
trsm 28 5 0 617
gemm 28 28 5 4746
trsm 28 5 0 662
gemm 28 28 5 4925
trsm 44 5 0 725
gemm 44 44 5 10536
trsm 28 5 0 461
gemm 28 28 5 2735
trsm 28 5 0 379
gemm 28 28 5 2737
trsm 44 5 0 513
gemm 44 44 5 6952
trsm 60 13 0 3198
gemm 60 60 13 28613
trsm 92 13 0 4631
gemm 92 92 13 66342
trsm 28 5 0 447
gemm 28 28 5 2770
trsm 28 5 0 439
gemm 28 28 5 2791
trsm 44 5 0 541
gemm 44 44 5 13493
trsm 28 5 0 407
gemm 28 28 5 2865
trsm 28 5 0 388
gemm 28 28 5 2734
trsm 44 5 0 495
gemm 44 44 5 6966
trsm 60 13 0 3222
gemm 60 60 13 28601
trsm 28 5 0 400
gemm 28 28 5 2765
trsm 28 5 0 394
gemm 28 28 5 2769
trsm 44 5 0 475
gemm 44 44 5 6932
trsm 28 5 0 365
gemm 28 28 5 2865
trsm 28 5 0 385
gemm 28 28 5 2731
trsm 44 5 0 788
gemm 44 44 5 11977
trsm 60 13 0 5241
gemm 60 60 13 51541
trsm 92 13 0 4791
gemm 92 92 13 66474
trsm 124 29 0 40601
gemm 124 124 29 377652
trsm 28 5 0 485
gemm 28 28 5 2896
trsm 28 5 0 394
gemm 28 28 5 2861
trsm 44 5 0 551
gemm 44 44 5 7073
trsm 28 5 0 389
gemm 28 28 5 2923
trsm 28 5 0 367
gemm 28 28 5 2766
trsm 44 5 0 520
gemm 44 44 5 7032
trsm 60 13 0 5415
gemm 60 60 13 50264
trsm 28 5 0 489
gemm 28 28 5 2993
trsm 28 5 0 382
gemm 28 28 5 2793
trsm 44 5 0 464
gemm 44 44 5 6914
trsm 28 5 0 389
gemm 28 28 5 2763
trsm 28 5 0 383
gemm 28 28 5 2849
trsm 44 5 0 497
gemm 44 44 5 6968
trsm 60 13 0 3211
gemm 60 60 13 28597
trsm 92 13 0 4643
gemm 92 92 13 66346
trsm 28 5 0 478
gemm 28 28 5 2899
trsm 28 5 0 397
gemm 28 28 5 2853
trsm 44 5 0 466
gemm 44 44 5 6977
trsm 28 5 0 401
gemm 28 28 5 2886
trsm 28 5 0 387
gemm 28 28 5 2854
trsm 44 5 0 428
gemm 44 44 5 9473
trsm 60 13 0 3246
gemm 60 60 13 28665
trsm 28 5 0 402
gemm 28 28 5 2842
trsm 28 5 0 414
gemm 28 28 5 4803
trsm 44 5 0 913
gemm 44 44 5 11806
trsm 28 5 0 481
gemm 28 28 5 2829
trsm 28 5 0 407
gemm 28 28 5 2763
trsm 44 5 0 505
gemm 44 44 5 6982
trsm 60 13 0 4754
gemm 60 60 13 51651
trsm 92 13 0 7551
gemm 92 92 13 69657
trsm 124 29 0 32578
gemm 124 124 29 287197
trsm 188 29 0 47953
gemm 188 188 29 792009
trsm 281 32 0 85841
gemm 281 281 32 1801494
trsm 252 29 0 63381
gemm 252 252 29 1305921
trsm 28 5 0 538
gemm 28 28 5 2863
trsm 28 5 0 402
gemm 28 28 5 2916
trsm 44 5 0 586
gemm 44 44 5 7081
trsm 28 5 0 408
gemm 28 28 5 2871
trsm 28 5 0 648
gemm 28 28 5 5036
trsm 44 5 0 852
gemm 44 44 5 11811
trsm 60 13 0 3781
gemm 60 60 13 28644
trsm 28 5 0 445
gemm 28 28 5 2769
trsm 28 5 0 382
gemm 28 28 5 2723
trsm 44 5 0 481
gemm 44 44 5 6922
trsm 28 5 0 405
gemm 28 28 5 2732
trsm 28 5 0 382
gemm 28 28 5 2814
trsm 44 5 0 540
gemm 44 44 5 6997
trsm 60 13 0 3183
gemm 60 60 13 28589
trsm 92 13 0 8063
gemm 92 92 13 130354
trsm 28 5 0 540
gemm 28 28 5 2903
trsm 28 5 0 389
gemm 28 28 5 2864
trsm 44 5 0 485
gemm 44 44 5 6965
trsm 28 5 0 385
gemm 28 28 5 2838
trsm 28 5 0 370
gemm 28 28 5 2872
trsm 44 5 0 464
gemm 44 44 5 6921
trsm 60 13 0 3201
gemm 60 60 13 28626
trsm 28 5 0 725
gemm 28 28 5 4690
trsm 28 5 0 603
gemm 28 28 5 4928
trsm 44 5 0 799
gemm 44 44 5 11559
trsm 28 5 0 438
gemm 28 28 5 2783
trsm 28 5 0 350
gemm 28 28 5 2778
trsm 44 5 0 533
gemm 44 44 5 6950
trsm 60 13 0 3142
gemm 60 60 13 33272
trsm 92 13 0 4687
gemm 92 92 13 66274
trsm 124 29 0 53074
gemm 124 124 29 352930
trsm 28 5 0 525
gemm 28 28 5 2859
trsm 28 5 0 414
gemm 28 28 5 2799
trsm 44 5 0 467
gemm 44 44 5 6971
trsm 28 5 0 432
gemm 28 28 5 2755
trsm 28 5 0 405
gemm 28 28 5 2756
trsm 44 5 0 450
gemm 44 44 5 6947
trsm 60 13 0 3175
gemm 60 60 13 28608
trsm 28 5 0 421
gemm 28 28 5 2813
trsm 28 5 0 613
gemm 28 28 5 4615
trsm 44 5 0 823
gemm 44 44 5 12518
trsm 28 5 0 449
gemm 28 28 5 2724
trsm 28 5 0 721
gemm 28 28 5 5263
trsm 44 5 0 546
gemm 44 44 5 7016
trsm 60 13 0 5730
gemm 60 60 13 52918
trsm 92 13 0 8737
gemm 92 92 13 70373
trsm 28 5 0 496
gemm 28 28 5 2866
trsm 28 5 0 430
gemm 28 28 5 2886
trsm 44 5 0 536
gemm 44 44 5 7043
trsm 28 5 0 402
gemm 28 28 5 2869
trsm 28 5 0 383
gemm 28 28 5 2818
trsm 44 5 0 514
gemm 44 44 5 6984
trsm 60 13 0 3217
gemm 60 60 13 59087
trsm 28 5 0 487
gemm 28 28 5 2819
trsm 28 5 0 387
gemm 28 28 5 2734
trsm 44 5 0 482
gemm 44 44 5 7042
trsm 28 5 0 420
gemm 28 28 5 2787
trsm 28 5 0 382
gemm 28 28 5 2789
trsm 44 5 0 534
gemm 44 44 5 6974
trsm 60 13 0 3107
gemm 60 60 13 28535
trsm 92 13 0 4672
gemm 92 92 13 66354
trsm 124 29 0 32753
gemm 124 124 29 340726
trsm 188 29 0 61032
gemm 188 188 29 882320
trsm 28 5 0 532
gemm 28 28 5 2890
trsm 28 5 0 491
gemm 28 28 5 2969
trsm 44 5 0 592
gemm 44 44 5 7006
trsm 28 5 0 425
gemm 28 28 5 2866
trsm 28 5 0 373
gemm 28 28 5 2886
trsm 44 5 0 537
gemm 44 44 5 6939
trsm 60 13 0 3194
gemm 60 60 13 28630
trsm 28 5 0 406
gemm 28 28 5 2830
trsm 28 5 0 373
gemm 28 28 5 2877
trsm 44 5 0 510
gemm 44 44 5 7027
trsm 28 5 0 378
gemm 28 28 5 2763
trsm 28 5 0 376
gemm 28 28 5 2724
trsm 44 5 0 520
gemm 44 44 5 6952
trsm 60 13 0 3150
gemm 60 60 13 32420
trsm 92 13 0 4709
gemm 92 92 13 70331
trsm 28 5 0 428
gemm 28 28 5 2777
trsm 28 5 0 576
gemm 28 28 5 4735
trsm 44 5 0 740
gemm 44 44 5 11549
trsm 28 5 0 512
gemm 28 28 5 4268
trsm 28 5 0 409
gemm 28 28 5 2759
trsm 44 5 0 454
gemm 44 44 5 6976
trsm 60 13 0 3155
gemm 60 60 13 28598
trsm 28 5 0 397
gemm 28 28 5 2786
trsm 28 5 0 401
gemm 28 28 5 2758
trsm 44 5 0 531
gemm 44 44 5 7024
trsm 28 5 0 394
gemm 28 28 5 2735
trsm 28 5 0 366
gemm 28 28 5 2784
trsm 44 5 0 447
gemm 44 44 5 6945
trsm 60 13 0 5066
gemm 60 60 13 50243
trsm 92 13 0 7700
gemm 92 92 13 107597
trsm 124 29 0 34323
gemm 124 124 29 284139
trsm 28 5 0 545
gemm 28 28 5 2894
trsm 28 5 0 446
gemm 28 28 5 2897
trsm 44 5 0 496
gemm 44 44 5 6974
trsm 28 5 0 614
gemm 28 28 5 4869
trsm 28 5 0 632
gemm 28 28 5 5057
trsm 44 5 0 801
gemm 44 44 5 12115
trsm 60 13 0 5310
gemm 60 60 13 51442
trsm 28 5 0 492
gemm 28 28 5 2783
trsm 28 5 0 395
gemm 28 28 5 2736
trsm 44 5 0 444
gemm 44 44 5 6976
trsm 28 5 0 397
gemm 28 28 5 2796
trsm 28 5 0 392
gemm 28 28 5 2805
trsm 44 5 0 437
gemm 44 44 5 6933
trsm 60 13 0 3133
gemm 60 60 13 28604
trsm 92 13 0 8241
gemm 92 92 13 129231
trsm 28 5 0 486
gemm 28 28 5 2781
trsm 28 5 0 449
gemm 28 28 5 2877
trsm 44 5 0 566
gemm 44 44 5 6997
trsm 28 5 0 423
gemm 28 28 5 2912
trsm 28 5 0 393
gemm 28 28 5 2737
trsm 44 5 0 518
gemm 44 44 5 6964
trsm 60 13 0 3181
gemm 60 60 13 41671
trsm 28 5 0 635
gemm 28 28 5 4801
trsm 28 5 0 552
gemm 28 28 5 2839
trsm 44 5 0 534
gemm 44 44 5 6967
trsm 28 5 0 405
gemm 28 28 5 2740
trsm 28 5 0 370
gemm 28 28 5 2832
trsm 44 5 0 517
gemm 44 44 5 7017
trsm 60 13 0 5116
gemm 60 60 13 58584
trsm 92 13 0 4770
gemm 92 92 13 66490
trsm 124 29 0 35513
gemm 124 124 29 288042
trsm 188 29 0 47954
gemm 188 188 29 814600
trsm 281 32 0 86146
gemm 281 281 32 1826366
trsm 252 29 0 63391
gemm 252 252 29 1291972
trsm 409 32 0 202628
gemm 409 409 32 3845442
trsm 380 29 0 96117
gemm 380 380 29 3197773
trsm 28 5 0 552
gemm 28 28 5 2847
trsm 28 5 0 416
gemm 28 28 5 2820
trsm 44 5 0 506
gemm 44 44 5 6967
trsm 28 5 0 416
gemm 28 28 5 2765
trsm 28 5 0 416
gemm 28 28 5 2797
trsm 44 5 0 524
gemm 44 44 5 6969
trsm 60 13 0 3175
gemm 60 60 13 28634
trsm 28 5 0 776
gemm 28 28 5 5184
trsm 28 5 0 534
gemm 28 28 5 2750
trsm 44 5 0 472
gemm 44 44 5 6925
trsm 28 5 0 448
gemm 28 28 5 2766
trsm 28 5 0 424
gemm 28 28 5 2755
trsm 44 5 0 432
gemm 44 44 5 6915
trsm 60 13 0 4230
gemm 60 60 13 28612
trsm 92 13 0 4662
gemm 92 92 13 66328
trsm 28 5 0 746
gemm 28 28 5 4980
trsm 28 5 0 483
gemm 28 28 5 2836
trsm 44 5 0 568
gemm 44 44 5 6987
trsm 28 5 0 430
gemm 28 28 5 2754
trsm 28 5 0 428
gemm 28 28 5 2763
trsm 44 5 0 527
gemm 44 44 5 7000
trsm 60 13 0 3187
gemm 60 60 13 28643
trsm 28 5 0 408
gemm 28 28 5 2766
trsm 28 5 0 397
gemm 28 28 5 2777
trsm 44 5 0 549
gemm 44 44 5 6989
trsm 28 5 0 666
gemm 28 28 5 5048
trsm 28 5 0 445
gemm 28 28 5 2774
trsm 44 5 0 523
gemm 44 44 5 7016
trsm 60 13 0 3181
gemm 60 60 13 28646
trsm 92 13 0 4675
gemm 92 92 13 66336
trsm 124 29 0 32526
gemm 124 124 29 410090
trsm 28 5 0 503
gemm 28 28 5 2827
trsm 28 5 0 446
gemm 28 28 5 2835
trsm 44 5 0 599
gemm 44 44 5 6992
trsm 28 5 0 401
gemm 28 28 5 2759
trsm 28 5 0 583
gemm 28 28 5 4950
trsm 44 5 0 796
gemm 44 44 5 11978
trsm 60 13 0 5155
gemm 60 60 13 33683
trsm 28 5 0 422
gemm 28 28 5 2767
trsm 28 5 0 649
gemm 28 28 5 5045
trsm 44 5 0 702
gemm 44 44 5 11752
trsm 28 5 0 774
gemm 28 28 5 2842
trsm 28 5 0 404
gemm 28 28 5 2729
trsm 44 5 0 563
gemm 44 44 5 6941
trsm 60 13 0 3173
gemm 60 60 13 28564
trsm 92 13 0 4686
gemm 92 92 13 68621
trsm 28 5 0 429
gemm 28 28 5 2833
trsm 28 5 0 464
gemm 28 28 5 2744
trsm 44 5 0 464
gemm 44 44 5 12214
trsm 28 5 0 651
gemm 28 28 5 4675
trsm 28 5 0 462
gemm 28 28 5 2837
trsm 44 5 0 545
gemm 44 44 5 6953
trsm 60 13 0 3133
gemm 60 60 13 36228
trsm 28 5 0 477
gemm 28 28 5 2773
trsm 28 5 0 420
gemm 28 28 5 2832
trsm 44 5 0 434
gemm 44 44 5 6938
trsm 28 5 0 409
gemm 28 28 5 2793
trsm 28 5 0 388
gemm 28 28 5 2822
trsm 44 5 0 431
gemm 44 44 5 6920
trsm 60 13 0 5624
gemm 60 60 13 59317
trsm 92 13 0 4796
gemm 92 92 13 66594
trsm 124 29 0 36439
gemm 124 124 29 286800
trsm 188 29 0 47957
gemm 188 188 29 771920
trsm 16 3 0 307
gemm 16 16 3 828
trsm 16 3 0 365
gemm 16 16 3 1091
trsm 24 3 0 269
gemm 24 24 3 2303
trsm 28 5 0 650
gemm 28 28 5 4696
trsm 40 5 0 625
gemm 40 40 5 9717
trsm 16 3 0 228
gemm 16 16 3 754
trsm 16 3 0 136
gemm 16 16 3 613
trsm 24 3 0 244
gemm 24 24 3 1360
trsm 28 5 0 423
gemm 28 28 5 2782
trsm 40 5 0 396
gemm 40 40 5 5847
trsm 56 11 0 2189
gemm 56 56 11 21262
trsm 16 3 0 224
gemm 16 16 3 815
trsm 16 3 0 199
gemm 16 16 3 689
trsm 24 3 0 157
gemm 24 24 3 1335
trsm 28 5 0 424
gemm 28 28 5 2767
trsm 40 5 0 479
gemm 40 40 5 6136
trsm 16 3 0 216
gemm 16 16 3 847
trsm 16 3 0 207
gemm 16 16 3 678
trsm 24 3 0 178
gemm 24 24 3 1274
trsm 28 5 0 750
gemm 28 28 5 5056
trsm 40 5 0 606
gemm 40 40 5 10106
trsm 56 11 0 2175
gemm 56 56 11 21195
trsm 88 11 0 3572
gemm 88 88 11 56745
trsm 28 5 0 417
gemm 28 28 5 2749
trsm 28 5 0 400
gemm 28 28 5 2885
trsm 44 5 0 479
gemm 44 44 5 6983
trsm 28 5 0 396
gemm 28 28 5 2917
trsm 28 5 0 385
gemm 28 28 5 2812
trsm 44 5 0 884
gemm 44 44 5 12575
trsm 60 13 0 5271
gemm 60 60 13 59219
trsm 28 5 0 478
gemm 28 28 5 2805
trsm 28 5 0 389
gemm 28 28 5 2764
trsm 44 5 0 519
gemm 44 44 5 7028
trsm 28 5 0 383
gemm 28 28 5 2775
trsm 28 5 0 372
gemm 28 28 5 2731
trsm 44 5 0 512
gemm 44 44 5 6990
trsm 60 13 0 3151
gemm 60 60 13 28606
trsm 92 13 0 4715
gemm 92 92 13 129215
trsm 128 25 0 25300
gemm 128 128 25 263254
trsm 16 3 0 7145
gemm 16 16 3 1159
trsm 16 3 0 241
gemm 16 16 3 1034
trsm 24 3 0 356
gemm 24 24 3 2202
trsm 28 5 0 438
gemm 28 28 5 2766
trsm 40 5 0 553
gemm 40 40 5 5962
trsm 16 3 0 220
gemm 16 16 3 732
trsm 16 3 0 206
gemm 16 16 3 688
trsm 24 3 0 161
gemm 24 24 3 1378
trsm 28 5 0 409
gemm 28 28 5 2930
trsm 40 5 0 495
gemm 40 40 5 8012
trsm 56 11 0 2167
gemm 56 56 11 21185
trsm 16 3 0 218
gemm 16 16 3 743
trsm 16 3 0 195
gemm 16 16 3 674
trsm 24 3 0 167
gemm 24 24 3 1348
trsm 28 5 0 414
gemm 28 28 5 2783
trsm 40 5 0 411
gemm 40 40 5 6078
trsm 16 3 0 310
gemm 16 16 3 1282
trsm 16 3 0 236
gemm 16 16 3 952
trsm 24 3 0 299
gemm 24 24 3 2165
trsm 28 5 0 506
gemm 28 28 5 4996
trsm 40 5 0 494
gemm 40 40 5 6103
trsm 56 11 0 2167
gemm 56 56 11 21281
trsm 88 11 0 3499
gemm 88 88 11 58448
trsm 28 5 0 396
gemm 28 28 5 2780
trsm 28 5 0 385
gemm 28 28 5 2725
trsm 44 5 0 553
gemm 44 44 5 7065
trsm 28 5 0 717
gemm 28 28 5 5464
trsm 28 5 0 627
gemm 28 28 5 4941
trsm 44 5 0 867
gemm 44 44 5 23408
trsm 60 13 0 5447
gemm 60 60 13 51560
trsm 28 5 0 450
gemm 28 28 5 2832
trsm 28 5 0 360
gemm 28 28 5 2752
trsm 44 5 0 466
gemm 44 44 5 6960
trsm 28 5 0 414
gemm 28 28 5 2749
trsm 28 5 0 351
gemm 28 28 5 2711
trsm 44 5 0 501
gemm 44 44 5 7015
trsm 60 13 0 3167
gemm 60 60 13 58371
trsm 92 13 0 7419
gemm 92 92 13 128658
trsm 128 25 0 25605
gemm 128 128 25 264574
trsm 192 31 0 56336
gemm 192 192 31 840647
trsm 285 32 0 91137
gemm 285 285 32 1898472
trsm 256 29 0 64552
gemm 256 256 29 1348283
trsm 28 5 0 714
gemm 28 28 5 4685
trsm 28 5 0 430
gemm 28 28 5 2758
trsm 44 5 0 495
gemm 44 44 5 6942
trsm 28 5 0 344
gemm 28 28 5 2814
trsm 28 5 0 296
gemm 28 28 5 2721
trsm 44 5 0 474
gemm 44 44 5 6912
trsm 60 13 0 3204
gemm 60 60 13 28607
trsm 28 5 0 392
gemm 28 28 5 2754
trsm 28 5 0 412
gemm 28 28 5 2819
trsm 44 5 0 433
gemm 44 44 5 6893
trsm 28 5 0 325
gemm 28 28 5 2696
trsm 28 5 0 313
gemm 28 28 5 2698
trsm 44 5 0 456
gemm 44 44 5 6908
trsm 60 13 0 3132
gemm 60 60 13 28551
trsm 92 13 0 7334
gemm 92 92 13 124060
trsm 28 5 0 472
gemm 28 28 5 2947
trsm 28 5 0 405
gemm 28 28 5 2899
trsm 44 5 0 469
gemm 44 44 5 6915
trsm 28 5 0 328
gemm 28 28 5 2734
trsm 28 5 0 304
gemm 28 28 5 2777
trsm 44 5 0 664
gemm 44 44 5 8860
trsm 60 13 0 3128
gemm 60 60 13 28520
trsm 28 5 0 342
gemm 28 28 5 2701
trsm 28 5 0 304
gemm 28 28 5 2754
trsm 44 5 0 519
gemm 44 44 5 6978
trsm 28 5 0 430
gemm 28 28 5 2759
trsm 28 5 0 636
gemm 28 28 5 4911
trsm 44 5 0 671
gemm 44 44 5 12053
trsm 60 13 0 5451
gemm 60 60 13 50885
trsm 92 13 0 4630
gemm 92 92 13 66277
trsm 124 29 0 32583
gemm 124 124 29 286679
trsm 28 5 0 546
gemm 28 28 5 2867
trsm 28 5 0 433
gemm 28 28 5 2756
trsm 44 5 0 568
gemm 44 44 5 7039
trsm 28 5 0 408
gemm 28 28 5 2809
trsm 28 5 0 387
gemm 28 28 5 2905
trsm 44 5 0 462
gemm 44 44 5 6903
trsm 60 13 0 3166
gemm 60 60 13 28598
trsm 28 5 0 722
gemm 28 28 5 4622
trsm 28 5 0 447
gemm 28 28 5 2782
trsm 44 5 0 554
gemm 44 44 5 6957
trsm 28 5 0 409
gemm 28 28 5 2746
trsm 28 5 0 402
gemm 28 28 5 2901
trsm 44 5 0 552
gemm 44 44 5 6945
trsm 60 13 0 3140
gemm 60 60 13 31251
trsm 92 13 0 4637
gemm 92 92 13 66364
trsm 28 5 0 427
gemm 28 28 5 2811
trsm 28 5 0 682
gemm 28 28 5 5068
trsm 44 5 0 753
gemm 44 44 5 12167
trsm 28 5 0 331
gemm 28 28 5 2754
trsm 28 5 0 327
gemm 28 28 5 2770
trsm 44 5 0 464
gemm 44 44 5 6873
trsm 60 13 0 3100
gemm 60 60 13 28530
trsm 28 5 0 334
gemm 28 28 5 2713
trsm 28 5 0 318
gemm 28 28 5 2721
trsm 44 5 0 459
gemm 44 44 5 6921
trsm 28 5 0 308
gemm 28 28 5 2692
trsm 28 5 0 320
gemm 28 28 5 2817
trsm 44 5 0 441
gemm 44 44 5 6902
trsm 60 13 0 3107
gemm 60 60 13 28520
trsm 92 13 0 4590
gemm 92 92 13 66209
trsm 124 29 0 32455
gemm 124 124 29 411562
trsm 188 29 0 47826
gemm 188 188 29 811888
trsm 16 3 0 294
gemm 16 16 3 747
trsm 16 3 0 153
gemm 16 16 3 611
trsm 24 3 0 169
gemm 24 24 3 1289
trsm 28 5 0 371
gemm 28 28 5 2729
trsm 40 5 0 403
gemm 40 40 5 5879
trsm 16 3 0 146
gemm 16 16 3 644
trsm 16 3 0 395
gemm 16 16 3 1403
trsm 24 3 0 367
gemm 24 24 3 2285
trsm 28 5 0 414
gemm 28 28 5 2803
trsm 40 5 0 430
gemm 40 40 5 5875
trsm 56 11 0 2116
gemm 56 56 11 21205
trsm 16 3 0 152
gemm 16 16 3 705
trsm 16 3 0 155
gemm 16 16 3 590
trsm 24 3 0 165
gemm 24 24 3 1300
trsm 28 5 0 384
gemm 28 28 5 2730
trsm 40 5 0 437
gemm 40 40 5 5863
trsm 16 3 0 139
gemm 16 16 3 650
trsm 16 3 0 123
gemm 16 16 3 595
trsm 24 3 0 151
gemm 24 24 3 1275
trsm 28 5 0 362
gemm 28 28 5 2812
trsm 40 5 0 408
gemm 40 40 5 5817
trsm 56 11 0 2114
gemm 56 56 11 21160
trsm 88 11 0 3459
gemm 88 88 11 56301
trsm 28 5 0 561
gemm 28 28 5 4666
trsm 28 5 0 607
gemm 28 28 5 4864
trsm 44 5 0 667
gemm 44 44 5 11945
trsm 28 5 0 400
gemm 28 28 5 2785
trsm 28 5 0 373
gemm 28 28 5 2725
trsm 44 5 0 445
gemm 44 44 5 6904
trsm 60 13 0 3185
gemm 60 60 13 28599
trsm 28 5 0 392
gemm 28 28 5 2829
trsm 28 5 0 359
gemm 28 28 5 2759
trsm 44 5 0 533
gemm 44 44 5 6967
trsm 28 5 0 556
gemm 28 28 5 4387
trsm 28 5 0 633
gemm 28 28 5 5093
trsm 44 5 0 725
gemm 44 44 5 7978
trsm 60 13 0 3187
gemm 60 60 13 28579
trsm 92 13 0 4695
gemm 92 92 13 66396
trsm 128 25 0 24825
gemm 128 128 25 281622
trsm 16 3 0 440
gemm 16 16 3 1289
trsm 16 3 0 263
gemm 16 16 3 1012
trsm 24 3 0 265
gemm 24 24 3 2233
trsm 28 5 0 366
gemm 28 28 5 2744
trsm 40 5 0 437
gemm 40 40 5 6045
trsm 16 3 0 148
gemm 16 16 3 607
trsm 16 3 0 132
gemm 16 16 3 599
trsm 24 3 0 172
gemm 24 24 3 1285
trsm 28 5 0 358
gemm 28 28 5 2798
trsm 40 5 0 427
gemm 40 40 5 5839
trsm 56 11 0 2124
gemm 56 56 11 21142
trsm 16 3 0 145
gemm 16 16 3 672
trsm 16 3 0 122
gemm 16 16 3 605
trsm 24 3 0 168
gemm 24 24 3 1284
trsm 28 5 0 434
gemm 28 28 5 2777
trsm 40 5 0 436
gemm 40 40 5 6248
trsm 16 3 0 213
gemm 16 16 3 708
trsm 16 3 0 132
gemm 16 16 3 637
trsm 24 3 0 239
gemm 24 24 3 1386
trsm 28 5 0 387
gemm 28 28 5 2819
trsm 40 5 0 487
gemm 40 40 5 28535
trsm 56 11 0 3459
gemm 56 56 11 298926
trsm 88 11 0 6308
gemm 88 88 11 74456
trsm 28 5 0 507
gemm 28 28 5 2812
trsm 28 5 0 396
gemm 28 28 5 2810
trsm 44 5 0 570
gemm 44 44 5 6983
trsm 28 5 0 704
gemm 28 28 5 5103
trsm 28 5 0 445
gemm 28 28 5 2782
trsm 44 5 0 560
gemm 44 44 5 6961
trsm 60 13 0 3189
gemm 60 60 13 28595
trsm 28 5 0 409
gemm 28 28 5 2758
trsm 28 5 0 388
gemm 28 28 5 2735
trsm 44 5 0 555
gemm 44 44 5 6969
trsm 28 5 0 404
gemm 28 28 5 2743
trsm 28 5 0 377
gemm 28 28 5 2719
trsm 44 5 0 509
gemm 44 44 5 6971
trsm 60 13 0 5474
gemm 60 60 13 52258
trsm 92 13 0 4758
gemm 92 92 13 66631
trsm 128 25 0 24863
gemm 128 128 25 263751
trsm 192 31 0 55934
gemm 192 192 31 864769
trsm 285 32 0 87188
gemm 285 285 32 1915073
trsm 256 29 0 64295
gemm 256 256 29 1320856
trsm 415 32 0 125089
gemm 415 415 32 3966173
trsm 384 31 0 109373
gemm 384 384 31 3242297
trsm 605 32 0 185115
gemm 605 605 32 8712410
trsm 573 32 0 173237
gemm 573 573 32 7678470
trsm 541 32 0 286980
gemm 541 541 32 6633189
trsm 512 29 0 132383
gemm 512 512 29 5722665
trsm 742 32 0 237658
gemm 742 742 32 12841358
trsm 710 32 0 213212
gemm 710 710 32 11655915
trsm 690 20 0 138627
gemm 690 690 20 7002221
trsm 13 2 0 301
gemm 13 13 2 609
trsm 19 2 0 120
gemm 19 19 2 621
trsm 13 2 0 165
gemm 13 13 2 439
trsm 19 2 0 96
gemm 19 19 2 602
trsm 27 5 0 319
gemm 27 27 5 2583
trsm 28 5 0 447
gemm 28 28 5 3206
trsm 43 5 0 476
gemm 43 43 5 6010
trsm 13 2 0 243
gemm 13 13 2 683
trsm 19 2 0 152
gemm 19 19 2 1009
trsm 13 2 0 252
gemm 13 13 2 613
trsm 19 2 0 151
gemm 19 19 2 1007
trsm 27 5 0 563
gemm 27 27 5 4262
trsm 28 5 0 651
gemm 28 28 5 4793
trsm 43 5 0 780
gemm 43 43 5 9278
trsm 59 13 0 3149
gemm 59 59 13 27692
trsm 13 2 0 187
gemm 13 13 2 410
trsm 19 2 0 107
gemm 19 19 2 624
trsm 13 2 0 177
gemm 13 13 2 419
trsm 19 2 0 100
gemm 19 19 2 581
trsm 27 5 0 337
gemm 27 27 5 2682
trsm 28 5 0 579
gemm 28 28 5 4390
trsm 43 5 0 496
gemm 43 43 5 6075
trsm 13 2 0 211
gemm 13 13 2 417
trsm 19 2 0 183
gemm 19 19 2 654
trsm 13 2 0 110
gemm 13 13 2 368
trsm 19 2 0 177
gemm 19 19 2 644
trsm 27 5 0 331
gemm 27 27 5 2541
trsm 28 5 0 500
gemm 28 28 5 2903
trsm 43 5 0 415
gemm 43 43 5 6010
trsm 59 13 0 3126
gemm 59 59 13 58564
trsm 91 13 0 4979
gemm 91 91 13 70482
trsm 28 5 0 495
gemm 28 28 5 2777
trsm 28 5 0 426
gemm 28 28 5 2732
trsm 44 5 0 596
gemm 44 44 5 6969
trsm 28 5 0 658
gemm 28 28 5 4856
trsm 28 5 0 551
gemm 28 28 5 5131
trsm 44 5 0 680
gemm 44 44 5 11921
trsm 68 9 0 1813
gemm 68 68 9 25505
trsm 28 5 0 423
gemm 28 28 5 2819
trsm 28 5 0 386
gemm 28 28 5 2789
trsm 44 5 0 511
gemm 44 44 5 6991
trsm 28 5 0 377
gemm 28 28 5 2815
trsm 28 5 0 381
gemm 28 28 5 2752
trsm 44 5 0 519
gemm 44 44 5 6979
trsm 68 9 0 1787
gemm 68 68 9 59941
trsm 100 17 0 9281
gemm 100 100 17 110934
trsm 155 17 0 13767
gemm 155 155 17 260506
trsm 13 2 0 381
gemm 13 13 2 772
trsm 19 2 0 183
gemm 19 19 2 1035
trsm 13 2 0 178
gemm 13 13 2 431
trsm 19 2 0 91
gemm 19 19 2 621
trsm 27 5 0 345
gemm 27 27 5 2703
trsm 28 5 0 450
gemm 28 28 5 2849
trsm 43 5 0 468
gemm 43 43 5 6032
trsm 13 2 0 178
gemm 13 13 2 452
trsm 19 2 0 107
gemm 19 19 2 637
trsm 13 2 0 170
gemm 13 13 2 410
trsm 19 2 0 102
gemm 19 19 2 600
trsm 27 5 0 351
gemm 27 27 5 2690
trsm 28 5 0 476
gemm 28 28 5 2803
trsm 43 5 0 476
gemm 43 43 5 6069
trsm 59 13 0 3139
gemm 59 59 13 27703
trsm 13 2 0 277
gemm 13 13 2 634
trsm 19 2 0 126
gemm 19 19 2 623
trsm 13 2 0 170
gemm 13 13 2 424
trsm 19 2 0 111
gemm 19 19 2 625
trsm 27 5 0 337
gemm 27 27 5 2742
trsm 28 5 0 440
gemm 28 28 5 2818
trsm 43 5 0 409
gemm 43 43 5 6027
trsm 13 2 0 173
gemm 13 13 2 428
trsm 19 2 0 106
gemm 19 19 2 618
trsm 13 2 0 169
gemm 13 13 2 426
trsm 19 2 0 103
gemm 19 19 2 622
trsm 27 5 0 351
gemm 27 27 5 2719
trsm 28 5 0 609
gemm 28 28 5 4397
trsm 43 5 0 726
gemm 43 43 5 11553
trsm 59 13 0 3120
gemm 59 59 13 27661
trsm 91 13 0 4930
gemm 91 91 13 70485
trsm 28 5 0 851
gemm 28 28 5 4869
trsm 28 5 0 508
gemm 28 28 5 2836
trsm 44 5 0 464
gemm 44 44 5 6992
trsm 28 5 0 413
gemm 28 28 5 2778
trsm 28 5 0 405
gemm 28 28 5 2728
trsm 44 5 0 513
gemm 44 44 5 7003
trsm 68 9 0 1777
gemm 68 68 9 25505
trsm 28 5 0 417
gemm 28 28 5 2793
trsm 28 5 0 406
gemm 28 28 5 2745
trsm 44 5 0 433
gemm 44 44 5 6920
trsm 28 5 0 567
gemm 28 28 5 11712
trsm 28 5 0 477
gemm 28 28 5 2810
trsm 44 5 0 429
gemm 44 44 5 6932
trsm 68 9 0 1762
gemm 68 68 9 25511
trsm 100 17 0 9268
gemm 100 100 17 113059
trsm 155 17 0 13605
gemm 155 155 17 407234
trsm 232 32 0 72127
gemm 232 232 32 1132255
trsm 219 13 0 20990
gemm 219 219 13 623825
trsm 13 2 0 270
gemm 13 13 2 540
trsm 19 2 0 288
gemm 19 19 2 1152
trsm 13 2 0 160
gemm 13 13 2 636
trsm 19 2 0 140
gemm 19 19 2 913
trsm 27 5 0 585
gemm 27 27 5 4389
trsm 28 5 0 738
gemm 28 28 5 5265
trsm 43 5 0 794
gemm 43 43 5 10745
trsm 13 2 0 171
gemm 13 13 2 436
trsm 19 2 0 110
gemm 19 19 2 627
trsm 13 2 0 161
gemm 13 13 2 404
trsm 19 2 0 100
gemm 19 19 2 620
trsm 27 5 0 337
gemm 27 27 5 2602
trsm 28 5 0 560
gemm 28 28 5 4468
trsm 43 5 0 898
gemm 43 43 5 12185
trsm 59 13 0 4169
gemm 59 59 13 54661
trsm 13 2 0 315
gemm 13 13 2 798
trsm 19 2 0 137
gemm 19 19 2 1014
trsm 13 2 0 258
gemm 13 13 2 620
trsm 19 2 0 130
gemm 19 19 2 1124
trsm 27 5 0 561
gemm 27 27 5 4742
trsm 28 5 0 483
gemm 28 28 5 2776
trsm 43 5 0 521
gemm 43 43 5 6107
trsm 13 2 0 179
gemm 13 13 2 439
trsm 19 2 0 104
gemm 19 19 2 638
trsm 13 2 0 162
gemm 13 13 2 405
trsm 19 2 0 98
gemm 19 19 2 609
trsm 27 5 0 326
gemm 27 27 5 2568
trsm 28 5 0 450
gemm 28 28 5 2750
trsm 43 5 0 619
gemm 43 43 5 6998
trsm 59 13 0 3123
gemm 59 59 13 27684
trsm 91 13 0 4968
gemm 91 91 13 70379
trsm 28 5 0 630
gemm 28 28 5 4838
trsm 28 5 0 496
gemm 28 28 5 2830
trsm 44 5 0 584
gemm 44 44 5 7004
trsm 28 5 0 398
gemm 28 28 5 2798
trsm 28 5 0 374
gemm 28 28 5 2775
trsm 44 5 0 557
gemm 44 44 5 7055
trsm 68 9 0 1776
gemm 68 68 9 25492
trsm 28 5 0 427
gemm 28 28 5 2749
trsm 28 5 0 642
gemm 28 28 5 4856
trsm 44 5 0 760
gemm 44 44 5 12121
trsm 28 5 0 461
gemm 28 28 5 2810
trsm 28 5 0 390
gemm 28 28 5 2714
trsm 44 5 0 517
gemm 44 44 5 6969
trsm 68 9 0 1750
gemm 68 68 9 25458
trsm 100 17 0 9178
gemm 100 100 17 113270
trsm 155 17 0 45186
gemm 155 155 17 416217
trsm 13 2 0 282
gemm 13 13 2 579
trsm 19 2 0 130
gemm 19 19 2 664
trsm 13 2 0 180
gemm 13 13 2 433
trsm 19 2 0 117
gemm 19 19 2 633
trsm 27 5 0 334
gemm 27 27 5 2724
trsm 28 5 0 439
gemm 28 28 5 2772
trsm 43 5 0 536
gemm 43 43 5 6086
trsm 13 2 0 275
gemm 13 13 2 587
trsm 19 2 0 182
gemm 19 19 2 901
trsm 13 2 0 150
gemm 13 13 2 589
trsm 19 2 0 223
gemm 19 19 2 1114
trsm 27 5 0 559
gemm 27 27 5 4534
trsm 28 5 0 492
gemm 28 28 5 2780
trsm 43 5 0 419
gemm 43 43 5 6015
trsm 59 13 0 3172
gemm 59 59 13 27713
trsm 13 2 0 186
gemm 13 13 2 414
trsm 19 2 0 189
gemm 19 19 2 679
trsm 13 2 0 108
gemm 13 13 2 362
trsm 19 2 0 106
gemm 19 19 2 586
trsm 27 5 0 424
gemm 27 27 5 2949
trsm 28 5 0 517
gemm 28 28 5 2800
trsm 43 5 0 495
gemm 43 43 5 6084
trsm 13 2 0 207
gemm 13 13 2 421
trsm 19 2 0 108
gemm 19 19 2 612
trsm 13 2 0 388
gemm 13 13 2 779
trsm 19 2 0 145
gemm 19 19 2 881
trsm 27 5 0 473
gemm 27 27 5 4856
trsm 28 5 0 943
gemm 28 28 5 6298
trsm 43 5 0 527
gemm 43 43 5 6056
trsm 59 13 0 3114
gemm 59 59 13 27680
trsm 91 13 0 5188
gemm 91 91 13 70430
trsm 28 5 0 509
gemm 28 28 5 2776
trsm 28 5 0 678
gemm 28 28 5 13008
trsm 44 5 0 652
gemm 44 44 5 13346
trsm 28 5 0 622
gemm 28 28 5 4576
trsm 28 5 0 416
gemm 28 28 5 2732
trsm 44 5 0 460
gemm 44 44 5 6920
trsm 68 9 0 1779
gemm 68 68 9 25521
trsm 28 5 0 386
gemm 28 28 5 2864
trsm 28 5 0 375
gemm 28 28 5 2724
trsm 44 5 0 467
gemm 44 44 5 6929
trsm 28 5 0 386
gemm 28 28 5 5571
trsm 28 5 0 685
gemm 28 28 5 5001
trsm 44 5 0 691
gemm 44 44 5 12078
trsm 68 9 0 2523
gemm 68 68 9 46232
trsm 100 17 0 9523
gemm 100 100 17 110588
trsm 155 17 0 13881
gemm 155 155 17 412539
trsm 232 32 0 71336
gemm 232 232 32 1193404
trsm 219 13 0 10972
gemm 219 219 13 559973
trsm 360 32 0 108872
gemm 360 360 32 2978416
trsm 347 13 0 16875
gemm 347 347 13 1117754
trsm 28 5 0 518
gemm 28 28 5 2852
trsm 28 5 0 419
gemm 28 28 5 2809
trsm 44 5 0 561
gemm 44 44 5 7031
trsm 28 5 0 407
gemm 28 28 5 2911
trsm 28 5 0 380
gemm 28 28 5 2910
trsm 44 5 0 530
gemm 44 44 5 7051
trsm 60 13 0 3202
gemm 60 60 13 58413
trsm 28 5 0 678
gemm 28 28 5 4684
trsm 28 5 0 430
gemm 28 28 5 2805
trsm 44 5 0 543
gemm 44 44 5 7007
trsm 28 5 0 368
gemm 28 28 5 2731
trsm 28 5 0 359
gemm 28 28 5 2757
trsm 44 5 0 538
gemm 44 44 5 6932
trsm 60 13 0 3187
gemm 60 60 13 28620
trsm 92 13 0 4643
gemm 92 92 13 66268
trsm 28 5 0 774
gemm 28 28 5 4931
trsm 28 5 0 428
gemm 28 28 5 2797
trsm 44 5 0 485
gemm 44 44 5 6926
trsm 28 5 0 456
gemm 28 28 5 2901
trsm 28 5 0 393
gemm 28 28 5 2751
trsm 44 5 0 441
gemm 44 44 5 6950
trsm 60 13 0 3205
gemm 60 60 13 31224
trsm 28 5 0 418
gemm 28 28 5 2753
trsm 28 5 0 407
gemm 28 28 5 2841
trsm 44 5 0 507
gemm 44 44 5 6988
trsm 28 5 0 580
gemm 28 28 5 4751
trsm 28 5 0 446
gemm 28 28 5 2813
trsm 44 5 0 438
gemm 44 44 5 6938
trsm 60 13 0 3161
gemm 60 60 13 28615
trsm 92 13 0 4687
gemm 92 92 13 66297
trsm 124 29 0 32473
gemm 124 124 29 381370
trsm 28 5 0 499
gemm 28 28 5 2884
trsm 28 5 0 381
gemm 28 28 5 2922
trsm 44 5 0 479
gemm 44 44 5 6969
trsm 28 5 0 410
gemm 28 28 5 26209
trsm 28 5 0 625
gemm 28 28 5 5073
trsm 44 5 0 708
gemm 44 44 5 10848
trsm 60 13 0 3282
gemm 60 60 13 55612
trsm 28 5 0 540
gemm 28 28 5 4047
trsm 28 5 0 693
gemm 28 28 5 5226
trsm 44 5 0 785
gemm 44 44 5 12619
trsm 28 5 0 376
gemm 28 28 5 2740
trsm 28 5 0 548
gemm 28 28 5 11011
trsm 44 5 0 797
gemm 44 44 5 12199
trsm 60 13 0 5164
gemm 60 60 13 44620
trsm 92 13 0 4641
gemm 92 92 13 66423
trsm 28 5 0 422
gemm 28 28 5 2790
trsm 28 5 0 374
gemm 28 28 5 2891
trsm 44 5 0 554
gemm 44 44 5 6968
trsm 28 5 0 392
gemm 28 28 5 2724
trsm 28 5 0 518
gemm 28 28 5 4472
trsm 44 5 0 752
gemm 44 44 5 12239
trsm 60 13 0 5407
gemm 60 60 13 52426
trsm 28 5 0 710
gemm 28 28 5 4217
trsm 28 5 0 419
gemm 28 28 5 2738
trsm 44 5 0 517
gemm 44 44 5 7036
trsm 28 5 0 369
gemm 28 28 5 2771
trsm 28 5 0 349
gemm 28 28 5 2747
trsm 44 5 0 509
gemm 44 44 5 6956
trsm 60 13 0 3127
gemm 60 60 13 28580
trsm 92 13 0 4684
gemm 92 92 13 132301
trsm 124 29 0 32559
gemm 124 124 29 310746
trsm 188 29 0 48268
gemm 188 188 29 752043
trsm 16 3 0 308
gemm 16 16 3 801
trsm 16 3 0 244
gemm 16 16 3 703
trsm 24 3 0 170
gemm 24 24 3 1281
trsm 28 5 0 635
gemm 28 28 5 4738
trsm 40 5 0 686
gemm 40 40 5 10219
trsm 16 3 0 242
gemm 16 16 3 1001
trsm 16 3 0 268
gemm 16 16 3 1042
trsm 24 3 0 201
gemm 24 24 3 1906
trsm 28 5 0 449
gemm 28 28 5 2816
trsm 40 5 0 513
gemm 40 40 5 6149
trsm 56 11 0 2110
gemm 56 56 11 21178
trsm 16 3 0 215
gemm 16 16 3 733
trsm 16 3 0 161
gemm 16 16 3 1165
trsm 24 3 0 237
gemm 24 24 3 1402
trsm 28 5 0 427
gemm 28 28 5 2788
trsm 40 5 0 520
gemm 40 40 5 6009
trsm 16 3 0 212
gemm 16 16 3 712
trsm 16 3 0 200
gemm 16 16 3 676
trsm 24 3 0 160
gemm 24 24 3 1532
trsm 28 5 0 388
gemm 28 28 5 2783
trsm 40 5 0 693
gemm 40 40 5 10092
trsm 56 11 0 3200
gemm 56 56 11 44303
trsm 88 11 0 5374
gemm 88 88 11 92673
trsm 28 5 0 509
gemm 28 28 5 2775
trsm 28 5 0 389
gemm 28 28 5 2852
trsm 44 5 0 562
gemm 44 44 5 7002
trsm 28 5 0 395
gemm 28 28 5 2855
trsm 28 5 0 359
gemm 28 28 5 2783
trsm 44 5 0 524
gemm 44 44 5 6970
trsm 60 13 0 5321
gemm 60 60 13 51250
trsm 28 5 0 566
gemm 28 28 5 2833
trsm 28 5 0 374
gemm 28 28 5 2739
trsm 44 5 0 453
gemm 44 44 5 6929
trsm 28 5 0 535
gemm 28 28 5 2919
trsm 28 5 0 425
gemm 28 28 5 2905
trsm 44 5 0 505
gemm 44 44 5 6961
trsm 60 13 0 3162
gemm 60 60 13 28617
trsm 92 13 0 4664
gemm 92 92 13 69327
trsm 128 25 0 24885
gemm 128 128 25 263875
trsm 16 3 0 328
gemm 16 16 3 817
trsm 16 3 0 232
gemm 16 16 3 686
trsm 24 3 0 175
gemm 24 24 3 1399
trsm 28 5 0 448
gemm 28 28 5 2810
trsm 40 5 0 427
gemm 40 40 5 5890
trsm 16 3 0 215
gemm 16 16 3 709
trsm 16 3 0 269
gemm 16 16 3 1275
trsm 24 3 0 173
gemm 24 24 3 1288
trsm 28 5 0 404
gemm 28 28 5 2787
trsm 40 5 0 415
gemm 40 40 5 5884
trsm 56 11 0 2183
gemm 56 56 11 21222
trsm 16 3 0 217
gemm 16 16 3 714
trsm 16 3 0 228
gemm 16 16 3 686
trsm 24 3 0 605
gemm 24 24 3 2520
trsm 28 5 0 687
gemm 28 28 5 4916
trsm 40 5 0 740
gemm 40 40 5 9802
trsm 16 3 0 246
gemm 16 16 3 716
trsm 16 3 0 207
gemm 16 16 3 684
trsm 24 3 0 165
gemm 24 24 3 1345
trsm 28 5 0 434
gemm 28 28 5 2799
trsm 40 5 0 432
gemm 40 40 5 5944
trsm 56 11 0 2147
gemm 56 56 11 21207
trsm 88 11 0 3587
gemm 88 88 11 56381
trsm 28 5 0 442
gemm 28 28 5 2766
trsm 28 5 0 675
gemm 28 28 5 4524
trsm 44 5 0 704
gemm 44 44 5 12298
trsm 28 5 0 592
gemm 28 28 5 4904
trsm 28 5 0 420
gemm 28 28 5 2737
trsm 44 5 0 437
gemm 44 44 5 6956
trsm 60 13 0 3171
gemm 60 60 13 28618
trsm 28 5 0 417
gemm 28 28 5 2768
trsm 28 5 0 432
gemm 28 28 5 2868
trsm 44 5 0 563
gemm 44 44 5 7026
trsm 28 5 0 403
gemm 28 28 5 4641
trsm 28 5 0 639
gemm 28 28 5 4931
trsm 44 5 0 761
gemm 44 44 5 12191
trsm 60 13 0 3202
gemm 60 60 13 28592
trsm 92 13 0 4662
gemm 92 92 13 66311
trsm 128 25 0 24958
gemm 128 128 25 286476
trsm 192 31 0 56975
gemm 192 192 31 952851
trsm 285 32 0 88700
gemm 285 285 32 1902721
trsm 256 29 0 64234
gemm 256 256 29 1425515
trsm 28 5 0 831
gemm 28 28 5 4859
trsm 28 5 0 478
gemm 28 28 5 2805
trsm 44 5 0 572
gemm 44 44 5 7004
trsm 28 5 0 450
gemm 28 28 5 2769
trsm 28 5 0 445
gemm 28 28 5 2758
trsm 44 5 0 467
gemm 44 44 5 6917
trsm 60 13 0 3202
gemm 60 60 13 29101
trsm 28 5 0 411
gemm 28 28 5 2750
trsm 28 5 0 446
gemm 28 28 5 2830
trsm 44 5 0 556
gemm 44 44 5 7002
trsm 28 5 0 488
gemm 28 28 5 2774
trsm 28 5 0 468
gemm 28 28 5 2742
trsm 44 5 0 553
gemm 44 44 5 6973
trsm 60 13 0 3231
gemm 60 60 13 28568
trsm 92 13 0 4642
gemm 92 92 13 66294
trsm 28 5 0 499
gemm 28 28 5 2880
trsm 28 5 0 418
gemm 28 28 5 2841
trsm 44 5 0 472
gemm 44 44 5 6954
trsm 28 5 0 846
gemm 28 28 5 4554
trsm 28 5 0 462
gemm 28 28 5 2714
trsm 44 5 0 529
gemm 44 44 5 7018
trsm 60 13 0 3073
gemm 60 60 13 28647
trsm 28 5 0 407
gemm 28 28 5 2766
trsm 28 5 0 428
gemm 28 28 5 2716
trsm 44 5 0 502
gemm 44 44 5 6966
trsm 28 5 0 420
gemm 28 28 5 2723
trsm 28 5 0 400
gemm 28 28 5 2785
trsm 44 5 0 449
gemm 44 44 5 6917
trsm 60 13 0 3167
gemm 60 60 13 61176
trsm 92 13 0 8375
gemm 92 92 13 121920
trsm 124 29 0 32550
gemm 124 124 29 287483
trsm 28 5 0 598
gemm 28 28 5 2919
trsm 28 5 0 393
gemm 28 28 5 2874
trsm 44 5 0 555
gemm 44 44 5 7013
trsm 28 5 0 408
gemm 28 28 5 2825
trsm 28 5 0 379
gemm 28 28 5 2865
trsm 44 5 0 520
gemm 44 44 5 6968
trsm 60 13 0 3204
gemm 60 60 13 28615
trsm 28 5 0 646
gemm 28 28 5 4843
trsm 28 5 0 667
gemm 28 28 5 5018
trsm 44 5 0 565
gemm 44 44 5 11996
trsm 28 5 0 397
gemm 28 28 5 2757
trsm 28 5 0 765
gemm 28 28 5 2839
trsm 44 5 0 443
gemm 44 44 5 6862
trsm 60 13 0 3165
gemm 60 60 13 28584
trsm 92 13 0 4653
gemm 92 92 13 66384
trsm 28 5 0 753
gemm 28 28 5 8936
trsm 28 5 0 477
gemm 28 28 5 2824
trsm 44 5 0 533
gemm 44 44 5 6970
trsm 28 5 0 400
gemm 28 28 5 2788
trsm 28 5 0 383
gemm 28 28 5 2772
trsm 44 5 0 530
gemm 44 44 5 6955
trsm 60 13 0 3201
gemm 60 60 13 28587
trsm 28 5 0 399
gemm 28 28 5 2764
trsm 28 5 0 407
gemm 28 28 5 2884
trsm 44 5 0 25744
gemm 44 44 5 12325
trsm 28 5 0 678
gemm 28 28 5 4842
trsm 28 5 0 460
gemm 28 28 5 2809
trsm 44 5 0 513
gemm 44 44 5 7064
trsm 60 13 0 3112
gemm 60 60 13 28631
trsm 92 13 0 4688
gemm 92 92 13 66343
trsm 124 29 0 32511
gemm 124 124 29 323573
trsm 188 29 0 47893
gemm 188 188 29 805628
trsm 16 3 0 392
gemm 16 16 3 1216
trsm 16 3 0 291
gemm 16 16 3 722
trsm 24 3 0 168
gemm 24 24 3 1362
trsm 28 5 0 424
gemm 28 28 5 2804
trsm 40 5 0 534
gemm 40 40 5 5892
trsm 16 3 0 220
gemm 16 16 3 729
trsm 16 3 0 200
gemm 16 16 3 668
trsm 24 3 0 168
gemm 24 24 3 1311
trsm 28 5 0 416
gemm 28 28 5 2770
trsm 40 5 0 482
gemm 40 40 5 5883
trsm 56 11 0 2123
gemm 56 56 11 21150
trsm 16 3 0 224
gemm 16 16 3 862
trsm 16 3 0 134
gemm 16 16 3 624
trsm 24 3 0 233
gemm 24 24 3 1364
trsm 28 5 0 436
gemm 28 28 5 2844
trsm 40 5 0 755
gemm 40 40 5 10088
trsm 16 3 0 299
gemm 16 16 3 1076
trsm 16 3 0 252
gemm 16 16 3 1122
trsm 24 3 0 285
gemm 24 24 3 2550
trsm 28 5 0 416
gemm 28 28 5 2861
trsm 40 5 0 482
gemm 40 40 5 6110
trsm 56 11 0 2177
gemm 56 56 11 21175
trsm 88 11 0 3487
gemm 88 88 11 56392
trsm 28 5 0 462
gemm 28 28 5 2812
trsm 28 5 0 402
gemm 28 28 5 2730
trsm 44 5 0 565
gemm 44 44 5 7169
trsm 28 5 0 601
gemm 28 28 5 4821
trsm 28 5 0 391
gemm 28 28 5 2748
trsm 44 5 0 549
gemm 44 44 5 7185
trsm 60 13 0 3191
gemm 60 60 13 28592
trsm 28 5 0 416
gemm 28 28 5 2772
trsm 28 5 0 389
gemm 28 28 5 2752
trsm 44 5 0 472
gemm 44 44 5 6937
trsm 28 5 0 398
gemm 28 28 5 2730
trsm 28 5 0 378
gemm 28 28 5 2833
trsm 44 5 0 456
gemm 44 44 5 6908
trsm 60 13 0 3136
gemm 60 60 13 28600
trsm 92 13 0 13870
gemm 92 92 13 121670
trsm 128 25 0 24908
gemm 128 128 25 263504
trsm 16 3 0 351
gemm 16 16 3 787
trsm 16 3 0 218
gemm 16 16 3 672
trsm 24 3 0 163
gemm 24 24 3 1338
trsm 28 5 0 443
gemm 28 28 5 2820
trsm 40 5 0 522
gemm 40 40 5 5912
trsm 16 3 0 248
gemm 16 16 3 710
trsm 16 3 0 215
gemm 16 16 3 680
trsm 24 3 0 167
gemm 24 24 3 1432
trsm 28 5 0 413
gemm 28 28 5 2762
trsm 40 5 0 430
gemm 40 40 5 5831
trsm 56 11 0 2193
gemm 56 56 11 21232
trsm 16 3 0 240
gemm 16 16 3 761
trsm 16 3 0 213
gemm 16 16 3 685
trsm 24 3 0 157
gemm 24 24 3 1295
trsm 28 5 0 422
gemm 28 28 5 2757
trsm 40 5 0 475
gemm 40 40 5 5880
trsm 16 3 0 294
gemm 16 16 3 1208
trsm 16 3 0 288
gemm 16 16 3 1157
trsm 24 3 0 269
gemm 24 24 3 2483
trsm 28 5 0 404
gemm 28 28 5 2766
trsm 40 5 0 435
gemm 40 40 5 6531
trsm 56 11 0 2146
gemm 56 56 11 21223
trsm 88 11 0 3512
gemm 88 88 11 56435
trsm 28 5 0 401
gemm 28 28 5 2758
trsm 28 5 0 391
gemm 28 28 5 2725
trsm 44 5 0 558
gemm 44 44 5 6980
trsm 28 5 0 412
gemm 28 28 5 2760
trsm 28 5 0 385
gemm 28 28 5 2739
trsm 44 5 0 446
gemm 44 44 5 6902
trsm 60 13 0 3165
gemm 60 60 13 28637
trsm 28 5 0 433
gemm 28 28 5 2802
trsm 28 5 0 387
gemm 28 28 5 2728
trsm 44 5 0 514
gemm 44 44 5 6954
trsm 28 5 0 396
gemm 28 28 5 2758
trsm 28 5 0 395
gemm 28 28 5 2722
trsm 44 5 0 413
gemm 44 44 5 6920
trsm 60 13 0 3157
gemm 60 60 13 28577
trsm 92 13 0 7827
gemm 92 92 13 130021
trsm 128 25 0 24998
gemm 128 128 25 263592
trsm 192 31 0 56964
gemm 192 192 31 755979
trsm 285 32 0 122661
gemm 285 285 32 1802951
trsm 256 29 0 95562
gemm 256 256 29 1418583
trsm 415 32 0 194554
gemm 415 415 32 3866864
trsm 384 31 0 108867
gemm 384 384 31 3628086
trsm 614 32 0 192704
gemm 614 614 32 8776302
trsm 582 32 0 177963
gemm 582 582 32 7883790
trsm 562 20 0 64914
gemm 562 562 20 4553085
trsm 28 5 0 770
gemm 28 28 5 4909
trsm 28 5 0 657
gemm 28 28 5 5083
trsm 44 5 0 588
gemm 44 44 5 7198
trsm 28 5 0 438
gemm 28 28 5 2787
trsm 28 5 0 390
gemm 28 28 5 2775
trsm 44 5 0 536
gemm 44 44 5 7020
trsm 60 13 0 3175
gemm 60 60 13 28610
trsm 28 5 0 575
gemm 28 28 5 5017
trsm 28 5 0 594
gemm 28 28 5 4784
trsm 44 5 0 724
gemm 44 44 5 13498
trsm 28 5 0 449
gemm 28 28 5 2786
trsm 28 5 0 395
gemm 28 28 5 2741
trsm 44 5 0 529
gemm 44 44 5 6973
trsm 60 13 0 3168
gemm 60 60 13 28561
trsm 92 13 0 4681
gemm 92 92 13 66513
trsm 28 5 0 431
gemm 28 28 5 2797
trsm 28 5 0 420
gemm 28 28 5 2763
trsm 44 5 0 472
gemm 44 44 5 6936
trsm 28 5 0 570
gemm 28 28 5 5029
trsm 28 5 0 673
gemm 28 28 5 4651
trsm 44 5 0 723
gemm 44 44 5 11584
trsm 60 13 0 3244
gemm 60 60 13 28613
trsm 28 5 0 429
gemm 28 28 5 2775
trsm 28 5 0 400
gemm 28 28 5 2750
trsm 44 5 0 535
gemm 44 44 5 6960
trsm 28 5 0 386
gemm 28 28 5 2751
trsm 28 5 0 371
gemm 28 28 5 2782
trsm 44 5 0 437
gemm 44 44 5 6949
trsm 60 13 0 3151
gemm 60 60 13 58956
trsm 92 13 0 7948
gemm 92 92 13 114786
trsm 124 29 0 32620
gemm 124 124 29 287286
trsm 28 5 0 547
gemm 28 28 5 2869
trsm 28 5 0 417
gemm 28 28 5 2917
trsm 44 5 0 481
gemm 44 44 5 6945
trsm 28 5 0 499
gemm 28 28 5 2925
trsm 28 5 0 366
gemm 28 28 5 2727
trsm 44 5 0 533
gemm 44 44 5 6966
trsm 60 13 0 3214
gemm 60 60 13 28655
trsm 28 5 0 695
gemm 28 28 5 4803
trsm 28 5 0 515
gemm 28 28 5 4665
trsm 44 5 0 728
gemm 44 44 5 11321
trsm 28 5 0 404
gemm 28 28 5 2844
trsm 28 5 0 372
gemm 28 28 5 2740
trsm 44 5 0 446
gemm 44 44 5 6945
trsm 60 13 0 3206
gemm 60 60 13 28566
trsm 92 13 0 4675
gemm 92 92 13 66357
trsm 28 5 0 492
gemm 28 28 5 2782
trsm 28 5 0 699
gemm 28 28 5 5276
trsm 44 5 0 672
gemm 44 44 5 13401
trsm 28 5 0 421
gemm 28 28 5 2782
trsm 28 5 0 374
gemm 28 28 5 2745
trsm 44 5 0 515
gemm 44 44 5 6977
trsm 60 13 0 3230
gemm 60 60 13 28671
trsm 28 5 0 408
gemm 28 28 5 2790
trsm 28 5 0 406
gemm 28 28 5 2733
trsm 44 5 0 515
gemm 44 44 5 6990
trsm 28 5 0 648
gemm 28 28 5 4685
trsm 28 5 0 606
gemm 28 28 5 4846
trsm 44 5 0 753
gemm 44 44 5 12124
trsm 60 13 0 3832
gemm 60 60 13 28692
trsm 92 13 0 4689
gemm 92 92 13 66248
trsm 124 29 0 32567
gemm 124 124 29 388613
trsm 188 29 0 47969
gemm 188 188 29 871530
trsm 28 5 0 520
gemm 28 28 5 2977
trsm 28 5 0 416
gemm 28 28 5 2780
trsm 44 5 0 596
gemm 44 44 5 6980
trsm 28 5 0 398
gemm 28 28 5 2799
trsm 28 5 0 380
gemm 28 28 5 2760
trsm 44 5 0 491
gemm 44 44 5 6898
trsm 60 13 0 3172
gemm 60 60 13 28616
trsm 28 5 0 728
gemm 28 28 5 5246
trsm 28 5 0 421
gemm 28 28 5 2780
trsm 44 5 0 552
gemm 44 44 5 7010
trsm 28 5 0 387
gemm 28 28 5 2758
trsm 28 5 0 372
gemm 28 28 5 2731
trsm 44 5 0 540
gemm 44 44 5 6954
trsm 60 13 0 3181
gemm 60 60 13 31638
trsm 92 13 0 4681
gemm 92 92 13 66297
trsm 28 5 0 703
gemm 28 28 5 4908
trsm 28 5 0 623
gemm 28 28 5 4274
trsm 44 5 0 468
gemm 44 44 5 6981
trsm 28 5 0 433
gemm 28 28 5 2777
trsm 28 5 0 367
gemm 28 28 5 2733
trsm 44 5 0 536
gemm 44 44 5 6962
trsm 60 13 0 3147
gemm 60 60 13 28604
trsm 28 5 0 402
gemm 28 28 5 2762
trsm 7 2 0 170
gemm 7 7 2 292
trsm 7 2 0 167
gemm 7 7 2 250
trsm 17 4 0 233
gemm 17 17 4 965
trsm 7 2 0 166
gemm 7 7 2 259
trsm 7 2 0 80
gemm 7 7 2 175
trsm 17 4 0 198
gemm 17 17 4 919
trsm 25 4 0 331
gemm 25 25 4 1776
trsm 28 5 0 637
gemm 28 28 5 5318
trsm 37 7 0 1157
gemm 37 37 7 7742
trsm 41 11 0 1723
gemm 41 41 11 11662
trsm 28 5 0 412
gemm 28 28 5 2763
trsm 7 2 0 175
gemm 7 7 2 279
trsm 7 2 0 83
gemm 7 7 2 189
trsm 17 4 0 209
gemm 17 17 4 930
trsm 7 2 0 160
gemm 7 7 2 232
trsm 7 2 0 85
gemm 7 7 2 190
trsm 17 4 0 195
gemm 17 17 4 892
trsm 25 4 0 335
gemm 25 25 4 3017
trsm 28 5 0 397
gemm 28 28 5 2748
trsm 37 7 0 649
gemm 37 37 7 6200
trsm 41 11 0 1693
gemm 41 41 11 11592
trsm 57 12 0 2638
gemm 57 57 12 23924
trsm 28 5 0 664
gemm 28 28 5 4655
trsm 28 5 0 454
gemm 28 28 5 2782
trsm 44 5 0 537
gemm 44 44 5 7009
trsm 28 5 0 425
gemm 28 28 5 2740
trsm 28 5 0 395
gemm 28 28 5 2812
trsm 44 5 0 521
gemm 44 44 5 6955
trsm 60 13 0 3178
gemm 60 60 13 28597
trsm 85 15 0 6204
gemm 85 85 15 71708
trsm 89 27 0 34667
gemm 89 89 27 216886
trsm 121 29 0 32043
gemm 121 121 29 271049
trsm 28 5 0 535
gemm 28 28 5 2857
trsm 28 5 0 444
gemm 28 28 5 2770
trsm 44 5 0 547
gemm 44 44 5 7001
trsm 28 5 0 427
gemm 28 28 5 2766
trsm 28 5 0 564
gemm 28 28 5 2917
trsm 44 5 0 667
gemm 44 44 5 7018
trsm 60 13 0 3187
gemm 60 60 13 28620
trsm 28 5 0 451
gemm 28 28 5 2748
trsm 28 5 0 400
gemm 28 28 5 2847
trsm 44 5 0 527
gemm 44 44 5 7007
trsm 28 5 0 405
gemm 28 28 5 2766
trsm 28 5 0 637
gemm 28 28 5 5061
trsm 44 5 0 738
gemm 44 44 5 11945
trsm 60 13 0 4743
gemm 60 60 13 48921
trsm 92 13 0 4768
gemm 92 92 13 66307
trsm 28 5 0 455
gemm 28 28 5 2830
trsm 28 5 0 381
gemm 28 28 5 2864
trsm 44 5 0 446
gemm 44 44 5 7013
trsm 28 5 0 744
gemm 28 28 5 4938
trsm 28 5 0 608
gemm 28 28 5 2844
trsm 44 5 0 463
gemm 44 44 5 7086
trsm 60 13 0 3208
gemm 60 60 13 28614
trsm 28 5 0 397
gemm 28 28 5 2765
trsm 7 2 0 171
gemm 7 7 2 325
trsm 7 2 0 166
gemm 7 7 2 249
trsm 17 4 0 243
gemm 17 17 4 933
trsm 7 2 0 90
gemm 7 7 2 194
trsm 7 2 0 154
gemm 7 7 2 215
trsm 17 4 0 226
gemm 17 17 4 900
trsm 25 4 0 264
gemm 25 25 4 1739
trsm 28 5 0 413
gemm 28 28 5 2861
trsm 37 7 0 765
gemm 37 37 7 6250
trsm 41 11 0 1740
gemm 41 41 11 11634
trsm 28 5 0 730
gemm 28 28 5 5174
trsm 7 2 0 332
gemm 7 7 2 287
trsm 7 2 0 198
gemm 7 7 2 219
trsm 17 4 0 220
gemm 17 17 4 902
trsm 7 2 0 171
gemm 7 7 2 225
trsm 7 2 0 88
gemm 7 7 2 159
trsm 17 4 0 216
gemm 17 17 4 889
trsm 25 4 0 241
gemm 25 25 4 1694
trsm 28 5 0 449
gemm 28 28 5 2755
trsm 37 7 0 750
gemm 37 37 7 6252
trsm 41 11 0 1682
gemm 41 41 11 11612
trsm 57 12 0 2631
gemm 57 57 12 26672
trsm 28 5 0 422
gemm 28 28 5 2763
trsm 28 5 0 389
gemm 28 28 5 2757
trsm 44 5 0 634
gemm 44 44 5 12479
trsm 28 5 0 392
gemm 28 28 5 2725
trsm 28 5 0 374
gemm 28 28 5 2731
trsm 44 5 0 447
gemm 44 44 5 6911
trsm 60 13 0 3159
gemm 60 60 13 28624
trsm 85 15 0 6210
gemm 85 85 15 71686
trsm 89 27 0 20996
gemm 89 89 27 140562
trsm 121 29 0 33442
gemm 121 121 29 273275
trsm 165 32 0 51975
gemm 165 165 32 551198
trsm 153 12 0 6754
gemm 153 153 12 186342
trsm 7 2 0 296
gemm 7 7 2 300
trsm 7 2 0 82
gemm 7 7 2 178
trsm 17 4 0 222
gemm 17 17 4 935
trsm 7 2 0 228
gemm 7 7 2 402
trsm 7 2 0 123
gemm 7 7 2 277
trsm 17 4 0 346
gemm 17 17 4 1615
trsm 7 2 0 136
gemm 7 7 2 272
trsm 7 2 0 167
gemm 7 7 2 216
trsm 17 4 0 233
gemm 17 17 4 878
trsm 25 4 0 261
gemm 25 25 4 1723
trsm 33 4 0 354
gemm 33 33 4 3078
trsm 28 5 0 419
gemm 28 28 5 2799
trsm 28 5 0 383
gemm 28 28 5 2745
trsm 44 5 0 489
gemm 44 44 5 6948
trsm 53 11 0 2102
gemm 53 53 11 19107
trsm 28 5 0 417
gemm 28 28 5 2804
trsm 28 5 0 414
gemm 28 28 5 2731
trsm 44 5 0 532
gemm 44 44 5 7006
trsm 28 5 0 566
gemm 28 28 5 4669
trsm 28 5 0 792
gemm 28 28 5 4619
trsm 44 5 0 494
gemm 44 44 5 6918
trsm 68 9 0 1804
gemm 68 68 9 25536
trsm 81 19 0 9827
gemm 81 81 19 82749
trsm 13 2 0 197
gemm 13 13 2 502
trsm 19 2 0 117
gemm 19 19 2 660
trsm 13 2 0 178
gemm 13 13 2 428
trsm 19 2 0 119
gemm 19 19 2 630
trsm 27 5 0 352
gemm 27 27 5 2590
trsm 28 5 0 444
gemm 28 28 5 2773
trsm 43 5 0 573
gemm 43 43 5 11236
trsm 13 2 0 337
gemm 13 13 2 734
trsm 19 2 0 173
gemm 19 19 2 971
trsm 13 2 0 184
gemm 13 13 2 417
trsm 19 2 0 114
gemm 19 19 2 587
trsm 27 5 0 305
gemm 27 27 5 2542
trsm 28 5 0 463
gemm 28 28 5 2806
trsm 43 5 0 413
gemm 43 43 5 6008
trsm 59 13 0 3161
gemm 59 59 13 27687
trsm 13 2 0 197
gemm 13 13 2 421
trsm 19 2 0 203
gemm 19 19 2 687
trsm 13 2 0 101
gemm 13 13 2 339
trsm 19 2 0 81
gemm 19 19 2 585
trsm 27 5 0 430
gemm 27 27 5 2745
trsm 28 5 0 459
gemm 28 28 5 2788
trsm 43 5 0 425
gemm 43 43 5 6005
trsm 13 2 0 176
gemm 13 13 2 411
trsm 19 2 0 123
gemm 19 19 2 594
trsm 13 2 0 172
gemm 13 13 2 416
trsm 19 2 0 102
gemm 19 19 2 618
trsm 27 5 0 311
gemm 27 27 5 2522
trsm 28 5 0 704
gemm 28 28 5 5019
trsm 43 5 0 737
gemm 43 43 5 11134
trsm 59 13 0 4223
gemm 59 59 13 28403
trsm 91 13 0 5022
gemm 91 91 13 70344
trsm 120 25 0 23558
gemm 120 120 25 252780
trsm 16 3 0 335
gemm 16 16 3 801
trsm 16 3 0 165
gemm 16 16 3 619
trsm 24 3 0 260
gemm 24 24 3 1324
trsm 28 5 0 436
gemm 28 28 5 2777
trsm 40 5 0 532
gemm 40 40 5 6092
trsm 16 3 0 226
gemm 16 16 3 725
trsm 16 3 0 211
gemm 16 16 3 679
trsm 24 3 0 173
gemm 24 24 3 1317
trsm 28 5 0 419
gemm 28 28 5 2774
trsm 40 5 0 502
gemm 40 40 5 6103
trsm 13 2 0 176
gemm 13 13 2 466
trsm 19 2 0 91
gemm 19 19 2 641
trsm 13 2 0 219
gemm 13 13 2 708
trsm 19 2 0 163
gemm 19 19 2 1088
trsm 27 5 0 492
gemm 27 27 5 4417
trsm 16 3 0 255
gemm 16 16 3 1272
trsm 20 3 0 238
gemm 20 20 3 1024
trsm 28 3 0 164
gemm 28 28 3 1852
trsm 13 2 0 167
gemm 13 13 2 458
trsm 17 3 0 150
gemm 17 17 3 761
trsm 7 2 0 73
gemm 7 7 2 276
trsm 7 2 0 157
gemm 7 7 2 278
trsm 17 4 0 230
gemm 17 17 4 917
trsm 13 2 0 171
gemm 13 13 2 416
trsm 6 2 0 77
gemm 6 6 2 200
trsm 6 2 0 74
gemm 6 6 2 156
trsm 9 3 0 114
gemm 9 9 3 355
trsm 10 2 0 169
gemm 10 10 2 362
trsm 7 2 0 91
gemm 7 7 2 227
trsm 11 2 0 104
gemm 11 11 2 365
trsm 13 3 0 130
gemm 13 13 3 552
trsm 16 3 0 123
gemm 16 16 3 666
trsm 16 5 0 362
gemm 16 16 5 1400
trsm 17 5 0 311
gemm 17 17 5 1069
trsm 23 5 0 335
gemm 23 23 5 1845
trsm 29 5 0 432
gemm 29 29 5 3104
trsm 31 8 0 861
gemm 31 31 8 5077
trsm 38 10 0 1390
gemm 38 38 10 9218
trsm 43 10 0 1522
gemm 43 43 10 11634
trsm 54 14 0 3407
gemm 54 54 14 55714
trsm 70 11 0 4855
gemm 70 70 11 41800
trsm 7 2 0 262
gemm 7 7 2 296
trsm 7 2 0 164
gemm 7 7 2 239
trsm 17 4 0 235
gemm 17 17 4 940
trsm 7 2 0 83
gemm 7 7 2 200
trsm 7 2 0 166
gemm 7 7 2 220
trsm 17 4 0 222
gemm 17 17 4 895
trsm 25 4 0 253
gemm 25 25 4 1802
trsm 28 5 0 428
gemm 28 28 5 2800
trsm 37 7 0 784
gemm 37 37 7 6255
trsm 28 5 0 421
gemm 28 28 5 2767
trsm 7 2 0 171
gemm 7 7 2 235
trsm 7 2 0 163
gemm 7 7 2 211
trsm 17 4 0 215
gemm 17 17 4 935
trsm 7 2 0 73
gemm 7 7 2 172
trsm 7 2 0 154
gemm 7 7 2 226
trsm 17 4 0 213
gemm 17 17 4 882
trsm 25 4 0 262
gemm 25 25 4 1735
trsm 28 5 0 392
gemm 28 28 5 2871
trsm 37 7 0 733
gemm 37 37 7 6236
trsm 41 11 0 2870
gemm 41 41 11 21277
trsm 53 12 0 4199
gemm 53 53 12 37752
trsm 28 5 0 459
gemm 28 28 5 2814
trsm 28 5 0 398
gemm 28 28 5 2745
trsm 44 5 0 535
gemm 44 44 5 7018
trsm 28 5 0 428
gemm 28 28 5 2745
trsm 28 5 0 390
gemm 28 28 5 2843
trsm 44 5 0 449
gemm 44 44 5 6936
trsm 28 5 0 416
gemm 28 28 5 2742
trsm 28 5 0 384
gemm 28 28 5 2803
trsm 44 5 0 439
gemm 44 44 5 6938
trsm 60 13 0 5494
gemm 60 60 13 52606
trsm 76 13 0 4379
gemm 76 76 13 50498
trsm 85 21 0 12212
gemm 85 85 21 100074
trsm 106 24 0 19495
gemm 106 106 24 229400
trsm 28 5 0 531
gemm 28 28 5 2836
trsm 28 5 0 401
gemm 28 28 5 2879
trsm 44 5 0 535
gemm 44 44 5 7005
trsm 28 5 0 424
gemm 28 28 5 2869
trsm 28 5 0 368
gemm 28 28 5 2800
trsm 44 5 0 524
gemm 44 44 5 7145
trsm 28 5 0 668
gemm 28 28 5 4804
trsm 28 5 0 455
gemm 28 28 5 2798
trsm 44 5 0 452
gemm 44 44 5 6916
trsm 60 13 0 3192
gemm 60 60 13 28597
trsm 76 13 0 4273
gemm 76 76 13 50448
trsm 16 3 0 242
gemm 16 16 3 750
trsm 16 3 0 236
gemm 16 16 3 685
trsm 24 3 0 153
gemm 24 24 3 1539
trsm 28 5 0 429
gemm 28 28 5 2982
trsm 40 5 0 511
gemm 40 40 5 5925
trsm 16 3 0 298
gemm 16 16 3 1201
trsm 16 3 0 286
gemm 16 16 3 1046
trsm 24 3 0 280
gemm 24 24 3 2257
trsm 28 5 0 459
gemm 28 28 5 2789
trsm 40 5 0 447
gemm 40 40 5 5837
trsm 56 11 0 2164
gemm 56 56 11 21173
trsm 16 3 0 218
gemm 16 16 3 702
trsm 16 3 0 144
gemm 16 16 3 611
trsm 24 3 0 241
gemm 24 24 3 1374
trsm 28 5 0 417
gemm 28 28 5 2748
trsm 40 5 0 511
gemm 40 40 5 5901
trsm 16 3 0 207
gemm 16 16 3 725
trsm 16 3 0 217
gemm 16 16 3 672
trsm 24 3 0 244
gemm 24 24 3 1534
trsm 28 5 0 439
gemm 28 28 5 2767
trsm 40 5 0 491
gemm 40 40 5 5898
trsm 56 11 0 2182
gemm 56 56 11 53057
trsm 88 11 0 5104
gemm 88 88 11 84721
trsm 132 15 0 9371
gemm 132 132 15 166120
trsm 161 32 0 91083
gemm 161 161 32 666102
trsm 150 11 0 5684
gemm 150 150 11 168001
trsm 184 32 0 105132
gemm 184 184 32 1049247
trsm 162 22 0 23909
gemm 162 162 22 522221
trsm 238 32 0 75307
gemm 238 238 32 1276826
trsm 226 12 0 9659
gemm 226 226 12 385553
trsm 311 32 0 94477
gemm 311 311 32 2392710
trsm 279 32 0 85393
gemm 279 279 32 1822063
trsm 274 5 0 2012
gemm 274 274 5 233906
trsm 16 3 0 349
gemm 16 16 3 796
trsm 16 3 0 116
gemm 16 16 3 618
trsm 24 3 0 257
gemm 24 24 3 1358
trsm 28 5 0 700
gemm 28 28 5 4754
trsm 40 5 0 769
gemm 40 40 5 9787
trsm 16 3 0 243
gemm 16 16 3 711
trsm 16 3 0 218
gemm 16 16 3 670
trsm 24 3 0 155
gemm 24 24 3 1269
trsm 28 5 0 424
gemm 28 28 5 2780
trsm 40 5 0 488
gemm 40 40 5 5897
trsm 56 11 0 2244
gemm 56 56 11 21192
trsm 16 3 0 222
gemm 16 16 3 1122
trsm 16 3 0 216
gemm 16 16 3 686
trsm 24 3 0 158
gemm 24 24 3 1341
trsm 28 5 0 429
gemm 28 28 5 2760
trsm 40 5 0 404
gemm 40 40 5 5866
trsm 16 3 0 205
gemm 16 16 3 700
trsm 16 3 0 108
gemm 16 16 3 616
trsm 24 3 0 247
gemm 24 24 3 1311
trsm 28 5 0 490
gemm 28 28 5 2765
trsm 40 5 0 483
gemm 40 40 5 5875
trsm 56 11 0 2168
gemm 56 56 11 21209
trsm 88 11 0 3587
gemm 88 88 11 56600
trsm 13 2 0 202
gemm 13 13 2 498
trsm 19 2 0 96
gemm 19 19 2 661
trsm 13 2 0 170
gemm 13 13 2 405
trsm 19 2 0 106
gemm 19 19 2 615
trsm 27 5 0 362
gemm 27 27 5 2718
trsm 28 5 0 431
gemm 28 28 5 2766
trsm 43 5 0 474
gemm 43 43 5 6010
trsm 13 2 0 176
gemm 13 13 2 410
trsm 19 2 0 98
gemm 19 19 2 625
trsm 13 2 0 170
gemm 13 13 2 401
trsm 19 2 0 104
gemm 19 19 2 595
trsm 27 5 0 363
gemm 27 27 5 2524
trsm 28 5 0 411
gemm 28 28 5 2813
trsm 43 5 0 510
gemm 43 43 5 6094
trsm 59 13 0 5289
gemm 59 59 13 56112
trsm 13 2 0 272
gemm 13 13 2 458
trsm 19 2 0 94
gemm 19 19 2 636
trsm 13 2 0 171
gemm 13 13 2 400
trsm 19 2 0 91
gemm 19 19 2 619
trsm 27 5 0 344
gemm 27 27 5 2681
trsm 28 5 0 435
gemm 28 28 5 2837
trsm 43 5 0 416
gemm 43 43 5 6077
trsm 13 2 0 170
gemm 13 13 2 666
trsm 19 2 0 105
gemm 19 19 2 596
trsm 13 2 0 170
gemm 13 13 2 628
trsm 19 2 0 97
gemm 19 19 2 568
trsm 27 5 0 353
gemm 27 27 5 2507
trsm 28 5 0 414
gemm 28 28 5 2774
trsm 43 5 0 486
gemm 43 43 5 6066
trsm 59 13 0 3122
gemm 59 59 13 27629
trsm 91 13 0 4982
gemm 91 91 13 130684
trsm 138 20 0 17470
gemm 138 138 20 243825
trsm 13 2 0 298
gemm 13 13 2 757
trsm 19 2 0 166
gemm 19 19 2 965
trsm 13 2 0 153
gemm 13 13 2 659
trsm 19 2 0 222
gemm 19 19 2 1120
trsm 27 5 0 453
gemm 27 27 5 4134
trsm 28 5 0 471
gemm 28 28 5 2896
trsm 43 5 0 464
gemm 43 43 5 6060
trsm 13 2 0 181
gemm 13 13 2 411
trsm 19 2 0 111
gemm 19 19 2 590
trsm 13 2 0 170
gemm 13 13 2 419
trsm 19 2 0 97
gemm 19 19 2 590
trsm 27 5 0 348
gemm 27 27 5 2588
trsm 28 5 0 593
gemm 28 28 5 4980
trsm 43 5 0 537
gemm 43 43 5 6312
trsm 59 13 0 3145
gemm 59 59 13 27753
trsm 13 2 0 204
gemm 13 13 2 420
trsm 19 2 0 107
gemm 19 19 2 631
trsm 13 2 0 219
gemm 13 13 2 679
trsm 19 2 0 334
gemm 19 19 2 1027
trsm 27 5 0 344
gemm 27 27 5 2571
trsm 28 5 0 460
gemm 28 28 5 2847
trsm 43 5 0 513
gemm 43 43 5 6081
trsm 13 2 0 173
gemm 13 13 2 402
trsm 19 2 0 103
gemm 19 19 2 649
trsm 13 2 0 178
gemm 13 13 2 400
trsm 19 2 0 100
gemm 19 19 2 585
trsm 27 5 0 428
gemm 27 27 5 2607
trsm 28 5 0 470
gemm 28 28 5 2799
trsm 43 5 0 424
gemm 43 43 5 6271
trsm 59 13 0 3105
gemm 59 59 13 27647
trsm 91 13 0 4968
gemm 91 91 13 70398
trsm 28 5 0 663
gemm 28 28 5 4961
trsm 28 5 0 670
gemm 28 28 5 4813
trsm 44 5 0 787
gemm 44 44 5 9142
trsm 28 5 0 459
gemm 28 28 5 2739
trsm 28 5 0 425
gemm 28 28 5 2861
trsm 44 5 0 511
gemm 44 44 5 6943
trsm 68 9 0 1793
gemm 68 68 9 28167
trsm 28 5 0 377
gemm 28 28 5 2753
trsm 28 5 0 428
gemm 28 28 5 2737
trsm 44 5 0 533
gemm 44 44 5 7012
trsm 28 5 0 627
gemm 28 28 5 5030
trsm 28 5 0 447
gemm 28 28 5 2733
trsm 44 5 0 521
gemm 44 44 5 6986
trsm 68 9 0 1802
gemm 68 68 9 37132
trsm 100 17 0 14737
gemm 100 100 17 174505
trsm 155 17 0 13891
gemm 155 155 17 435926
trsm 221 32 0 72059
gemm 221 221 32 1175236
trsm 215 6 0 2337
gemm 215 215 6 194736
trsm 28 5 0 517
gemm 28 28 5 2938
trsm 28 5 0 663
gemm 28 28 5 4861
trsm 44 5 0 850
gemm 44 44 5 11718
trsm 28 5 0 490
gemm 28 28 5 2815
trsm 28 5 0 424
gemm 28 28 5 2762
trsm 44 5 0 526
gemm 44 44 5 6964
trsm 60 13 0 3177
gemm 60 60 13 30608
trsm 28 5 0 449
gemm 28 28 5 2783
trsm 28 5 0 378
gemm 28 28 5 2777
trsm 44 5 0 455
gemm 44 44 5 6913
trsm 28 5 0 616
gemm 28 28 5 4553
trsm 28 5 0 435
gemm 28 28 5 2823
trsm 44 5 0 432
gemm 44 44 5 6878
trsm 60 13 0 3153
gemm 60 60 13 28571
trsm 92 13 0 4653
gemm 92 92 13 66384
trsm 28 5 0 446
gemm 28 28 5 2746
trsm 28 5 0 393
gemm 28 28 5 2732
trsm 44 5 0 544
gemm 44 44 5 6984
trsm 28 5 0 555
gemm 28 28 5 4882
trsm 28 5 0 553
gemm 28 28 5 5010
trsm 44 5 0 799
gemm 44 44 5 11958
trsm 68 9 0 1847
gemm 68 68 9 25508
trsm 28 5 0 426
gemm 28 28 5 2917
trsm 28 5 0 377
gemm 28 28 5 2847
trsm 44 5 0 514
gemm 44 44 5 6976
trsm 28 5 0 416
gemm 28 28 5 2759
trsm 28 5 0 387
gemm 28 28 5 2731
trsm 44 5 0 497
gemm 44 44 5 6959
trsm 68 9 0 1830
gemm 68 68 9 25471
trsm 100 17 0 9248
gemm 100 100 17 111677
trsm 148 21 0 20323
gemm 148 148 21 293096
trsm 28 5 0 499
gemm 28 28 5 2874
trsm 28 5 0 744
gemm 28 28 5 4846
trsm 44 5 0 639
gemm 44 44 5 7108
trsm 28 5 0 435
gemm 28 28 5 2779
trsm 28 5 0 395
gemm 28 28 5 2859
trsm 44 5 0 469
gemm 44 44 5 6906
trsm 60 13 0 32103
gemm 60 60 13 60610
trsm 28 5 0 464
gemm 28 28 5 2761
trsm 7 2 0 165
gemm 7 7 2 300
trsm 7 2 0 72
gemm 7 7 2 225
trsm 17 4 0 316
gemm 17 17 4 1072
trsm 7 2 0 132
gemm 7 7 2 305
trsm 7 2 0 169
gemm 7 7 2 234
trsm 17 4 0 225
gemm 17 17 4 884
trsm 25 4 0 281
gemm 25 25 4 1753
trsm 28 5 0 403
gemm 28 28 5 2755
trsm 37 7 0 1312
gemm 37 37 7 11449
trsm 41 11 0 3012
gemm 41 41 11 19014
trsm 28 5 0 561
gemm 28 28 5 5386
trsm 7 2 0 299
gemm 7 7 2 410
trsm 7 2 0 179
gemm 7 7 2 250
trsm 17 4 0 425
gemm 17 17 4 1625
trsm 7 2 0 123
gemm 7 7 2 315
trsm 7 2 0 219
gemm 7 7 2 332
trsm 17 4 0 341
gemm 17 17 4 1485
trsm 25 4 0 396
gemm 25 25 4 3140
trsm 28 5 0 667
gemm 28 28 5 5237
trsm 37 7 0 756
gemm 37 37 7 6277
trsm 41 11 0 1716
gemm 41 41 11 11617
trsm 57 12 0 2654
gemm 57 57 12 23963
trsm 28 5 0 437
gemm 28 28 5 2792
trsm 28 5 0 393
gemm 28 28 5 2754
trsm 44 5 0 523
gemm 44 44 5 7016
trsm 28 5 0 427
gemm 28 28 5 2749
trsm 28 5 0 385
gemm 28 28 5 2750
trsm 44 5 0 891
gemm 44 44 5 12238
trsm 60 13 0 5262
gemm 60 60 13 58421
trsm 85 15 0 6313
gemm 85 85 15 71973
trsm 89 27 0 20914
gemm 89 89 27 140656
trsm 28 5 0 638
gemm 28 28 5 4976
trsm 28 5 0 502
gemm 28 28 5 2808
trsm 44 5 0 570
gemm 44 44 5 7006
trsm 28 5 0 401
gemm 28 28 5 2766
trsm 28 5 0 413
gemm 28 28 5 2844
trsm 44 5 0 458
gemm 44 44 5 6920
trsm 60 13 0 3181
gemm 60 60 13 28604
trsm 28 5 0 437
gemm 28 28 5 2788
trsm 7 2 0 219
gemm 7 7 2 434
trsm 7 2 0 124
gemm 7 7 2 297
trsm 17 4 0 325
gemm 17 17 4 1562
trsm 7 2 0 203
gemm 7 7 2 419
trsm 7 2 0 214
gemm 7 7 2 360
trsm 17 4 0 284
gemm 17 17 4 1737
trsm 25 4 0 294
gemm 25 25 4 1710
trsm 28 5 0 392
gemm 28 28 5 2787
trsm 37 7 0 780
gemm 37 37 7 6263
trsm 41 11 0 1891
gemm 41 41 11 21585
trsm 28 5 0 510
gemm 28 28 5 2794
trsm 7 2 0 180
gemm 7 7 2 295
trsm 7 2 0 215
gemm 7 7 2 257
trsm 17 4 0 250
gemm 17 17 4 897
trsm 7 2 0 74
gemm 7 7 2 150
trsm 7 2 0 656
gemm 7 7 2 658
trsm 17 4 0 306
gemm 17 17 4 904
trsm 25 4 0 263
gemm 25 25 4 1742
trsm 28 5 0 442
gemm 28 28 5 2761
trsm 37 7 0 782
gemm 37 37 7 6260
trsm 41 11 0 1721
gemm 41 41 11 11622
trsm 57 12 0 2620
gemm 57 57 12 23915
trsm 28 5 0 445
gemm 28 28 5 2862
trsm 28 5 0 396
gemm 28 28 5 2825
trsm 44 5 0 537
gemm 44 44 5 7000
trsm 28 5 0 606
gemm 28 28 5 5264
trsm 28 5 0 420
gemm 28 28 5 2782
trsm 44 5 0 448
gemm 44 44 5 6886
trsm 60 13 0 3210
gemm 60 60 13 28694
trsm 85 15 0 6194
gemm 85 85 15 72275
trsm 89 27 0 21075
gemm 89 89 27 140476
trsm 121 28 0 29831
gemm 121 121 28 266495
trsm 28 5 0 553
gemm 28 28 5 2891
trsm 28 5 0 413
gemm 28 28 5 2864
trsm 44 5 0 539
gemm 44 44 5 6990
trsm 28 5 0 405
gemm 28 28 5 2913
trsm 28 5 0 432
gemm 28 28 5 3944
trsm 44 5 0 502
gemm 44 44 5 6955
trsm 60 13 0 3242
gemm 60 60 13 28871
trsm 28 5 0 428
gemm 28 28 5 5073
trsm 28 5 0 613
gemm 28 28 5 4980
trsm 44 5 0 642
gemm 44 44 5 11949
trsm 28 5 0 398
gemm 28 28 5 2741
trsm 28 5 0 407
gemm 28 28 5 2822
trsm 44 5 0 510
gemm 44 44 5 6969
trsm 60 13 0 3127
gemm 60 60 13 28553
trsm 92 13 0 4680
gemm 92 92 13 66296
trsm 28 5 0 844
gemm 28 28 5 4726
trsm 28 5 0 707
gemm 28 28 5 4738
trsm 44 5 0 784
gemm 44 44 5 11984
trsm 28 5 0 456
gemm 28 28 5 2771
trsm 28 5 0 404
gemm 28 28 5 2789
trsm 44 5 0 453
gemm 44 44 5 6887
trsm 60 13 0 3196
gemm 60 60 13 28624
trsm 28 5 0 417
gemm 28 28 5 2762
trsm 28 5 0 389
gemm 28 28 5 2757
trsm 44 5 0 523
gemm 44 44 5 6959
trsm 28 5 0 587
gemm 28 28 5 4727
trsm 28 5 0 786
gemm 28 28 5 4477
trsm 44 5 0 591
gemm 44 44 5 6976
trsm 60 13 0 3141
gemm 60 60 13 28572
trsm 92 13 0 4617
gemm 92 92 13 66282
trsm 124 29 0 32657
gemm 124 124 29 446524
trsm 181 31 0 55807
gemm 181 181 31 793724
trsm 240 32 0 75438
gemm 240 240 32 1854609
trsm 217 23 0 34372
gemm 217 217 23 807507
trsm 353 32 0 107976
gemm 353 353 32 2870284
trsm 340 13 0 22512
gemm 340 340 13 1130040
trsm 466 32 0 146176
gemm 466 466 32 5263024
trsm 434 32 0 131170
gemm 434 434 32 4429783
trsm 402 32 0 194789
gemm 402 402 32 3761852
trsm 383 19 0 40528
gemm 383 383 19 1952381
trsm 13 2 0 316
gemm 13 13 2 579
trsm 19 2 0 95
gemm 19 19 2 629
trsm 13 2 0 174
gemm 13 13 2 458
trsm 19 2 0 102
gemm 19 19 2 626
trsm 27 5 0 346
gemm 27 27 5 2730
trsm 28 5 0 454
gemm 28 28 5 2770
trsm 43 5 0 553
gemm 43 43 5 6104
trsm 13 2 0 175
gemm 13 13 2 420
trsm 19 2 0 175
gemm 19 19 2 681
trsm 13 2 0 94
gemm 13 13 2 356
trsm 19 2 0 172
gemm 19 19 2 1051
trsm 27 5 0 355
gemm 27 27 5 2680
trsm 28 5 0 475
gemm 28 28 5 2801
trsm 43 5 0 438
gemm 43 43 5 9391
trsm 59 13 0 3181
gemm 59 59 13 27707
trsm 13 2 0 180
gemm 13 13 2 450
trsm 19 2 0 96
gemm 19 19 2 621
trsm 13 2 0 226
gemm 13 13 2 661
trsm 19 2 0 171
gemm 19 19 2 1062
trsm 27 5 0 574
gemm 27 27 5 4702
trsm 28 5 0 526
gemm 28 28 5 2858
trsm 43 5 0 421
gemm 43 43 5 6074
trsm 13 2 0 180
gemm 13 13 2 455
trsm 19 2 0 107
gemm 19 19 2 617
trsm 13 2 0 170
gemm 13 13 2 415
trsm 19 2 0 103
gemm 19 19 2 593
trsm 27 5 0 322
gemm 27 27 5 2544
trsm 28 5 0 421
gemm 28 28 5 2832
trsm 43 5 0 499
gemm 43 43 5 6083
trsm 59 13 0 3167
gemm 59 59 13 30203
trsm 91 13 0 4893
gemm 91 91 13 70399
trsm 28 5 0 626
gemm 28 28 5 4650
trsm 28 5 0 446
gemm 28 28 5 2803
trsm 44 5 0 476
gemm 44 44 5 6954
trsm 28 5 0 396
gemm 28 28 5 2777
trsm 28 5 0 378
gemm 28 28 5 2731
trsm 44 5 0 878
gemm 44 44 5 12524
trsm 68 9 0 1785
gemm 68 68 9 25502
trsm 28 5 0 429
gemm 28 28 5 2807
trsm 28 5 0 383
gemm 28 28 5 2762
trsm 44 5 0 552
gemm 44 44 5 7026
trsm 28 5 0 525
gemm 28 28 5 4953
trsm 28 5 0 660
gemm 28 28 5 4765
trsm 44 5 0 689
gemm 44 44 5 11854
trsm 68 9 0 1756
gemm 68 68 9 25486
trsm 100 17 0 9261
gemm 100 100 17 110538
trsm 155 17 0 13556
gemm 155 155 17 449742
trsm 13 2 0 296
gemm 13 13 2 541
trsm 19 2 0 120
gemm 19 19 2 664
trsm 13 2 0 234
gemm 13 13 2 634
trsm 19 2 0 142
gemm 19 19 2 858
trsm 27 5 0 618
gemm 27 27 5 4097
trsm 28 5 0 464
gemm 28 28 5 2806
trsm 43 5 0 526
gemm 43 43 5 6086
trsm 13 2 0 248
gemm 13 13 2 762
trsm 19 2 0 149
gemm 19 19 2 1127
trsm 13 2 0 170
gemm 13 13 2 411
trsm 19 2 0 101
gemm 19 19 2 607
trsm 27 5 0 357
gemm 27 27 5 2731
trsm 28 5 0 757
gemm 28 28 5 5136
trsm 43 5 0 750
gemm 43 43 5 10974
trsm 59 13 0 3186
gemm 59 59 13 27734
trsm 13 2 0 180
gemm 13 13 2 461
trsm 19 2 0 97
gemm 19 19 2 618
trsm 13 2 0 170
gemm 13 13 2 445
trsm 19 2 0 103
gemm 19 19 2 605
trsm 27 5 0 338
gemm 27 27 5 2721
trsm 28 5 0 439
gemm 28 28 5 2819
trsm 43 5 0 496
gemm 43 43 5 6039
trsm 13 2 0 180
gemm 13 13 2 440
trsm 19 2 0 172
gemm 19 19 2 668
trsm 13 2 0 94
gemm 13 13 2 357
trsm 19 2 0 172
gemm 19 19 2 646
trsm 27 5 0 333
gemm 27 27 5 2740
trsm 28 5 0 422
gemm 28 28 5 2794
trsm 43 5 0 428
gemm 43 43 5 6005
trsm 59 13 0 3095
gemm 59 59 13 27678
trsm 91 13 0 8837
gemm 91 91 13 106560
trsm 28 5 0 519
gemm 28 28 5 2806
trsm 28 5 0 407
gemm 28 28 5 2887
trsm 44 5 0 557
gemm 44 44 5 6993
trsm 28 5 0 417
gemm 28 28 5 2783
trsm 28 5 0 387
gemm 28 28 5 2749
trsm 44 5 0 538
gemm 44 44 5 7072
trsm 68 9 0 1783
gemm 68 68 9 55171
trsm 28 5 0 644
gemm 28 28 5 2835
trsm 28 5 0 383
gemm 28 28 5 2733
trsm 44 5 0 537
gemm 44 44 5 6979
trsm 28 5 0 384
gemm 28 28 5 2768
trsm 28 5 0 375
gemm 28 28 5 2728
trsm 44 5 0 648
gemm 44 44 5 7000
trsm 68 9 0 1755
gemm 68 68 9 25500
trsm 100 17 0 9228
gemm 100 100 17 110500
trsm 155 17 0 13705
gemm 155 155 17 257768
trsm 232 32 0 136346
gemm 232 232 32 1242509
trsm 219 13 0 17944
gemm 219 219 13 458069
trsm 28 5 0 828
gemm 28 28 5 4670
trsm 28 5 0 509
gemm 28 28 5 2857
trsm 44 5 0 481
gemm 44 44 5 6934
trsm 28 5 0 432
gemm 28 28 5 2778
trsm 28 5 0 378
gemm 28 28 5 2751
trsm 44 5 0 445
gemm 44 44 5 6944
trsm 60 13 0 3217
gemm 60 60 13 44920
trsm 28 5 0 513
gemm 28 28 5 2821
trsm 28 5 0 418
gemm 28 28 5 2894
trsm 44 5 0 517
gemm 44 44 5 7033
trsm 28 5 0 611
gemm 28 28 5 4757
trsm 28 5 0 451
gemm 28 28 5 2772
trsm 44 5 0 452
gemm 44 44 5 6937
trsm 60 13 0 3204
gemm 60 60 13 28568
trsm 92 13 0 4699
gemm 92 92 13 66325
trsm 28 5 0 440
gemm 28 28 5 2801
trsm 28 5 0 409
gemm 28 28 5 2881
trsm 44 5 0 519
gemm 44 44 5 7026
trsm 28 5 0 616
gemm 28 28 5 4910
trsm 28 5 0 508
gemm 28 28 5 4512
trsm 44 5 0 557
gemm 44 44 5 7314
trsm 60 13 0 3165
gemm 60 60 13 28612
trsm 28 5 0 440
gemm 28 28 5 2819
trsm 28 5 0 429
gemm 28 28 5 2785
trsm 44 5 0 456
gemm 44 44 5 6877
trsm 28 5 0 445
gemm 28 28 5 2743
trsm 28 5 0 381
gemm 28 28 5 2743
trsm 44 5 0 508
gemm 44 44 5 6980
trsm 60 13 0 4277
gemm 60 60 13 73570
trsm 92 13 0 7681
gemm 92 92 13 94658
trsm 124 29 0 33266
gemm 124 124 29 287597
trsm 28 5 0 478
gemm 28 28 5 2846
trsm 28 5 0 419
gemm 28 28 5 2917
trsm 44 5 0 554
gemm 44 44 5 7016
trsm 28 5 0 429
gemm 28 28 5 2793
trsm 28 5 0 399
gemm 28 28 5 2728
trsm 44 5 0 547
gemm 44 44 5 6977
trsm 60 13 0 3184
gemm 60 60 13 28625
trsm 28 5 0 651
gemm 28 28 5 4946
trsm 28 5 0 463
gemm 28 28 5 2793
trsm 44 5 0 550
gemm 44 44 5 7006
trsm 28 5 0 393
gemm 28 28 5 2751
trsm 28 5 0 398
gemm 28 28 5 2729
trsm 44 5 0 527
gemm 44 44 5 6954
trsm 60 13 0 3172
gemm 60 60 13 28557
trsm 92 13 0 4645
gemm 92 92 13 66328
trsm 28 5 0 425
gemm 28 28 5 2736
trsm 28 5 0 690
gemm 28 28 5 5083
trsm 44 5 0 732
gemm 44 44 5 12477
trsm 28 5 0 444
gemm 28 28 5 2736
trsm 28 5 0 400
gemm 28 28 5 2728
trsm 44 5 0 425
gemm 44 44 5 6935
trsm 60 13 0 3173
gemm 60 60 13 28585
trsm 28 5 0 399
gemm 28 28 5 2763
trsm 28 5 0 405
gemm 28 28 5 2857
trsm 44 5 0 495
gemm 44 44 5 6975
trsm 28 5 0 388
gemm 28 28 5 2763
trsm 28 5 0 380
gemm 28 28 5 4894
trsm 44 5 0 779
gemm 44 44 5 11944
trsm 60 13 0 5348
gemm 60 60 13 58472
trsm 92 13 0 4743
gemm 92 92 13 66538
trsm 124 29 0 34637
gemm 124 124 29 284688
trsm 188 29 0 48864
gemm 188 188 29 764425
trsm 16 3 0 308
gemm 16 16 3 866
trsm 16 3 0 212
gemm 16 16 3 680
trsm 24 3 0 176
gemm 24 24 3 1272
trsm 28 5 0 835
gemm 28 28 5 4828
trsm 40 5 0 588
gemm 40 40 5 7580
trsm 16 3 0 247
gemm 16 16 3 708
trsm 16 3 0 131
gemm 16 16 3 630
trsm 24 3 0 311
gemm 24 24 3 2028
trsm 28 5 0 441
gemm 28 28 5 2758
trsm 40 5 0 486
gemm 40 40 5 5883
trsm 56 11 0 2208
gemm 56 56 11 21247
trsm 16 3 0 247
gemm 16 16 3 1300
trsm 16 3 0 238
gemm 16 16 3 690
trsm 24 3 0 165
gemm 24 24 3 1307
trsm 28 5 0 408
gemm 28 28 5 2776
trsm 40 5 0 421
gemm 40 40 5 5827
trsm 16 3 0 204
gemm 16 16 3 761
trsm 16 3 0 283
gemm 16 16 3 1238
trsm 24 3 0 258
gemm 24 24 3 2269
trsm 28 5 0 588
gemm 28 28 5 4554
trsm 40 5 0 783
gemm 40 40 5 10162
trsm 56 11 0 2172
gemm 56 56 11 21318
trsm 88 11 0 3579
gemm 88 88 11 56408
trsm 28 5 0 400
gemm 28 28 5 2792
trsm 28 5 0 383
gemm 28 28 5 2845
trsm 44 5 0 553
gemm 44 44 5 7003
trsm 28 5 0 419
gemm 28 28 5 2893
trsm 28 5 0 653
gemm 28 28 5 4945
trsm 44 5 0 720
gemm 44 44 5 12036
trsm 60 13 0 5324
gemm 60 60 13 44306
trsm 28 5 0 427
gemm 28 28 5 2767
trsm 28 5 0 405
gemm 28 28 5 2912
trsm 44 5 0 522
gemm 44 44 5 6978
trsm 28 5 0 396
gemm 28 28 5 2749
trsm 28 5 0 375
gemm 28 28 5 2815
trsm 44 5 0 522
gemm 44 44 5 6961
trsm 60 13 0 5230
gemm 60 60 13 38180
trsm 92 13 0 4706
gemm 92 92 13 109780
trsm 128 25 0 24959
gemm 128 128 25 260893
trsm 16 3 0 262
gemm 16 16 3 804
trsm 16 3 0 326
gemm 16 16 3 1229
trsm 24 3 0 275
gemm 24 24 3 2115
trsm 28 5 0 581
gemm 28 28 5 2966
trsm 40 5 0 543
gemm 40 40 5 5956
trsm 16 3 0 215
gemm 16 16 3 814
trsm 16 3 0 204
gemm 16 16 3 675
trsm 24 3 0 170
gemm 24 24 3 1307
trsm 28 5 0 424
gemm 28 28 5 2783
trsm 40 5 0 477
gemm 40 40 5 5918
trsm 56 11 0 2131
gemm 56 56 11 21187
trsm 16 3 0 206
gemm 16 16 3 790
trsm 16 3 0 117
gemm 16 16 3 607
trsm 24 3 0 245
gemm 24 24 3 1380
trsm 28 5 0 406
gemm 28 28 5 2787
trsm 40 5 0 473
gemm 40 40 5 6107
trsm 16 3 0 206
gemm 16 16 3 759
trsm 16 3 0 200
gemm 16 16 3 675
trsm 24 3 0 168
gemm 24 24 3 1280
trsm 28 5 0 755
gemm 28 28 5 4910
trsm 40 5 0 722
gemm 40 40 5 10512
trsm 56 11 0 2155
gemm 56 56 11 21242
trsm 88 11 0 3501
gemm 88 88 11 56369
trsm 28 5 0 415
gemm 28 28 5 2753
trsm 28 5 0 409
gemm 28 28 5 2741
trsm 44 5 0 547
gemm 44 44 5 7003
trsm 28 5 0 407
gemm 28 28 5 2765
trsm 28 5 0 396
gemm 28 28 5 31836
trsm 44 5 0 873
gemm 44 44 5 12167
trsm 60 13 0 5464
gemm 60 60 13 59443
trsm 28 5 0 480
gemm 28 28 5 2811
trsm 28 5 0 428
gemm 28 28 5 2752
trsm 44 5 0 423
gemm 44 44 5 6953
trsm 28 5 0 376
gemm 28 28 5 2798
trsm 28 5 0 379
gemm 28 28 5 2759
trsm 44 5 0 425
gemm 44 44 5 6900
trsm 60 13 0 3199
gemm 60 60 13 28602
trsm 92 13 0 4691
gemm 92 92 13 96543
trsm 128 25 0 24899
gemm 128 128 25 261533
trsm 192 31 0 100549
gemm 192 192 31 755471
trsm 285 32 0 167836
gemm 285 285 32 1899664
trsm 256 29 0 98892
gemm 256 256 29 1350326
trsm 28 5 0 560
gemm 28 28 5 2875
trsm 28 5 0 422
gemm 28 28 5 2895
trsm 44 5 0 476
gemm 44 44 5 6977
trsm 28 5 0 402
gemm 28 28 5 2783
trsm 28 5 0 399
gemm 28 28 5 2790
trsm 44 5 0 506
gemm 44 44 5 6965
trsm 60 13 0 3152
gemm 60 60 13 28560
trsm 28 5 0 789
gemm 28 28 5 4826
trsm 28 5 0 472
gemm 28 28 5 2849
trsm 44 5 0 534
gemm 44 44 5 7023
trsm 28 5 0 398
gemm 28 28 5 2820
trsm 28 5 0 407
gemm 28 28 5 2810
trsm 44 5 0 446
gemm 44 44 5 6911
trsm 60 13 0 3136
gemm 60 60 13 28556
trsm 92 13 0 4679
gemm 92 92 13 66334
trsm 28 5 0 567
gemm 28 28 5 2861
trsm 28 5 0 432
gemm 28 28 5 2903
trsm 44 5 0 522
gemm 44 44 5 7014
trsm 28 5 0 429
gemm 28 28 5 2894
trsm 28 5 0 393
gemm 28 28 5 2911
trsm 44 5 0 503
gemm 44 44 5 6976
trsm 60 13 0 3185
gemm 60 60 13 28616
trsm 28 5 0 454
gemm 28 28 5 2770
trsm 28 5 0 816
gemm 28 28 5 5096
trsm 44 5 0 768
gemm 44 44 5 12247
trsm 28 5 0 418
gemm 28 28 5 2776
trsm 28 5 0 392
gemm 28 28 5 2818
trsm 44 5 0 500
gemm 44 44 5 6980
trsm 60 13 0 3238
gemm 60 60 13 28570
trsm 92 13 0 4652
gemm 92 92 13 66324
trsm 124 29 0 32511
gemm 124 124 29 415621
trsm 28 5 0 526
gemm 28 28 5 2822
trsm 28 5 0 420
gemm 28 28 5 2924
trsm 44 5 0 727
gemm 44 44 5 12155
trsm 28 5 0 667
gemm 28 28 5 4880
trsm 28 5 0 421
gemm 28 28 5 2729
trsm 44 5 0 511
gemm 44 44 5 7013
trsm 60 13 0 3161
gemm 60 60 13 28606
trsm 28 5 0 602
gemm 28 28 5 2786
trsm 28 5 0 539
gemm 28 28 5 2863
trsm 44 5 0 643
gemm 44 44 5 7081
trsm 28 5 0 379
gemm 28 28 5 2817
trsm 28 5 0 377
gemm 28 28 5 2828
trsm 44 5 0 534
gemm 44 44 5 6999
trsm 60 13 0 3150
gemm 60 60 13 28595
trsm 92 13 0 14552
gemm 92 92 13 112447
trsm 28 5 0 495
gemm 28 28 5 2848
trsm 28 5 0 389
gemm 28 28 5 2813
trsm 44 5 0 511
gemm 44 44 5 6948
trsm 28 5 0 490
gemm 28 28 5 4814
trsm 28 5 0 440
gemm 28 28 5 2896
trsm 44 5 0 438
gemm 44 44 5 6926
trsm 60 13 0 3151
gemm 60 60 13 28612
trsm 28 5 0 412
gemm 28 28 5 2784
trsm 28 5 0 371
gemm 28 28 5 2731
trsm 44 5 0 507
gemm 44 44 5 7052
trsm 28 5 0 617
gemm 28 28 5 4830
trsm 28 5 0 361
gemm 28 28 5 2843
trsm 44 5 0 479
gemm 44 44 5 6999
trsm 60 13 0 4923
gemm 60 60 13 38087
trsm 92 13 0 7583
gemm 92 92 13 85416
trsm 124 29 0 32626
gemm 124 124 29 285278
trsm 188 29 0 51393
gemm 188 188 29 730947
trsm 16 3 0 350
gemm 16 16 3 811
trsm 16 3 0 258
gemm 16 16 3 719
trsm 24 3 0 173
gemm 24 24 3 1297
trsm 28 5 0 435
gemm 28 28 5 2835
trsm 40 5 0 470
gemm 40 40 5 5840
trsm 16 3 0 237
gemm 16 16 3 773
trsm 16 3 0 141
gemm 16 16 3 642
trsm 24 3 0 253
gemm 24 24 3 1328
trsm 28 5 0 416
gemm 28 28 5 2785
trsm 40 5 0 481
gemm 40 40 5 5892
trsm 56 11 0 2226
gemm 56 56 11 50021
trsm 16 3 0 373
gemm 16 16 3 1232
trsm 16 3 0 285
gemm 16 16 3 862
trsm 24 3 0 249
gemm 24 24 3 1345
trsm 28 5 0 387
gemm 28 28 5 2777
trsm 40 5 0 437
gemm 40 40 5 6019
trsm 16 3 0 227
gemm 16 16 3 746
trsm 16 3 0 221
gemm 16 16 3 684
trsm 24 3 0 170
gemm 24 24 3 1278
trsm 28 5 0 378
gemm 28 28 5 2771
trsm 40 5 0 415
gemm 40 40 5 6034
trsm 56 11 0 2199
gemm 56 56 11 21202
trsm 88 11 0 3529
gemm 88 88 11 102577
trsm 28 5 0 537
gemm 28 28 5 2837
trsm 28 5 0 402
gemm 28 28 5 2853
trsm 44 5 0 568
gemm 44 44 5 7005
trsm 28 5 0 395
gemm 28 28 5 2780
trsm 28 5 0 382
gemm 28 28 5 2737
trsm 44 5 0 444
gemm 44 44 5 6917
trsm 60 13 0 3196
gemm 60 60 13 28621
trsm 28 5 0 725
gemm 28 28 5 4832
trsm 28 5 0 450
gemm 28 28 5 2817
trsm 44 5 0 542
gemm 44 44 5 7006
trsm 28 5 0 394
gemm 28 28 5 2788
trsm 28 5 0 390
gemm 28 28 5 4405
trsm 44 5 0 520
gemm 44 44 5 7647
trsm 60 13 0 3197
gemm 60 60 13 28596
trsm 92 13 0 4673
gemm 92 92 13 66473
trsm 128 25 0 25088
gemm 128 128 25 261688
trsm 16 3 0 395
gemm 16 16 3 1317
trsm 16 3 0 291
gemm 16 16 3 1087
trsm 24 3 0 326
gemm 24 24 3 2340
trsm 28 5 0 440
gemm 28 28 5 2796
trsm 40 5 0 514
gemm 40 40 5 6110
trsm 16 3 0 222
gemm 16 16 3 704
trsm 16 3 0 204
gemm 16 16 3 675
trsm 24 3 0 182
gemm 24 24 3 1278
trsm 28 5 0 412
gemm 28 28 5 2784
trsm 40 5 0 492
gemm 40 40 5 6133
trsm 56 11 0 2173
gemm 56 56 11 21242
trsm 16 3 0 209
gemm 16 16 3 712
trsm 16 3 0 225
gemm 16 16 3 682
trsm 24 3 0 165
gemm 24 24 3 1327
trsm 28 5 0 420
gemm 28 28 5 2796
trsm 40 5 0 708
gemm 40 40 5 10294
trsm 16 3 0 291
gemm 16 16 3 1383
trsm 16 3 0 262
gemm 16 16 3 1007
trsm 24 3 0 252
gemm 24 24 3 2316
trsm 28 5 0 421
gemm 28 28 5 2830
trsm 40 5 0 485
gemm 40 40 5 5914
trsm 56 11 0 2187
gemm 56 56 11 21225
trsm 88 11 0 3579
gemm 88 88 11 56362
trsm 28 5 0 510
gemm 28 28 5 2763
trsm 28 5 0 702
gemm 28 28 5 5624
trsm 44 5 0 789
gemm 44 44 5 12422
trsm 28 5 0 444
gemm 28 28 5 2847
trsm 28 5 0 386
gemm 28 28 5 2853
trsm 44 5 0 511
gemm 44 44 5 6971
trsm 60 13 0 3184
gemm 60 60 13 28607
trsm 28 5 0 613
gemm 28 28 5 2799
trsm 28 5 0 423
gemm 28 28 5 2735
trsm 44 5 0 440
gemm 44 44 5 6911
trsm 28 5 0 406
gemm 28 28 5 2750
trsm 28 5 0 381
gemm 28 28 5 5256
trsm 44 5 0 741
gemm 44 44 5 12072
trsm 60 13 0 5084
gemm 60 60 13 57686
trsm 92 13 0 4739
gemm 92 92 13 66622
trsm 128 25 0 26181
gemm 128 128 25 260961
trsm 192 31 0 57043
gemm 192 192 31 862629
trsm 285 32 0 87128
gemm 285 285 32 1894866
trsm 256 29 0 65199
gemm 256 256 29 1308858
trsm 415 32 0 126567
gemm 415 415 32 4000701
trsm 384 31 0 143333
gemm 384 384 31 3204021
trsm 507 32 0 155360
gemm 507 507 32 5886063
trsm 475 32 0 145279
gemm 475 475 32 4998808
trsm 693 32 0 213140
gemm 693 693 32 11221479
trsm 661 32 0 197787
gemm 661 661 32 9887253
trsm 629 32 0 190066
gemm 629 629 32 9035041
trsm 597 32 0 178654
gemm 597 597 32 8336804
trsm 594 3 0 2441
gemm 594 594 3 1160913
trsm 28 5 0 765
gemm 28 28 5 5012
trsm 28 5 0 547
gemm 28 28 5 4789
trsm 44 5 0 862
gemm 44 44 5 11401
trsm 28 5 0 470
gemm 28 28 5 2926
trsm 28 5 0 397
gemm 28 28 5 4829
trsm 44 5 0 469
gemm 44 44 5 6945
trsm 60 13 0 3224
gemm 60 60 13 28664
trsm 28 5 0 422
gemm 28 28 5 2757
trsm 28 5 0 659
gemm 28 28 5 5183
trsm 44 5 0 710
gemm 44 44 5 11722
trsm 28 5 0 608
gemm 28 28 5 4751
trsm 28 5 0 449
gemm 28 28 5 2771
trsm 44 5 0 434
gemm 44 44 5 6942
trsm 60 13 0 3126
gemm 60 60 13 28568
trsm 92 13 0 4641
gemm 92 92 13 66374
trsm 28 5 0 808
gemm 28 28 5 4929
trsm 28 5 0 451
gemm 28 28 5 2772
trsm 44 5 0 532
gemm 44 44 5 7086
trsm 28 5 0 386
gemm 28 28 5 2827
trsm 28 5 0 376
gemm 28 28 5 2733
trsm 44 5 0 512
gemm 44 44 5 6961
trsm 60 13 0 3162
gemm 60 60 13 31006
trsm 28 5 0 415
gemm 28 28 5 2772
trsm 28 5 0 406
gemm 28 28 5 2731
trsm 44 5 0 464
gemm 44 44 5 6961
trsm 28 5 0 670
gemm 28 28 5 4684
trsm 28 5 0 459
gemm 28 28 5 2778
trsm 44 5 0 504
gemm 44 44 5 7011
trsm 60 13 0 3145
gemm 60 60 13 28594
trsm 92 13 0 4755
gemm 92 92 13 66298
trsm 124 29 0 32530
gemm 124 124 29 428819
trsm 28 5 0 537
gemm 28 28 5 2839
trsm 28 5 0 389
gemm 28 28 5 2874
trsm 44 5 0 579
gemm 44 44 5 7053
trsm 28 5 0 371
gemm 28 28 5 2830
trsm 28 5 0 620
gemm 28 28 5 4814
trsm 44 5 0 848
gemm 44 44 5 12207
trsm 60 13 0 3181
gemm 60 60 13 28600
trsm 28 5 0 410
gemm 28 28 5 2770
trsm 28 5 0 370
gemm 28 28 5 2738
trsm 44 5 0 549
gemm 44 44 5 7031
trsm 28 5 0 368
gemm 28 28 5 2866
trsm 28 5 0 372
gemm 28 28 5 2807
trsm 44 5 0 536
gemm 44 44 5 7100
trsm 60 13 0 3143
gemm 60 60 13 28610
trsm 92 13 0 7259
gemm 92 92 13 128141
trsm 28 5 0 508
gemm 28 28 5 2876
trsm 28 5 0 396
gemm 28 28 5 2786
trsm 44 5 0 466
gemm 44 44 5 6936
trsm 28 5 0 388
gemm 28 28 5 2800
trsm 28 5 0 379
gemm 28 28 5 2743
trsm 44 5 0 436
gemm 44 44 5 6895
trsm 60 13 0 3200
gemm 60 60 13 28612
trsm 28 5 0 648
gemm 28 28 5 4644
trsm 28 5 0 467
gemm 28 28 5 3224
trsm 44 5 0 542
gemm 44 44 5 7002
trsm 28 5 0 380
gemm 28 28 5 2730
trsm 28 5 0 391
gemm 28 28 5 2764
trsm 44 5 0 455
gemm 44 44 5 6898
trsm 60 13 0 3199
gemm 60 60 13 28581
trsm 92 13 0 4687
gemm 92 92 13 66306
trsm 124 29 0 54744
gemm 124 124 29 337489
trsm 188 29 0 83664
gemm 188 188 29 689079
trsm 28 5 0 523
gemm 28 28 5 2838
trsm 28 5 0 464
gemm 28 28 5 2834
trsm 44 5 0 500
gemm 44 44 5 7019
trsm 28 5 0 399
gemm 28 28 5 2858
trsm 28 5 0 615
gemm 28 28 5 5069
trsm 44 5 0 729
gemm 44 44 5 12147
trsm 60 13 0 5064
gemm 60 60 13 51625
trsm 28 5 0 542
gemm 28 28 5 2807
trsm 28 5 0 405
gemm 28 28 5 2802
trsm 44 5 0 468
gemm 44 44 5 6914
trsm 28 5 0 402
gemm 28 28 5 2814
trsm 28 5 0 402
gemm 28 28 5 2753
trsm 44 5 0 465
gemm 44 44 5 6904
trsm 60 13 0 3149
gemm 60 60 13 28581
trsm 92 13 0 7618
gemm 92 92 13 128095
trsm 28 5 0 513
gemm 28 28 5 2903
trsm 28 5 0 411
gemm 28 28 5 2758
trsm 44 5 0 528
gemm 44 44 5 7066
trsm 28 5 0 389
gemm 28 28 5 2836
trsm 28 5 0 394
gemm 28 28 5 2717
trsm 44 5 0 502
gemm 44 44 5 7010
trsm 60 13 0 3140
gemm 60 60 13 28645
trsm 28 5 0 665
gemm 28 28 5 5043
trsm 28 5 0 462
gemm 28 28 5 2848
trsm 44 5 0 506
gemm 44 44 5 7027
trsm 28 5 0 383
gemm 28 28 5 2730
trsm 28 5 0 357
gemm 28 28 5 2782
trsm 44 5 0 497
gemm 44 44 5 6957
trsm 60 13 0 3209
gemm 60 60 13 29545
trsm 92 13 0 4650
gemm 92 92 13 66334
trsm 124 29 0 62036
gemm 124 124 29 304627
trsm 28 5 0 495
gemm 28 28 5 2856
trsm 28 5 0 637
gemm 28 28 5 5024
trsm 44 5 0 652
gemm 44 44 5 10489
trsm 28 5 0 407
gemm 28 28 5 2782
trsm 28 5 0 401
gemm 28 28 5 2759
trsm 44 5 0 455
gemm 44 44 5 6919
trsm 60 13 0 3194
gemm 60 60 13 28638
trsm 28 5 0 432
gemm 28 28 5 2776
trsm 28 5 0 454
gemm 28 28 5 2829
trsm 44 5 0 510
gemm 44 44 5 6978
trsm 28 5 0 670
gemm 28 28 5 4853
trsm 28 5 0 451
gemm 28 28 5 2818
trsm 44 5 0 513
gemm 44 44 5 7016
trsm 60 13 0 3145
gemm 60 60 13 28576
trsm 92 13 0 4654
gemm 92 92 13 66307
trsm 28 5 0 443
gemm 28 28 5 2772
trsm 28 5 0 436
gemm 28 28 5 2785
trsm 44 5 0 464
gemm 44 44 5 6933
trsm 28 5 0 621
gemm 28 28 5 5006
trsm 28 5 0 605
gemm 28 28 5 4479
trsm 44 5 0 542
gemm 44 44 5 6952
trsm 60 13 0 3192
gemm 60 60 13 28626
trsm 28 5 0 430
gemm 28 28 5 2790
trsm 28 5 0 381
gemm 28 28 5 2834
trsm 44 5 0 514
gemm 44 44 5 9166
trsm 28 5 0 395
gemm 28 28 5 2719
trsm 28 5 0 385
gemm 28 28 5 2709
trsm 44 5 0 456
gemm 44 44 5 6898
trsm 60 13 0 3175
gemm 60 60 13 28615
trsm 92 13 0 7412
gemm 92 92 13 121769
trsm 124 29 0 32569
gemm 124 124 29 288123
trsm 188 29 0 47886
gemm 188 188 29 822466
trsm 281 32 0 87034
gemm 281 281 32 1844957
trsm 252 29 0 63729
gemm 252 252 29 1278838
trsm 28 5 0 481
gemm 28 28 5 3028
trsm 28 5 0 388
gemm 28 28 5 2850
trsm 44 5 0 544
gemm 44 44 5 6973
trsm 28 5 0 391
gemm 28 28 5 2815
trsm 28 5 0 611
gemm 28 28 5 4866
trsm 44 5 0 8845
gemm 44 44 5 12197
trsm 60 13 0 5243
gemm 60 60 13 46134
trsm 28 5 0 445
gemm 28 28 5 2788
trsm 28 5 0 372
gemm 28 28 5 2895
trsm 44 5 0 508
gemm 44 44 5 6967
trsm 28 5 0 393
gemm 28 28 5 2763
trsm 28 5 0 378
gemm 28 28 5 2797
trsm 44 5 0 518
gemm 44 44 5 6963
trsm 60 13 0 3130
gemm 60 60 13 28617
trsm 92 13 0 7236
gemm 92 92 13 126226
trsm 28 5 0 492
gemm 28 28 5 2846
trsm 28 5 0 380
gemm 28 28 5 2799
trsm 44 5 0 465
gemm 44 44 5 6949
trsm 28 5 0 388
gemm 28 28 5 2846
trsm 28 5 0 382
gemm 28 28 5 2796
trsm 44 5 0 515
gemm 44 44 5 6949
trsm 60 13 0 3122
gemm 60 60 13 28588
trsm 28 5 0 555
gemm 28 28 5 5150
trsm 28 5 0 589
gemm 28 28 5 4789
trsm 44 5 0 478
gemm 44 44 5 7149
trsm 28 5 0 405
gemm 28 28 5 2863
trsm 28 5 0 356
gemm 28 28 5 2736
trsm 44 5 0 456
gemm 44 44 5 6931
trsm 60 13 0 3206
gemm 60 60 13 28573
trsm 92 13 0 4717
gemm 92 92 13 66287
trsm 124 29 0 46988
gemm 124 124 29 308949
trsm 28 5 0 660
gemm 28 28 5 4760
trsm 28 5 0 566
gemm 28 28 5 4591
trsm 44 5 0 590
gemm 44 44 5 7001
trsm 28 5 0 401
gemm 28 28 5 2847
trsm 28 5 0 385
gemm 28 28 5 3446
trsm 44 5 0 758
gemm 44 44 5 8643
trsm 60 13 0 3187
gemm 60 60 13 31100
trsm 28 5 0 388
gemm 28 28 5 2738
trsm 28 5 0 366
gemm 28 28 5 2719
trsm 44 5 0 467
gemm 44 44 5 7076
trsm 28 5 0 629
gemm 28 28 5 4678
trsm 28 5 0 583
gemm 28 28 5 4779
trsm 44 5 0 455
gemm 44 44 5 7088
trsm 60 13 0 3169
gemm 60 60 13 28599
trsm 92 13 0 4632
gemm 92 92 13 66275
trsm 28 5 0 416
gemm 28 28 5 2781
trsm 28 5 0 416
gemm 28 28 5 2795
trsm 44 5 0 521
gemm 44 44 5 7054
trsm 28 5 0 425
gemm 28 28 5 2791
trsm 28 5 0 473
gemm 28 28 5 2729
trsm 44 5 0 452
gemm 44 44 5 7082
trsm 60 13 0 3204
gemm 60 60 13 28621
trsm 28 5 0 390
gemm 28 28 5 2786
trsm 28 5 0 371
gemm 28 28 5 2724
trsm 44 5 0 512
gemm 44 44 5 6969
trsm 28 5 0 393
gemm 28 28 5 2777
trsm 28 5 0 360
gemm 28 28 5 2765
trsm 44 5 0 518
gemm 44 44 5 6979
trsm 60 13 0 3147
gemm 60 60 13 28562
trsm 92 13 0 27940
gemm 92 92 13 129047
trsm 124 29 0 32622
gemm 124 124 29 288200
trsm 188 29 0 47845
gemm 188 188 29 709557
trsm 28 5 0 604
gemm 28 28 5 2924
trsm 28 5 0 480
gemm 28 28 5 2910
trsm 44 5 0 489
gemm 44 44 5 6991
trsm 28 5 0 387
gemm 28 28 5 2828
trsm 28 5 0 387
gemm 28 28 5 2786
trsm 44 5 0 442
gemm 44 44 5 6932
trsm 60 13 0 3219
gemm 60 60 13 28612
trsm 28 5 0 438
gemm 28 28 5 2767
trsm 28 5 0 698
gemm 28 28 5 4982
trsm 44 5 0 658
gemm 44 44 5 7109
trsm 28 5 0 407
gemm 28 28 5 2727
trsm 28 5 0 382
gemm 28 28 5 2730
trsm 44 5 0 514
gemm 44 44 5 6956
trsm 60 13 0 3248
gemm 60 60 13 31516
trsm 92 13 0 4638
gemm 92 92 13 66416
trsm 28 5 0 717
gemm 28 28 5 4855
trsm 28 5 0 704
gemm 28 28 5 4829
trsm 44 5 0 740
gemm 44 44 5 7064
trsm 28 5 0 424
gemm 28 28 5 2750
trsm 28 5 0 378
gemm 28 28 5 2774
trsm 44 5 0 519
gemm 44 44 5 6955
trsm 60 13 0 3215
gemm 60 60 13 28637
trsm 28 5 0 412
gemm 28 28 5 2769
trsm 28 5 0 403
gemm 28 28 5 2757
trsm 44 5 0 442
gemm 44 44 5 6921
trsm 28 5 0 641
gemm 28 28 5 4841
trsm 28 5 0 706
gemm 28 28 5 4734
trsm 44 5 0 485
gemm 44 44 5 7038
trsm 60 13 0 3162
gemm 60 60 13 28612
trsm 92 13 0 4646
gemm 92 92 13 66277
trsm 124 29 0 32578
gemm 124 124 29 346109
trsm 28 5 0 499
gemm 28 28 5 2839
trsm 28 5 0 421
gemm 28 28 5 2859
trsm 44 5 0 555
gemm 44 44 5 6986
trsm 28 5 0 412
gemm 28 28 5 2860
trsm 28 5 0 373
gemm 28 28 5 2822
trsm 44 5 0 521
gemm 44 44 5 6972
trsm 60 13 0 4348
gemm 60 60 13 57139
trsm 28 5 0 547
gemm 28 28 5 2825
trsm 28 5 0 390
gemm 28 28 5 2799
trsm 44 5 0 451
gemm 44 44 5 6905
trsm 28 5 0 398
gemm 28 28 5 2720
trsm 28 5 0 427
gemm 28 28 5 2826
trsm 44 5 0 515
gemm 44 44 5 6966
trsm 60 13 0 3070
gemm 60 60 13 28573
trsm 92 13 0 4650
gemm 92 92 13 66361
trsm 28 5 0 705
gemm 28 28 5 4974
trsm 28 5 0 484
gemm 28 28 5 2796
trsm 44 5 0 462
gemm 44 44 5 6929
trsm 28 5 0 435
gemm 28 28 5 2823
trsm 28 5 0 391
gemm 28 28 5 2771
trsm 44 5 0 466
gemm 44 44 5 6948
trsm 60 13 0 3177
gemm 60 60 13 28725
trsm 28 5 0 594
gemm 28 28 5 4417
trsm 28 5 0 692
gemm 28 28 5 4649
trsm 44 5 0 733
gemm 44 44 5 11138
trsm 28 5 0 448
gemm 28 28 5 2741
trsm 28 5 0 401
gemm 28 28 5 2785
trsm 44 5 0 529
gemm 44 44 5 7167
trsm 60 13 0 3193
gemm 60 60 13 28612
trsm 92 13 0 4652
gemm 92 92 13 93024
trsm 124 29 0 59699
gemm 124 124 29 398825
trsm 188 29 0 47959
gemm 188 188 29 879238
trsm 281 32 0 86076
gemm 281 281 32 1896971
trsm 252 29 0 63422
gemm 252 252 29 1457237
trsm 409 32 0 170552
gemm 409 409 32 3849293
trsm 380 29 0 94555
gemm 380 380 29 3023871
trsm 28 5 0 522
gemm 28 28 5 2876
trsm 28 5 0 753
gemm 28 28 5 5073
trsm 44 5 0 619
gemm 44 44 5 7326
trsm 28 5 0 441
gemm 28 28 5 2786
trsm 28 5 0 403
gemm 28 28 5 2804
trsm 44 5 0 516
gemm 44 44 5 7182
trsm 60 13 0 3189
gemm 60 60 13 28606
trsm 28 5 0 417
gemm 28 28 5 2776
trsm 28 5 0 390
gemm 28 28 5 2883
trsm 44 5 0 457
gemm 44 44 5 7199
trsm 28 5 0 458
gemm 28 28 5 2777
trsm 28 5 0 605
gemm 28 28 5 11762
trsm 44 5 0 807
gemm 44 44 5 12179
trsm 60 13 0 4897
gemm 60 60 13 52345
trsm 92 13 0 4701
gemm 92 92 13 66300
trsm 28 5 0 467
gemm 28 28 5 2759
trsm 28 5 0 404
gemm 28 28 5 2749
trsm 44 5 0 488
gemm 44 44 5 6993
trsm 28 5 0 403
gemm 28 28 5 2908
trsm 28 5 0 663
gemm 28 28 5 11457
trsm 44 5 0 615
gemm 44 44 5 11127
trsm 60 13 0 4545
gemm 60 60 13 28726
trsm 28 5 0 658
gemm 28 28 5 2815
trsm 28 5 0 402
gemm 28 28 5 2728
trsm 44 5 0 511
gemm 44 44 5 6993
trsm 28 5 0 392
gemm 28 28 5 2730
trsm 28 5 0 390
gemm 28 28 5 2726
trsm 44 5 0 500
gemm 44 44 5 6968
trsm 60 13 0 3147
gemm 60 60 13 28578
trsm 92 13 0 8065
gemm 92 92 13 127430
trsm 124 29 0 32593
gemm 124 124 29 287942
trsm 28 5 0 491
gemm 28 28 5 2871
trsm 28 5 0 379
gemm 28 28 5 2905
trsm 44 5 0 499
gemm 44 44 5 7005
trsm 28 5 0 383
gemm 28 28 5 2842
trsm 28 5 0 370
gemm 28 28 5 2780
trsm 44 5 0 472
gemm 44 44 5 6940
trsm 60 13 0 3170
gemm 60 60 13 28602
trsm 28 5 0 421
gemm 28 28 5 2788
trsm 28 5 0 709
gemm 28 28 5 5013
trsm 44 5 0 1008
gemm 44 44 5 11674
trsm 28 5 0 475
gemm 28 28 5 2757
trsm 28 5 0 422
gemm 28 28 5 2746
trsm 44 5 0 523
gemm 44 44 5 6950
trsm 60 13 0 3147
gemm 60 60 13 28625
trsm 92 13 0 4620
gemm 92 92 13 66363
trsm 28 5 0 424
gemm 28 28 5 2792
trsm 28 5 0 623
gemm 28 28 5 4794
trsm 44 5 0 717
gemm 44 44 5 17783
trsm 28 5 0 476
gemm 28 28 5 2785
trsm 28 5 0 392
gemm 28 28 5 2737
trsm 44 5 0 522
gemm 44 44 5 6953
trsm 60 13 0 3201
gemm 60 60 13 28647
trsm 28 5 0 418
gemm 28 28 5 2776
trsm 28 5 0 408
gemm 28 28 5 2818
trsm 44 5 0 438
gemm 44 44 5 6917
trsm 28 5 0 391
gemm 28 28 5 2740
trsm 28 5 0 383
gemm 28 28 5 4876
trsm 44 5 0 818
gemm 44 44 5 11937
trsm 60 13 0 5008
gemm 60 60 13 57949
trsm 92 13 0 4699
gemm 92 92 13 66423
trsm 124 29 0 35059
gemm 124 124 29 285140
trsm 188 29 0 47887
gemm 188 188 29 797954
trsm 28 5 0 739
gemm 28 28 5 5016
trsm 28 5 0 464
gemm 28 28 5 2963
trsm 44 5 0 559
gemm 44 44 5 7054
trsm 28 5 0 387
gemm 28 28 5 2950
trsm 28 5 0 377
gemm 28 28 5 2871
trsm 44 5 0 515
gemm 44 44 5 6984
trsm 60 13 0 3201
gemm 60 60 13 28624
trsm 28 5 0 407
gemm 28 28 5 2743
trsm 28 5 0 394
gemm 28 28 5 2823
trsm 44 5 0 527
gemm 44 44 5 6962
trsm 28 5 0 727
gemm 28 28 5 5024
trsm 28 5 0 621
gemm 28 28 5 4944
trsm 44 5 0 955
gemm 44 44 5 12747
trsm 60 13 0 3170
gemm 60 60 13 28593
trsm 92 13 0 4693
gemm 92 92 13 66279
trsm 28 5 0 444
gemm 28 28 5 2783
trsm 28 5 0 432
gemm 28 28 5 2730
trsm 44 5 0 459
gemm 44 44 5 6913
trsm 28 5 0 722
gemm 28 28 5 5168
trsm 28 5 0 570
gemm 28 28 5 5107
trsm 44 5 0 597
gemm 44 44 5 11703
trsm 60 13 0 3200
gemm 60 60 13 28609
trsm 28 5 0 516
gemm 28 28 5 4845
trsm 28 5 0 417
gemm 28 28 5 2881
trsm 44 5 0 561
gemm 44 44 5 6957
trsm 28 5 0 387
gemm 28 28 5 2907
trsm 28 5 0 396
gemm 28 28 5 2754
trsm 44 5 0 536
gemm 44 44 5 6952
trsm 60 13 0 3163
gemm 60 60 13 28615
trsm 92 13 0 8217
gemm 92 92 13 125076
trsm 124 29 0 32525
gemm 124 124 29 288183
trsm 28 5 0 539
gemm 28 28 5 2821
trsm 28 5 0 427
gemm 28 28 5 2743
trsm 44 5 0 487
gemm 44 44 5 6948
trsm 28 5 0 423
gemm 28 28 5 2825
trsm 28 5 0 418
gemm 28 28 5 2734
trsm 44 5 0 519
gemm 44 44 5 6945
trsm 60 13 0 3101
gemm 60 60 13 28602
trsm 28 5 0 426
gemm 28 28 5 2790
trsm 28 5 0 613
gemm 28 28 5 4969
trsm 44 5 0 812
gemm 44 44 5 11988
trsm 28 5 0 494
gemm 28 28 5 2743
trsm 28 5 0 397
gemm 28 28 5 2729
trsm 44 5 0 458
gemm 44 44 5 6917
trsm 60 13 0 3134
gemm 60 60 13 28614
trsm 92 13 0 4686
gemm 92 92 13 70649
trsm 28 5 0 460
gemm 28 28 5 2767
trsm 28 5 0 409
gemm 28 28 5 2766
trsm 44 5 0 871
gemm 44 44 5 12308
trsm 28 5 0 510
gemm 28 28 5 2801
trsm 28 5 0 377
gemm 28 28 5 2756
trsm 44 5 0 549
gemm 44 44 5 6956
trsm 60 13 0 3212
gemm 60 60 13 28610
trsm 28 5 0 409
gemm 28 28 5 2751
trsm 28 5 0 381
gemm 28 28 5 2780
trsm 44 5 0 461
gemm 44 44 5 6931
trsm 28 5 0 439
gemm 28 28 5 2791
trsm 28 5 0 408
gemm 28 28 5 2724
trsm 44 5 0 529
gemm 44 44 5 6946
trsm 60 13 0 5188
gemm 60 60 13 51745
trsm 92 13 0 4760
gemm 92 92 13 66639
trsm 124 29 0 32666
gemm 124 124 29 295354
trsm 188 29 0 47916
gemm 188 188 29 803949
trsm 281 32 0 85922
gemm 281 281 32 1928142
trsm 252 29 0 63362
gemm 252 252 29 1342258
trsm 28 5 0 554
gemm 28 28 5 2840
trsm 28 5 0 452
gemm 28 28 5 2834
trsm 44 5 0 499
gemm 44 44 5 6961
trsm 28 5 0 408
gemm 28 28 5 2893
trsm 28 5 0 641
gemm 28 28 5 4943
trsm 44 5 0 829
gemm 44 44 5 11907
trsm 60 13 0 5511
gemm 60 60 13 52400
trsm 28 5 0 442
gemm 28 28 5 2838
trsm 28 5 0 431
gemm 28 28 5 2749
trsm 44 5 0 512
gemm 44 44 5 7007
trsm 28 5 0 397
gemm 28 28 5 2771
trsm 28 5 0 393
gemm 28 28 5 2872
trsm 44 5 0 431
gemm 44 44 5 6945
trsm 60 13 0 3173
gemm 60 60 13 28569
trsm 92 13 0 4643
gemm 92 92 13 122336
trsm 28 5 0 524
gemm 28 28 5 2824
trsm 28 5 0 388
gemm 28 28 5 2823
trsm 44 5 0 558
gemm 44 44 5 6988
trsm 28 5 0 422
gemm 28 28 5 2899
trsm 28 5 0 400
gemm 28 28 5 2753
trsm 44 5 0 541
gemm 44 44 5 6953
trsm 60 13 0 3170
gemm 60 60 13 28647
trsm 28 5 0 708
gemm 28 28 5 5140
trsm 28 5 0 589
gemm 28 28 5 2912
trsm 44 5 0 436
gemm 44 44 5 6893
trsm 28 5 0 394
gemm 28 28 5 2725
trsm 28 5 0 389
gemm 28 28 5 2788
trsm 44 5 0 518
gemm 44 44 5 7006
trsm 60 13 0 5448
gemm 60 60 13 53394
trsm 92 13 0 4786
gemm 92 92 13 66827
trsm 124 29 0 50651
gemm 124 124 29 310799
trsm 28 5 0 549
gemm 28 28 5 2830
trsm 28 5 0 574
gemm 28 28 5 4801
trsm 44 5 0 805
gemm 44 44 5 11726
trsm 28 5 0 651
gemm 28 28 5 5269
trsm 28 5 0 452
gemm 28 28 5 2752
trsm 44 5 0 515
gemm 44 44 5 6952
trsm 60 13 0 3185
gemm 60 60 13 29595
trsm 28 5 0 431
gemm 28 28 5 2755
trsm 28 5 0 389
gemm 28 28 5 2756
trsm 44 5 0 535
gemm 44 44 5 7166
trsm 28 5 0 418
gemm 28 28 5 2751
trsm 28 5 0 540
gemm 28 28 5 4035
trsm 44 5 0 873
gemm 44 44 5 9470
trsm 60 13 0 3163
gemm 60 60 13 28601
trsm 92 13 0 4664
gemm 92 92 13 66282
trsm 28 5 0 460
gemm 28 28 5 2790
trsm 28 5 0 419
gemm 28 28 5 2756
trsm 44 5 0 474
gemm 44 44 5 6911
trsm 28 5 0 442
gemm 28 28 5 2861
trsm 28 5 0 655
gemm 28 28 5 5024
trsm 44 5 0 635
gemm 44 44 5 11929
trsm 60 13 0 4814
gemm 60 60 13 45672
trsm 28 5 0 440
gemm 28 28 5 2850
trsm 28 5 0 394
gemm 28 28 5 2723
trsm 44 5 0 538
gemm 44 44 5 9404
trsm 28 5 0 440
gemm 28 28 5 2762
trsm 28 5 0 402
gemm 28 28 5 2759
trsm 44 5 0 469
gemm 44 44 5 6948
trsm 60 13 0 3139
gemm 60 60 13 28600
trsm 92 13 0 7980
gemm 92 92 13 129358
trsm 124 29 0 32616
gemm 124 124 29 288274
trsm 188 29 0 48126
gemm 188 188 29 773478
trsm 28 5 0 540
gemm 28 28 5 2850
trsm 28 5 0 731
gemm 28 28 5 5094
trsm 44 5 0 782
gemm 44 44 5 11741
trsm 28 5 0 455
gemm 28 28 5 2936
trsm 28 5 0 381
gemm 28 28 5 2865
trsm 44 5 0 571
gemm 44 44 5 7028
trsm 60 13 0 3181
gemm 60 60 13 28603
trsm 28 5 0 451
gemm 28 28 5 2842
trsm 28 5 0 425
gemm 28 28 5 2830
trsm 44 5 0 428
gemm 44 44 5 6927
trsm 28 5 0 578
gemm 28 28 5 4670
trsm 28 5 0 591
gemm 28 28 5 4802
trsm 44 5 0 679
gemm 44 44 5 11543
trsm 60 13 0 3173
gemm 60 60 13 28586
trsm 92 13 0 4713
gemm 92 92 13 66281
trsm 28 5 0 460
gemm 28 28 5 2811
trsm 28 5 0 537
gemm 28 28 5 2837
trsm 44 5 0 686
gemm 44 44 5 7052
trsm 28 5 0 826
gemm 28 28 5 5168
trsm 28 5 0 452
gemm 28 28 5 2821
trsm 44 5 0 543
gemm 44 44 5 6973
trsm 60 13 0 3141
gemm 60 60 13 28686
trsm 28 5 0 429
gemm 28 28 5 2777
trsm 28 5 0 396
gemm 28 28 5 2792
trsm 44 5 0 537
gemm 44 44 5 6985
trsm 28 5 0 406
gemm 28 28 5 2765
trsm 28 5 0 397
gemm 28 28 5 2795
trsm 44 5 0 524
gemm 44 44 5 6969
trsm 60 13 0 5342
gemm 60 60 13 51119
trsm 92 13 0 4993
gemm 92 92 13 66959
trsm 124 29 0 32576
gemm 124 124 29 285196
trsm 28 5 0 517
gemm 28 28 5 2854
trsm 28 5 0 413
gemm 28 28 5 2789
trsm 44 5 0 559
gemm 44 44 5 6987
trsm 28 5 0 389
gemm 28 28 5 2754
trsm 28 5 0 382
gemm 28 28 5 2813
trsm 44 5 0 443
gemm 44 44 5 6933
trsm 60 13 0 3179
gemm 60 60 13 28627
trsm 13 2 0 253
gemm 13 13 2 476
trsm 15 3 0 159
gemm 15 15 3 701
trsm 23 4 0 316
gemm 23 23 4 1564
trsm 31 5 0 403
gemm 31 31 5 3312
trsm 13 2 0 181
gemm 13 13 2 434
trsm 15 3 0 166
gemm 15 15 3 675
trsm 23 4 0 247
gemm 23 23 4 1485
trsm 31 5 0 420
gemm 31 31 5 3317
trsm 43 9 0 1267
gemm 43 43 9 10530
trsm 28 5 0 420
gemm 28 28 5 2812
trsm 28 5 0 425
gemm 28 28 5 2731
trsm 28 5 0 400
gemm 28 28 5 2732
trsm 44 5 0 521
gemm 44 44 5 19291
trsm 56 7 0 987
gemm 56 56 7 13663
trsm 63 17 0 5653
gemm 63 63 17 79963
trsm 13 2 0 330
gemm 13 13 2 493
trsm 15 3 0 158
gemm 15 15 3 650
trsm 23 4 0 316
gemm 23 23 4 1569
trsm 31 5 0 449
gemm 31 31 5 3316
trsm 13 2 0 164
gemm 13 13 2 419
trsm 15 3 0 158
gemm 15 15 3 680
trsm 23 4 0 316
gemm 23 23 4 1552
trsm 31 5 0 329
gemm 31 31 5 3272
trsm 43 9 0 1797
gemm 43 43 9 11609
trsm 28 5 0 420
gemm 28 28 5 2800
trsm 28 5 0 427
gemm 28 28 5 2737
trsm 28 5 0 399
gemm 28 28 5 2734
trsm 44 5 0 705
gemm 44 44 5 12291
trsm 56 7 0 1557
gemm 56 56 7 23867
trsm 63 17 0 8335
gemm 63 63 17 72020
trsm 91 17 0 8443
gemm 91 91 17 115518
trsm 95 27 0 22192
gemm 95 95 27 190461
trsm 28 5 0 547
gemm 28 28 5 2838
trsm 28 5 0 406
gemm 28 28 5 2887
trsm 44 5 0 491
gemm 44 44 5 7016
trsm 28 5 0 413
gemm 28 28 5 2760
trsm 28 5 0 372
gemm 28 28 5 2763
trsm 44 5 0 525
gemm 44 44 5 6989
trsm 60 13 0 3150
gemm 60 60 13 28611
trsm 13 2 0 320
gemm 13 13 2 776
trsm 15 3 0 337
gemm 15 15 3 1228
trsm 23 4 0 286
gemm 23 23 4 1487
trsm 31 5 0 459
gemm 31 31 5 3344
trsm 13 2 0 179
gemm 13 13 2 439
trsm 15 3 0 163
gemm 15 15 3 689
trsm 23 4 0 316
gemm 23 23 4 1542
trsm 31 5 0 338
gemm 31 31 5 3258
trsm 43 9 0 1270
gemm 43 43 9 10521
trsm 28 5 0 433
gemm 28 28 5 2876
trsm 28 5 0 415
gemm 28 28 5 2727
trsm 28 5 0 529
gemm 28 28 5 4457
trsm 44 5 0 537
gemm 44 44 5 6979
trsm 56 7 0 980
gemm 56 56 7 13759
trsm 63 17 0 9617
gemm 63 63 17 75226
trsm 13 2 0 325
gemm 13 13 2 434
trsm 15 3 0 156
gemm 15 15 3 647
trsm 23 4 0 312
gemm 23 23 4 1561
trsm 31 5 0 367
gemm 31 31 5 3282
trsm 13 2 0 193
gemm 13 13 2 431
trsm 15 3 0 168
gemm 15 15 3 688
trsm 23 4 0 312
gemm 23 23 4 1541
trsm 31 5 0 763
gemm 31 31 5 3330
trsm 43 9 0 1146
gemm 43 43 9 10434
trsm 28 5 0 446
gemm 28 28 5 2807
trsm 28 5 0 454
gemm 28 28 5 2753
trsm 28 5 0 663
gemm 28 28 5 4719
trsm 44 5 0 660
gemm 44 44 5 11733
trsm 56 7 0 1608
gemm 56 56 7 30558
trsm 63 17 0 8626
gemm 63 63 17 48615
trsm 91 17 0 8668
gemm 91 91 17 92040
trsm 95 27 0 22212
gemm 95 95 27 158678
trsm 155 17 0 13719
gemm 155 155 17 262676
trsm 186 32 0 58633
gemm 186 186 32 819792
trsm 159 27 0 35683
gemm 159 159 27 559675
trsm 252 32 0 77972
gemm 252 252 32 1375497
trsm 223 29 0 57294
gemm 223 223 29 1048148
trsm 28 5 0 517
gemm 28 28 5 2876
trsm 28 5 0 425
gemm 28 28 5 2825
trsm 44 5 0 557
gemm 44 44 5 6974
trsm 28 5 0 410
gemm 28 28 5 2811
trsm 28 5 0 646
gemm 28 28 5 4960
trsm 44 5 0 813
gemm 44 44 5 12076
trsm 60 13 0 3198
gemm 60 60 13 28688
trsm 28 5 0 430
gemm 28 28 5 2772
trsm 28 5 0 392
gemm 28 28 5 2845
trsm 44 5 0 465
gemm 44 44 5 6914
trsm 28 5 0 404
gemm 28 28 5 2755
trsm 28 5 0 377
gemm 28 28 5 2783
trsm 44 5 0 450
gemm 44 44 5 6911
trsm 60 13 0 3187
gemm 60 60 13 28603
trsm 92 13 0 4621
gemm 92 92 13 148965
trsm 28 5 0 587
gemm 28 28 5 2817
trsm 28 5 0 380
gemm 28 28 5 2871
trsm 44 5 0 541
gemm 44 44 5 6988
trsm 28 5 0 415
gemm 28 28 5 2880
trsm 28 5 0 396
gemm 28 28 5 2736
trsm 44 5 0 432
gemm 44 44 5 6913
trsm 60 13 0 3248
gemm 60 60 13 28634
trsm 28 5 0 389
gemm 28 28 5 2782
trsm 28 5 0 633
gemm 28 28 5 4662
trsm 44 5 0 780
gemm 44 44 5 7285
trsm 28 5 0 399
gemm 28 28 5 2738
trsm 28 5 0 351
gemm 28 28 5 2789
trsm 44 5 0 518
gemm 44 44 5 7008
trsm 60 13 0 3186
gemm 60 60 13 28578
trsm 92 13 0 4629
gemm 92 92 13 66341
trsm 124 29 0 32465
gemm 124 124 29 396985
trsm 28 5 0 545
gemm 28 28 5 2869
trsm 28 5 0 439
gemm 28 28 5 2810
trsm 44 5 0 487
gemm 44 44 5 6951
trsm 28 5 0 496
gemm 28 28 5 2796
trsm 28 5 0 395
gemm 28 28 5 2749
trsm 44 5 0 461
gemm 44 44 5 6932
trsm 60 13 0 3204
gemm 60 60 13 28613
trsm 28 5 0 417
gemm 28 28 5 2790
trsm 28 5 0 439
gemm 28 28 5 2842
trsm 44 5 0 532
gemm 44 44 5 9515
trsm 28 5 0 402
gemm 28 28 5 2728
trsm 28 5 0 439
gemm 28 28 5 2788
trsm 44 5 0 520
gemm 44 44 5 6940
trsm 60 13 0 4526
gemm 60 60 13 51407
trsm 92 13 0 7708
gemm 92 92 13 109714
trsm 28 5 0 1513
gemm 28 28 5 5396
trsm 28 5 0 482
gemm 28 28 5 2789
trsm 44 5 0 575
gemm 44 44 5 6981
trsm 28 5 0 419
gemm 28 28 5 2811
trsm 28 5 0 358
gemm 28 28 5 2890
trsm 44 5 0 726
gemm 44 44 5 12196
trsm 60 13 0 4777
gemm 60 60 13 56375
trsm 28 5 0 470
gemm 28 28 5 2879
trsm 28 5 0 431
gemm 28 28 5 2742
trsm 44 5 0 432
gemm 44 44 5 6924
trsm 28 5 0 471
gemm 28 28 5 4853
trsm 28 5 0 453
gemm 28 28 5 2737
trsm 44 5 0 438
gemm 44 44 5 6933
trsm 60 13 0 3182
gemm 60 60 13 28592
trsm 92 13 0 4641
gemm 92 92 13 131845
trsm 124 29 0 44711
gemm 124 124 29 310723
trsm 188 29 0 48076
gemm 188 188 29 681472
trsm 28 5 0 552
gemm 28 28 5 2806
trsm 28 5 0 439
gemm 28 28 5 2903
trsm 44 5 0 562
gemm 44 44 5 7063
trsm 28 5 0 415
gemm 28 28 5 2844
trsm 28 5 0 641
gemm 28 28 5 4820
trsm 44 5 0 844
gemm 44 44 5 12359
trsm 60 13 0 5316
gemm 60 60 13 44607
trsm 28 5 0 433
gemm 28 28 5 2764
trsm 28 5 0 387
gemm 28 28 5 2730
trsm 44 5 0 456
gemm 44 44 5 6975
trsm 28 5 0 401
gemm 28 28 5 2761
trsm 28 5 0 413
gemm 28 28 5 2730
trsm 44 5 0 514
gemm 44 44 5 6991
trsm 60 13 0 3127
gemm 60 60 13 28566
trsm 92 13 0 7867
gemm 92 92 13 128318
trsm 28 5 0 491
gemm 28 28 5 2819
trsm 28 5 0 391
gemm 28 28 5 2904
trsm 44 5 0 451
gemm 44 44 5 7006
trsm 28 5 0 426
gemm 28 28 5 2760
trsm 28 5 0 378
gemm 28 28 5 2786
trsm 44 5 0 450
gemm 44 44 5 6919
trsm 60 13 0 3217
gemm 60 60 13 28615
trsm 28 5 0 470
gemm 28 28 5 2786
trsm 28 5 0 388
gemm 28 28 5 2724
trsm 44 5 0 522
gemm 44 44 5 6964
trsm 28 5 0 380
gemm 28 28 5 2852
trsm 28 5 0 368
gemm 28 28 5 2720
trsm 44 5 0 513
gemm 44 44 5 6962
trsm 60 13 0 3137
gemm 60 60 13 28556
trsm 92 13 0 4649
gemm 92 92 13 66344
trsm 124 29 0 32590
gemm 124 124 29 425746
trsm 28 5 0 541
gemm 28 28 5 2820
trsm 28 5 0 449
gemm 28 28 5 2771
trsm 44 5 0 467
gemm 44 44 5 6931
trsm 28 5 0 734
gemm 28 28 5 5050
trsm 28 5 0 465
gemm 28 28 5 2799
trsm 44 5 0 522
gemm 44 44 5 7023
trsm 60 13 0 3110
gemm 60 60 13 28582
trsm 13 2 0 179
gemm 13 13 2 491
trsm 15 3 0 151
gemm 15 15 3 753
trsm 23 4 0 301
gemm 23 23 4 1570
trsm 31 5 0 463
gemm 31 31 5 3364
trsm 13 2 0 181
gemm 13 13 2 444
trsm 15 3 0 157
gemm 15 15 3 738
trsm 23 4 0 321
gemm 23 23 4 1561
trsm 31 5 0 371
gemm 31 31 5 3260
trsm 43 9 0 1272
gemm 43 43 9 10541
trsm 28 5 0 423
gemm 28 28 5 2800
trsm 28 5 0 725
gemm 28 28 5 4878
trsm 28 5 0 514
gemm 28 28 5 2794
trsm 44 5 0 530
gemm 44 44 5 6990
trsm 56 7 0 957
gemm 56 56 7 13683
trsm 63 17 0 5616
gemm 63 63 17 41030
trsm 13 2 0 193
gemm 13 13 2 438
trsm 15 3 0 150
gemm 15 15 3 714
trsm 23 4 0 319
gemm 23 23 4 1565
trsm 31 5 0 365
gemm 31 31 5 3303
trsm 13 2 0 174
gemm 13 13 2 408
trsm 15 3 0 147
gemm 15 15 3 714
trsm 23 4 0 307
gemm 23 23 4 1516
trsm 31 5 0 347
gemm 31 31 5 3260
trsm 43 9 0 1216
gemm 43 43 9 71969
trsm 28 5 0 443
gemm 28 28 5 2810
trsm 28 5 0 396
gemm 28 28 5 2744
trsm 28 5 0 391
gemm 28 28 5 2800
trsm 44 5 0 471
gemm 44 44 5 6919
trsm 56 7 0 984
gemm 56 56 7 13673
trsm 63 17 0 5605
gemm 63 63 17 40981
trsm 91 17 0 8613
gemm 91 91 17 114198
trsm 95 27 0 36115
gemm 95 95 27 228450
trsm 28 5 0 534
gemm 28 28 5 2867
trsm 28 5 0 392
gemm 28 28 5 2788
trsm 44 5 0 565
gemm 44 44 5 7203
trsm 28 5 0 443
gemm 28 28 5 2804
trsm 28 5 0 679
gemm 28 28 5 4891
trsm 44 5 0 785
gemm 44 44 5 12398
trsm 60 13 0 5582
gemm 60 60 13 30646
trsm 13 2 0 180
gemm 13 13 2 439
trsm 15 3 0 157
gemm 15 15 3 709
trsm 23 4 0 320
gemm 23 23 4 1584
trsm 31 5 0 388
gemm 31 31 5 3365
trsm 13 2 0 178
gemm 13 13 2 422
trsm 15 3 0 156
gemm 15 15 3 657
trsm 23 4 0 316
gemm 23 23 4 1561
trsm 31 5 0 429
gemm 31 31 5 3310
trsm 43 9 0 1201
gemm 43 43 9 10491
trsm 28 5 0 415
gemm 28 28 5 2783
trsm 28 5 0 597
gemm 28 28 5 4736
trsm 28 5 0 444
gemm 28 28 5 2785
trsm 44 5 0 472
gemm 44 44 5 6985
trsm 56 7 0 983
gemm 56 56 7 13710
trsm 63 17 0 5695
gemm 63 63 17 40976
trsm 13 2 0 185
gemm 13 13 2 429
trsm 15 3 0 150
gemm 15 15 3 670
trsm 23 4 0 310
gemm 23 23 4 1565
trsm 31 5 0 377
gemm 31 31 5 3308
trsm 13 2 0 180
gemm 13 13 2 405
trsm 15 3 0 149
gemm 15 15 3 666
trsm 23 4 0 239
gemm 23 23 4 1487
trsm 31 5 0 422
gemm 31 31 5 3308
trsm 43 9 0 1218
gemm 43 43 9 10501
trsm 28 5 0 681
gemm 28 28 5 4977
trsm 28 5 0 479
gemm 28 28 5 2781
trsm 28 5 0 386
gemm 28 28 5 2742
trsm 44 5 0 534
gemm 44 44 5 6999
trsm 56 7 0 901
gemm 56 56 7 13676
trsm 63 17 0 5560
gemm 63 63 17 41009
trsm 91 17 0 8363
gemm 91 91 17 92128
trsm 95 27 0 44391
gemm 95 95 27 235768
trsm 155 17 0 13767
gemm 155 155 17 380219
trsm 186 32 0 57891
gemm 186 186 32 814634
trsm 159 27 0 35498
gemm 159 159 27 430630
trsm 252 32 0 78158
gemm 252 252 32 1522831
trsm 223 29 0 79301
gemm 223 223 29 1005451
trsm 364 32 0 110222
gemm 364 364 32 3044409
trsm 347 17 0 48039
gemm 347 347 17 1459306
trsm 442 32 0 215210
gemm 442 442 32 4388506
trsm 410 32 0 123875
gemm 410 410 32 3947367
trsm 378 32 0 200899
gemm 378 378 32 3149606
trsm 351 27 0 75348
gemm 351 351 27 2559269
trsm 572 32 0 184306
gemm 572 572 32 7453599
trsm 540 32 0 164090
gemm 540 540 32 6784226
trsm 508 32 0 153591
gemm 508 508 32 5877996
trsm 479 29 0 118153
gemm 479 479 29 4649002
trsm 28 5 0 550
gemm 28 28 5 2937
trsm 28 5 0 434
gemm 28 28 5 2805
trsm 44 5 0 590
gemm 44 44 5 7017
trsm 28 5 0 430
gemm 28 28 5 2771
trsm 28 5 0 400
gemm 28 28 5 2779
trsm 44 5 0 537
gemm 44 44 5 6971
trsm 60 13 0 3132
gemm 60 60 13 28587
trsm 28 5 0 407
gemm 28 28 5 2775
trsm 28 5 0 765
gemm 28 28 5 4901
trsm 44 5 0 907
gemm 44 44 5 12445
trsm 28 5 0 430
gemm 28 28 5 2767
trsm 28 5 0 368
gemm 28 28 5 2742
trsm 44 5 0 522
gemm 44 44 5 6970
trsm 60 13 0 3173
gemm 60 60 13 28539
trsm 92 13 0 4665
gemm 92 92 13 66294
trsm 28 5 0 484
gemm 28 28 5 2758
trsm 28 5 0 447
gemm 28 28 5 2754
trsm 44 5 0 461
gemm 44 44 5 11774
trsm 28 5 0 390
gemm 28 28 5 2774
trsm 28 5 0 367
gemm 28 28 5 2725
trsm 44 5 0 439
gemm 44 44 5 6982
trsm 60 13 0 3244
gemm 60 60 13 28605
trsm 28 5 0 406
gemm 28 28 5 2779
trsm 28 5 0 384
gemm 28 28 5 2726
trsm 44 5 0 507
gemm 44 44 5 6985
trsm 28 5 0 391
gemm 28 28 5 2730
trsm 28 5 0 392
gemm 28 28 5 2724
trsm 44 5 0 508
gemm 44 44 5 6958
trsm 60 13 0 4696
gemm 60 60 13 56815
trsm 92 13 0 6877
gemm 92 92 13 66743
trsm 124 29 0 34637
gemm 124 124 29 285527
trsm 28 5 0 578
gemm 28 28 5 2864
trsm 28 5 0 593
gemm 28 28 5 2898
trsm 44 5 0 559
gemm 44 44 5 6959
trsm 28 5 0 417
gemm 28 28 5 2862
trsm 28 5 0 420
gemm 28 28 5 2910
trsm 44 5 0 555
gemm 44 44 5 7018
trsm 60 13 0 3137
gemm 60 60 13 28594
trsm 28 5 0 596
gemm 28 28 5 5071
trsm 28 5 0 533
gemm 28 28 5 4680
trsm 44 5 0 559
gemm 44 44 5 6975
trsm 28 5 0 370
gemm 28 28 5 2743
trsm 28 5 0 360
gemm 28 28 5 2885
trsm 44 5 0 456
gemm 44 44 5 6925
trsm 60 13 0 3130
gemm 60 60 13 29489
trsm 92 13 0 4622
gemm 92 92 13 66379
trsm 28 5 0 692
gemm 28 28 5 5032
trsm 28 5 0 729
gemm 28 28 5 4776
trsm 44 5 0 698
gemm 44 44 5 11683
trsm 28 5 0 447
gemm 28 28 5 2802
trsm 28 5 0 495
gemm 28 28 5 5047
trsm 44 5 0 520
gemm 44 44 5 6982
trsm 60 13 0 3215
gemm 60 60 13 30937
trsm 28 5 0 418
gemm 28 28 5 2761
trsm 28 5 0 405
gemm 28 28 5 2725
trsm 44 5 0 501
gemm 44 44 5 6968
trsm 28 5 0 687
gemm 28 28 5 5071
trsm 28 5 0 476
gemm 28 28 5 2789
trsm 44 5 0 501
gemm 44 44 5 6984
trsm 60 13 0 3128
gemm 60 60 13 28574
trsm 92 13 0 6338
gemm 92 92 13 93850
trsm 124 29 0 32609
gemm 124 124 29 438470
trsm 188 29 0 47857
gemm 188 188 29 769687
trsm 28 5 0 507
gemm 28 28 5 2853
trsm 28 5 0 366
gemm 28 28 5 2835
trsm 44 5 0 549
gemm 44 44 5 7015
trsm 28 5 0 409
gemm 28 28 5 2864
trsm 28 5 0 403
gemm 28 28 5 2784
trsm 44 5 0 464
gemm 44 44 5 6946
trsm 60 13 0 3164
gemm 60 60 13 28619
trsm 28 5 0 710
gemm 28 28 5 4925
trsm 28 5 0 438
gemm 28 28 5 2884
trsm 44 5 0 519
gemm 44 44 5 7073
trsm 28 5 0 403
gemm 28 28 5 2790
trsm 28 5 0 440
gemm 28 28 5 2845
trsm 44 5 0 504
gemm 44 44 5 9344
trsm 60 13 0 3174
gemm 60 60 13 28554
trsm 92 13 0 4685
gemm 92 92 13 66298
trsm 28 5 0 705
gemm 28 28 5 5124
trsm 28 5 0 472
gemm 28 28 5 2768
trsm 44 5 0 486
gemm 44 44 5 6957
trsm 28 5 0 464
gemm 28 28 5 2865
trsm 28 5 0 385
gemm 28 28 5 2730
trsm 44 5 0 524
gemm 44 44 5 7044
trsm 60 13 0 4354
gemm 60 60 13 28569
trsm 28 5 0 426
gemm 28 28 5 2774
trsm 28 5 0 393
gemm 28 28 5 2723
trsm 44 5 0 467
gemm 44 44 5 6960
trsm 28 5 0 706
gemm 28 28 5 4889
trsm 28 5 0 485
gemm 28 28 5 2768
trsm 44 5 0 463
gemm 44 44 5 6961
trsm 60 13 0 3163
gemm 60 60 13 28552
trsm 92 13 0 4688
gemm 92 92 13 66316
trsm 124 29 0 32723
gemm 124 124 29 417230
trsm 28 5 0 517
gemm 28 28 5 2813
trsm 28 5 0 425
gemm 28 28 5 2891
trsm 44 5 0 527
gemm 44 44 5 7006
trsm 28 5 0 663
gemm 28 28 5 4664
trsm 28 5 0 654
gemm 28 28 5 4831
trsm 44 5 0 537
gemm 44 44 5 6998
trsm 60 13 0 3177
gemm 60 60 13 28637
trsm 28 5 0 379
gemm 28 28 5 2744
trsm 28 5 0 382
gemm 28 28 5 2734
trsm 44 5 0 433
gemm 44 44 5 6906
trsm 28 5 0 397
gemm 28 28 5 2734
trsm 28 5 0 376
gemm 28 28 5 2718
trsm 44 5 0 442
gemm 44 44 5 6899
trsm 60 13 0 3124
gemm 60 60 13 28607
trsm 92 13 0 7123
gemm 92 92 13 107065
trsm 28 5 0 506
gemm 28 28 5 2851
trsm 28 5 0 479
gemm 28 28 5 2922
trsm 44 5 0 565
gemm 44 44 5 6964
trsm 28 5 0 407
gemm 28 28 5 2858
trsm 28 5 0 372
gemm 28 28 5 2737
trsm 44 5 0 457
gemm 44 44 5 6914
trsm 60 13 0 3150
gemm 60 60 13 28618
trsm 28 5 0 711
gemm 28 28 5 4908
trsm 28 5 0 449
gemm 28 28 5 2764
trsm 44 5 0 566
gemm 44 44 5 6974
trsm 28 5 0 368
gemm 28 28 5 2824
trsm 28 5 0 397
gemm 28 28 5 2779
trsm 44 5 0 493
gemm 44 44 5 6964
trsm 60 13 0 3154
gemm 60 60 13 28571
trsm 92 13 0 4658
gemm 92 92 13 66320
trsm 124 29 0 51912
gemm 124 124 29 298385
trsm 188 29 0 53458
gemm 188 188 29 643822
trsm 281 32 0 86943
gemm 281 281 32 1828348
trsm 252 29 0 63764
gemm 252 252 29 1429283
trsm 28 5 0 520
gemm 28 28 5 2906
trsm 28 5 0 388
gemm 28 28 5 2933
trsm 44 5 0 547
gemm 44 44 5 6987
trsm 28 5 0 387
gemm 28 28 5 2904
trsm 28 5 0 429
gemm 28 28 5 2802
trsm 44 5 0 531
gemm 44 44 5 6965
trsm 60 13 0 3174
gemm 60 60 13 28664
trsm 28 5 0 717
gemm 28 28 5 5289
trsm 28 5 0 641
gemm 28 28 5 5169
trsm 44 5 0 789
gemm 44 44 5 12193
trsm 28 5 0 412
gemm 28 28 5 2791
trsm 28 5 0 379
gemm 28 28 5 2771
trsm 44 5 0 446
gemm 44 44 5 6958
trsm 60 13 0 3135
gemm 60 60 13 28597
trsm 92 13 0 4682
gemm 92 92 13 66329
trsm 28 5 0 728
gemm 28 28 5 5114
trsm 28 5 0 416
gemm 28 28 5 2956
trsm 44 5 0 533
gemm 44 44 5 7033
trsm 28 5 0 398
gemm 28 28 5 2862
trsm 28 5 0 403
gemm 28 28 5 2751
trsm 44 5 0 525
gemm 44 44 5 7008
trsm 60 13 0 3156
gemm 60 60 13 31227
trsm 28 5 0 408
gemm 28 28 5 2824
trsm 28 5 0 404
gemm 28 28 5 2756
trsm 44 5 0 523
gemm 44 44 5 35205
trsm 28 5 0 642
gemm 28 28 5 4897
trsm 28 5 0 443
gemm 28 28 5 2751
trsm 44 5 0 554
gemm 44 44 5 6971
trsm 60 13 0 3149
gemm 60 60 13 28568
trsm 92 13 0 4611
gemm 92 92 13 66243
trsm 124 29 0 32687
gemm 124 124 29 412338
trsm 28 5 0 512
gemm 28 28 5 2818
trsm 28 5 0 382
gemm 28 28 5 2907
trsm 44 5 0 541
gemm 44 44 5 6991
trsm 28 5 0 755
gemm 28 28 5 5105
trsm 28 5 0 484
gemm 28 28 5 2805
trsm 44 5 0 462
gemm 44 44 5 6916
trsm 60 13 0 3206
gemm 60 60 13 28643
trsm 28 5 0 388
gemm 28 28 5 2749
trsm 28 5 0 390
gemm 28 28 5 2783
trsm 44 5 0 536
gemm 44 44 5 6981
trsm 28 5 0 379
gemm 28 28 5 2767
trsm 28 5 0 408
gemm 28 28 5 2850
trsm 44 5 0 521
gemm 44 44 5 7030
trsm 60 13 0 5439
gemm 60 60 13 51616
trsm 92 13 0 4711
gemm 92 92 13 66694
trsm 28 5 0 477
gemm 28 28 5 2772
trsm 28 5 0 401
gemm 28 28 5 2838
trsm 44 5 0 534
gemm 44 44 5 6965
trsm 28 5 0 388
gemm 28 28 5 2841
trsm 28 5 0 407
gemm 28 28 5 2877
trsm 44 5 0 523
gemm 44 44 5 6959
trsm 60 13 0 3194
gemm 60 60 13 57698
trsm 28 5 0 532
gemm 28 28 5 2828
trsm 28 5 0 390
gemm 28 28 5 2743
trsm 44 5 0 468
gemm 44 44 5 6917
trsm 28 5 0 396
gemm 28 28 5 2766
trsm 28 5 0 385
gemm 28 28 5 2822
trsm 44 5 0 456
gemm 44 44 5 6954
trsm 60 13 0 3153
gemm 60 60 13 28602
trsm 92 13 0 4669
gemm 92 92 13 66258
trsm 124 29 0 52127
gemm 124 124 29 286453
trsm 188 29 0 49901
gemm 188 188 29 643382
trsm 28 5 0 476
gemm 28 28 5 2871
trsm 28 5 0 495
gemm 28 28 5 2857
trsm 44 5 0 542
gemm 44 44 5 7013
trsm 28 5 0 421
gemm 28 28 5 2975
trsm 28 5 0 687
gemm 28 28 5 5156
trsm 44 5 0 762
gemm 44 44 5 12262
trsm 60 13 0 3181
gemm 60 60 13 28620
trsm 28 5 0 690
gemm 28 28 5 5466
trsm 28 5 0 411
gemm 28 28 5 2882
trsm 44 5 0 458
gemm 44 44 5 8448
trsm 28 5 0 391
gemm 28 28 5 2774
trsm 28 5 0 378
gemm 28 28 5 2735
trsm 44 5 0 520
gemm 44 44 5 6952
trsm 60 13 0 3120
gemm 60 60 13 28553
trsm 92 13 0 7439
gemm 92 92 13 128153
trsm 28 5 0 522
gemm 28 28 5 2806
trsm 28 5 0 399
gemm 28 28 5 2756
trsm 44 5 0 457
gemm 44 44 5 6962
trsm 28 5 0 424
gemm 28 28 5 2764
trsm 28 5 0 360
gemm 28 28 5 2789
trsm 44 5 0 451
gemm 44 44 5 6901
trsm 60 13 0 3369
gemm 60 60 13 28937
trsm 28 5 0 452
gemm 28 28 5 2776
trsm 28 5 0 380
gemm 28 28 5 2738
trsm 44 5 0 510
gemm 44 44 5 7033
trsm 28 5 0 365
gemm 28 28 5 2738
trsm 28 5 0 418
gemm 28 28 5 2732
trsm 44 5 0 513
gemm 44 44 5 7045
trsm 60 13 0 3172
gemm 60 60 13 28603
trsm 92 13 0 4695
gemm 92 92 13 66272
trsm 124 29 0 52537
gemm 124 124 29 287403
trsm 28 5 0 714
gemm 28 28 5 4919
trsm 28 5 0 675
gemm 28 28 5 3149
trsm 44 5 0 479
gemm 44 44 5 6901
trsm 28 5 0 399
gemm 28 28 5 2848
trsm 28 5 0 378
gemm 28 28 5 2876
trsm 44 5 0 450
gemm 44 44 5 6895
trsm 60 13 0 3139
gemm 60 60 13 28644
trsm 28 5 0 405
gemm 28 28 5 2775
trsm 28 5 0 396
gemm 28 28 5 2831
trsm 44 5 0 526
gemm 44 44 5 6964
trsm 28 5 0 387
gemm 28 28 5 28483
trsm 28 5 0 640
gemm 28 28 5 4909
trsm 44 5 0 698
gemm 44 44 5 11718
trsm 60 13 0 3179
gemm 60 60 13 28574
trsm 92 13 0 4641
gemm 92 92 13 66302
trsm 28 5 0 455
gemm 28 28 5 2787
trsm 28 5 0 402
gemm 28 28 5 2895
trsm 44 5 0 550
gemm 44 44 5 6976
trsm 28 5 0 402
gemm 28 28 5 2782
trsm 28 5 0 669
gemm 28 28 5 10748
trsm 44 5 0 803
gemm 44 44 5 12143
trsm 60 13 0 3236
gemm 60 60 13 28613
trsm 28 5 0 473
gemm 28 28 5 3216
trsm 28 5 0 388
gemm 28 28 5 2734
trsm 44 5 0 459
gemm 44 44 5 6906
trsm 28 5 0 388
gemm 28 28 5 2724
trsm 28 5 0 411
gemm 28 28 5 2749
trsm 44 5 0 444
gemm 44 44 5 6909
trsm 60 13 0 14664
gemm 60 60 13 29362
trsm 92 13 0 7567
gemm 92 92 13 130046
trsm 124 29 0 33545
gemm 124 124 29 288284
trsm 188 29 0 48069
gemm 188 188 29 730743
trsm 281 32 0 207890
gemm 281 281 32 1818329
trsm 252 29 0 110628
gemm 252 252 29 1372929
trsm 409 32 0 124480
gemm 409 409 32 3879432
trsm 380 29 0 93995
gemm 380 380 29 2964876
trsm 28 5 0 535
gemm 28 28 5 2903
trsm 28 5 0 385
gemm 28 28 5 2901
trsm 44 5 0 473
gemm 44 44 5 7042
trsm 28 5 0 400
gemm 28 28 5 2936
trsm 28 5 0 731
gemm 28 28 5 4702
trsm 44 5 0 789
gemm 44 44 5 11944
trsm 60 13 0 3168
gemm 60 60 13 28633
trsm 28 5 0 429
gemm 28 28 5 2746
trsm 28 5 0 361
gemm 28 28 5 2903
trsm 44 5 0 557
gemm 44 44 5 6980
trsm 28 5 0 424
gemm 28 28 5 2830
trsm 28 5 0 364
gemm 28 28 5 2859
trsm 44 5 0 556
gemm 44 44 5 21096
trsm 60 13 0 3157
gemm 60 60 13 28558
trsm 92 13 0 7765
gemm 92 92 13 129322
trsm 28 5 0 483
gemm 28 28 5 2840
trsm 28 5 0 402
gemm 28 28 5 2838
trsm 44 5 0 551
gemm 44 44 5 7065
trsm 28 5 0 411
gemm 28 28 5 2898
trsm 28 5 0 370
gemm 28 28 5 2848
trsm 44 5 0 532
gemm 44 44 5 6984
trsm 60 13 0 3181
gemm 60 60 13 28618
trsm 28 5 0 650
gemm 28 28 5 4943
trsm 28 5 0 456
gemm 28 28 5 2822
trsm 44 5 0 458
gemm 44 44 5 6993
trsm 28 5 0 393
gemm 28 28 5 2835
trsm 28 5 0 355
gemm 28 28 5 2740
trsm 44 5 0 456
gemm 44 44 5 6978
trsm 60 13 0 3144
gemm 60 60 13 31281
trsm 92 13 0 4671
gemm 92 92 13 66279
trsm 124 29 0 59443
gemm 124 124 29 340143
trsm 28 5 0 542
gemm 28 28 5 2869
trsm 28 5 0 414
gemm 28 28 5 2843
trsm 44 5 0 524
gemm 44 44 5 6983
trsm 28 5 0 404
gemm 28 28 5 2754
trsm 28 5 0 410
gemm 28 28 5 2807
trsm 44 5 0 510
gemm 44 44 5 6989
trsm 60 13 0 3192
gemm 60 60 13 28613
trsm 28 5 0 478
gemm 28 28 5 2736
trsm 28 5 0 371
gemm 28 28 5 2744
trsm 44 5 0 451
gemm 44 44 5 6920
trsm 28 5 0 621
gemm 28 28 5 5060
trsm 28 5 0 636
gemm 28 28 5 5248
trsm 44 5 0 764
gemm 44 44 5 11668
trsm 60 13 0 3177
gemm 60 60 13 28587
trsm 92 13 0 4684
gemm 92 92 13 66292
trsm 28 5 0 415
gemm 28 28 5 2780
trsm 28 5 0 383
gemm 28 28 5 2846
trsm 44 5 0 474
gemm 44 44 5 6933
trsm 28 5 0 626
gemm 28 28 5 3210
trsm 28 5 0 402
gemm 28 28 5 2905
trsm 44 5 0 481
gemm 44 44 5 6993
trsm 60 13 0 3187
gemm 60 60 13 28582
trsm 28 5 0 682
gemm 28 28 5 4727
trsm 28 5 0 616
gemm 28 28 5 4754
trsm 44 5 0 872
gemm 44 44 5 7003
trsm 28 5 0 494
gemm 28 28 5 2766
trsm 28 5 0 408
gemm 28 28 5 2868
trsm 44 5 0 482
gemm 44 44 5 6955
trsm 60 13 0 4008
gemm 60 60 13 28581
trsm 92 13 0 4662
gemm 92 92 13 66333
trsm 124 29 0 32812
gemm 124 124 29 292132
trsm 188 29 0 79523
gemm 188 188 29 764538
trsm 28 5 0 549
gemm 28 28 5 2868
trsm 28 5 0 457
gemm 28 28 5 2798
trsm 44 5 0 467
gemm 44 44 5 7109
trsm 28 5 0 791
gemm 28 28 5 4777
trsm 28 5 0 525
gemm 28 28 5 2757
trsm 44 5 0 550
gemm 44 44 5 7106
trsm 60 13 0 3222
gemm 60 60 13 31849
trsm 28 5 0 458
gemm 28 28 5 2813
trsm 28 5 0 432
gemm 28 28 5 2870
trsm 44 5 0 546
gemm 44 44 5 6969
trsm 28 5 0 410
gemm 28 28 5 2823
trsm 28 5 0 654
gemm 28 28 5 5129
trsm 44 5 0 715
gemm 44 44 5 11864
trsm 60 13 0 3170
gemm 60 60 13 28626
trsm 92 13 0 4691
gemm 92 92 13 66432
trsm 28 5 0 498
gemm 28 28 5 2810
trsm 28 5 0 435
gemm 28 28 5 2796
trsm 44 5 0 532
gemm 44 44 5 6997
trsm 28 5 0 458
gemm 28 28 5 2750
trsm 28 5 0 591
gemm 28 28 5 4760
trsm 44 5 0 850
gemm 44 44 5 18321
trsm 60 13 0 4752
gemm 60 60 13 50462
trsm 28 5 0 433
gemm 28 28 5 2798
trsm 28 5 0 389
gemm 28 28 5 2760
trsm 44 5 0 450
gemm 44 44 5 6905
trsm 28 5 0 411
gemm 28 28 5 2765
trsm 28 5 0 377
gemm 28 28 5 2743
trsm 44 5 0 528
gemm 44 44 5 6970
trsm 60 13 0 3172
gemm 60 60 13 28579
trsm 92 13 0 7599
gemm 92 92 13 128675
trsm 124 29 0 32637
gemm 124 124 29 296515
trsm 28 5 0 526
gemm 28 28 5 2845
trsm 28 5 0 407
gemm 28 28 5 2903
trsm 44 5 0 555
gemm 44 44 5 6997
trsm 28 5 0 428
gemm 28 28 5 2927
trsm 28 5 0 385
gemm 28 28 5 2762
trsm 44 5 0 528
gemm 44 44 5 6986
trsm 60 13 0 3221
gemm 60 60 13 28614
trsm 28 5 0 514
gemm 28 28 5 2761
trsm 28 5 0 614
gemm 28 28 5 11144
trsm 44 5 0 841
gemm 44 44 5 12106
trsm 28 5 0 436
gemm 28 28 5 2756
trsm 28 5 0 396
gemm 28 28 5 2726
trsm 44 5 0 511
gemm 44 44 5 6981
trsm 60 13 0 3200
gemm 60 60 13 31836
trsm 92 13 0 4693
gemm 92 92 13 66360
trsm 28 5 0 428
gemm 28 28 5 2776
trsm 28 5 0 736
gemm 28 28 5 10873
trsm 44 5 0 732
gemm 44 44 5 12301
trsm 28 5 0 447
gemm 28 28 5 3004
trsm 28 5 0 391
gemm 28 28 5 2816
trsm 44 5 0 435
gemm 44 44 5 6909
trsm 60 13 0 3153
gemm 60 60 13 28612
trsm 28 5 0 417
gemm 28 28 5 2766
trsm 28 5 0 515
gemm 28 28 5 4422
trsm 44 5 0 490
gemm 44 44 5 7037
trsm 28 5 0 384
gemm 28 28 5 2730
trsm 28 5 0 731
gemm 28 28 5 5190
trsm 44 5 0 447
gemm 44 44 5 6963
trsm 60 13 0 3170
gemm 60 60 13 28603
trsm 92 13 0 4687
gemm 92 92 13 66323
trsm 124 29 0 32676
gemm 124 124 29 403108
trsm 188 29 0 47877
gemm 188 188 29 802796
trsm 281 32 0 88526
gemm 281 281 32 1849393
trsm 252 29 0 66002
gemm 252 252 29 1288818
trsm 28 5 0 520
gemm 28 28 5 2917
trsm 28 5 0 700
gemm 28 28 5 4721
trsm 44 5 0 857
gemm 44 44 5 11641
trsm 28 5 0 546
gemm 28 28 5 4563
trsm 28 5 0 386
gemm 28 28 5 2804
trsm 44 5 0 512
gemm 44 44 5 6965
trsm 60 13 0 3169
gemm 60 60 13 28616
trsm 28 5 0 433
gemm 28 28 5 2812
trsm 28 5 0 401
gemm 28 28 5 2827
trsm 44 5 0 859
gemm 44 44 5 12249
trsm 28 5 0 424
gemm 28 28 5 2768
trsm 28 5 0 719
gemm 28 28 5 4592
trsm 44 5 0 664
gemm 44 44 5 11197
trsm 60 13 0 4880
gemm 60 60 13 29246
trsm 92 13 0 4707
gemm 92 92 13 66305
trsm 28 5 0 443
gemm 28 28 5 2812
trsm 28 5 0 407
gemm 28 28 5 2856
trsm 44 5 0 446
gemm 44 44 5 6992
trsm 28 5 0 532
gemm 28 28 5 2796
trsm 28 5 0 622
gemm 28 28 5 10729
trsm 44 5 0 636
gemm 44 44 5 11900
trsm 60 13 0 5181
gemm 60 60 13 45322
trsm 28 5 0 408
gemm 28 28 5 2812
trsm 28 5 0 382
gemm 28 28 5 2739
trsm 44 5 0 509
gemm 44 44 5 7005
trsm 28 5 0 386
gemm 28 28 5 2756
trsm 28 5 0 390
gemm 28 28 5 2717
trsm 44 5 0 415
gemm 44 44 5 6932
trsm 60 13 0 3187
gemm 60 60 13 28599
trsm 92 13 0 8073
gemm 92 92 13 119259
trsm 124 29 0 46291
gemm 124 124 29 288149
trsm 28 5 0 539
gemm 28 28 5 2848
trsm 28 5 0 434
gemm 28 28 5 2793
trsm 44 5 0 478
gemm 44 44 5 7025
trsm 28 5 0 408
gemm 28 28 5 4820
trsm 28 5 0 388
gemm 28 28 5 2746
trsm 44 5 0 512
gemm 44 44 5 6975
trsm 60 13 0 3150
gemm 60 60 13 28610
trsm 28 5 0 480
gemm 28 28 5 24903
trsm 28 5 0 623
gemm 28 28 5 4682
trsm 44 5 0 653
gemm 44 44 5 9620
trsm 28 5 0 410
gemm 28 28 5 2778
trsm 28 5 0 432
gemm 28 28 5 2846
trsm 44 5 0 436
gemm 44 44 5 6925
trsm 60 13 0 3189
gemm 60 60 13 28614
trsm 92 13 0 4730
gemm 92 92 13 66284
trsm 28 5 0 453
gemm 28 28 5 2782
trsm 28 5 0 610
gemm 28 28 5 4752
trsm 44 5 0 740
gemm 44 44 5 12236
trsm 28 5 0 462
gemm 28 28 5 2802
trsm 28 5 0 421
gemm 28 28 5 2831
trsm 44 5 0 534
gemm 44 44 5 6985
trsm 60 13 0 3189
gemm 60 60 13 28608
trsm 28 5 0 407
gemm 28 28 5 2770
trsm 28 5 0 412
gemm 28 28 5 2740
trsm 44 5 0 509
gemm 44 44 5 6959
trsm 28 5 0 413
gemm 28 28 5 6083
trsm 28 5 0 480
gemm 28 28 5 2800
trsm 44 5 0 512
gemm 44 44 5 6957
trsm 60 13 0 3193
gemm 60 60 13 28617
trsm 92 13 0 4636
gemm 92 92 13 66271
trsm 124 29 0 33111
gemm 124 124 29 413942
trsm 188 29 0 48079
gemm 188 188 29 775275
trsm 28 5 0 535
gemm 28 28 5 2819
trsm 28 5 0 415
gemm 28 28 5 2772
trsm 44 5 0 549
gemm 44 44 5 6995
trsm 28 5 0 391
gemm 28 28 5 2857
trsm 28 5 0 404
gemm 28 28 5 2751
trsm 44 5 0 471
gemm 44 44 5 6908
trsm 60 13 0 3148
gemm 60 60 13 28584
trsm 28 5 0 505
gemm 28 28 5 2766
trsm 28 5 0 776
gemm 28 28 5 4837
trsm 44 5 0 938
gemm 44 44 5 11828
trsm 28 5 0 447
gemm 28 28 5 2756
trsm 28 5 0 392
gemm 28 28 5 2728
trsm 44 5 0 519
gemm 44 44 5 6998
trsm 60 13 0 3115
gemm 60 60 13 28547
trsm 92 13 0 4701
gemm 92 92 13 66356
trsm 28 5 0 717
gemm 28 28 5 5231
trsm 28 5 0 873
gemm 28 28 5 5033
trsm 44 5 0 828
gemm 44 44 5 12774
trsm 28 5 0 436
gemm 28 28 5 2743
trsm 28 5 0 398
gemm 28 28 5 2914
trsm 44 5 0 528
gemm 44 44 5 6982
trsm 60 13 0 3147
gemm 60 60 13 28606
trsm 28 5 0 413
gemm 28 28 5 2803
trsm 28 5 0 396
gemm 28 28 5 2755
trsm 44 5 0 430
gemm 44 44 5 6919
trsm 28 5 0 623
gemm 28 28 5 4765
trsm 28 5 0 617
gemm 28 28 5 4681
trsm 44 5 0 623
gemm 44 44 5 12343
trsm 60 13 0 3168
gemm 60 60 13 28592
trsm 92 13 0 4736
gemm 92 92 13 66284
trsm 124 29 0 33553
gemm 124 124 29 368386
trsm 28 5 0 540
gemm 28 28 5 2902
trsm 28 5 0 402
gemm 28 28 5 2766
trsm 44 5 0 571
gemm 44 44 5 7018
trsm 28 5 0 381
gemm 28 28 5 2785
trsm 28 5 0 667
gemm 28 28 5 5028
trsm 44 5 0 866
gemm 44 44 5 18366
trsm 60 13 0 4883
gemm 60 60 13 43462
trsm 28 5 0 481
gemm 28 28 5 2792
trsm 28 5 0 433
gemm 28 28 5 2837
trsm 44 5 0 477
gemm 44 44 5 6982
trsm 28 5 0 420
gemm 28 28 5 2771
trsm 28 5 0 391
gemm 28 28 5 2878
trsm 44 5 0 466
gemm 44 44 5 6916
trsm 60 13 0 3173
gemm 60 60 13 28590
trsm 92 13 0 4659
gemm 92 92 13 151010
trsm 28 5 0 520
gemm 28 28 5 2902
trsm 28 5 0 389
gemm 28 28 5 2949
trsm 44 5 0 545
gemm 44 44 5 7037
trsm 28 5 0 404
gemm 28 28 5 2794
trsm 28 5 0 381
gemm 28 28 5 2734
trsm 44 5 0 458
gemm 44 44 5 6901
trsm 60 13 0 3198
gemm 60 60 13 28632
trsm 28 5 0 654
gemm 28 28 5 5101
trsm 28 5 0 497
gemm 28 28 5 2861
trsm 44 5 0 524
gemm 44 44 5 7002
trsm 28 5 0 403
gemm 28 28 5 2852
trsm 28 5 0 420
gemm 28 28 5 2752
trsm 44 5 0 510
gemm 44 44 5 6968
trsm 60 13 0 3143
gemm 60 60 13 28555
trsm 92 13 0 4641
gemm 92 92 13 66303
trsm 124 29 0 71827
gemm 124 124 29 355221
trsm 188 29 0 128628
gemm 188 188 29 725892
trsm 281 32 0 85656
gemm 281 281 32 1690937
trsm 252 29 0 82362
gemm 252 252 29 1285662
trsm 409 32 0 124541
gemm 409 409 32 3856537
trsm 380 29 0 173017
gemm 380 380 29 3178918
trsm 601 32 0 237026
gemm 601 601 32 8254059
trsm 569 32 0 170468
gemm 569 569 32 7463625
trsm 537 32 0 161565
gemm 537 537 32 6688301
trsm 508 29 0 126637
gemm 508 508 29 5357988
trsm 28 5 0 603
gemm 28 28 5 2970
trsm 28 5 0 632
gemm 28 28 5 4791
trsm 44 5 0 719
gemm 44 44 5 12064
trsm 28 5 0 515
gemm 28 28 5 2751
trsm 28 5 0 421
gemm 28 28 5 2742
trsm 44 5 0 474
gemm 44 44 5 6975
trsm 60 13 0 3192
gemm 60 60 13 28600
trsm 28 5 0 453
gemm 28 28 5 2767
trsm 28 5 0 417
gemm 28 28 5 2880
trsm 44 5 0 547
gemm 44 44 5 6966
trsm 28 5 0 564
gemm 28 28 5 4587
trsm 28 5 0 457
gemm 28 28 5 2791
trsm 44 5 0 460
gemm 44 44 5 6908
trsm 60 13 0 3199
gemm 60 60 13 28568
trsm 92 13 0 4700
gemm 92 92 13 66265
trsm 28 5 0 492
gemm 28 28 5 2762
trsm 28 5 0 443
gemm 28 28 5 2763
trsm 44 5 0 525
gemm 44 44 5 7030
trsm 28 5 0 651
gemm 28 28 5 5037
trsm 28 5 0 442
gemm 28 28 5 2753
trsm 44 5 0 514
gemm 44 44 5 6994
trsm 60 13 0 3196
gemm 60 60 13 28618
trsm 28 5 0 408
gemm 28 28 5 2777
trsm 28 5 0 379
gemm 28 28 5 2767
trsm 44 5 0 436
gemm 44 44 5 6942
trsm 28 5 0 385
gemm 28 28 5 2923
trsm 28 5 0 375
gemm 28 28 5 2879
trsm 44 5 0 496
gemm 44 44 5 7032
trsm 60 13 0 3099
gemm 60 60 13 28526
trsm 92 13 0 8286
gemm 92 92 13 76440
trsm 124 29 0 32581
gemm 124 124 29 284930
trsm 28 5 0 546
gemm 28 28 5 2873
trsm 28 5 0 405
gemm 28 28 5 2881
trsm 44 5 0 531
gemm 44 44 5 7106
trsm 28 5 0 397
gemm 28 28 5 2775
trsm 28 5 0 382
gemm 28 28 5 2813
trsm 44 5 0 531
gemm 44 44 5 7001
trsm 60 13 0 3221
gemm 60 60 13 28598
trsm 28 5 0 682
gemm 28 28 5 4730
trsm 28 5 0 458
gemm 28 28 5 2740
trsm 44 5 0 513
gemm 44 44 5 6995
trsm 28 5 0 386
gemm 28 28 5 2772
trsm 28 5 0 396
gemm 28 28 5 2859
trsm 44 5 0 519
gemm 44 44 5 6956
trsm 60 13 0 3127
gemm 60 60 13 31238
trsm 92 13 0 4644
gemm 92 92 13 66334
trsm 28 5 0 748
gemm 28 28 5 4502
trsm 28 5 0 768
gemm 28 28 5 4741
trsm 44 5 0 687
gemm 44 44 5 11988
trsm 28 5 0 417
gemm 28 28 5 2786
trsm 28 5 0 443
gemm 28 28 5 2734
trsm 44 5 0 424
gemm 44 44 5 6940
trsm 60 13 0 3165
gemm 60 60 13 30953
trsm 28 5 0 406
gemm 28 28 5 2766
trsm 28 5 0 441
gemm 28 28 5 2747
trsm 44 5 0 494
gemm 44 44 5 6969
trsm 28 5 0 706
gemm 28 28 5 4823
trsm 28 5 0 489
gemm 28 28 5 2746
trsm 44 5 0 502
gemm 44 44 5 6955
trsm 60 13 0 3137
gemm 60 60 13 28559
trsm 92 13 0 4744
gemm 92 92 13 66401
trsm 124 29 0 33259
gemm 124 124 29 437455
trsm 188 29 0 48838
gemm 188 188 29 732359
trsm 28 5 0 519
gemm 28 28 5 2871
trsm 28 5 0 411
gemm 28 28 5 2853
trsm 44 5 0 492
gemm 44 44 5 6928
trsm 28 5 0 407
gemm 28 28 5 2862
trsm 28 5 0 502
gemm 28 28 5 2901
trsm 44 5 0 570
gemm 44 44 5 7004
trsm 60 13 0 3120
gemm 60 60 13 33714
trsm 28 5 0 744
gemm 28 28 5 4758
trsm 28 5 0 480
gemm 28 28 5 2829
trsm 44 5 0 462
gemm 44 44 5 6978
trsm 28 5 0 378
gemm 28 28 5 2802
trsm 28 5 0 412
gemm 28 28 5 2800
trsm 44 5 0 446
gemm 44 44 5 6933
trsm 60 13 0 3206
gemm 60 60 13 28573
trsm 92 13 0 4667
gemm 92 92 13 66316
trsm 28 5 0 642
gemm 28 28 5 4977
trsm 28 5 0 547
gemm 28 28 5 2801
trsm 44 5 0 543
gemm 44 44 5 6995
trsm 28 5 0 396
gemm 28 28 5 2771
trsm 28 5 0 379
gemm 28 28 5 2744
trsm 44 5 0 683
gemm 44 44 5 8480
trsm 60 13 0 3166
gemm 60 60 13 28598
trsm 28 5 0 413
gemm 28 28 5 2751
trsm 28 5 0 408
gemm 28 28 5 2800
trsm 44 5 0 724
gemm 44 44 5 11948
trsm 28 5 0 451
gemm 28 28 5 2795
trsm 28 5 0 392
gemm 28 28 5 2732
trsm 44 5 0 498
gemm 44 44 5 7031
trsm 60 13 0 3206
gemm 60 60 13 28558
trsm 92 13 0 4676
gemm 92 92 13 69375
trsm 124 29 0 33503
gemm 124 124 29 445599
trsm 28 5 0 553
gemm 28 28 5 2846
trsm 28 5 0 425
gemm 28 28 5 2796
trsm 44 5 0 562
gemm 44 44 5 6976
trsm 28 5 0 554
gemm 28 28 5 4827
trsm 28 5 0 456
gemm 28 28 5 2770
trsm 44 5 0 443
gemm 44 44 5 6931
trsm 60 13 0 3219
gemm 60 60 13 28640
trsm 28 5 0 398
gemm 28 28 5 2770
trsm 28 5 0 424
gemm 28 28 5 2795
trsm 44 5 0 522
gemm 44 44 5 7006
trsm 28 5 0 438
gemm 28 28 5 2735
trsm 28 5 0 428
gemm 28 28 5 2737
trsm 44 5 0 524
gemm 44 44 5 32301
trsm 60 13 0 4946
gemm 60 60 13 57954
trsm 92 13 0 4731
gemm 92 92 13 66537
trsm 28 5 0 523
gemm 28 28 5 2813
trsm 28 5 0 433
gemm 28 28 5 2816
trsm 44 5 0 457
gemm 44 44 5 6977
trsm 28 5 0 410
gemm 28 28 5 2806
trsm 28 5 0 417
gemm 28 28 5 2741
trsm 44 5 0 647
gemm 44 44 5 12065
trsm 60 13 0 5167
gemm 60 60 13 61277
trsm 28 5 0 492
gemm 28 28 5 2830
trsm 28 5 0 402
gemm 28 28 5 2767
trsm 44 5 0 529
gemm 44 44 5 6975
trsm 28 5 0 388
gemm 28 28 5 2732
trsm 28 5 0 385
gemm 28 28 5 2743
trsm 44 5 0 452
gemm 44 44 5 6992
trsm 60 13 0 3126
gemm 60 60 13 28608
trsm 92 13 0 4687
gemm 92 92 13 142166
trsm 124 29 0 33586
gemm 124 124 29 289380
trsm 188 29 0 50009
gemm 188 188 29 799493
trsm 281 32 0 86867
gemm 281 281 32 1989920
trsm 252 29 0 64178
gemm 252 252 29 1254255
trsm 28 5 0 522
gemm 28 28 5 2894
trsm 28 5 0 466
gemm 28 28 5 2912
trsm 44 5 0 556
gemm 44 44 5 6982
trsm 28 5 0 760
gemm 28 28 5 4894
trsm 28 5 0 446
gemm 28 28 5 2815
trsm 44 5 0 478
gemm 44 44 5 6888
trsm 60 13 0 3185
gemm 60 60 13 28614
trsm 28 5 0 394
gemm 28 28 5 2750
trsm 28 5 0 397
gemm 28 28 5 2855
trsm 44 5 0 534
gemm 44 44 5 6965
trsm 28 5 0 387
gemm 28 28 5 2907
trsm 28 5 0 413
gemm 28 28 5 2877
trsm 44 5 0 931
gemm 44 44 5 12413
trsm 60 13 0 5384
gemm 60 60 13 51643
trsm 92 13 0 4724
gemm 92 92 13 66458
trsm 28 5 0 583
gemm 28 28 5 2780
trsm 28 5 0 394
gemm 28 28 5 2799
trsm 44 5 0 465
gemm 44 44 5 6920
trsm 28 5 0 425
gemm 28 28 5 2778
trsm 28 5 0 401
gemm 28 28 5 2740
trsm 44 5 0 750
gemm 44 44 5 12245
trsm 60 13 0 4982
gemm 60 60 13 59089
trsm 28 5 0 552
gemm 28 28 5 2877
trsm 28 5 0 454
gemm 28 28 5 2821
trsm 44 5 0 525
gemm 44 44 5 6990
trsm 28 5 0 413
gemm 28 28 5 2770
trsm 28 5 0 410
gemm 28 28 5 2740
trsm 44 5 0 442
gemm 44 44 5 6937
trsm 60 13 0 3178
gemm 60 60 13 28592
trsm 92 13 0 4654
gemm 92 92 13 168435
trsm 124 29 0 33534
gemm 124 124 29 304961
trsm 28 5 0 597
gemm 28 28 5 2849
trsm 28 5 0 423
gemm 28 28 5 2777
trsm 44 5 0 545
gemm 44 44 5 7018
trsm 28 5 0 420
gemm 28 28 5 2879
trsm 28 5 0 401
gemm 28 28 5 4351
trsm 44 5 0 510
gemm 44 44 5 6965
trsm 60 13 0 3180
gemm 60 60 13 28611
trsm 28 5 0 438
gemm 28 28 5 2781
trsm 28 5 0 641
gemm 28 28 5 4584
trsm 44 5 0 689
gemm 44 44 5 11827
trsm 28 5 0 585
gemm 28 28 5 2847
trsm 28 5 0 433
gemm 28 28 5 2756
trsm 44 5 0 475
gemm 44 44 5 6962
trsm 60 13 0 3181
gemm 60 60 13 28555
trsm 92 13 0 4649
gemm 92 92 13 66295
trsm 28 5 0 428
gemm 28 28 5 2772
trsm 28 5 0 624
gemm 28 28 5 4870
trsm 44 5 0 881
gemm 44 44 5 12506
trsm 28 5 0 430
gemm 28 28 5 2777
trsm 28 5 0 421
gemm 28 28 5 2720
trsm 44 5 0 531
gemm 44 44 5 6955
trsm 60 13 0 3170
gemm 60 60 13 28633
trsm 28 5 0 398
gemm 28 28 5 2767
trsm 28 5 0 371
gemm 28 28 5 2772
trsm 44 5 0 547
gemm 44 44 5 6969
trsm 28 5 0 382
gemm 28 28 5 2731
trsm 28 5 0 602
gemm 28 28 5 4931
trsm 44 5 0 781
gemm 44 44 5 8662
trsm 60 13 0 3229
gemm 60 60 13 28573
trsm 92 13 0 4696
gemm 92 92 13 66299
trsm 124 29 0 32518
gemm 124 124 29 333980
trsm 188 29 0 50234
gemm 188 188 29 771158
trsm 28 5 0 862
gemm 28 28 5 5203
trsm 28 5 0 491
gemm 28 28 5 2787
trsm 44 5 0 494
gemm 44 44 5 6997
trsm 28 5 0 417
gemm 28 28 5 2908
trsm 28 5 0 476
gemm 28 28 5 2832
trsm 44 5 0 456
gemm 44 44 5 6936
trsm 60 13 0 3230
gemm 60 60 13 28607
trsm 28 5 0 381
gemm 28 28 5 2759
trsm 28 5 0 381
gemm 28 28 5 2724
trsm 44 5 0 534
gemm 44 44 5 59052
trsm 28 5 0 652
gemm 28 28 5 4964
trsm 28 5 0 469
gemm 28 28 5 2775
trsm 44 5 0 496
gemm 44 44 5 6960
trsm 60 13 0 3226
gemm 60 60 13 28576
trsm 92 13 0 4681
gemm 92 92 13 69083
trsm 28 5 0 455
gemm 28 28 5 2771
trsm 28 5 0 423
gemm 28 28 5 2876
trsm 44 5 0 850
gemm 44 44 5 11617
trsm 28 5 0 582
gemm 28 28 5 4859
trsm 28 5 0 432
gemm 28 28 5 2757
trsm 44 5 0 554
gemm 44 44 5 6962
trsm 60 13 0 3213
gemm 60 60 13 28645
trsm 28 5 0 506
gemm 28 28 5 3776
trsm 28 5 0 371
gemm 28 28 5 2722
trsm 44 5 0 433
gemm 44 44 5 6939
trsm 28 5 0 379
gemm 28 28 5 2721
trsm 28 5 0 402
gemm 28 28 5 2724
trsm 44 5 0 435
gemm 44 44 5 32431
trsm 60 13 0 5297
gemm 60 60 13 57823
trsm 92 13 0 4751
gemm 92 92 13 66605
trsm 124 29 0 34647
gemm 124 124 29 307478
trsm 28 5 0 593
gemm 28 28 5 2825
trsm 28 5 0 447
gemm 28 28 5 2894
trsm 44 5 0 534
gemm 44 44 5 6987
trsm 28 5 0 404
gemm 28 28 5 2914
trsm 28 5 0 445
gemm 28 28 5 2782
trsm 44 5 0 521
gemm 44 44 5 6959
trsm 60 13 0 3159
gemm 60 60 13 28588
trsm 28 5 0 736
gemm 28 28 5 4901
trsm 28 5 0 487
gemm 28 28 5 2808
trsm 44 5 0 429
gemm 44 44 5 6950
trsm 28 5 0 404
gemm 28 28 5 2755
trsm 28 5 0 355
gemm 28 28 5 2754
trsm 44 5 0 459
gemm 44 44 5 6886
trsm 60 13 0 3168
gemm 60 60 13 28592
trsm 92 13 0 4627
gemm 92 92 13 66273
trsm 28 5 0 789
gemm 28 28 5 5142
trsm 28 5 0 512
gemm 28 28 5 2755
trsm 44 5 0 510
gemm 44 44 5 6970
trsm 28 5 0 447
gemm 28 28 5 2832
trsm 28 5 0 407
gemm 28 28 5 2775
trsm 44 5 0 646
gemm 44 44 5 7066
trsm 60 13 0 3168
gemm 60 60 13 28642
trsm 28 5 0 408
gemm 28 28 5 2760
trsm 28 5 0 428
gemm 28 28 5 2754
trsm 44 5 0 737
gemm 44 44 5 12271
trsm 28 5 0 476
gemm 28 28 5 2813
trsm 28 5 0 401
gemm 28 28 5 2717
trsm 44 5 0 502
gemm 44 44 5 6966
trsm 60 13 0 3166
gemm 60 60 13 28612
trsm 92 13 0 4651
gemm 92 92 13 66332
trsm 124 29 0 32604
gemm 124 124 29 396795
trsm 188 29 0 47876
gemm 188 188 29 781649
trsm 281 32 0 85729
gemm 281 281 32 1800804
trsm 252 29 0 66053
gemm 252 252 29 1313553
trsm 409 32 0 126960
gemm 409 409 32 3762326
trsm 380 29 0 155942
gemm 380 380 29 3038486
trsm 28 5 0 556
gemm 28 28 5 4771
trsm 28 5 0 508
gemm 28 28 5 2939
trsm 44 5 0 580
gemm 44 44 5 7055
trsm 28 5 0 417
gemm 28 28 5 2774
trsm 28 5 0 406
gemm 28 28 5 2830
trsm 44 5 0 544
gemm 44 44 5 29723
trsm 60 13 0 5156
gemm 60 60 13 59125
trsm 28 5 0 505
gemm 28 28 5 2791
trsm 28 5 0 403
gemm 28 28 5 2854
trsm 44 5 0 528
gemm 44 44 5 6995
trsm 28 5 0 410
gemm 28 28 5 2753
trsm 28 5 0 404
gemm 28 28 5 2785
trsm 44 5 0 447
gemm 44 44 5 6898
trsm 60 13 0 3182
gemm 60 60 13 28570
trsm 92 13 0 4658
gemm 92 92 13 194162
trsm 28 5 0 531
gemm 28 28 5 2807
trsm 28 5 0 416
gemm 28 28 5 2871
trsm 44 5 0 535
gemm 44 44 5 7014
trsm 28 5 0 433
gemm 28 28 5 2816
trsm 28 5 0 401
gemm 28 28 5 2892
trsm 44 5 0 462
gemm 44 44 5 7007
trsm 60 13 0 3166
gemm 60 60 13 28622
trsm 28 5 0 761
gemm 28 28 5 4958
trsm 28 5 0 489
gemm 28 28 5 2751
trsm 44 5 0 513
gemm 44 44 5 6967
trsm 28 5 0 441
gemm 28 28 5 2727
trsm 28 5 0 442
gemm 28 28 5 2732
trsm 44 5 0 506
gemm 44 44 5 6963
trsm 60 13 0 3170
gemm 60 60 13 28551
trsm 92 13 0 4661
gemm 92 92 13 78120
trsm 124 29 0 51096
gemm 124 124 29 294344
trsm 28 5 0 667
gemm 28 28 5 4901
trsm 28 5 0 660
gemm 28 28 5 5055
trsm 44 5 0 682
gemm 44 44 5 11829
trsm 28 5 0 444
gemm 28 28 5 2772
trsm 28 5 0 376
gemm 28 28 5 2741
trsm 44 5 0 437
gemm 44 44 5 6978
trsm 60 13 0 3189
gemm 60 60 13 28581
trsm 28 5 0 457
gemm 28 28 5 2809
trsm 28 5 0 419
gemm 28 28 5 2873
trsm 44 5 0 504
gemm 44 44 5 6990
trsm 28 5 0 635
gemm 28 28 5 4819
trsm 28 5 0 502
gemm 28 28 5 4766
trsm 44 5 0 583
gemm 44 44 5 7053
trsm 60 13 0 3163
gemm 60 60 13 28596
trsm 92 13 0 4651
gemm 92 92 13 66314
trsm 28 5 0 436
gemm 28 28 5 2781
trsm 28 5 0 393
gemm 28 28 5 2742
trsm 44 5 0 543
gemm 44 44 5 6952
trsm 28 5 0 415
gemm 28 28 5 2790
trsm 28 5 0 710
gemm 28 28 5 4653
trsm 44 5 0 829
gemm 44 44 5 11229
trsm 60 13 0 3248
gemm 60 60 13 28595
trsm 28 5 0 429
gemm 28 28 5 2764
trsm 28 5 0 400
gemm 28 28 5 2747
trsm 44 5 0 424
gemm 44 44 5 9364
trsm 28 5 0 435
gemm 28 28 5 2742
trsm 28 5 0 392
gemm 28 28 5 2791
trsm 44 5 0 421
gemm 44 44 5 6902
trsm 60 13 0 3137
gemm 60 60 13 28587
trsm 92 13 0 4737
gemm 92 92 13 72983
trsm 124 29 0 32866
gemm 124 124 29 295801
trsm 188 29 0 48399
gemm 188 188 29 787206
trsm 28 5 0 712
gemm 28 28 5 5009
trsm 28 5 0 639
gemm 28 28 5 4836
trsm 44 5 0 1006
gemm 44 44 5 11887
trsm 28 5 0 404
gemm 28 28 5 2771
trsm 28 5 0 372
gemm 28 28 5 2864
trsm 44 5 0 559
gemm 44 44 5 6960
trsm 60 13 0 3168
gemm 60 60 13 31159
trsm 28 5 0 408
gemm 28 28 5 2798
trsm 28 5 0 398
gemm 28 28 5 2791
trsm 44 5 0 471
gemm 44 44 5 6923
trsm 28 5 0 655
gemm 28 28 5 4604
trsm 28 5 0 460
gemm 28 28 5 2982
trsm 44 5 0 545
gemm 44 44 5 6984
trsm 60 13 0 3172
gemm 60 60 13 28591
trsm 92 13 0 4697
gemm 92 92 13 66314
trsm 28 5 0 456
gemm 28 28 5 2765
trsm 28 5 0 376
gemm 28 28 5 2720
trsm 44 5 0 457
gemm 44 44 5 6954
trsm 28 5 0 555
gemm 28 28 5 5049
trsm 28 5 0 735
gemm 28 28 5 4912
trsm 44 5 0 534
gemm 44 44 5 6903
trsm 60 13 0 3152
gemm 60 60 13 28607
trsm 28 5 0 513
gemm 28 28 5 2846
trsm 28 5 0 376
gemm 28 28 5 2856
trsm 44 5 0 567
gemm 44 44 5 7161
trsm 28 5 0 416
gemm 28 28 5 2802
trsm 28 5 0 381
gemm 28 28 5 2743
trsm 44 5 0 529
gemm 44 44 5 7098
trsm 60 13 0 3182
gemm 60 60 13 28604
trsm 92 13 0 4684
gemm 92 92 13 66341
trsm 124 29 0 48540
gemm 124 124 29 290278
trsm 28 5 0 733
gemm 28 28 5 4692
trsm 28 5 0 499
gemm 28 28 5 2905
trsm 44 5 0 473
gemm 44 44 5 7002
trsm 28 5 0 409
gemm 28 28 5 2887
trsm 28 5 0 418
gemm 28 28 5 2817
trsm 44 5 0 511
gemm 44 44 5 6975
trsm 60 13 0 3076
gemm 60 60 13 28537
trsm 28 5 0 409
gemm 28 28 5 2774
trsm 28 5 0 393
gemm 28 28 5 2726
trsm 44 5 0 522
gemm 44 44 5 6986
trsm 28 5 0 517
gemm 28 28 5 4885
trsm 28 5 0 439
gemm 28 28 5 2759
trsm 44 5 0 428
gemm 44 44 5 6914
trsm 60 13 0 3121
gemm 60 60 13 28591
trsm 92 13 0 4686
gemm 92 92 13 66287
trsm 28 5 0 426
gemm 28 28 5 2789
trsm 28 5 0 382
gemm 28 28 5 2773
trsm 44 5 0 523
gemm 44 44 5 6995
trsm 28 5 0 678
gemm 28 28 5 4834
trsm 28 5 0 443
gemm 28 28 5 2806
trsm 44 5 0 536
gemm 44 44 5 6978
trsm 60 13 0 3201
gemm 60 60 13 28635
trsm 28 5 0 408
gemm 28 28 5 2775
trsm 28 5 0 404
gemm 28 28 5 2732
trsm 44 5 0 441
gemm 44 44 5 6914
trsm 28 5 0 399
gemm 28 28 5 2726
trsm 28 5 0 366
gemm 28 28 5 2730
trsm 44 5 0 525
gemm 44 44 5 6953
trsm 60 13 0 5370
gemm 60 60 13 51340
trsm 92 13 0 7691
gemm 92 92 13 85935
trsm 124 29 0 33550
gemm 124 124 29 288688
trsm 188 29 0 48809
gemm 188 188 29 778841
trsm 281 32 0 86613
gemm 281 281 32 1828878
trsm 252 29 0 63465
gemm 252 252 29 1312587
trsm 28 5 0 554
gemm 28 28 5 2861
trsm 28 5 0 424
gemm 28 28 5 2899
trsm 44 5 0 481
gemm 44 44 5 6953
trsm 28 5 0 440
gemm 28 28 5 2750
trsm 28 5 0 733
gemm 28 28 5 4776
trsm 44 5 0 771
gemm 44 44 5 12429
trsm 60 13 0 4714
gemm 60 60 13 31462
trsm 28 5 0 434
gemm 28 28 5 2773
trsm 28 5 0 400
gemm 28 28 5 2836
trsm 44 5 0 527
gemm 44 44 5 6948
trsm 28 5 0 419
gemm 28 28 5 2748
trsm 28 5 0 392
gemm 28 28 5 2829
trsm 44 5 0 470
gemm 44 44 5 6927
trsm 60 13 0 3196
gemm 60 60 13 28578
trsm 92 13 0 4693
gemm 92 92 13 124017
trsm 28 5 0 554
gemm 28 28 5 2844
trsm 28 5 0 381
gemm 28 28 5 2921
trsm 44 5 0 579
gemm 44 44 5 6988
trsm 28 5 0 390
gemm 28 28 5 2901
trsm 28 5 0 387
gemm 28 28 5 2817
trsm 44 5 0 532
gemm 44 44 5 6950
trsm 60 13 0 3237
gemm 60 60 13 28621
trsm 28 5 0 728
gemm 28 28 5 4675
trsm 28 5 0 644
gemm 28 28 5 4797
trsm 44 5 0 508
gemm 44 44 5 6961
trsm 28 5 0 383
gemm 28 28 5 2732
trsm 28 5 0 419
gemm 28 28 5 2732
trsm 44 5 0 541
gemm 44 44 5 7002
trsm 60 13 0 3123
gemm 60 60 13 28584
trsm 92 13 0 4625
gemm 92 92 13 66306
trsm 124 29 0 79183
gemm 124 124 29 368119
trsm 28 5 0 706
gemm 28 28 5 4839
trsm 28 5 0 654
gemm 28 28 5 4647
trsm 44 5 0 838
gemm 44 44 5 7012
trsm 28 5 0 445
gemm 28 28 5 2886
trsm 28 5 0 423
gemm 28 28 5 2827
trsm 44 5 0 540
gemm 44 44 5 6997
trsm 60 13 0 3193
gemm 60 60 13 28611
trsm 28 5 0 418
gemm 28 28 5 2792
trsm 28 5 0 415
gemm 28 28 5 2751
trsm 44 5 0 527
gemm 44 44 5 6950
trsm 28 5 0 617
gemm 28 28 5 4988
trsm 28 5 0 557
gemm 28 28 5 5060
trsm 44 5 0 807
gemm 44 44 5 12093
trsm 60 13 0 3191
gemm 60 60 13 28607
trsm 92 13 0 4631
gemm 92 92 13 66362
trsm 28 5 0 466
gemm 28 28 5 2780
trsm 28 5 0 389
gemm 28 28 5 2865
trsm 44 5 0 477
gemm 44 44 5 6938
trsm 28 5 0 624
gemm 28 28 5 4931
trsm 28 5 0 551
gemm 28 28 5 5089
trsm 44 5 0 473
gemm 44 44 5 6914
trsm 60 13 0 3238
gemm 60 60 13 28607
trsm 28 5 0 407
gemm 28 28 5 2743
trsm 28 5 0 489
gemm 28 28 5 3078
trsm 44 5 0 536
gemm 44 44 5 6974
trsm 28 5 0 370
gemm 28 28 5 2719
trsm 28 5 0 347
gemm 28 28 5 2797
trsm 44 5 0 476
gemm 44 44 5 6928
trsm 60 13 0 3191
gemm 60 60 13 28561
trsm 92 13 0 8508
gemm 92 92 13 115535
trsm 124 29 0 33555
gemm 124 124 29 288301
trsm 188 29 0 48816
gemm 188 188 29 920665
trsm 28 5 0 684
gemm 28 28 5 4813
trsm 28 5 0 526
gemm 28 28 5 2808
trsm 44 5 0 491
gemm 44 44 5 6929
trsm 28 5 0 442
gemm 28 28 5 2762
trsm 28 5 0 397
gemm 28 28 5 25803
trsm 44 5 0 835
gemm 44 44 5 12394
trsm 60 13 0 5502
gemm 60 60 13 52103
trsm 28 5 0 498
gemm 28 28 5 2771
trsm 28 5 0 409
gemm 28 28 5 2722
trsm 44 5 0 440
gemm 44 44 5 6952
trsm 28 5 0 422
gemm 28 28 5 2816
trsm 28 5 0 382
gemm 28 28 5 2726
trsm 44 5 0 458
gemm 44 44 5 6911
trsm 60 13 0 3167
gemm 60 60 13 28579
trsm 92 13 0 4680
gemm 92 92 13 139448
trsm 28 5 0 505
gemm 28 28 5 2787
trsm 28 5 0 426
gemm 28 28 5 2769
trsm 44 5 0 557
gemm 44 44 5 7060
trsm 28 5 0 485
gemm 28 28 5 4439
trsm 28 5 0 370
gemm 28 28 5 2724
trsm 44 5 0 512
gemm 44 44 5 7041
trsm 60 13 0 3195
gemm 60 60 13 28606
trsm 28 5 0 706
gemm 28 28 5 4984
trsm 28 5 0 857
gemm 28 28 5 4406
trsm 44 5 0 581
gemm 44 44 5 7026
trsm 28 5 0 388
gemm 28 28 5 2731
trsm 28 5 0 362
gemm 28 28 5 2821
trsm 44 5 0 524
gemm 44 44 5 6956
trsm 60 13 0 3161
gemm 60 60 13 28595
trsm 92 13 0 4631
gemm 92 92 13 66326
trsm 124 29 0 98532
gemm 124 124 29 385577
trsm 28 5 0 548
gemm 28 28 5 2923
trsm 28 5 0 700
gemm 28 28 5 10648
trsm 44 5 0 926
gemm 44 44 5 12397
trsm 28 5 0 473
gemm 28 28 5 2902
trsm 28 5 0 427
gemm 28 28 5 2877
trsm 44 5 0 464
gemm 44 44 5 6915
trsm 60 13 0 3190
gemm 60 60 13 28598
trsm 28 5 0 470
gemm 28 28 5 2772
trsm 28 5 0 458
gemm 28 28 5 2789
trsm 44 5 0 525
gemm 44 44 5 6968
trsm 28 5 0 630
gemm 28 28 5 4919
trsm 28 5 0 629
gemm 28 28 5 5194
trsm 44 5 0 563
gemm 44 44 5 6955
trsm 60 13 0 5542
gemm 60 60 13 28635
trsm 92 13 0 4628
gemm 92 92 13 66319
trsm 28 5 0 423
gemm 28 28 5 2869
trsm 28 5 0 404
gemm 28 28 5 2855
trsm 44 5 0 466
gemm 44 44 5 6926
trsm 28 5 0 639
gemm 28 28 5 5022
trsm 28 5 0 436
gemm 28 28 5 2801
trsm 44 5 0 531
gemm 44 44 5 6962
trsm 60 13 0 3176
gemm 60 60 13 28614
trsm 28 5 0 410
gemm 28 28 5 2772
trsm 28 5 0 410
gemm 28 28 5 2740
trsm 44 5 0 438
gemm 44 44 5 6902
trsm 28 5 0 420
gemm 28 28 5 2753
trsm 28 5 0 402
gemm 28 28 5 2738
trsm 44 5 0 419
gemm 44 44 5 7001
trsm 60 13 0 3192
gemm 60 60 13 28574
trsm 92 13 0 4776
gemm 92 92 13 66720
trsm 124 29 0 32669
gemm 124 124 29 291573
trsm 188 29 0 47973
gemm 188 188 29 738088
trsm 281 32 0 152385
gemm 281 281 32 1910689
trsm 252 29 0 77198
gemm 252 252 29 1311271
trsm 409 32 0 176643
gemm 409 409 32 3627504
trsm 380 29 0 95040
gemm 380 380 29 3041922
trsm 601 32 0 302291
gemm 601 601 32 8051073
trsm 569 32 0 172360
gemm 569 569 32 7453392
trsm 537 32 0 163899
gemm 537 537 32 6496716
trsm 508 29 0 125405
gemm 508 508 29 5231951
trsm 28 5 0 571
gemm 28 28 5 2860
trsm 28 5 0 429
gemm 28 28 5 2882
trsm 44 5 0 559
gemm 44 44 5 6981
trsm 28 5 0 683
gemm 28 28 5 5099
trsm 28 5 0 428
gemm 28 28 5 2803
trsm 44 5 0 544
gemm 44 44 5 6997
trsm 60 13 0 3194
gemm 60 60 13 28611
trsm 28 5 0 409
gemm 28 28 5 2763
trsm 28 5 0 390
gemm 28 28 5 2888
trsm 44 5 0 461
gemm 44 44 5 6938
trsm 28 5 0 559
gemm 28 28 5 5185
trsm 28 5 0 394
gemm 28 28 5 2745
trsm 44 5 0 756
gemm 44 44 5 12083
trsm 60 13 0 3913
gemm 60 60 13 42947
trsm 92 13 0 4691
gemm 92 92 13 66388
trsm 28 5 0 412
gemm 28 28 5 2777
trsm 28 5 0 381
gemm 28 28 5 2757
trsm 44 5 0 482
gemm 44 44 5 6949
trsm 28 5 0 422
gemm 28 28 5 2765
trsm 28 5 0 574
gemm 28 28 5 4750
trsm 44 5 0 815
gemm 44 44 5 11992
trsm 60 13 0 4865
gemm 60 60 13 47383
trsm 28 5 0 424
gemm 28 28 5 2765
trsm 28 5 0 384
gemm 28 28 5 2734
trsm 44 5 0 534
gemm 44 44 5 6973
trsm 28 5 0 408
gemm 28 28 5 2728
trsm 28 5 0 366
gemm 28 28 5 2727
trsm 44 5 0 528
gemm 44 44 5 6956
trsm 60 13 0 3162
gemm 60 60 13 28550
trsm 92 13 0 7596
gemm 92 92 13 91314
trsm 124 29 0 38942
gemm 124 124 29 288133
trsm 28 5 0 543
gemm 28 28 5 2914
trsm 28 5 0 444
gemm 28 28 5 2900
trsm 44 5 0 477
gemm 44 44 5 7063
trsm 28 5 0 442
gemm 28 28 5 2892
trsm 28 5 0 426
gemm 28 28 5 2795
trsm 44 5 0 468
gemm 44 44 5 6901
trsm 60 13 0 3200
gemm 60 60 13 28641
trsm 28 5 0 710
gemm 28 28 5 4966
trsm 28 5 0 478
gemm 28 28 5 2942
trsm 44 5 0 548
gemm 44 44 5 6997
trsm 28 5 0 423
gemm 28 28 5 3387
trsm 28 5 0 402
gemm 28 28 5 2742
trsm 44 5 0 533
gemm 44 44 5 6992
trsm 60 13 0 3170
gemm 60 60 13 28595
trsm 92 13 0 4720
gemm 92 92 13 66340
trsm 28 5 0 619
gemm 28 28 5 5005
trsm 28 5 0 630
gemm 28 28 5 4515
trsm 44 5 0 601
gemm 44 44 5 6996
trsm 28 5 0 478
gemm 28 28 5 2731
trsm 28 5 0 399
gemm 28 28 5 2832
trsm 44 5 0 544
gemm 44 44 5 6961
trsm 60 13 0 3170
gemm 60 60 13 28629
trsm 28 5 0 416
gemm 28 28 5 2766
trsm 28 5 0 406
gemm 28 28 5 2742
trsm 44 5 0 427
gemm 44 44 5 6922
trsm 28 5 0 593
gemm 28 28 5 4605
trsm 28 5 0 469
gemm 28 28 5 2934
trsm 44 5 0 533
gemm 44 44 5 6978
trsm 60 13 0 3059
gemm 60 60 13 28568
trsm 92 13 0 4698
gemm 92 92 13 66331
trsm 124 29 0 32735
gemm 124 124 29 410175
trsm 188 29 0 48366
gemm 188 188 29 774607
trsm 28 5 0 723
gemm 28 28 5 2851
trsm 28 5 0 446
gemm 28 28 5 2860
trsm 44 5 0 567
gemm 44 44 5 7004
trsm 28 5 0 405
gemm 28 28 5 2814
trsm 28 5 0 371
gemm 28 28 5 2897
trsm 44 5 0 562
gemm 44 44 5 6953
trsm 60 13 0 3219
gemm 60 60 13 28607
trsm 28 5 0 654
gemm 28 28 5 4925
trsm 28 5 0 450
gemm 28 28 5 2739
trsm 44 5 0 571
gemm 44 44 5 7177
trsm 28 5 0 404
gemm 28 28 5 2847
trsm 28 5 0 370
gemm 28 28 5 2764
trsm 44 5 0 562
gemm 44 44 5 7142
trsm 60 13 0 3176
gemm 60 60 13 28575
trsm 92 13 0 4635
gemm 92 92 13 66367
trsm 28 5 0 760
gemm 28 28 5 5023
trsm 28 5 0 722
gemm 28 28 5 4742
trsm 44 5 0 638
gemm 44 44 5 10458
trsm 28 5 0 443
gemm 28 28 5 2782
trsm 28 5 0 418
gemm 28 28 5 2737
trsm 44 5 0 462
gemm 44 44 5 6929
trsm 60 13 0 3183
gemm 60 60 13 32931
trsm 28 5 0 404
gemm 28 28 5 2794
trsm 28 5 0 382
gemm 28 28 5 2722
trsm 44 5 0 533
gemm 44 44 5 7006
trsm 28 5 0 730
gemm 28 28 5 4124
trsm 28 5 0 640
gemm 28 28 5 5481
trsm 44 5 0 969
gemm 44 44 5 12018
trsm 60 13 0 5025
gemm 60 60 13 55529
trsm 92 13 0 4691
gemm 92 92 13 68128
trsm 124 29 0 32584
gemm 124 124 29 451688
trsm 28 5 0 669
gemm 28 28 5 5147
trsm 28 5 0 491
gemm 28 28 5 2822
trsm 44 5 0 476
gemm 44 44 5 6936
trsm 28 5 0 440
gemm 28 28 5 2778
trsm 28 5 0 376
gemm 28 28 5 2753
trsm 44 5 0 522
gemm 44 44 5 6962
trsm 60 13 0 3101
gemm 60 60 13 28578
trsm 28 5 0 441
gemm 28 28 5 2758
trsm 28 5 0 699
gemm 28 28 5 3961
trsm 44 5 0 532
gemm 44 44 5 6918
trsm 28 5 0 422
gemm 28 28 5 2942
trsm 28 5 0 391
gemm 28 28 5 26857
trsm 44 5 0 778
gemm 44 44 5 12437
trsm 60 13 0 5244
gemm 60 60 13 58393
trsm 92 13 0 7843
gemm 92 92 13 116840
trsm 28 5 0 530
gemm 28 28 5 2801
trsm 28 5 0 436
gemm 28 28 5 2803
trsm 44 5 0 543
gemm 44 44 5 6987
trsm 28 5 0 395
gemm 28 28 5 2814
trsm 28 5 0 755
gemm 28 28 5 4929
trsm 44 5 0 752
gemm 44 44 5 11744
trsm 60 13 0 3192
gemm 60 60 13 28680
trsm 28 5 0 405
gemm 28 28 5 2783
trsm 28 5 0 406
gemm 28 28 5 2790
trsm 44 5 0 812
gemm 44 44 5 11792
trsm 28 5 0 427
gemm 28 28 5 2814
trsm 28 5 0 396
gemm 28 28 5 2732
trsm 44 5 0 522
gemm 44 44 5 6972
trsm 60 13 0 4858
gemm 60 60 13 52387
trsm 92 13 0 6212
gemm 92 92 13 66877
trsm 124 29 0 35762
gemm 124 124 29 310057
trsm 188 29 0 48565
gemm 188 188 29 789054
trsm 281 32 0 86889
gemm 281 281 32 1829948
trsm 252 29 0 63902
gemm 252 252 29 1272966
trsm 28 5 0 539
gemm 28 28 5 2856
trsm 28 5 0 424
gemm 28 28 5 2863
trsm 44 5 0 469
gemm 44 44 5 6998
trsm 28 5 0 665
gemm 28 28 5 5025
trsm 28 5 0 469
gemm 28 28 5 2752
trsm 44 5 0 528
gemm 44 44 5 7011
trsm 60 13 0 3097
gemm 60 60 13 28559
trsm 28 5 0 446
gemm 28 28 5 2763
trsm 28 5 0 408
gemm 28 28 5 2879
trsm 44 5 0 500
gemm 44 44 5 9358
trsm 28 5 0 451
gemm 28 28 5 2751
trsm 28 5 0 392
gemm 28 28 5 2823
trsm 44 5 0 451
gemm 44 44 5 6930
trsm 60 13 0 5584
gemm 60 60 13 51576
trsm 92 13 0 4741
gemm 92 92 13 66668
trsm 28 5 0 518
gemm 28 28 5 2756
trsm 28 5 0 407
gemm 28 28 5 2864
trsm 44 5 0 531
gemm 44 44 5 7039
trsm 28 5 0 399
gemm 28 28 5 2729
trsm 28 5 0 383
gemm 28 28 5 2729
trsm 44 5 0 510
gemm 44 44 5 7006
trsm 60 13 0 3147
gemm 60 60 13 109452
trsm 28 5 0 503
gemm 28 28 5 2828
trsm 28 5 0 400
gemm 28 28 5 2728
trsm 44 5 0 439
gemm 44 44 5 6959
trsm 28 5 0 404
gemm 28 28 5 2731
trsm 28 5 0 380
gemm 28 28 5 2731
trsm 44 5 0 535
gemm 44 44 5 6963
trsm 60 13 0 3132
gemm 60 60 13 28614
trsm 92 13 0 4722
gemm 92 92 13 66242
trsm 124 29 0 32675
gemm 124 124 29 286812
trsm 28 5 0 656
gemm 28 28 5 5057
trsm 28 5 0 481
gemm 28 28 5 2836
trsm 44 5 0 559
gemm 44 44 5 7012
trsm 28 5 0 387
gemm 28 28 5 2805
trsm 28 5 0 423
gemm 28 28 5 2800
trsm 44 5 0 523
gemm 44 44 5 7014
trsm 60 13 0 3226
gemm 60 60 13 28616
trsm 28 5 0 587
gemm 28 28 5 4938
trsm 28 5 0 575
gemm 28 28 5 5083
trsm 44 5 0 541
gemm 44 44 5 7092
trsm 28 5 0 409
gemm 28 28 5 2758
trsm 28 5 0 406
gemm 28 28 5 2784
trsm 44 5 0 514
gemm 44 44 5 7017
trsm 60 13 0 3164
gemm 60 60 13 28556
trsm 92 13 0 4689
gemm 92 92 13 66435
trsm 28 5 0 460
gemm 28 28 5 61036
trsm 28 5 0 718
gemm 28 28 5 4610
trsm 44 5 0 760
gemm 44 44 5 11796
trsm 28 5 0 408
gemm 28 28 5 2780
trsm 28 5 0 376
gemm 28 28 5 2789
trsm 44 5 0 540
gemm 44 44 5 6975
trsm 60 13 0 3134
gemm 60 60 13 28581
trsm 28 5 0 412
gemm 28 28 5 2819
trsm 28 5 0 394
gemm 28 28 5 2747
trsm 44 5 0 512
gemm 44 44 5 6972
trsm 28 5 0 566
gemm 28 28 5 4977
trsm 28 5 0 643
gemm 28 28 5 4910
trsm 44 5 0 642
gemm 44 44 5 11563
trsm 60 13 0 4502
gemm 60 60 13 29770
trsm 92 13 0 4662
gemm 92 92 13 66297
trsm 124 29 0 32607
gemm 124 124 29 393455
trsm 188 29 0 47880
gemm 188 188 29 787560
trsm 28 5 0 537
gemm 28 28 5 2895
trsm 28 5 0 445
gemm 28 28 5 2813
trsm 44 5 0 554
gemm 44 44 5 7013
trsm 28 5 0 400
gemm 28 28 5 2828
trsm 28 5 0 588
gemm 28 28 5 4588
trsm 44 5 0 495
gemm 44 44 5 7013
trsm 60 13 0 3193
gemm 60 60 13 28591
trsm 28 5 0 476
gemm 28 28 5 2898
trsm 28 5 0 344
gemm 28 28 5 2668
trsm 44 5 0 457
gemm 44 44 5 6960
trsm 28 5 0 349
gemm 28 28 5 2767
trsm 28 5 0 310
gemm 28 28 5 2777
trsm 44 5 0 422
gemm 44 44 5 6913
trsm 60 13 0 3109
gemm 60 60 13 28531
trsm 92 13 0 4615
gemm 92 92 13 66220
trsm 28 5 0 364
gemm 28 28 5 2679
trsm 28 5 0 315
gemm 28 28 5 2793
trsm 44 5 0 433
gemm 44 44 5 6939
trsm 28 5 0 346
gemm 28 28 5 2749
trsm 28 5 0 591
gemm 28 28 5 4982
trsm 44 5 0 645
gemm 44 44 5 19189
trsm 60 13 0 5121
gemm 60 60 13 51710
trsm 28 5 0 358
gemm 28 28 5 2720
trsm 28 5 0 329
gemm 28 28 5 2670
trsm 44 5 0 455
gemm 44 44 5 6939
trsm 28 5 0 295
gemm 28 28 5 2766
trsm 28 5 0 291
gemm 28 28 5 2797
trsm 44 5 0 455
gemm 44 44 5 6911
trsm 60 13 0 3120
gemm 60 60 13 28536
trsm 92 13 0 5914
gemm 92 92 13 66222
trsm 124 29 0 33104
gemm 124 124 29 416395
trsm 28 5 0 481
gemm 28 28 5 2882
trsm 28 5 0 443
gemm 28 28 5 2805
trsm 44 5 0 482
gemm 44 44 5 6938
trsm 28 5 0 388
gemm 28 28 5 2872
trsm 28 5 0 372
gemm 28 28 5 2857
trsm 44 5 0 445
gemm 44 44 5 6939
trsm 60 13 0 3190
gemm 60 60 13 96913
trsm 28 5 0 520
gemm 28 28 5 2796
trsm 28 5 0 360
gemm 28 28 5 2803
trsm 44 5 0 515
gemm 44 44 5 6956
trsm 28 5 0 402
gemm 28 28 5 2743
trsm 28 5 0 349
gemm 28 28 5 2779
trsm 44 5 0 510
gemm 44 44 5 6963
trsm 60 13 0 3156
gemm 60 60 13 28616
trsm 92 13 0 4665
gemm 92 92 13 113747
trsm 28 5 0 558
gemm 28 28 5 3256
trsm 28 5 0 494
gemm 28 28 5 2894
trsm 44 5 0 512
gemm 44 44 5 6985
trsm 28 5 0 397
gemm 28 28 5 2806
trsm 28 5 0 407
gemm 28 28 5 2831
trsm 44 5 0 488
gemm 44 44 5 7063
trsm 60 13 0 3211
gemm 60 60 13 28628
trsm 28 5 0 659
gemm 28 28 5 4756
trsm 28 5 0 477
gemm 28 28 5 2811
trsm 44 5 0 467
gemm 44 44 5 6935
trsm 28 5 0 395
gemm 28 28 5 2796
trsm 28 5 0 361
gemm 28 28 5 2746
trsm 44 5 0 471
gemm 44 44 5 9340
trsm 60 13 0 3151
gemm 60 60 13 28626
trsm 92 13 0 4735
gemm 92 92 13 75087
trsm 124 29 0 50715
gemm 124 124 29 286673
trsm 188 29 0 72025
gemm 188 188 29 667547
trsm 281 32 0 148461
gemm 281 281 32 1785955
trsm 252 29 0 85636
gemm 252 252 29 1297501
trsm 409 32 0 167545
gemm 409 409 32 3786241
trsm 380 29 0 97208
gemm 380 380 29 2933913
trsm 28 5 0 725
gemm 28 28 5 4888
trsm 28 5 0 522
gemm 28 28 5 2877
trsm 44 5 0 547
gemm 44 44 5 7102
trsm 28 5 0 410
gemm 28 28 5 2860
trsm 28 5 0 386
gemm 28 28 5 2732
trsm 44 5 0 438
gemm 44 44 5 6928
trsm 60 13 0 3163
gemm 60 60 13 28604
trsm 28 5 0 405
gemm 28 28 5 2744
trsm 28 5 0 389
gemm 28 28 5 2852
trsm 44 5 0 523
gemm 44 44 5 6950
trsm 28 5 0 610
gemm 28 28 5 4608
trsm 28 5 0 605
gemm 28 28 5 4745
trsm 44 5 0 690
gemm 44 44 5 6979
trsm 60 13 0 3171
gemm 60 60 13 28594
trsm 92 13 0 4617
gemm 92 92 13 66291
trsm 28 5 0 482
gemm 28 28 5 2771
trsm 28 5 0 409
gemm 28 28 5 2799
trsm 44 5 0 553
gemm 44 44 5 7018
trsm 28 5 0 637
gemm 28 28 5 4742
trsm 28 5 0 661
gemm 28 28 5 4726
trsm 44 5 0 611
gemm 44 44 5 6973
trsm 60 13 0 3227
gemm 60 60 13 28584
trsm 28 5 0 435
gemm 28 28 5 2773
trsm 28 5 0 599
gemm 28 28 5 4830
trsm 44 5 0 513
gemm 44 44 5 6911
trsm 28 5 0 383
gemm 28 28 5 2739
trsm 28 5 0 361
gemm 28 28 5 2777
trsm 44 5 0 450
gemm 44 44 5 6952
trsm 60 13 0 3161
gemm 60 60 13 69253
trsm 92 13 0 6959
gemm 92 92 13 67975
trsm 124 29 0 32544
gemm 124 124 29 290240
trsm 28 5 0 529
gemm 28 28 5 2832
trsm 28 5 0 397
gemm 28 28 5 2905
trsm 44 5 0 549
gemm 44 44 5 7004
trsm 28 5 0 375
gemm 28 28 5 2844
trsm 28 5 0 390
gemm 28 28 5 2792
trsm 44 5 0 526
gemm 44 44 5 6986
trsm 60 13 0 5361
gemm 60 60 13 52912
trsm 28 5 0 485
gemm 28 28 5 2874
trsm 28 5 0 380
gemm 28 28 5 2772
trsm 44 5 0 446
gemm 44 44 5 7061
trsm 28 5 0 382
gemm 28 28 5 2728
trsm 28 5 0 373
gemm 28 28 5 2728
trsm 44 5 0 443
gemm 44 44 5 6898
trsm 60 13 0 3183
gemm 60 60 13 28603
trsm 92 13 0 4642
gemm 92 92 13 66302
trsm 28 5 0 746
gemm 28 28 5 4854
trsm 28 5 0 440
gemm 28 28 5 2820
trsm 44 5 0 548
gemm 44 44 5 7033
trsm 28 5 0 412
gemm 28 28 5 2892
trsm 28 5 0 553
gemm 28 28 5 3779
trsm 44 5 0 461
gemm 44 44 5 6992
trsm 60 13 0 3186
gemm 60 60 13 28593
trsm 28 5 0 419
gemm 28 28 5 2784
trsm 28 5 0 589
gemm 28 28 5 4684
trsm 44 5 0 887
gemm 44 44 5 11871
trsm 28 5 0 625
gemm 28 28 5 4742
trsm 28 5 0 380
gemm 28 28 5 2751
trsm 44 5 0 515
gemm 44 44 5 7093
trsm 60 13 0 3155
gemm 60 60 13 28605
trsm 92 13 0 4657
gemm 92 92 13 68938
trsm 124 29 0 32497
gemm 124 124 29 416457
trsm 188 29 0 47892
gemm 188 188 29 769834
trsm 28 5 0 514
gemm 28 28 5 2870
trsm 28 5 0 459
gemm 28 28 5 2878
trsm 44 5 0 478
gemm 44 44 5 7153
trsm 28 5 0 380
gemm 28 28 5 2846
trsm 28 5 0 378
gemm 28 28 5 2872
trsm 44 5 0 444
gemm 44 44 5 6915
trsm 60 13 0 3183
gemm 60 60 13 66461
trsm 28 5 0 647
gemm 28 28 5 4741
trsm 28 5 0 449
gemm 28 28 5 2770
trsm 44 5 0 533
gemm 44 44 5 7030
trsm 28 5 0 398
gemm 28 28 5 2740
trsm 28 5 0 379
gemm 28 28 5 2742
trsm 44 5 0 512
gemm 44 44 5 6946
trsm 60 13 0 3138
gemm 60 60 13 28611
trsm 92 13 0 4677
gemm 92 92 13 66274
trsm 28 5 0 617
gemm 28 28 5 4959
trsm 28 5 0 464
gemm 28 28 5 2890
trsm 44 5 0 548
gemm 44 44 5 6996
trsm 28 5 0 457
gemm 28 28 5 2786
trsm 28 5 0 377
gemm 28 28 5 2742
trsm 44 5 0 532
gemm 44 44 5 7292
trsm 60 13 0 3193
gemm 60 60 13 28658
trsm 28 5 0 461
gemm 28 28 5 25780
trsm 28 5 0 638
gemm 28 28 5 4941
trsm 44 5 0 725
gemm 44 44 5 11772
trsm 28 5 0 388
gemm 28 28 5 2811
trsm 28 5 0 375
gemm 28 28 5 2746
trsm 44 5 0 447
gemm 44 44 5 6959
trsm 60 13 0 3176
gemm 60 60 13 28617
trsm 92 13 0 4700
gemm 92 92 13 66269
trsm 124 29 0 32476
gemm 124 124 29 445451
trsm 28 5 0 518
gemm 28 28 5 2792
trsm 28 5 0 619
gemm 28 28 5 5197
trsm 44 5 0 729
gemm 44 44 5 11926
trsm 28 5 0 435
gemm 28 28 5 2828
trsm 28 5 0 374
gemm 28 28 5 2768
trsm 44 5 0 518
gemm 44 44 5 7037
trsm 60 13 0 3208
gemm 60 60 13 28629
trsm 28 5 0 407
gemm 28 28 5 2753
trsm 28 5 0 365
gemm 28 28 5 2894
trsm 44 5 0 477
gemm 44 44 5 6989
trsm 28 5 0 407
gemm 28 28 5 2727
trsm 28 5 0 361
gemm 28 28 5 2837
trsm 44 5 0 757
gemm 44 44 5 12138
trsm 60 13 0 11128
gemm 60 60 13 51671
trsm 92 13 0 4734
gemm 92 92 13 66608
trsm 28 5 0 441
gemm 28 28 5 2779
trsm 28 5 0 373
gemm 28 28 5 2866
trsm 44 5 0 465
gemm 44 44 5 6937
trsm 28 5 0 386
gemm 28 28 5 2745
trsm 28 5 0 357
gemm 28 28 5 2740
trsm 44 5 0 440
gemm 44 44 5 6906
trsm 60 13 0 5368
gemm 60 60 13 59621
trsm 28 5 0 488
gemm 28 28 5 2809
trsm 28 5 0 389
gemm 28 28 5 2740
trsm 44 5 0 511
gemm 44 44 5 6994
trsm 28 5 0 806
gemm 28 28 5 9011
trsm 28 5 0 497
gemm 28 28 5 2952
trsm 44 5 0 799
gemm 44 44 5 12287
trsm 60 13 0 4809
gemm 60 60 13 56059
trsm 92 13 0 4751
gemm 92 92 13 66507
trsm 124 29 0 37267
gemm 124 124 29 285367
trsm 188 29 0 48206
gemm 188 188 29 795813
trsm 281 32 0 85644
gemm 281 281 32 1905964
trsm 252 29 0 63348
gemm 252 252 29 1295277
trsm 28 5 0 531
gemm 28 28 5 2878
trsm 28 5 0 648
gemm 28 28 5 5041
trsm 44 5 0 786
gemm 44 44 5 11880
trsm 28 5 0 570
gemm 28 28 5 4943
trsm 28 5 0 453
gemm 28 28 5 2824
trsm 44 5 0 530
gemm 44 44 5 6985
trsm 60 13 0 3201
gemm 60 60 13 28610
trsm 28 5 0 452
gemm 28 28 5 2812
trsm 28 5 0 378
gemm 28 28 5 2772
trsm 44 5 0 495
gemm 44 44 5 6939
trsm 28 5 0 385
gemm 28 28 5 2801
trsm 28 5 0 701
gemm 28 28 5 11033
trsm 44 5 0 836
gemm 44 44 5 11559
trsm 60 13 0 3174
gemm 60 60 13 28582
trsm 92 13 0 4636
gemm 92 92 13 66281
trsm 28 5 0 533
gemm 28 28 5 2782
trsm 28 5 0 396
gemm 28 28 5 2877
trsm 44 5 0 509
gemm 44 44 5 6958
trsm 28 5 0 375
gemm 28 28 5 2765
trsm 28 5 0 765
gemm 28 28 5 4654
trsm 44 5 0 534
gemm 44 44 5 11445
trsm 60 13 0 3206
gemm 60 60 13 28602
trsm 28 5 0 390
gemm 28 28 5 2791
trsm 28 5 0 376
gemm 28 28 5 2745
trsm 44 5 0 568
gemm 44 44 5 6964
trsm 28 5 0 474
gemm 28 28 5 2730
trsm 28 5 0 396
gemm 28 28 5 2724
trsm 44 5 0 557
gemm 44 44 5 6983
trsm 60 13 0 3166
gemm 60 60 13 28612
trsm 92 13 0 4692
gemm 92 92 13 131405
trsm 124 29 0 32661
gemm 124 124 29 287812
trsm 28 5 0 516
gemm 28 28 5 2848
trsm 28 5 0 425
gemm 28 28 5 2915
trsm 44 5 0 478
gemm 44 44 5 7098
trsm 28 5 0 407
gemm 28 28 5 2857
trsm 28 5 0 394
gemm 28 28 5 2732
trsm 44 5 0 440
gemm 44 44 5 6883
trsm 60 13 0 3214
gemm 60 60 13 28613
trsm 28 5 0 429
gemm 28 28 5 2776
trsm 28 5 0 596
gemm 28 28 5 5093
trsm 44 5 0 757
gemm 44 44 5 11598
trsm 28 5 0 467
gemm 28 28 5 2812
trsm 28 5 0 387
gemm 28 28 5 2823
trsm 44 5 0 466
gemm 44 44 5 7002
trsm 60 13 0 3149
gemm 60 60 13 28590
trsm 92 13 0 4702
gemm 92 92 13 66292
trsm 28 5 0 419
gemm 28 28 5 2800
trsm 28 5 0 395
gemm 28 28 5 2860
trsm 44 5 0 918
gemm 44 44 5 12338
trsm 28 5 0 620
gemm 28 28 5 2819
trsm 28 5 0 410
gemm 28 28 5 2732
trsm 44 5 0 520
gemm 44 44 5 7077
trsm 60 13 0 3192
gemm 60 60 13 28624
trsm 28 5 0 385
gemm 28 28 5 2850
trsm 28 5 0 397
gemm 28 28 5 2769
trsm 44 5 0 428
gemm 44 44 5 7032
trsm 28 5 0 387
gemm 28 28 5 2724
trsm 28 5 0 723
gemm 28 28 5 4826
trsm 44 5 0 845
gemm 44 44 5 11949
trsm 60 13 0 4823
gemm 60 60 13 43006
trsm 92 13 0 4657
gemm 92 92 13 66293
trsm 124 29 0 32534
gemm 124 124 29 284823
trsm 188 29 0 47858
gemm 188 188 29 783536
trsm 28 5 0 714
gemm 28 28 5 5157
trsm 28 5 0 491
gemm 28 28 5 2956
trsm 44 5 0 566
gemm 44 44 5 7038
trsm 28 5 0 399
gemm 28 28 5 2903
trsm 28 5 0 387
gemm 28 28 5 2778
trsm 44 5 0 535
gemm 44 44 5 7017
trsm 60 13 0 3183
gemm 60 60 13 31256
trsm 28 5 0 576
gemm 28 28 5 2770
trsm 28 5 0 411
gemm 28 28 5 2764
trsm 44 5 0 536
gemm 44 44 5 7025
trsm 28 5 0 443
gemm 28 28 5 2803
trsm 28 5 0 382
gemm 28 28 5 2745
trsm 44 5 0 515
gemm 44 44 5 7084
trsm 60 13 0 3179
gemm 60 60 13 28601
trsm 92 13 0 4686
gemm 92 92 13 66277
trsm 28 5 0 450
gemm 28 28 5 2782
trsm 28 5 0 384
gemm 28 28 5 2846
trsm 44 5 0 463
gemm 44 44 5 6951
trsm 28 5 0 416
gemm 28 28 5 2766
trsm 28 5 0 686
gemm 28 28 5 10912
trsm 44 5 0 682
gemm 44 44 5 11742
trsm 60 13 0 5182
gemm 60 60 13 47628
trsm 28 5 0 459
gemm 28 28 5 2775
trsm 28 5 0 383
gemm 28 28 5 2799
trsm 44 5 0 507
gemm 44 44 5 6967
trsm 28 5 0 401
gemm 28 28 5 2906
trsm 28 5 0 404
gemm 28 28 5 2782
trsm 44 5 0 448
gemm 44 44 5 6943
trsm 60 13 0 3176
gemm 60 60 13 70528
trsm 92 13 0 6651
gemm 92 92 13 66961
trsm 124 29 0 32659
gemm 124 124 29 287740
trsm 28 5 0 513
gemm 28 28 5 2876
trsm 28 5 0 397
gemm 28 28 5 2794
trsm 44 5 0 458
gemm 44 44 5 6995
trsm 28 5 0 393
gemm 28 28 5 2932
trsm 28 5 0 389
gemm 28 28 5 2873
trsm 44 5 0 508
gemm 44 44 5 6972
trsm 60 13 0 3203
gemm 60 60 13 40874
trsm 28 5 0 695
gemm 28 28 5 4822
trsm 28 5 0 478
gemm 28 28 5 2985
trsm 44 5 0 439
gemm 44 44 5 6891
trsm 28 5 0 372
gemm 28 28 5 2730
trsm 28 5 0 390
gemm 28 28 5 2879
trsm 44 5 0 436
gemm 44 44 5 6918
trsm 60 13 0 3137
gemm 60 60 13 28569
trsm 92 13 0 4696
gemm 92 92 13 66383
trsm 28 5 0 424
gemm 28 28 5 2816
trsm 28 5 0 677
gemm 28 28 5 4777
trsm 44 5 0 923
gemm 44 44 5 12385
trsm 28 5 0 472
gemm 28 28 5 2925
trsm 28 5 0 374
gemm 28 28 5 2778
trsm 44 5 0 515
gemm 44 44 5 6953
trsm 60 13 0 3224
gemm 60 60 13 28607
trsm 28 5 0 409
gemm 28 28 5 2768
trsm 28 5 0 385
gemm 28 28 5 2737
trsm 44 5 0 533
gemm 44 44 5 6978
trsm 28 5 0 382
gemm 28 28 5 2739
trsm 28 5 0 370
gemm 28 28 5 5077
trsm 44 5 0 929
gemm 44 44 5 12222
trsm 60 13 0 5489
gemm 60 60 13 51100
trsm 92 13 0 4746
gemm 92 92 13 66370
trsm 124 29 0 34886
gemm 124 124 29 298791
trsm 188 29 0 47963
gemm 188 188 29 782006
trsm 281 32 0 86376
gemm 281 281 32 1779308
trsm 252 29 0 63712
gemm 252 252 29 1312321
trsm 409 32 0 123904
gemm 409 409 32 3961267
trsm 380 29 0 94476
gemm 380 380 29 3071080
trsm 601 32 0 180291
gemm 601 601 32 8061313
trsm 569 32 0 246741
gemm 569 569 32 7517350
trsm 537 32 0 161531
gemm 537 537 32 6574049
trsm 508 29 0 125872
gemm 508 508 29 5281536
trsm 28 5 0 561
gemm 28 28 5 2876
trsm 28 5 0 408
gemm 28 28 5 2817
trsm 44 5 0 730
gemm 44 44 5 11767
trsm 28 5 0 35717
gemm 28 28 5 5200
trsm 28 5 0 633
gemm 28 28 5 4076
trsm 44 5 0 668
gemm 44 44 5 13071
trsm 60 13 0 3153
gemm 60 60 13 28611
trsm 28 5 0 450
gemm 28 28 5 2898
trsm 28 5 0 617
gemm 28 28 5 4920
trsm 44 5 0 826
gemm 44 44 5 24901
trsm 28 5 0 677
gemm 28 28 5 5190
trsm 28 5 0 660
gemm 28 28 5 5151
trsm 44 5 0 890
gemm 44 44 5 12474
trsm 60 13 0 4995
gemm 60 60 13 45607
trsm 92 13 0 8187
gemm 92 92 13 127749
trsm 28 5 0 553
gemm 28 28 5 2790
trsm 28 5 0 707
gemm 28 28 5 4866
trsm 44 5 0 780
gemm 44 44 5 11463
trsm 28 5 0 605
gemm 28 28 5 4735
trsm 28 5 0 441
gemm 28 28 5 2871
trsm 44 5 0 524
gemm 44 44 5 6966
trsm 60 13 0 3195
gemm 60 60 13 28631
trsm 28 5 0 384
gemm 28 28 5 2807
trsm 28 5 0 427
gemm 28 28 5 2760
trsm 44 5 0 435
gemm 44 44 5 6911
trsm 28 5 0 391
gemm 28 28 5 2742
trsm 28 5 0 623
gemm 28 28 5 5137
trsm 44 5 0 741
gemm 44 44 5 11636
trsm 60 13 0 5144
gemm 60 60 13 48999
trsm 92 13 0 4728
gemm 92 92 13 66355
trsm 124 29 0 34672
gemm 124 124 29 285355
trsm 28 5 0 521
gemm 28 28 5 2917
trsm 28 5 0 410
gemm 28 28 5 2893
trsm 44 5 0 565
gemm 44 44 5 7039
trsm 28 5 0 415
gemm 28 28 5 2855
trsm 28 5 0 383
gemm 28 28 5 2737
trsm 44 5 0 558
gemm 44 44 5 6980
trsm 60 13 0 3162
gemm 60 60 13 28629
trsm 28 5 0 458
gemm 28 28 5 2854
trsm 28 5 0 409
gemm 28 28 5 2791
trsm 44 5 0 475
gemm 44 44 5 6962
trsm 28 5 0 403
gemm 28 28 5 2765
trsm 28 5 0 384
gemm 28 28 5 2871
trsm 44 5 0 554
gemm 44 44 5 6977
trsm 60 13 0 3088
gemm 60 60 13 28556
trsm 92 13 0 4700
gemm 92 92 13 66338
trsm 28 5 0 570
gemm 28 28 5 4989
trsm 28 5 0 600
gemm 28 28 5 2781
trsm 44 5 0 501
gemm 44 44 5 7008
trsm 28 5 0 407
gemm 28 28 5 2786
trsm 28 5 0 376
gemm 28 28 5 2727
trsm 44 5 0 585
gemm 44 44 5 11954
trsm 60 13 0 3672
gemm 60 60 13 45556
trsm 28 5 0 469
gemm 28 28 5 2739
trsm 28 5 0 396
gemm 28 28 5 2726
trsm 44 5 0 502
gemm 44 44 5 6964
trsm 28 5 0 630
gemm 28 28 5 4763
trsm 28 5 0 744
gemm 28 28 5 5558
trsm 44 5 0 844
gemm 44 44 5 12422
trsm 60 13 0 5401
gemm 60 60 13 56090
trsm 92 13 0 8840
gemm 92 92 13 121184
trsm 124 29 0 32620
gemm 124 124 29 286041
trsm 188 29 0 79397
gemm 188 188 29 719823
trsm 28 5 0 529
gemm 28 28 5 2876
trsm 28 5 0 412
gemm 28 28 5 2837
trsm 44 5 0 505
gemm 44 44 5 7027
trsm 28 5 0 406
gemm 28 28 5 2883
trsm 28 5 0 359
gemm 28 28 5 2825
trsm 44 5 0 457
gemm 44 44 5 6944
trsm 60 13 0 3165
gemm 60 60 13 71385
trsm 28 5 0 475
gemm 28 28 5 2819
trsm 28 5 0 416
gemm 28 28 5 2728
trsm 44 5 0 523
gemm 44 44 5 6965
trsm 28 5 0 414
gemm 28 28 5 2738
trsm 28 5 0 416
gemm 28 28 5 2728
trsm 44 5 0 432
gemm 44 44 5 6885
trsm 60 13 0 3164
gemm 60 60 13 28611
trsm 92 13 0 4705
gemm 92 92 13 66274
trsm 28 5 0 536
gemm 28 28 5 2837
trsm 28 5 0 399
gemm 28 28 5 2819
trsm 44 5 0 527
gemm 44 44 5 6986
trsm 28 5 0 418
gemm 28 28 5 2756
trsm 28 5 0 394
gemm 28 28 5 2731
trsm 44 5 0 497
gemm 44 44 5 6966
trsm 60 13 0 3209
gemm 60 60 13 28612
trsm 28 5 0 421
gemm 28 28 5 2765
trsm 28 5 0 590
gemm 28 28 5 4989
trsm 44 5 0 592
gemm 44 44 5 12118
trsm 28 5 0 464
gemm 28 28 5 2753
trsm 28 5 0 408
gemm 28 28 5 2734
trsm 44 5 0 505
gemm 44 44 5 6954
trsm 60 13 0 3098
gemm 60 60 13 28557
trsm 92 13 0 4658
gemm 92 92 13 66319
trsm 124 29 0 32498
gemm 124 124 29 423874
trsm 28 5 0 531
gemm 28 28 5 2815
trsm 28 5 0 399
gemm 28 28 5 2751
trsm 44 5 0 547
gemm 44 44 5 7006
trsm 28 5 0 668
gemm 28 28 5 4819
trsm 28 5 0 444
gemm 28 28 5 2809
trsm 44 5 0 555
gemm 44 44 5 7003
trsm 60 13 0 3166
gemm 60 60 13 29222
trsm 28 5 0 394
gemm 28 28 5 2773
trsm 28 5 0 370
gemm 28 28 5 2821
trsm 44 5 0 536
gemm 44 44 5 6959
trsm 28 5 0 395
gemm 28 28 5 2755
trsm 28 5 0 379
gemm 28 28 5 2844
trsm 44 5 0 504
gemm 44 44 5 6957
trsm 60 13 0 5183
gemm 60 60 13 58852
trsm 92 13 0 4705
gemm 92 92 13 66618
trsm 28 5 0 407
gemm 28 28 5 2773
trsm 28 5 0 562
gemm 28 28 5 4948
trsm 44 5 0 620
gemm 44 44 5 11770
trsm 28 5 0 474
gemm 28 28 5 2758
trsm 28 5 0 706
gemm 28 28 5 4904
trsm 44 5 0 756
gemm 44 44 5 11690
trsm 60 13 0 5389
gemm 60 60 13 52255
trsm 28 5 0 468
gemm 28 28 5 2828
trsm 28 5 0 456
gemm 28 28 5 2728
trsm 44 5 0 514
gemm 44 44 5 7055
trsm 28 5 0 409
gemm 28 28 5 2729
trsm 28 5 0 397
gemm 28 28 5 2717
trsm 44 5 0 509
gemm 44 44 5 6959
trsm 60 13 0 3140
gemm 60 60 13 28623
trsm 92 13 0 4688
gemm 92 92 13 123446
trsm 124 29 0 32634
gemm 124 124 29 295696
trsm 188 29 0 47951
gemm 188 188 29 711088
trsm 281 32 0 85927
gemm 281 281 32 1806163
trsm 252 29 0 63264
gemm 252 252 29 1397878
trsm 28 5 0 541
gemm 28 28 5 2842
trsm 28 5 0 405
gemm 28 28 5 2920
trsm 44 5 0 580
gemm 44 44 5 7030
trsm 28 5 0 408
gemm 28 28 5 2926
trsm 28 5 0 383
gemm 28 28 5 2878
trsm 44 5 0 528
gemm 44 44 5 7043
trsm 60 13 0 3208
gemm 60 60 13 28610
trsm 28 5 0 690
gemm 28 28 5 4999
trsm 28 5 0 470
gemm 28 28 5 2788
trsm 44 5 0 530
gemm 44 44 5 6971
trsm 28 5 0 391
gemm 28 28 5 2727
trsm 28 5 0 525
gemm 28 28 5 2847
trsm 44 5 0 593
gemm 44 44 5 7055
trsm 60 13 0 3178
gemm 60 60 13 28632
trsm 92 13 0 4713
gemm 92 92 13 69545
trsm 28 5 0 461
gemm 28 28 5 2743
trsm 28 5 0 410
gemm 28 28 5 2756
trsm 44 5 0 724
gemm 44 44 5 12036
trsm 28 5 0 663
gemm 28 28 5 4911
trsm 28 5 0 471
gemm 28 28 5 2773
trsm 44 5 0 472
gemm 44 44 5 6947
trsm 60 13 0 3163
gemm 60 60 13 28602
trsm 28 5 0 418
gemm 28 28 5 2759
trsm 28 5 0 400
gemm 28 28 5 2727
trsm 44 5 0 532
gemm 44 44 5 6949
trsm 28 5 0 392
gemm 28 28 5 2728
trsm 28 5 0 531
gemm 28 28 5 4983
trsm 44 5 0 697
gemm 44 44 5 11633
trsm 60 13 0 5111
gemm 60 60 13 51773
trsm 92 13 0 4637
gemm 92 92 13 66354
trsm 124 29 0 33392
gemm 124 124 29 290594
trsm 28 5 0 484
gemm 28 28 5 2835
trsm 28 5 0 448
gemm 28 28 5 2906
trsm 44 5 0 479
gemm 44 44 5 6953
trsm 28 5 0 404
gemm 28 28 5 2799
trsm 28 5 0 375
gemm 28 28 5 2857
trsm 44 5 0 527
gemm 44 44 5 6974
trsm 60 13 0 3134
gemm 60 60 13 91410
trsm 28 5 0 524
gemm 28 28 5 2812
trsm 28 5 0 420
gemm 28 28 5 2802
trsm 44 5 0 545
gemm 44 44 5 6962
trsm 28 5 0 419
gemm 28 28 5 2760
trsm 28 5 0 368
gemm 28 28 5 2780
trsm 44 5 0 473
gemm 44 44 5 6918
trsm 60 13 0 3151
gemm 60 60 13 28586
trsm 92 13 0 4683
gemm 92 92 13 66371
trsm 28 5 0 480
gemm 28 28 5 2847
trsm 28 5 0 380
gemm 28 28 5 2844
trsm 44 5 0 554
gemm 44 44 5 7012
trsm 28 5 0 427
gemm 28 28 5 2874
trsm 28 5 0 404
gemm 28 28 5 4599
trsm 44 5 0 518
gemm 44 44 5 6949
trsm 60 13 0 3226
gemm 60 60 13 28627
trsm 28 5 0 415
gemm 28 28 5 2786
trsm 28 5 0 577
gemm 28 28 5 5114
trsm 44 5 0 700
gemm 44 44 5 11871
trsm 28 5 0 637
gemm 28 28 5 4661
trsm 28 5 0 382
gemm 28 28 5 2782
trsm 44 5 0 521
gemm 44 44 5 6954
trsm 60 13 0 3184
gemm 60 60 13 28577
trsm 92 13 0 4699
gemm 92 92 13 69063
trsm 124 29 0 36346
gemm 124 124 29 401396
trsm 188 29 0 47844
gemm 188 188 29 791239
trsm 28 5 0 518
gemm 28 28 5 2836
trsm 28 5 0 410
gemm 28 28 5 2910
trsm 44 5 0 532
gemm 44 44 5 6989
trsm 28 5 0 401
gemm 28 28 5 2845
trsm 28 5 0 393
gemm 28 28 5 2737
trsm 44 5 0 458
gemm 44 44 5 6932
trsm 60 13 0 3221
gemm 60 60 13 28594
trsm 28 5 0 557
gemm 28 28 5 4888
trsm 28 5 0 467
gemm 28 28 5 2916
trsm 44 5 0 527
gemm 44 44 5 6974
trsm 28 5 0 406
gemm 28 28 5 2737
trsm 28 5 0 384
gemm 28 28 5 2721
trsm 44 5 0 519
gemm 44 44 5 6962
trsm 60 13 0 3129
gemm 60 60 13 28573
trsm 92 13 0 8277
gemm 92 92 13 117457
trsm 28 5 0 479
gemm 28 28 5 2775
trsm 28 5 0 426
gemm 28 28 5 2733
trsm 44 5 0 446
gemm 44 44 5 6989
trsm 28 5 0 403
gemm 28 28 5 2782
trsm 28 5 0 370
gemm 28 28 5 2766
trsm 44 5 0 530
gemm 44 44 5 6980
trsm 60 13 0 3140
gemm 60 60 13 28581
trsm 28 5 0 568
gemm 28 28 5 2800
trsm 28 5 0 368
gemm 28 28 5 2851
trsm 44 5 0 550
gemm 44 44 5 6976
trsm 28 5 0 386
gemm 28 28 5 2794
trsm 28 5 0 387
gemm 28 28 5 2792
trsm 44 5 0 437
gemm 44 44 5 6940
trsm 60 13 0 3135
gemm 60 60 13 28597
trsm 92 13 0 4676
gemm 92 92 13 66346
trsm 124 29 0 53782
gemm 124 124 29 288823
trsm 28 5 0 535
gemm 28 28 5 2827
trsm 28 5 0 675
gemm 28 28 5 4892
trsm 44 5 0 799
gemm 44 44 5 12073
trsm 28 5 0 460
gemm 28 28 5 2818
trsm 28 5 0 383
gemm 28 28 5 2732
trsm 44 5 0 546
gemm 44 44 5 6957
trsm 60 13 0 3229
gemm 60 60 13 28619
trsm 28 5 0 427
gemm 28 28 5 2754
trsm 28 5 0 605
gemm 28 28 5 4546
trsm 44 5 0 705
gemm 44 44 5 11787
trsm 28 5 0 568
gemm 28 28 5 2809
trsm 28 5 0 446
gemm 28 28 5 2722
trsm 44 5 0 447
gemm 44 44 5 6902
trsm 60 13 0 3164
gemm 60 60 13 28603
trsm 92 13 0 4648
gemm 92 92 13 66321
trsm 28 5 0 437
gemm 28 28 5 2764
trsm 28 5 0 434
gemm 28 28 5 2742
trsm 44 5 0 527
gemm 44 44 5 7009
trsm 28 5 0 391
gemm 28 28 5 2835
trsm 28 5 0 551
gemm 28 28 5 5004
trsm 44 5 0 732
gemm 44 44 5 11812
trsm 60 13 0 5033
gemm 60 60 13 50667
trsm 28 5 0 470
gemm 28 28 5 2790
trsm 28 5 0 417
gemm 28 28 5 2735
trsm 44 5 0 521
gemm 44 44 5 6998
trsm 28 5 0 411
gemm 28 28 5 2770
trsm 28 5 0 399
gemm 28 28 5 2810
trsm 44 5 0 513
gemm 44 44 5 6960
trsm 60 13 0 3171
gemm 60 60 13 28606
trsm 92 13 0 7999
gemm 92 92 13 129232
trsm 124 29 0 32589
gemm 124 124 29 311129
trsm 188 29 0 47874
gemm 188 188 29 738812
trsm 281 32 0 108449
gemm 281 281 32 1940002
trsm 252 29 0 63792
gemm 252 252 29 1330849
trsm 409 32 0 141346
gemm 409 409 32 3890630
trsm 380 29 0 94629
gemm 380 380 29 3047124
trsm 28 5 0 597
gemm 28 28 5 2880
trsm 28 5 0 407
gemm 28 28 5 2909
trsm 44 5 0 577
gemm 44 44 5 7013
trsm 28 5 0 611
gemm 28 28 5 3475
trsm 28 5 0 388
gemm 28 28 5 2749
trsm 44 5 0 542
gemm 44 44 5 6972
trsm 60 13 0 3181
gemm 60 60 13 28614
trsm 28 5 0 697
gemm 28 28 5 5030
trsm 28 5 0 455
gemm 28 28 5 2730
trsm 44 5 0 473
gemm 44 44 5 6984
trsm 28 5 0 390
gemm 28 28 5 2723
trsm 28 5 0 390
gemm 28 28 5 2773
trsm 44 5 0 449
gemm 44 44 5 6910
trsm 60 13 0 4007
gemm 60 60 13 46084
trsm 92 13 0 4763
gemm 92 92 13 66375
trsm 28 5 0 704
gemm 28 28 5 4809
trsm 28 5 0 487
gemm 28 28 5 2807
trsm 44 5 0 566
gemm 44 44 5 7066
trsm 28 5 0 431
gemm 28 28 5 2735
trsm 28 5 0 392
gemm 28 28 5 2738
trsm 44 5 0 532
gemm 44 44 5 6966
trsm 60 13 0 3149
gemm 60 60 13 28652
trsm 28 5 0 608
gemm 28 28 5 5008
trsm 28 5 0 525
gemm 28 28 5 4629
trsm 44 5 0 667
gemm 44 44 5 11684
trsm 28 5 0 428
gemm 28 28 5 2946
trsm 28 5 0 390
gemm 28 28 5 2830
trsm 44 5 0 521
gemm 44 44 5 7001
trsm 60 13 0 3192
gemm 60 60 13 28602
trsm 92 13 0 4685
gemm 92 92 13 66308
trsm 124 29 0 99883
gemm 124 124 29 375018
trsm 28 5 0 570
gemm 28 28 5 2847
trsm 28 5 0 681
gemm 28 28 5 4934
trsm 44 5 0 956
gemm 44 44 5 12459
trsm 28 5 0 494
gemm 28 28 5 2791
trsm 28 5 0 420
gemm 28 28 5 2739
trsm 44 5 0 441
gemm 44 44 5 6922
trsm 60 13 0 3169
gemm 60 60 13 28610
trsm 28 5 0 417
gemm 28 28 5 2765
trsm 28 5 0 367
gemm 28 28 5 2800
trsm 44 5 0 542
gemm 44 44 5 6974
trsm 28 5 0 385
gemm 28 28 5 2759
trsm 28 5 0 380
gemm 28 28 5 2743
trsm 44 5 0 744
gemm 44 44 5 11322
trsm 60 13 0 5406
gemm 60 60 13 60725
trsm 92 13 0 4749
gemm 92 92 13 66546
trsm 28 5 0 486
gemm 28 28 5 2781
trsm 28 5 0 368
gemm 28 28 5 2902
trsm 44 5 0 464
gemm 44 44 5 6961
trsm 28 5 0 402
gemm 28 28 5 2885
trsm 28 5 0 410
gemm 28 28 5 5161
trsm 44 5 0 524
gemm 44 44 5 7003
trsm 60 13 0 5651
gemm 60 60 13 52443
trsm 28 5 0 498
gemm 28 28 5 2850
trsm 28 5 0 389
gemm 28 28 5 2742
trsm 44 5 0 464
gemm 44 44 5 6915
trsm 28 5 0 375
gemm 28 28 5 2764
trsm 28 5 0 365
gemm 28 28 5 2820
trsm 44 5 0 435
gemm 44 44 5 6912
trsm 60 13 0 3185
gemm 60 60 13 28606
trsm 92 13 0 4631
gemm 92 92 13 66294
trsm 124 29 0 32673
gemm 124 124 29 286339
trsm 188 29 0 77220
gemm 188 188 29 653786
trsm 28 5 0 537
gemm 28 28 5 2836
trsm 28 5 0 424
gemm 28 28 5 2785
trsm 44 5 0 570
gemm 44 44 5 7063
trsm 28 5 0 392
gemm 28 28 5 2879
trsm 28 5 0 661
gemm 28 28 5 5119
trsm 44 5 0 898
gemm 44 44 5 11693
trsm 60 13 0 4824
gemm 60 60 13 51835
trsm 28 5 0 439
gemm 28 28 5 2763
trsm 28 5 0 376
gemm 28 28 5 2866
trsm 44 5 0 461
gemm 44 44 5 6973
trsm 28 5 0 403
gemm 28 28 5 2731
trsm 28 5 0 504
gemm 28 28 5 5242
trsm 44 5 0 487
gemm 44 44 5 7008
trsm 60 13 0 3162
gemm 60 60 13 28622
trsm 92 13 0 4645
gemm 92 92 13 168352
trsm 28 5 0 507
gemm 28 28 5 2921
trsm 28 5 0 677
gemm 28 28 5 5415
trsm 44 5 0 595
gemm 44 44 5 7158
trsm 28 5 0 406
gemm 28 28 5 2770
trsm 28 5 0 393
gemm 28 28 5 2736
trsm 44 5 0 443
gemm 44 44 5 6930
trsm 60 13 0 3197
gemm 60 60 13 40430
trsm 28 5 0 670
gemm 28 28 5 5256
trsm 28 5 0 628
gemm 28 28 5 4695
trsm 44 5 0 558
gemm 44 44 5 6991
trsm 28 5 0 430
gemm 28 28 5 2735
trsm 28 5 0 397
gemm 28 28 5 2748
trsm 44 5 0 497
gemm 44 44 5 6966
trsm 60 13 0 3140
gemm 60 60 13 28568
trsm 92 13 0 4632
gemm 92 92 13 66271
trsm 124 29 0 62184
gemm 124 124 29 380504
trsm 28 5 0 484
gemm 28 28 5 2888
trsm 28 5 0 401
gemm 28 28 5 2900
trsm 44 5 0 756
gemm 44 44 5 12486
trsm 28 5 0 735
gemm 28 28 5 4737
trsm 28 5 0 408
gemm 28 28 5 2769
trsm 44 5 0 442
gemm 44 44 5 7038
trsm 60 13 0 3185
gemm 60 60 13 28643
trsm 28 5 0 438
gemm 28 28 5 2827
trsm 28 5 0 373
gemm 28 28 5 2829
trsm 44 5 0 518
gemm 44 44 5 7031
trsm 28 5 0 382
gemm 28 28 5 2740
trsm 28 5 0 396
gemm 28 28 5 2873
trsm 44 5 0 535
gemm 44 44 5 6981
trsm 60 13 0 29640
gemm 60 60 13 54415
trsm 92 13 0 4720
gemm 92 92 13 66743
trsm 28 5 0 488
gemm 28 28 5 2807
trsm 28 5 0 578
gemm 28 28 5 2815
trsm 44 5 0 516
gemm 44 44 5 7068
trsm 28 5 0 389
gemm 28 28 5 2779
trsm 28 5 0 405
gemm 28 28 5 2736
trsm 44 5 0 496
gemm 44 44 5 6992
trsm 60 13 0 3208
gemm 60 60 13 28649
trsm 28 5 0 576
gemm 28 28 5 2847
trsm 28 5 0 382
gemm 28 28 5 2746
trsm 44 5 0 452
gemm 44 44 5 6951
trsm 28 5 0 404
gemm 28 28 5 2737
trsm 28 5 0 393
gemm 28 28 5 2813
trsm 44 5 0 442
gemm 44 44 5 6923
trsm 60 13 0 3159
gemm 60 60 13 28718
trsm 92 13 0 4737
gemm 92 92 13 66269
trsm 124 29 0 53459
gemm 124 124 29 301747
trsm 188 29 0 84699
gemm 188 188 29 705450
trsm 281 32 0 85653
gemm 281 281 32 1894663
trsm 252 29 0 63222
gemm 252 252 29 1484719
trsm 28 5 0 818
gemm 28 28 5 4857
trsm 28 5 0 476
gemm 28 28 5 2918
trsm 44 5 0 508
gemm 44 44 5 6976
trsm 28 5 0 406
gemm 28 28 5 2956
trsm 28 5 0 412
gemm 28 28 5 2811
trsm 44 5 0 470
gemm 44 44 5 6924
trsm 60 13 0 3189
gemm 60 60 13 28689
trsm 28 5 0 417
gemm 28 28 5 2776
trsm 28 5 0 416
gemm 28 28 5 2775
trsm 44 5 0 866
gemm 44 44 5 12469
trsm 28 5 0 652
gemm 28 28 5 5003
trsm 28 5 0 448
gemm 28 28 5 2765
trsm 44 5 0 527
gemm 44 44 5 6954
trsm 60 13 0 3141
gemm 60 60 13 28587
trsm 92 13 0 4629
gemm 92 92 13 66299
trsm 28 5 0 479
gemm 28 28 5 2785
trsm 28 5 0 422
gemm 28 28 5 2837
trsm 44 5 0 546
gemm 44 44 5 7001
trsm 28 5 0 772
gemm 28 28 5 4953
trsm 28 5 0 478
gemm 28 28 5 2781
trsm 44 5 0 545
gemm 44 44 5 6964
trsm 60 13 0 3183
gemm 60 60 13 28613
trsm 28 5 0 445
gemm 28 28 5 2749
trsm 28 5 0 401
gemm 28 28 5 2729
trsm 44 5 0 450
gemm 44 44 5 6922
trsm 28 5 0 397
gemm 28 28 5 2720
trsm 28 5 0 531
gemm 28 28 5 3052
trsm 44 5 0 496
gemm 44 44 5 6970
trsm 60 13 0 3154
gemm 60 60 13 28612
trsm 92 13 0 6413
gemm 92 92 13 66309
trsm 124 29 0 32730
gemm 124 124 29 438957
trsm 28 5 0 528
gemm 28 28 5 2842
trsm 28 5 0 409
gemm 28 28 5 2890
trsm 44 5 0 863
gemm 44 44 5 12284
trsm 28 5 0 476
gemm 28 28 5 2858
trsm 28 5 0 396
gemm 28 28 5 2735
trsm 44 5 0 542
gemm 44 44 5 7015
trsm 60 13 0 3231
gemm 60 60 13 28632
trsm 28 5 0 437
gemm 28 28 5 2781
trsm 28 5 0 403
gemm 28 28 5 2825
trsm 44 5 0 478
gemm 44 44 5 6947
trsm 28 5 0 387
gemm 28 28 5 2743
trsm 28 5 0 676
gemm 28 28 5 4742
trsm 44 5 0 739
gemm 44 44 5 11707
trsm 60 13 0 3294
gemm 60 60 13 31501
trsm 92 13 0 4797
gemm 92 92 13 66324
trsm 28 5 0 447
gemm 28 28 5 2785
trsm 28 5 0 387
gemm 28 28 5 2854
trsm 44 5 0 454
gemm 44 44 5 6976
trsm 28 5 0 538
gemm 28 28 5 4704
trsm 28 5 0 548
gemm 28 28 5 4713
trsm 44 5 0 578
gemm 44 44 5 11564
trsm 60 13 0 5289
gemm 60 60 13 38402
trsm 28 5 0 475
gemm 28 28 5 2783
trsm 28 5 0 400
gemm 28 28 5 2747
trsm 44 5 0 520
gemm 44 44 5 7005
trsm 28 5 0 378
gemm 28 28 5 2763
trsm 28 5 0 375
gemm 28 28 5 2871
trsm 44 5 0 508
gemm 44 44 5 6961
trsm 60 13 0 3182
gemm 60 60 13 28563
trsm 92 13 0 7009
gemm 92 92 13 125329
trsm 124 29 0 32573
gemm 124 124 29 288478
trsm 188 29 0 48046
gemm 188 188 29 846371
trsm 28 5 0 533
gemm 28 28 5 2828
trsm 28 5 0 793
gemm 28 28 5 5101
trsm 44 5 0 780
gemm 44 44 5 11388
trsm 28 5 0 470
gemm 28 28 5 2876
trsm 28 5 0 413
gemm 28 28 5 2800
trsm 44 5 0 501
gemm 44 44 5 6913
trsm 60 13 0 3192
gemm 60 60 13 28610
trsm 28 5 0 405
gemm 28 28 5 2762
trsm 28 5 0 397
gemm 28 28 5 2783
trsm 44 5 0 545
gemm 44 44 5 6961
trsm 28 5 0 397
gemm 28 28 5 2739
trsm 28 5 0 536
gemm 28 28 5 2733
trsm 44 5 0 454
gemm 44 44 5 6900
trsm 60 13 0 3179
gemm 60 60 13 28609
trsm 92 13 0 4645
gemm 92 92 13 66296
trsm 28 5 0 450
gemm 28 28 5 2767
trsm 28 5 0 428
gemm 28 28 5 2907
trsm 44 5 0 544
gemm 44 44 5 6964
trsm 28 5 0 449
gemm 28 28 5 2778
trsm 28 5 0 397
gemm 28 28 5 2764
trsm 44 5 0 504
gemm 44 44 5 7003
trsm 60 13 0 5186
gemm 60 60 13 52321
trsm 28 5 0 543
gemm 28 28 5 2829
trsm 28 5 0 377
gemm 28 28 5 2739
trsm 44 5 0 442
gemm 44 44 5 6980
trsm 28 5 0 406
gemm 28 28 5 2759
trsm 28 5 0 371
gemm 28 28 5 2819
trsm 44 5 0 509
gemm 44 44 5 6966
trsm 60 13 0 3171
gemm 60 60 13 28586
trsm 92 13 0 4673
gemm 92 92 13 93214
trsm 124 29 0 32696
gemm 124 124 29 288037
trsm 28 5 0 726
gemm 28 28 5 5056
trsm 28 5 0 490
gemm 28 28 5 2953
trsm 44 5 0 543
gemm 44 44 5 7034
trsm 28 5 0 410
gemm 28 28 5 2962
trsm 28 5 0 375
gemm 28 28 5 2850
trsm 44 5 0 509
gemm 44 44 5 6981
trsm 60 13 0 3173
gemm 60 60 13 28657
trsm 28 5 0 393
gemm 28 28 5 2781
trsm 28 5 0 406
gemm 28 28 5 2730
trsm 44 5 0 502
gemm 44 44 5 6971
trsm 28 5 0 692
gemm 28 28 5 4823
trsm 28 5 0 501
gemm 28 28 5 2826
trsm 44 5 0 496
gemm 44 44 5 6972
trsm 60 13 0 3172
gemm 60 60 13 28614
trsm 92 13 0 4692
gemm 92 92 13 66281
trsm 28 5 0 428
gemm 28 28 5 2761
trsm 28 5 0 387
gemm 28 28 5 2801
trsm 44 5 0 473
gemm 44 44 5 6951
trsm 28 5 0 683
gemm 28 28 5 4921
trsm 28 5 0 456
gemm 28 28 5 2758
trsm 44 5 0 448
gemm 44 44 5 6953
trsm 60 13 0 3222
gemm 60 60 13 28622
trsm 28 5 0 422
gemm 28 28 5 2793
trsm 28 5 0 431
gemm 28 28 5 2726
trsm 44 5 0 529
gemm 44 44 5 7007
trsm 28 5 0 416
gemm 28 28 5 2741
trsm 28 5 0 372
gemm 28 28 5 2731
trsm 44 5 0 451
gemm 44 44 5 6899
trsm 60 13 0 3172
gemm 60 60 13 28609
trsm 92 13 0 7926
gemm 92 92 13 92849
trsm 124 29 0 32545
gemm 124 124 29 287847
trsm 188 29 0 47942
gemm 188 188 29 782537
trsm 281 32 0 104958
gemm 281 281 32 1830251
trsm 252 29 0 63586
gemm 252 252 29 1271712
trsm 409 32 0 173382
gemm 409 409 32 3845636
trsm 380 29 0 94375
gemm 380 380 29 3041980
trsm 601 32 0 184028
gemm 601 601 32 8093449
trsm 569 32 0 233957
gemm 569 569 32 7281143
trsm 537 32 0 168474
gemm 537 537 32 6652957
trsm 508 29 0 181136
gemm 508 508 29 5258158
trsm 28 5 0 557
gemm 28 28 5 2850
trsm 28 5 0 443
gemm 28 28 5 2767
trsm 44 5 0 572
gemm 44 44 5 7016
trsm 28 5 0 393
gemm 28 28 5 2925
trsm 28 5 0 401
gemm 28 28 5 2891
trsm 44 5 0 520
gemm 44 44 5 6980
trsm 60 13 0 5126
gemm 60 60 13 50783
trsm 28 5 0 646
gemm 28 28 5 5136
trsm 28 5 0 497
gemm 28 28 5 2792
trsm 44 5 0 435
gemm 44 44 5 6917
trsm 28 5 0 389
gemm 28 28 5 2745
trsm 28 5 0 372
gemm 28 28 5 2770
trsm 44 5 0 447
gemm 44 44 5 6937
trsm 60 13 0 3162
gemm 60 60 13 28613
trsm 92 13 0 7654
gemm 92 92 13 123917
trsm 28 5 0 537
gemm 28 28 5 5973
trsm 28 5 0 416
gemm 28 28 5 2801
trsm 44 5 0 555
gemm 44 44 5 7005
trsm 28 5 0 386
gemm 28 28 5 2789
trsm 28 5 0 384
gemm 28 28 5 2758
trsm 44 5 0 438
gemm 44 44 5 6923
trsm 60 13 0 3199
gemm 60 60 13 28599
trsm 28 5 0 765
gemm 28 28 5 4821
trsm 28 5 0 476
gemm 28 28 5 2818
trsm 44 5 0 519
gemm 44 44 5 6998
trsm 28 5 0 403
gemm 28 28 5 2833
trsm 28 5 0 367
gemm 28 28 5 2737
trsm 44 5 0 513
gemm 44 44 5 6966
trsm 60 13 0 3192
gemm 60 60 13 28634
trsm 92 13 0 4683
gemm 92 92 13 66316
trsm 124 29 0 49480
gemm 124 124 29 323639
trsm 28 5 0 780
gemm 28 28 5 4992
trsm 28 5 0 528
gemm 28 28 5 2795
trsm 44 5 0 478
gemm 44 44 5 6972
trsm 28 5 0 418
gemm 28 28 5 2851
trsm 28 5 0 372
gemm 28 28 5 2872
trsm 44 5 0 468
gemm 44 44 5 7246
trsm 60 13 0 3152
gemm 60 60 13 28617
trsm 28 5 0 410
gemm 28 28 5 2743
trsm 28 5 0 398
gemm 28 28 5 2727
trsm 44 5 0 752
gemm 44 44 5 12025
trsm 28 5 0 639
gemm 28 28 5 4796
trsm 28 5 0 453
gemm 28 28 5 2774
trsm 44 5 0 538
gemm 44 44 5 6970
trsm 60 13 0 3143
gemm 60 60 13 28582
trsm 92 13 0 4681
gemm 92 92 13 68743
trsm 28 5 0 450
gemm 28 28 5 2745
trsm 28 5 0 526
gemm 28 28 5 42258
trsm 44 5 0 765
gemm 44 44 5 17610
trsm 28 5 0 473
gemm 28 28 5 2793
trsm 28 5 0 397
gemm 28 28 5 2722
trsm 44 5 0 515
gemm 44 44 5 6961
trsm 60 13 0 3183
gemm 60 60 13 28585
trsm 28 5 0 473
gemm 28 28 5 2785
trsm 28 5 0 388
gemm 28 28 5 2746
trsm 44 5 0 449
gemm 44 44 5 6961
trsm 28 5 0 405
gemm 28 28 5 2733
trsm 28 5 0 598
gemm 28 28 5 5142
trsm 44 5 0 757
gemm 44 44 5 12049
trsm 60 13 0 4740
gemm 60 60 13 34691
trsm 92 13 0 4726
gemm 92 92 13 66407
trsm 124 29 0 32664
gemm 124 124 29 324767
trsm 188 29 0 50041
gemm 188 188 29 790995
trsm 28 5 0 651
gemm 28 28 5 4141
trsm 28 5 0 438
gemm 28 28 5 2864
trsm 44 5 0 574
gemm 44 44 5 6996
trsm 28 5 0 432
gemm 28 28 5 2851
trsm 28 5 0 380
gemm 28 28 5 2779
trsm 44 5 0 535
gemm 44 44 5 6961
trsm 60 13 0 3142
gemm 60 60 13 28644
trsm 28 5 0 404
gemm 28 28 5 2823
trsm 28 5 0 567
gemm 28 28 5 4915
trsm 44 5 0 835
gemm 44 44 5 12082
trsm 28 5 0 458
gemm 28 28 5 2747
trsm 28 5 0 363
gemm 28 28 5 2899
trsm 44 5 0 520
gemm 44 44 5 6943
trsm 60 13 0 3123
gemm 60 60 13 28592
trsm 92 13 0 4698
gemm 92 92 13 66295
trsm 28 5 0 431
gemm 28 28 5 2820
trsm 28 5 0 727
gemm 28 28 5 4810
trsm 44 5 0 705
gemm 44 44 5 18092
trsm 28 5 0 475
gemm 28 28 5 2818
trsm 28 5 0 376
gemm 28 28 5 2722
trsm 44 5 0 447
gemm 44 44 5 6923
trsm 60 13 0 3183
gemm 60 60 13 28622
trsm 28 5 0 394
gemm 28 28 5 2810
trsm 28 5 0 404
gemm 28 28 5 2755
trsm 44 5 0 530
gemm 44 44 5 6970
trsm 28 5 0 665
gemm 28 28 5 4677
trsm 28 5 0 559
gemm 28 28 5 4486
trsm 44 5 0 557
gemm 44 44 5 7060
trsm 60 13 0 3193
gemm 60 60 13 28580
trsm 92 13 0 4684
gemm 92 92 13 66286
trsm 124 29 0 32588
gemm 124 124 29 550860
trsm 28 5 0 543
gemm 28 28 5 2853
trsm 28 5 0 752
gemm 28 28 5 11375
trsm 44 5 0 728
gemm 44 44 5 11892
trsm 28 5 0 492
gemm 28 28 5 4244
trsm 28 5 0 436
gemm 28 28 5 2748
trsm 44 5 0 474
gemm 44 44 5 6937
trsm 60 13 0 3157
gemm 60 60 13 28621
trsm 28 5 0 452
gemm 28 28 5 2764
trsm 28 5 0 445
gemm 28 28 5 2746
trsm 44 5 0 530
gemm 44 44 5 6977
trsm 28 5 0 402
gemm 28 28 5 2766
trsm 28 5 0 617
gemm 28 28 5 4679
trsm 44 5 0 634
gemm 44 44 5 11878
trsm 60 13 0 3164
gemm 60 60 13 28619
trsm 92 13 0 4657
gemm 92 92 13 66291
trsm 28 5 0 489
gemm 28 28 5 2800
trsm 28 5 0 420
gemm 28 28 5 2801
trsm 44 5 0 524
gemm 44 44 5 6993
trsm 28 5 0 425
gemm 28 28 5 2758
trsm 28 5 0 715
gemm 28 28 5 5173
trsm 44 5 0 728
gemm 44 44 5 11892
trsm 60 13 0 3209
gemm 60 60 13 28602
trsm 28 5 0 454
gemm 28 28 5 2817
trsm 28 5 0 410
gemm 28 28 5 2735
trsm 44 5 0 434
gemm 44 44 5 9224
trsm 28 5 0 464
gemm 28 28 5 2730
trsm 28 5 0 384
gemm 28 28 5 2798
trsm 44 5 0 527
gemm 44 44 5 6988
trsm 60 13 0 3112
gemm 60 60 13 28571
trsm 92 13 0 7437
gemm 92 92 13 92509
trsm 124 29 0 32578
gemm 124 124 29 288692
trsm 188 29 0 48127
gemm 188 188 29 770771
trsm 28 5 0 486
gemm 28 28 5 2974
trsm 28 5 0 730
gemm 28 28 5 5060
trsm 44 5 0 850
gemm 44 44 5 12113
trsm 28 5 0 453
gemm 28 28 5 2798
trsm 28 5 0 397
gemm 28 28 5 2756
trsm 44 5 0 566
gemm 44 44 5 6975
trsm 60 13 0 3180
gemm 60 60 13 28648
trsm 28 5 0 414
gemm 28 28 5 2847
trsm 28 5 0 409
gemm 28 28 5 2769
trsm 44 5 0 537
gemm 44 44 5 6992
trsm 28 5 0 408
gemm 28 28 5 2797
trsm 28 5 0 672
gemm 28 28 5 4305
trsm 44 5 0 914
gemm 44 44 5 11783
trsm 60 13 0 3222
gemm 60 60 13 28595
trsm 92 13 0 4689
gemm 92 92 13 71342
trsm 28 5 0 487
gemm 28 28 5 2778
trsm 28 5 0 410
gemm 28 28 5 2900
trsm 44 5 0 472
gemm 44 44 5 7023
trsm 28 5 0 400
gemm 28 28 5 2759
trsm 28 5 0 545
gemm 28 28 5 4600
trsm 44 5 0 629
gemm 44 44 5 17986
trsm 60 13 0 4851
gemm 60 60 13 51690
trsm 28 5 0 465
gemm 28 28 5 2762
trsm 7 2 0 176
gemm 7 7 2 243
trsm 7 2 0 176
gemm 7 7 2 218
trsm 17 4 0 219
gemm 17 17 4 937
trsm 7 2 0 100
gemm 7 7 2 202
trsm 7 2 0 167
gemm 7 7 2 216
trsm 17 4 0 199
gemm 17 17 4 915
trsm 25 4 0 247
gemm 25 25 4 1814
trsm 28 5 0 386
gemm 28 28 5 2769
trsm 37 7 0 788
gemm 37 37 7 6267
trsm 41 11 0 1718
gemm 41 41 11 11640
trsm 28 5 0 411
gemm 28 28 5 2771
trsm 7 2 0 171
gemm 7 7 2 256
trsm 7 2 0 206
gemm 7 7 2 315
trsm 17 4 0 317
gemm 17 17 4 1395
trsm 7 2 0 181
gemm 7 7 2 291
trsm 7 2 0 99
gemm 7 7 2 272
trsm 17 4 0 293
gemm 17 17 4 1410
trsm 25 4 0 403
gemm 25 25 4 2978
trsm 28 5 0 417
gemm 28 28 5 2798
trsm 37 7 0 715
gemm 37 37 7 6242
trsm 41 11 0 1684
gemm 41 41 11 11599
trsm 57 12 0 2590
gemm 57 57 12 23947
trsm 28 5 0 393
gemm 28 28 5 2762
trsm 28 5 0 380
gemm 28 28 5 2723
trsm 44 5 0 447
gemm 44 44 5 7006
trsm 28 5 0 375
gemm 28 28 5 2779
trsm 28 5 0 537
gemm 28 28 5 4352
trsm 44 5 0 737
gemm 44 44 5 10983
trsm 60 13 0 5198
gemm 60 60 13 50068
trsm 85 15 0 6302
gemm 85 85 15 71792
trsm 89 27 0 24314
gemm 89 89 27 141297
trsm 121 29 0 31886
gemm 121 121 29 278306
trsm 28 5 0 704
gemm 28 28 5 4798
trsm 28 5 0 481
gemm 28 28 5 2869
trsm 44 5 0 544
gemm 44 44 5 6990
trsm 28 5 0 724
gemm 28 28 5 5758
trsm 28 5 0 627
gemm 28 28 5 5328
trsm 44 5 0 970
gemm 44 44 5 12246
trsm 60 13 0 5894
gemm 60 60 13 66086
trsm 28 5 0 520
gemm 28 28 5 2878
trsm 28 5 0 397
gemm 28 28 5 2743
trsm 44 5 0 495
gemm 44 44 5 6916
trsm 28 5 0 401
gemm 28 28 5 2789
trsm 28 5 0 380
gemm 28 28 5 2801
trsm 44 5 0 458
gemm 44 44 5 154341
trsm 60 13 0 3186
gemm 60 60 13 80198
trsm 92 13 0 7021
gemm 92 92 13 66804
trsm 28 5 0 510
gemm 28 28 5 2791
trsm 28 5 0 449
gemm 28 28 5 2787
trsm 44 5 0 550
gemm 44 44 5 7043
trsm 28 5 0 424
gemm 28 28 5 3143
trsm 28 5 0 419
gemm 28 28 5 2745
trsm 44 5 0 450
gemm 44 44 5 6921
trsm 60 13 0 5211
gemm 60 60 13 58348
trsm 28 5 0 507
gemm 28 28 5 2817
trsm 7 2 0 166
gemm 7 7 2 266
trsm 7 2 0 86
gemm 7 7 2 165
trsm 17 4 0 298
gemm 17 17 4 978
trsm 7 2 0 99
gemm 7 7 2 188
trsm 7 2 0 168
gemm 7 7 2 207
trsm 17 4 0 221
gemm 17 17 4 892
trsm 25 4 0 259
gemm 25 25 4 1743
trsm 28 5 0 404
gemm 28 28 5 2781
trsm 37 7 0 779
gemm 37 37 7 6287
trsm 41 11 0 1712
gemm 41 41 11 11641
trsm 28 5 0 408
gemm 28 28 5 2743
trsm 7 2 0 170
gemm 7 7 2 236
trsm 7 2 0 254
gemm 7 7 2 302
trsm 17 4 0 375
gemm 17 17 4 1639
trsm 7 2 0 95
gemm 7 7 2 276
trsm 7 2 0 181
gemm 7 7 2 313
trsm 17 4 0 291
gemm 17 17 4 1431
trsm 25 4 0 385
gemm 25 25 4 3040
trsm 28 5 0 386
gemm 28 28 5 2752
trsm 37 7 0 752
gemm 37 37 7 6256
trsm 41 11 0 1675
gemm 41 41 11 11606
trsm 57 12 0 2637
gemm 57 57 12 23941
trsm 28 5 0 590
gemm 28 28 5 5027
trsm 28 5 0 467
gemm 28 28 5 2729
trsm 44 5 0 541
gemm 44 44 5 7058
trsm 28 5 0 410
gemm 28 28 5 2772
trsm 28 5 0 657
gemm 28 28 5 4988
trsm 44 5 0 703
gemm 44 44 5 11929
trsm 60 13 0 3247
gemm 60 60 13 28611
trsm 85 15 0 6223
gemm 85 85 15 71722
trsm 89 27 0 20896
gemm 89 89 27 140887
trsm 121 29 0 31993
gemm 121 121 29 291959
trsm 165 32 0 51785
gemm 165 165 32 555554
trsm 153 12 0 6741
gemm 153 153 12 242168
trsm 28 5 0 712
gemm 28 28 5 4926
trsm 28 5 0 447
gemm 28 28 5 2803
trsm 44 5 0 494
gemm 44 44 5 6960
trsm 28 5 0 392
gemm 28 28 5 2803
trsm 28 5 0 375
gemm 28 28 5 2937
trsm 44 5 0 555
gemm 44 44 5 6956
trsm 60 13 0 3205
gemm 60 60 13 28614
trsm 28 5 0 427
gemm 28 28 5 2852
trsm 28 5 0 375
gemm 28 28 5 2822
trsm 44 5 0 466
gemm 44 44 5 6953
trsm 28 5 0 674
gemm 28 28 5 4871
trsm 28 5 0 480
gemm 28 28 5 2752
trsm 44 5 0 492
gemm 44 44 5 6923
trsm 60 13 0 3235
gemm 60 60 13 28630
trsm 92 13 0 4699
gemm 92 92 13 66300
trsm 28 5 0 437
gemm 28 28 5 2775
trsm 28 5 0 401
gemm 28 28 5 2797
trsm 44 5 0 550
gemm 44 44 5 6964
trsm 28 5 0 673
gemm 28 28 5 5297
trsm 28 5 0 489
gemm 28 28 5 2773
trsm 44 5 0 510
gemm 44 44 5 6991
trsm 60 13 0 3205
gemm 60 60 13 28613
trsm 28 5 0 403
gemm 28 28 5 2758
trsm 7 2 0 175
gemm 7 7 2 275
trsm 7 2 0 109
gemm 7 7 2 153
trsm 17 4 0 223
gemm 17 17 4 899
trsm 7 2 0 167
gemm 7 7 2 260
trsm 7 2 0 81
gemm 7 7 2 197
trsm 17 4 0 281
gemm 17 17 4 929
trsm 25 4 0 252
gemm 25 25 4 1794
trsm 28 5 0 385
gemm 28 28 5 2792
trsm 37 7 0 709
gemm 37 37 7 6170
trsm 41 11 0 1693
gemm 41 41 11 11634
trsm 28 5 0 643
gemm 28 28 5 4873
trsm 7 2 0 215
gemm 7 7 2 251
trsm 7 2 0 83
gemm 7 7 2 156
trsm 17 4 0 294
gemm 17 17 4 972
trsm 7 2 0 92
gemm 7 7 2 195
trsm 7 2 0 151
gemm 7 7 2 222
trsm 17 4 0 193
gemm 17 17 4 916
trsm 25 4 0 262
gemm 25 25 4 1723
trsm 28 5 0 367
gemm 28 28 5 2779
trsm 37 7 0 760
gemm 37 37 7 6238
trsm 41 11 0 1709
gemm 41 41 11 11594
trsm 57 12 0 3966
gemm 57 57 12 23949
trsm 28 5 0 402
gemm 28 28 5 2777
trsm 28 5 0 410
gemm 28 28 5 2725
trsm 44 5 0 535
gemm 44 44 5 6975
trsm 28 5 0 606
gemm 28 28 5 4597
trsm 28 5 0 425
gemm 28 28 5 2834
trsm 44 5 0 519
gemm 44 44 5 6975
trsm 60 13 0 3159
gemm 60 60 13 28632
trsm 85 15 0 6457
gemm 85 85 15 71768
trsm 89 27 0 21075
gemm 89 89 27 170036
trsm 121 29 0 52563
gemm 121 121 29 276283
trsm 28 5 0 514
gemm 28 28 5 2885
trsm 28 5 0 422
gemm 28 28 5 2754
trsm 44 5 0 472
gemm 44 44 5 6974
trsm 28 5 0 419
gemm 28 28 5 2875
trsm 28 5 0 390
gemm 28 28 5 2892
trsm 44 5 0 442
gemm 44 44 5 6923
trsm 60 13 0 3195
gemm 60 60 13 28620
trsm 28 5 0 711
gemm 28 28 5 4928
trsm 28 5 0 467
gemm 28 28 5 2778
trsm 44 5 0 517
gemm 44 44 5 6981
trsm 28 5 0 428
gemm 28 28 5 2853
trsm 28 5 0 370
gemm 28 28 5 2799
trsm 44 5 0 515
gemm 44 44 5 6980
trsm 60 13 0 3123
gemm 60 60 13 29243
trsm 92 13 0 4726
gemm 92 92 13 66455
trsm 28 5 0 756
gemm 28 28 5 4953
trsm 28 5 0 530
gemm 28 28 5 2880
trsm 44 5 0 569
gemm 44 44 5 6979
trsm 28 5 0 413
gemm 28 28 5 2737
trsm 28 5 0 386
gemm 28 28 5 2790
trsm 44 5 0 521
gemm 44 44 5 6955
trsm 60 13 0 3154
gemm 60 60 13 28650
trsm 28 5 0 425
gemm 28 28 5 2783
trsm 7 2 0 167
gemm 7 7 2 256
trsm 7 2 0 80
gemm 7 7 2 176
trsm 17 4 0 214
gemm 17 17 4 928
trsm 7 2 0 166
gemm 7 7 2 241
trsm 7 2 0 95
gemm 7 7 2 168
trsm 17 4 0 227
gemm 17 17 4 924
trsm 25 4 0 315
gemm 25 25 4 1766
trsm 28 5 0 706
gemm 28 28 5 4901
trsm 37 7 0 830
gemm 37 37 7 10768
trsm 41 11 0 1722
gemm 41 41 11 11617
trsm 28 5 0 418
gemm 28 28 5 2845
trsm 7 2 0 166
gemm 7 7 2 308
trsm 7 2 0 154
gemm 7 7 2 175
trsm 17 4 0 227
gemm 17 17 4 916
trsm 7 2 0 162
gemm 7 7 2 295
trsm 7 2 0 76
gemm 7 7 2 166
trsm 17 4 0 261
gemm 17 17 4 966
trsm 25 4 0 258
gemm 25 25 4 1739
trsm 28 5 0 430
gemm 28 28 5 2853
trsm 37 7 0 667
gemm 37 37 7 6206
trsm 41 11 0 1689
gemm 41 41 11 11637
trsm 57 12 0 2651
gemm 57 57 12 23968
trsm 28 5 0 591
gemm 28 28 5 4843
trsm 28 5 0 456
gemm 28 28 5 2728
trsm 44 5 0 542
gemm 44 44 5 7048
trsm 28 5 0 404
gemm 28 28 5 2774
trsm 28 5 0 369
gemm 28 28 5 2726
trsm 44 5 0 519
gemm 44 44 5 6976
trsm 60 13 0 3134
gemm 60 60 13 28596
trsm 85 15 0 6398
gemm 85 85 15 71722
trsm 89 27 0 55005
gemm 89 89 27 208230
trsm 121 29 0 31813
gemm 121 121 29 271776
trsm 165 32 0 51629
gemm 165 165 32 651761
trsm 153 12 0 6837
gemm 153 153 12 178534
trsm 229 32 0 70615
gemm 229 229 32 1177527
trsm 217 12 0 9324
gemm 217 217 12 358264
trsm 308 32 0 96351
gemm 308 308 32 2166942
trsm 277 31 0 110257
gemm 277 277 31 1607150
trsm 360 32 0 110009
gemm 360 360 32 3827077
trsm 328 32 0 99721
gemm 328 328 32 2489659
trsm 321 7 0 4434
gemm 321 321 7 453434
trsm 28 5 0 543
gemm 28 28 5 2961
trsm 28 5 0 468
gemm 28 28 5 2812
trsm 44 5 0 490
gemm 44 44 5 7067
trsm 28 5 0 440
gemm 28 28 5 2827
trsm 28 5 0 396
gemm 28 28 5 2825
trsm 44 5 0 443
gemm 44 44 5 6941
trsm 60 13 0 3174
gemm 60 60 13 28658
trsm 28 5 0 643
gemm 28 28 5 10888
trsm 28 5 0 461
gemm 28 28 5 2778
trsm 44 5 0 540
gemm 44 44 5 7033
trsm 28 5 0 411
gemm 28 28 5 2924
trsm 28 5 0 392
gemm 28 28 5 2836
trsm 44 5 0 512
gemm 44 44 5 6989
trsm 60 13 0 3124
gemm 60 60 13 31219
trsm 92 13 0 4670
gemm 92 92 13 66289
trsm 28 5 0 652
gemm 28 28 5 4709
trsm 28 5 0 576
gemm 28 28 5 4994
trsm 44 5 0 588
gemm 44 44 5 6979
trsm 28 5 0 414
gemm 28 28 5 2727
trsm 28 5 0 370
gemm 28 28 5 2712
trsm 44 5 0 514
gemm 44 44 5 6974
trsm 60 13 0 3194
gemm 60 60 13 28609
trsm 28 5 0 429
gemm 28 28 5 2752
trsm 28 5 0 390
gemm 28 28 5 2739
trsm 44 5 0 460
gemm 44 44 5 6928
trsm 28 5 0 635
gemm 28 28 5 5048
trsm 28 5 0 554
gemm 28 28 5 4479
trsm 44 5 0 566
gemm 44 44 5 12020
trsm 60 13 0 3169
gemm 60 60 13 28582
trsm 92 13 0 4655
gemm 92 92 13 66272
trsm 124 29 0 32706
gemm 124 124 29 443596
trsm 28 5 0 502
gemm 28 28 5 2860
trsm 28 5 0 407
gemm 28 28 5 2747
trsm 44 5 0 532
gemm 44 44 5 6998
trsm 28 5 0 416
gemm 28 28 5 2792
trsm 28 5 0 681
gemm 28 28 5 4945
trsm 44 5 0 744
gemm 44 44 5 18135
trsm 60 13 0 4770
gemm 60 60 13 50818
trsm 28 5 0 473
gemm 28 28 5 2753
trsm 28 5 0 403
gemm 28 28 5 2722
trsm 44 5 0 441
gemm 44 44 5 6909
trsm 28 5 0 407
gemm 28 28 5 2796
trsm 28 5 0 396
gemm 28 28 5 6235
trsm 44 5 0 529
gemm 44 44 5 6976
trsm 60 13 0 3134
gemm 60 60 13 28575
trsm 92 13 0 8196
gemm 92 92 13 127750
trsm 28 5 0 600
gemm 28 28 5 2781
trsm 28 5 0 448
gemm 28 28 5 2727
trsm 44 5 0 460
gemm 44 44 5 6992
trsm 28 5 0 404
gemm 28 28 5 2843
trsm 28 5 0 351
gemm 28 28 5 2814
trsm 44 5 0 472
gemm 44 44 5 6909
trsm 60 13 0 3210
gemm 60 60 13 28608
trsm 28 5 0 639
gemm 28 28 5 4456
trsm 28 5 0 587
gemm 28 28 5 4957
trsm 44 5 0 571
gemm 44 44 5 6958
trsm 28 5 0 399
gemm 28 28 5 2844
trsm 28 5 0 385
gemm 28 28 5 2728
trsm 44 5 0 506
gemm 44 44 5 6949
trsm 60 13 0 3134
gemm 60 60 13 28590
trsm 92 13 0 4674
gemm 92 92 13 66346
trsm 124 29 0 113242
gemm 124 124 29 351129
trsm 188 29 0 91766
gemm 188 188 29 728009
trsm 28 5 0 521
gemm 28 28 5 2807
trsm 28 5 0 392
gemm 28 28 5 2791
trsm 44 5 0 480
gemm 44 44 5 6983
trsm 28 5 0 391
gemm 28 28 5 2883
trsm 28 5 0 362
gemm 28 28 5 2810
trsm 44 5 0 456
gemm 44 44 5 6925
trsm 60 13 0 3202
gemm 60 60 13 59333
trsm 28 5 0 699
gemm 28 28 5 4720
trsm 28 5 0 479
gemm 28 28 5 2829
trsm 44 5 0 528
gemm 44 44 5 7055
trsm 28 5 0 390
gemm 28 28 5 2765
trsm 28 5 0 366
gemm 28 28 5 2764
trsm 44 5 0 439
gemm 44 44 5 7120
trsm 60 13 0 3213
gemm 60 60 13 28664
trsm 92 13 0 43875
gemm 92 92 13 127156
trsm 28 5 0 504
gemm 28 28 5 2910
trsm 28 5 0 381
gemm 28 28 5 2824
trsm 44 5 0 561
gemm 44 44 5 6962
trsm 28 5 0 416
gemm 28 28 5 2873
trsm 28 5 0 368
gemm 28 28 5 2741
trsm 44 5 0 521
gemm 44 44 5 19782
trsm 60 13 0 3213
gemm 60 60 13 28643
trsm 28 5 0 489
gemm 28 28 5 2852
trsm 28 5 0 430
gemm 28 28 5 2770
trsm 44 5 0 441
gemm 44 44 5 6916
trsm 28 5 0 395
gemm 28 28 5 2750
trsm 28 5 0 414
gemm 28 28 5 2836
trsm 44 5 0 509
gemm 44 44 5 6952
trsm 60 13 0 3077
gemm 60 60 13 28581
trsm 92 13 0 4698
gemm 92 92 13 76264
trsm 124 29 0 32808
gemm 124 124 29 286136
trsm 28 5 0 529
gemm 28 28 5 2869
trsm 28 5 0 408
gemm 28 28 5 2811
trsm 44 5 0 564
gemm 44 44 5 6981
trsm 28 5 0 420
gemm 28 28 5 2844
trsm 28 5 0 365
gemm 28 28 5 2904
trsm 44 5 0 544
gemm 44 44 5 6954
trsm 60 13 0 3185
gemm 60 60 13 28670
trsm 28 5 0 404
gemm 28 28 5 2759
trsm 28 5 0 656
gemm 28 28 5 40740
trsm 44 5 0 760
gemm 44 44 5 17091
trsm 28 5 0 436
gemm 28 28 5 2747
trsm 28 5 0 408
gemm 28 28 5 2755
trsm 44 5 0 527
gemm 44 44 5 6951
trsm 60 13 0 3132
gemm 60 60 13 28612
trsm 92 13 0 4657
gemm 92 92 13 66278
trsm 28 5 0 448
gemm 28 28 5 2762
trsm 28 5 0 657
gemm 28 28 5 4814
trsm 44 5 0 641
gemm 44 44 5 11264
trsm 28 5 0 442
gemm 28 28 5 2755
trsm 28 5 0 406
gemm 28 28 5 2729
trsm 44 5 0 452
gemm 44 44 5 6894
trsm 60 13 0 3179
gemm 60 60 13 28597
trsm 28 5 0 418
gemm 28 28 5 2761
trsm 28 5 0 397
gemm 28 28 5 2733
trsm 44 5 0 545
gemm 44 44 5 6943
trsm 28 5 0 383
gemm 28 28 5 2807
trsm 28 5 0 377
gemm 28 28 5 2738
trsm 44 5 0 522
gemm 44 44 5 6954
trsm 60 13 0 5368
gemm 60 60 13 51200
trsm 92 13 0 4768
gemm 92 92 13 66637
trsm 124 29 0 32784
gemm 124 124 29 287993
trsm 188 29 0 47922
gemm 188 188 29 795979
trsm 28 5 0 540
gemm 28 28 5 2826
trsm 28 5 0 626
gemm 28 28 5 5051
trsm 44 5 0 737
gemm 44 44 5 11712
trsm 28 5 0 446
gemm 28 28 5 2796
trsm 28 5 0 424
gemm 28 28 5 2746
trsm 44 5 0 523
gemm 44 44 5 7067
trsm 60 13 0 3787
gemm 60 60 13 54863
trsm 28 5 0 432
gemm 28 28 5 2768
trsm 28 5 0 387
gemm 28 28 5 2729
trsm 44 5 0 457
gemm 44 44 5 6910
trsm 28 5 0 589
gemm 28 28 5 4802
trsm 28 5 0 595
gemm 28 28 5 5481
trsm 44 5 0 670
gemm 44 44 5 7204
trsm 60 13 0 3121
gemm 60 60 13 28614
trsm 92 13 0 4695
gemm 92 92 13 66307
trsm 28 5 0 537
gemm 28 28 5 2849
trsm 28 5 0 490
gemm 28 28 5 2893
trsm 44 5 0 559
gemm 44 44 5 7369
trsm 28 5 0 421
gemm 28 28 5 2929
trsm 28 5 0 408
gemm 28 28 5 2879
trsm 44 5 0 721
gemm 44 44 5 11829
trsm 60 13 0 3226
gemm 60 60 13 65604
trsm 28 5 0 478
gemm 28 28 5 2821
trsm 7 2 0 173
gemm 7 7 2 251
trsm 7 2 0 81
gemm 7 7 2 163
trsm 17 4 0 226
gemm 17 17 4 937
trsm 7 2 0 167
gemm 7 7 2 264
trsm 7 2 0 70
gemm 7 7 2 185
trsm 17 4 0 294
gemm 17 17 4 965
trsm 25 4 0 255
gemm 25 25 4 1778
trsm 28 5 0 386
gemm 28 28 5 2798
trsm 37 7 0 694
gemm 37 37 7 6232
trsm 41 11 0 1712
gemm 41 41 11 14285
trsm 28 5 0 437
gemm 28 28 5 2924
trsm 7 2 0 177
gemm 7 7 2 258
trsm 7 2 0 89
gemm 7 7 2 186
trsm 17 4 0 303
gemm 17 17 4 959
trsm 7 2 0 104
gemm 7 7 2 204
trsm 7 2 0 162
gemm 7 7 2 230
trsm 17 4 0 218
gemm 17 17 4 886
trsm 25 4 0 247
gemm 25 25 4 1747
trsm 28 5 0 718
gemm 28 28 5 4950
trsm 37 7 0 815
gemm 37 37 7 6269
trsm 41 11 0 1659
gemm 41 41 11 11636
trsm 57 12 0 2616
gemm 57 57 12 23934
trsm 28 5 0 396
gemm 28 28 5 2761
trsm 28 5 0 398
gemm 28 28 5 2736
trsm 44 5 0 525
gemm 44 44 5 7033
trsm 28 5 0 426
gemm 28 28 5 2773
trsm 28 5 0 378
gemm 28 28 5 2740
trsm 44 5 0 516
gemm 44 44 5 6965
trsm 60 13 0 3163
gemm 60 60 13 28665
trsm 85 15 0 16572
gemm 85 85 15 112850
trsm 89 27 0 20988
gemm 89 89 27 143376
trsm 121 29 0 72632
gemm 121 121 29 357180
trsm 28 5 0 510
gemm 28 28 5 2769
trsm 28 5 0 425
gemm 28 28 5 2728
trsm 44 5 0 830
gemm 44 44 5 12153
trsm 28 5 0 615
gemm 28 28 5 4777
trsm 28 5 0 416
gemm 28 28 5 2787
trsm 44 5 0 466
gemm 44 44 5 6986
trsm 60 13 0 3186
gemm 60 60 13 52275
trsm 28 5 0 445
gemm 28 28 5 2809
trsm 28 5 0 381
gemm 28 28 5 2739
trsm 44 5 0 528
gemm 44 44 5 6991
trsm 28 5 0 425
gemm 28 28 5 2750
trsm 28 5 0 565
gemm 28 28 5 4532
trsm 44 5 0 850
gemm 44 44 5 12338
trsm 60 13 0 3129
gemm 60 60 13 28592
trsm 92 13 0 4658
gemm 92 92 13 66276
trsm 28 5 0 452
gemm 28 28 5 2767
trsm 28 5 0 413
gemm 28 28 5 2739
trsm 44 5 0 541
gemm 44 44 5 7030
trsm 28 5 0 413
gemm 28 28 5 2728
trsm 28 5 0 510
gemm 28 28 5 4543
trsm 44 5 0 850
gemm 44 44 5 11941
trsm 60 13 0 4750
gemm 60 60 13 28719
trsm 28 5 0 479
gemm 28 28 5 2769
trsm 7 2 0 95
gemm 7 7 2 201
trsm 7 2 0 166
gemm 7 7 2 219
trsm 17 4 0 234
gemm 17 17 4 954
trsm 7 2 0 170
gemm 7 7 2 238
trsm 7 2 0 76
gemm 7 7 2 161
trsm 17 4 0 214
gemm 17 17 4 886
trsm 25 4 0 322
gemm 25 25 4 1855
trsm 28 5 0 392
gemm 28 28 5 2761
trsm 37 7 0 695
gemm 37 37 7 6216
trsm 41 11 0 1692
gemm 41 41 11 11631
trsm 28 5 0 409
gemm 28 28 5 2751
trsm 7 2 0 258
gemm 7 7 2 325
trsm 7 2 0 105
gemm 7 7 2 211
trsm 17 4 0 334
gemm 17 17 4 1562
trsm 7 2 0 168
gemm 7 7 2 263
trsm 7 2 0 85
gemm 7 7 2 181
trsm 17 4 0 268
gemm 17 17 4 955
trsm 25 4 0 265
gemm 25 25 4 1786
trsm 28 5 0 417
gemm 28 28 5 2768
trsm 37 7 0 665
gemm 37 37 7 6236
trsm 41 11 0 1684
gemm 41 41 11 11607
trsm 57 12 0 6080
gemm 57 57 12 24010
trsm 28 5 0 413
gemm 28 28 5 2796
trsm 28 5 0 384
gemm 28 28 5 2743
trsm 44 5 0 548
gemm 44 44 5 7036
trsm 28 5 0 389
gemm 28 28 5 2735
trsm 28 5 0 366
gemm 28 28 5 26159
trsm 44 5 0 811
gemm 44 44 5 11554
trsm 60 13 0 5136
gemm 60 60 13 55391
trsm 85 15 0 6478
gemm 85 85 15 71784
trsm 89 27 0 21448
gemm 89 89 27 143717
trsm 121 29 0 32083
gemm 121 121 29 272649
trsm 165 32 0 59907
gemm 165 165 32 554607
trsm 153 12 0 6723
gemm 153 153 12 178665
trsm 28 5 0 513
gemm 28 28 5 2890
trsm 28 5 0 734
gemm 28 28 5 5343
trsm 44 5 0 620
gemm 44 44 5 7146
trsm 28 5 0 652
gemm 28 28 5 5494
trsm 28 5 0 634
gemm 28 28 5 5329
trsm 44 5 0 826
gemm 44 44 5 12740
trsm 60 13 0 6035
gemm 60 60 13 42289
trsm 28 5 0 451
gemm 28 28 5 2764
trsm 28 5 0 377
gemm 28 28 5 2729
trsm 44 5 0 549
gemm 44 44 5 6981
trsm 28 5 0 558
gemm 28 28 5 4574
trsm 28 5 0 607
gemm 28 28 5 4404
trsm 44 5 0 914
gemm 44 44 5 12741
trsm 60 13 0 3160
gemm 60 60 13 28589
trsm 92 13 0 4704
gemm 92 92 13 66290
trsm 28 5 0 437
gemm 28 28 5 2774
trsm 28 5 0 398
gemm 28 28 5 2737
trsm 44 5 0 467
gemm 44 44 5 7000
trsm 28 5 0 621
gemm 28 28 5 4948
trsm 28 5 0 674
gemm 28 28 5 4837
trsm 44 5 0 732
gemm 44 44 5 12849
trsm 60 13 0 3251
gemm 60 60 13 28614
trsm 28 5 0 474
gemm 28 28 5 2753
trsm 7 2 0 189
gemm 7 7 2 315
trsm 7 2 0 242
gemm 7 7 2 400
trsm 17 4 0 394
gemm 17 17 4 1771
trsm 7 2 0 169
gemm 7 7 2 268
trsm 7 2 0 77
gemm 7 7 2 173
trsm 17 4 0 355
gemm 17 17 4 1732
trsm 25 4 0 413
gemm 25 25 4 2953
trsm 28 5 0 418
gemm 28 28 5 2784
trsm 37 7 0 793
gemm 37 37 7 6289
trsm 41 11 0 1738
gemm 41 41 11 11637
trsm 28 5 0 548
gemm 28 28 5 4787
trsm 7 2 0 270
gemm 7 7 2 411
trsm 7 2 0 117
gemm 7 7 2 235
trsm 17 4 0 355
gemm 17 17 4 1682
trsm 7 2 0 173
gemm 7 7 2 235
trsm 7 2 0 96
gemm 7 7 2 179
trsm 17 4 0 235
gemm 17 17 4 884
trsm 25 4 0 347
gemm 25 25 4 1812
trsm 28 5 0 415
gemm 28 28 5 2782
trsm 37 7 0 700
gemm 37 37 7 6207
trsm 41 11 0 1715
gemm 41 41 11 11576
trsm 57 12 0 2653
gemm 57 57 12 23945
trsm 28 5 0 415
gemm 28 28 5 2758
trsm 28 5 0 393
gemm 28 28 5 2735
trsm 44 5 0 467
gemm 44 44 5 7001
trsm 28 5 0 413
gemm 28 28 5 2776
trsm 28 5 0 601
gemm 28 28 5 5036
trsm 44 5 0 789
gemm 44 44 5 11878
trsm 60 13 0 6083
gemm 60 60 13 45919
trsm 85 15 0 6233
gemm 85 85 15 82646
trsm 89 27 0 20883
gemm 89 89 27 141397
trsm 121 29 0 31872
gemm 121 121 29 272020
trsm 28 5 0 687
gemm 28 28 5 4706
trsm 28 5 0 483
gemm 28 28 5 2779
trsm 44 5 0 539
gemm 44 44 5 7013
trsm 28 5 0 407
gemm 28 28 5 2939
trsm 28 5 0 371
gemm 28 28 5 2859
trsm 44 5 0 536
gemm 44 44 5 6977
trsm 60 13 0 3189
gemm 60 60 13 32471
trsm 28 5 0 501
gemm 28 28 5 2775
trsm 28 5 0 377
gemm 28 28 5 2761
trsm 44 5 0 452
gemm 44 44 5 6939
trsm 28 5 0 596
gemm 28 28 5 4870
trsm 28 5 0 462
gemm 28 28 5 2816
trsm 44 5 0 540
gemm 44 44 5 6980
trsm 60 13 0 3133
gemm 60 60 13 28645
trsm 92 13 0 4700
gemm 92 92 13 82154
trsm 28 5 0 499
gemm 28 28 5 2775
trsm 28 5 0 430
gemm 28 28 5 2715
trsm 44 5 0 425
gemm 44 44 5 6949
trsm 28 5 0 747
gemm 28 28 5 4985
trsm 28 5 0 491
gemm 28 28 5 2749
trsm 44 5 0 413
gemm 44 44 5 6966
trsm 60 13 0 3200
gemm 60 60 13 28627
trsm 28 5 0 409
gemm 28 28 5 3218
trsm 7 2 0 189
gemm 7 7 2 278
trsm 7 2 0 167
gemm 7 7 2 227
trsm 17 4 0 234
gemm 17 17 4 941
trsm 7 2 0 82
gemm 7 7 2 198
trsm 7 2 0 165
gemm 7 7 2 223
trsm 17 4 0 244
gemm 17 17 4 926
trsm 25 4 0 324
gemm 25 25 4 1795
trsm 28 5 0 411
gemm 28 28 5 2752
trsm 37 7 0 759
gemm 37 37 7 6274
trsm 41 11 0 1687
gemm 41 41 11 11629
trsm 28 5 0 520
gemm 28 28 5 2889
trsm 7 2 0 186
gemm 7 7 2 275
trsm 7 2 0 165
gemm 7 7 2 230
trsm 17 4 0 216
gemm 17 17 4 955
trsm 7 2 0 186
gemm 7 7 2 263
trsm 7 2 0 80
gemm 7 7 2 141
trsm 17 4 0 196
gemm 17 17 4 887
trsm 25 4 0 266
gemm 25 25 4 1703
trsm 28 5 0 405
gemm 28 28 5 2840
trsm 37 7 0 730
gemm 37 37 7 6230
trsm 41 11 0 1661
gemm 41 41 11 11609
trsm 57 12 0 2662
gemm 57 57 12 23965
trsm 28 5 0 413
gemm 28 28 5 2751
trsm 28 5 0 395
gemm 28 28 5 2722
trsm 44 5 0 734
gemm 44 44 5 12085
trsm 28 5 0 506
gemm 28 28 5 2791
trsm 28 5 0 405
gemm 28 28 5 2724
trsm 44 5 0 440
gemm 44 44 5 6925
trsm 60 13 0 3204
gemm 60 60 13 28605
trsm 85 15 0 6402
gemm 85 85 15 71735
trsm 89 27 0 30158
gemm 89 89 27 300672
trsm 121 29 0 53764
gemm 121 121 29 540404
trsm 165 32 0 51885
gemm 165 165 32 619794
trsm 153 12 0 6696
gemm 153 153 12 198060
trsm 229 32 0 70693
gemm 229 229 32 1106138
trsm 217 12 0 9196
gemm 217 217 12 420084
trsm 308 32 0 93791
gemm 308 308 32 1957447
trsm 277 31 0 79225
gemm 277 277 31 1599198
trsm 360 32 0 108998
gemm 360 360 32 2974152
trsm 328 32 0 105302
gemm 328 328 32 2623308
trsm 321 7 0 4435
gemm 321 321 7 497885
trsm 513 32 0 155745
gemm 513 513 32 5922508
trsm 481 32 0 149459
gemm 481 481 32 5427848
trsm 449 32 0 252210
gemm 449 449 32 4625174
trsm 28 5 0 558
gemm 28 28 5 3020
trsm 28 5 0 417
gemm 28 28 5 2909
trsm 44 5 0 517
gemm 44 44 5 6986
trsm 28 5 0 579
gemm 28 28 5 5039
trsm 28 5 0 618
gemm 28 28 5 4927
trsm 44 5 0 502
gemm 44 44 5 6925
trsm 60 13 0 3200
gemm 60 60 13 28603
trsm 28 5 0 404
gemm 28 28 5 2869
trsm 28 5 0 378
gemm 28 28 5 2905
trsm 44 5 0 537
gemm 44 44 5 7037
trsm 28 5 0 383
gemm 28 28 5 2761
trsm 28 5 0 388
gemm 28 28 5 2870
trsm 44 5 0 515
gemm 44 44 5 6978
trsm 60 13 0 4805
gemm 60 60 13 51158
trsm 92 13 0 7707
gemm 92 92 13 77018
trsm 28 5 0 501
gemm 28 28 5 2842
trsm 28 5 0 416
gemm 28 28 5 2769
trsm 44 5 0 543
gemm 44 44 5 7078
trsm 28 5 0 395
gemm 28 28 5 2775
trsm 28 5 0 378
gemm 28 28 5 2744
trsm 44 5 0 526
gemm 44 44 5 6966
trsm 60 13 0 3195
gemm 60 60 13 71232
trsm 28 5 0 506
gemm 28 28 5 2880
trsm 28 5 0 420
gemm 28 28 5 2733
trsm 44 5 0 444
gemm 44 44 5 6967
trsm 28 5 0 469
gemm 28 28 5 2742
trsm 28 5 0 367
gemm 28 28 5 2738
trsm 44 5 0 452
gemm 44 44 5 6928
trsm 60 13 0 3214
gemm 60 60 13 28625
trsm 92 13 0 4704
gemm 92 92 13 66254
trsm 124 29 0 42266
gemm 124 124 29 286639
trsm 28 5 0 722
gemm 28 28 5 11859
trsm 28 5 0 624
gemm 28 28 5 4852
trsm 44 5 0 572
gemm 44 44 5 7000
trsm 28 5 0 407
gemm 28 28 5 2765
trsm 28 5 0 380
gemm 28 28 5 2761
trsm 44 5 0 527
gemm 44 44 5 6950
trsm 60 13 0 4690
gemm 60 60 13 28682
trsm 28 5 0 414
gemm 28 28 5 2778
trsm 28 5 0 480
gemm 28 28 5 2802
trsm 44 5 0 442
gemm 44 44 5 6908
trsm 28 5 0 577
gemm 28 28 5 4876
trsm 28 5 0 762
gemm 28 28 5 4738
trsm 44 5 0 555
gemm 44 44 5 6995
trsm 60 13 0 3140
gemm 60 60 13 28612
trsm 92 13 0 4635
gemm 92 92 13 66292
trsm 28 5 0 495
gemm 28 28 5 2944
trsm 28 5 0 384
gemm 28 28 5 2892
trsm 44 5 0 440
gemm 44 44 5 6920
trsm 28 5 0 435
gemm 28 28 5 2829
trsm 28 5 0 449
gemm 28 28 5 2832
trsm 44 5 0 438
gemm 44 44 5 6920
trsm 60 13 0 3192
gemm 60 60 13 28626
trsm 28 5 0 395
gemm 28 28 5 2797
trsm 28 5 0 374
gemm 28 28 5 2735
trsm 44 5 0 523
gemm 44 44 5 6963
trsm 28 5 0 378
gemm 28 28 5 2745
trsm 28 5 0 391
gemm 28 28 5 2736
trsm 44 5 0 495
gemm 44 44 5 6960
trsm 60 13 0 3142
gemm 60 60 13 28619
trsm 92 13 0 7925
gemm 92 92 13 128264
trsm 124 29 0 32593
gemm 124 124 29 289181
trsm 188 29 0 48006
gemm 188 188 29 738022
trsm 28 5 0 546
gemm 28 28 5 2876
trsm 28 5 0 384
gemm 28 28 5 2823
trsm 44 5 0 509
gemm 44 44 5 6928
trsm 28 5 0 760
gemm 28 28 5 4993
trsm 28 5 0 475
gemm 28 28 5 2833
trsm 44 5 0 449
gemm 44 44 5 6907
trsm 60 13 0 3153
gemm 60 60 13 28617
trsm 28 5 0 423
gemm 28 28 5 2852
trsm 28 5 0 386
gemm 28 28 5 2776
trsm 44 5 0 531
gemm 44 44 5 6970
trsm 28 5 0 396
gemm 28 28 5 2731
trsm 28 5 0 384
gemm 28 28 5 2733
trsm 44 5 0 449
gemm 44 44 5 6901
trsm 60 13 0 3149
gemm 60 60 13 54663
trsm 92 13 0 4780
gemm 92 92 13 66849
trsm 28 5 0 514
gemm 28 28 5 2771
trsm 28 5 0 415
gemm 28 28 5 2777
trsm 44 5 0 535
gemm 44 44 5 6972
trsm 28 5 0 399
gemm 28 28 5 2767
trsm 28 5 0 366
gemm 28 28 5 2744
trsm 44 5 0 556
gemm 44 44 5 6988
trsm 60 13 0 22991
gemm 60 60 13 76439
trsm 28 5 0 532
gemm 28 28 5 2785
trsm 28 5 0 415
gemm 28 28 5 2743
trsm 44 5 0 457
gemm 44 44 5 6921
trsm 28 5 0 396
gemm 28 28 5 2750
trsm 28 5 0 397
gemm 28 28 5 2832
trsm 44 5 0 528
gemm 44 44 5 8838
trsm 60 13 0 3118
gemm 60 60 13 28612
trsm 92 13 0 4692
gemm 92 92 13 66264
trsm 124 29 0 52017
gemm 124 124 29 294471
trsm 28 5 0 24653
gemm 28 28 5 5188
trsm 28 5 0 628
gemm 28 28 5 5238
trsm 44 5 0 879
gemm 44 44 5 11776
trsm 28 5 0 458
gemm 28 28 5 2777
trsm 28 5 0 408
gemm 28 28 5 2849
trsm 44 5 0 529
gemm 44 44 5 6959
trsm 60 13 0 3223
gemm 60 60 13 28641
trsm 28 5 0 424
gemm 28 28 5 2788
trsm 28 5 0 410
gemm 28 28 5 2737
trsm 44 5 0 530
gemm 44 44 5 7030
trsm 28 5 0 386
gemm 28 28 5 2742
trsm 28 5 0 551
gemm 28 28 5 4623
trsm 44 5 0 776
gemm 44 44 5 12107
trsm 60 13 0 4845
gemm 60 60 13 53838
trsm 92 13 0 4760
gemm 92 92 13 66428
trsm 28 5 0 704
gemm 28 28 5 4913
trsm 28 5 0 626
gemm 28 28 5 4959
trsm 44 5 0 619
gemm 44 44 5 9144
trsm 28 5 0 462
gemm 28 28 5 2772
trsm 28 5 0 387
gemm 28 28 5 2795
trsm 44 5 0 484
gemm 44 44 5 7012
trsm 60 13 0 3191
gemm 60 60 13 28604
trsm 28 5 0 380
gemm 28 28 5 2771
trsm 28 5 0 614
gemm 28 28 5 4913
trsm 44 5 0 970
gemm 44 44 5 11616
trsm 28 5 0 448
gemm 28 28 5 2784
trsm 28 5 0 372
gemm 28 28 5 2728
trsm 44 5 0 468
gemm 44 44 5 6912
trsm 60 13 0 3171
gemm 60 60 13 28606
trsm 92 13 0 4714
gemm 92 92 13 66334
trsm 124 29 0 32529
gemm 124 124 29 408055
trsm 188 29 0 98553
gemm 188 188 29 835313
trsm 281 32 0 85731
gemm 281 281 32 1905229
trsm 252 29 0 108238
gemm 252 252 29 1379239
trsm 28 5 0 539
gemm 28 28 5 2876
trsm 28 5 0 453
gemm 28 28 5 2870
trsm 44 5 0 569
gemm 44 44 5 7065
trsm 28 5 0 427
gemm 28 28 5 2900
trsm 28 5 0 421
gemm 28 28 5 2864
trsm 44 5 0 536
gemm 44 44 5 6962
trsm 60 13 0 3137
gemm 60 60 13 28602
trsm 28 5 0 641
gemm 28 28 5 5043
trsm 28 5 0 488
gemm 28 28 5 2786
trsm 44 5 0 535
gemm 44 44 5 6944
trsm 28 5 0 408
gemm 28 28 5 2733
trsm 28 5 0 392
gemm 28 28 5 2794
trsm 44 5 0 500
gemm 44 44 5 6943
trsm 60 13 0 3209
gemm 60 60 13 31187
trsm 92 13 0 4679
gemm 92 92 13 66301
trsm 28 5 0 759
gemm 28 28 5 5051
trsm 28 5 0 750
gemm 28 28 5 4933
trsm 44 5 0 795
gemm 44 44 5 7773
trsm 28 5 0 438
gemm 28 28 5 2793
trsm 28 5 0 400
gemm 28 28 5 2748
trsm 44 5 0 440
gemm 44 44 5 6962
trsm 60 13 0 3179
gemm 60 60 13 28615
trsm 28 5 0 427
gemm 28 28 5 2774
trsm 28 5 0 426
gemm 28 28 5 2744
trsm 44 5 0 506
gemm 44 44 5 6963
trsm 28 5 0 748
gemm 28 28 5 4867
trsm 28 5 0 481
gemm 28 28 5 2781
trsm 44 5 0 424
gemm 44 44 5 6907
trsm 60 13 0 3143
gemm 60 60 13 28563
trsm 92 13 0 4684
gemm 92 92 13 66259
trsm 124 29 0 32526
gemm 124 124 29 411873
trsm 28 5 0 521
gemm 28 28 5 2887
trsm 28 5 0 408
gemm 28 28 5 2885
trsm 44 5 0 462
gemm 44 44 5 6983
trsm 28 5 0 407
gemm 28 28 5 2893
trsm 28 5 0 520
gemm 28 28 5 4498
trsm 44 5 0 825
gemm 44 44 5 11911
trsm 60 13 0 5070
gemm 60 60 13 49029
trsm 28 5 0 446
gemm 28 28 5 2781
trsm 28 5 0 365
gemm 28 28 5 2716
trsm 44 5 0 449
gemm 44 44 5 6984
trsm 28 5 0 397
gemm 28 28 5 2748
trsm 28 5 0 371
gemm 28 28 5 2881
trsm 44 5 0 453
gemm 44 44 5 6983
trsm 60 13 0 3122
gemm 60 60 13 28560
trsm 92 13 0 11634
gemm 92 92 13 135330
trsm 28 5 0 546
gemm 28 28 5 2863
trsm 28 5 0 394
gemm 28 28 5 2799
trsm 44 5 0 556
gemm 44 44 5 7013
trsm 28 5 0 407
gemm 28 28 5 2943
trsm 28 5 0 393
gemm 28 28 5 2780
trsm 44 5 0 535
gemm 44 44 5 6975
trsm 60 13 0 3221
gemm 60 60 13 33051
trsm 28 5 0 610
gemm 28 28 5 4664
trsm 28 5 0 448
gemm 28 28 5 2813
trsm 44 5 0 572
gemm 44 44 5 7008
trsm 28 5 0 555
gemm 28 28 5 5444
trsm 28 5 0 635
gemm 28 28 5 5184
trsm 44 5 0 582
gemm 44 44 5 7008
trsm 60 13 0 3127
gemm 60 60 13 40067
trsm 92 13 0 4716
gemm 92 92 13 124346
trsm 124 29 0 32576
gemm 124 124 29 288458
trsm 188 29 0 48196
gemm 188 188 29 701082
trsm 28 5 0 543
gemm 28 28 5 2979
trsm 28 5 0 474
gemm 28 28 5 2846
trsm 44 5 0 557
gemm 44 44 5 7011
trsm 28 5 0 656
gemm 28 28 5 5011
trsm 28 5 0 437
gemm 28 28 5 2769
trsm 44 5 0 433
gemm 44 44 5 6983
trsm 60 13 0 3140
gemm 60 60 13 28616
trsm 28 5 0 400
gemm 28 28 5 2767
trsm 28 5 0 390
gemm 28 28 5 2749
trsm 44 5 0 514
gemm 44 44 5 6948
trsm 28 5 0 415
gemm 28 28 5 2748
trsm 28 5 0 373
gemm 28 28 5 2820
trsm 44 5 0 520
gemm 44 44 5 6954
trsm 60 13 0 3121
gemm 60 60 13 66827
trsm 92 13 0 7800
gemm 92 92 13 117215
trsm 28 5 0 500
gemm 28 28 5 2787
trsm 28 5 0 387
gemm 28 28 5 2795
trsm 44 5 0 442
gemm 44 44 5 6890
trsm 28 5 0 399
gemm 28 28 5 2739
trsm 28 5 0 369
gemm 28 28 5 2749
trsm 44 5 0 522
gemm 44 44 5 6991
trsm 60 13 0 3174
gemm 60 60 13 28613
trsm 28 5 0 765
gemm 28 28 5 5089
trsm 28 5 0 493
gemm 28 28 5 2764
trsm 44 5 0 450
gemm 44 44 5 6938
trsm 28 5 0 391
gemm 28 28 5 2723
trsm 28 5 0 395
gemm 28 28 5 2764
trsm 44 5 0 455
gemm 44 44 5 6917
trsm 60 13 0 3179
gemm 60 60 13 28587
trsm 92 13 0 4672
gemm 92 92 13 66335
trsm 124 29 0 53955
gemm 124 124 29 287875
trsm 28 5 0 484
gemm 28 28 5 2849
trsm 28 5 0 625
gemm 28 28 5 4916
trsm 44 5 0 871
gemm 44 44 5 12301
trsm 28 5 0 430
gemm 28 28 5 2839
trsm 28 5 0 410
gemm 28 28 5 2742
trsm 44 5 0 505
gemm 44 44 5 6960
trsm 60 13 0 3215
gemm 60 60 13 28625
trsm 13 2 0 179
gemm 13 13 2 483
trsm 15 3 0 167
gemm 15 15 3 671
trsm 23 4 0 322
gemm 23 23 4 1573
trsm 31 5 0 388
gemm 31 31 5 3356
trsm 13 2 0 179
gemm 13 13 2 434
trsm 15 3 0 170
gemm 15 15 3 674
trsm 23 4 0 452
gemm 23 23 4 2641
trsm 31 5 0 534
gemm 31 31 5 5345
trsm 43 9 0 1707
gemm 43 43 9 18785
trsm 28 5 0 443
gemm 28 28 5 3603
trsm 28 5 0 419
gemm 28 28 5 2720
trsm 28 5 0 392
gemm 28 28 5 2732
trsm 44 5 0 544
gemm 44 44 5 7059
trsm 56 7 0 979
gemm 56 56 7 16038
trsm 63 17 0 5600
gemm 63 63 17 41003
trsm 13 2 0 185
gemm 13 13 2 469
trsm 15 3 0 166
gemm 15 15 3 673
trsm 23 4 0 446
gemm 23 23 4 2459
trsm 31 5 0 441
gemm 31 31 5 5624
trsm 13 2 0 246
gemm 13 13 2 426
trsm 15 3 0 156
gemm 15 15 3 711
trsm 23 4 0 316
gemm 23 23 4 1534
trsm 31 5 0 440
gemm 31 31 5 3313
trsm 43 9 0 1152
gemm 43 43 9 10494
trsm 28 5 0 418
gemm 28 28 5 2793
trsm 28 5 0 417
gemm 28 28 5 2756
trsm 28 5 0 420
gemm 28 28 5 2747
trsm 44 5 0 452
gemm 44 44 5 6905
trsm 56 7 0 979
gemm 56 56 7 13701
trsm 63 17 0 5617
gemm 63 63 17 40993
trsm 91 17 0 13860
gemm 91 91 17 171098
trsm 95 27 0 22349
gemm 95 95 27 161780
trsm 28 5 0 749
gemm 28 28 5 4908
trsm 28 5 0 576
gemm 28 28 5 5101
trsm 44 5 0 636
gemm 44 44 5 7126
trsm 28 5 0 473
gemm 28 28 5 2757
trsm 28 5 0 397
gemm 28 28 5 2773
trsm 44 5 0 442
gemm 44 44 5 6917
trsm 60 13 0 3172
gemm 60 60 13 28607
trsm 13 2 0 178
gemm 13 13 2 498
trsm 15 3 0 161
gemm 15 15 3 716
trsm 23 4 0 322
gemm 23 23 4 1566
trsm 31 5 0 385
gemm 31 31 5 3300
trsm 13 2 0 239
gemm 13 13 2 468
trsm 15 3 0 225
gemm 15 15 3 734
trsm 23 4 0 252
gemm 23 23 4 1503
trsm 31 5 0 448
gemm 31 31 5 3309
trsm 43 9 0 1203
gemm 43 43 9 10476
trsm 28 5 0 423
gemm 28 28 5 2772
trsm 28 5 0 403
gemm 28 28 5 2740
trsm 28 5 0 384
gemm 28 28 5 2717
trsm 44 5 0 465
gemm 44 44 5 6948
trsm 56 7 0 995
gemm 56 56 7 13729
trsm 63 17 0 5647
gemm 63 63 17 40995
trsm 13 2 0 181
gemm 13 13 2 420
trsm 15 3 0 151
gemm 15 15 3 660
trsm 23 4 0 321
gemm 23 23 4 1511
trsm 31 5 0 685
gemm 31 31 5 5979
trsm 13 2 0 290
gemm 13 13 2 682
trsm 15 3 0 237
gemm 15 15 3 1042
trsm 23 4 0 331
gemm 23 23 4 1543
trsm 31 5 0 365
gemm 31 31 5 3252
trsm 43 9 0 1228
gemm 43 43 9 10509
trsm 28 5 0 413
gemm 28 28 5 2780
trsm 28 5 0 393
gemm 28 28 5 2739
trsm 28 5 0 398
gemm 28 28 5 2729
trsm 44 5 0 546
gemm 44 44 5 6973
trsm 56 7 0 982
gemm 56 56 7 13694
trsm 63 17 0 5719
gemm 63 63 17 40999
trsm 91 17 0 13836
gemm 91 91 17 164767
trsm 95 27 0 22208
gemm 95 95 27 161844
trsm 155 17 0 23387
gemm 155 155 17 307719
trsm 186 32 0 57798
gemm 186 186 32 741726
trsm 159 27 0 35720
gemm 159 159 27 440340
trsm 252 32 0 77571
gemm 252 252 32 1580624
trsm 223 29 0 56289
gemm 223 223 29 978752
trsm 28 5 0 543
gemm 28 28 5 2866
trsm 28 5 0 416
gemm 28 28 5 2835
trsm 44 5 0 503
gemm 44 44 5 8884
trsm 28 5 0 414
gemm 28 28 5 3033
trsm 28 5 0 407
gemm 28 28 5 2909
trsm 44 5 0 471
gemm 44 44 5 6909
trsm 60 13 0 3169
gemm 60 60 13 55494
trsm 28 5 0 623
gemm 28 28 5 4912
trsm 28 5 0 504
gemm 28 28 5 2732
trsm 44 5 0 590
gemm 44 44 5 6972
trsm 28 5 0 394
gemm 28 28 5 2742
trsm 28 5 0 810
gemm 28 28 5 4932
trsm 44 5 0 933
gemm 44 44 5 10706
trsm 60 13 0 6129
gemm 60 60 13 44180
trsm 92 13 0 4719
gemm 92 92 13 66336
trsm 28 5 0 542
gemm 28 28 5 2819
trsm 28 5 0 369
gemm 28 28 5 2889
trsm 44 5 0 574
gemm 44 44 5 6985
trsm 28 5 0 392
gemm 28 28 5 2806
trsm 28 5 0 374
gemm 28 28 5 2821
trsm 44 5 0 526
gemm 44 44 5 6957
trsm 60 13 0 3220
gemm 60 60 13 28640
trsm 28 5 0 461
gemm 28 28 5 2756
trsm 28 5 0 650
gemm 28 28 5 5230
trsm 44 5 0 754
gemm 44 44 5 12095
trsm 28 5 0 446
gemm 28 28 5 2730
trsm 28 5 0 382
gemm 28 28 5 2767
trsm 44 5 0 456
gemm 44 44 5 6910
trsm 60 13 0 3196
gemm 60 60 13 28595
trsm 92 13 0 4706
gemm 92 92 13 68802
trsm 124 29 0 32537
gemm 124 124 29 463655
trsm 28 5 0 540
gemm 28 28 5 2802
trsm 28 5 0 400
gemm 28 28 5 2892
trsm 44 5 0 550
gemm 44 44 5 7009
trsm 28 5 0 723
gemm 28 28 5 4593
trsm 28 5 0 639
gemm 28 28 5 4830
trsm 44 5 0 595
gemm 44 44 5 6995
trsm 60 13 0 3176
gemm 60 60 13 28628
trsm 28 5 0 428
gemm 28 28 5 2790
trsm 28 5 0 377
gemm 28 28 5 2750
trsm 44 5 0 444
gemm 44 44 5 6907
trsm 28 5 0 378
gemm 28 28 5 2742
trsm 28 5 0 360
gemm 28 28 5 2740
trsm 44 5 0 510
gemm 44 44 5 6985
trsm 60 13 0 3125
gemm 60 60 13 67321
trsm 92 13 0 7633
gemm 92 92 13 69009
trsm 28 5 0 549
gemm 28 28 5 2776
trsm 28 5 0 476
gemm 28 28 5 4911
trsm 44 5 0 734
gemm 44 44 5 12644
trsm 28 5 0 439
gemm 28 28 5 2809
trsm 28 5 0 395
gemm 28 28 5 2735
trsm 44 5 0 430
gemm 44 44 5 6924
trsm 60 13 0 3199
gemm 60 60 13 28632
trsm 28 5 0 769
gemm 28 28 5 5203
trsm 28 5 0 499
gemm 28 28 5 2782
trsm 44 5 0 537
gemm 44 44 5 6970
trsm 28 5 0 390
gemm 28 28 5 2742
trsm 28 5 0 380
gemm 28 28 5 2769
trsm 44 5 0 686
gemm 44 44 5 7918
trsm 60 13 0 3189
gemm 60 60 13 28606
trsm 92 13 0 4674
gemm 92 92 13 66334
trsm 124 29 0 41587
gemm 124 124 29 303697
trsm 188 29 0 58952
gemm 188 188 29 640706
trsm 28 5 0 524
gemm 28 28 5 2855
trsm 28 5 0 437
gemm 28 28 5 2879
trsm 44 5 0 478
gemm 44 44 5 6986
trsm 28 5 0 434
gemm 28 28 5 2888
trsm 28 5 0 386
gemm 28 28 5 2777
trsm 44 5 0 444
gemm 44 44 5 6936
trsm 60 13 0 3181
gemm 60 60 13 77642
trsm 28 5 0 535
gemm 28 28 5 2846
trsm 28 5 0 383
gemm 28 28 5 2876
trsm 44 5 0 543
gemm 44 44 5 6997
trsm 28 5 0 393
gemm 28 28 5 2898
trsm 28 5 0 386
gemm 28 28 5 2858
trsm 44 5 0 461
gemm 44 44 5 6899
trsm 60 13 0 3193
gemm 60 60 13 28659
trsm 92 13 0 8399
gemm 92 92 13 110034
trsm 28 5 0 502
gemm 28 28 5 2835
trsm 28 5 0 430
gemm 28 28 5 2815
trsm 44 5 0 520
gemm 44 44 5 7053
trsm 28 5 0 418
gemm 28 28 5 2788
trsm 28 5 0 388
gemm 28 28 5 2787
trsm 44 5 0 503
gemm 44 44 5 6964
trsm 60 13 0 4832
gemm 60 60 13 77539
trsm 28 5 0 510
gemm 28 28 5 2811
trsm 28 5 0 451
gemm 28 28 5 2714
trsm 44 5 0 428
gemm 44 44 5 7006
trsm 28 5 0 411
gemm 28 28 5 2714
trsm 28 5 0 403
gemm 28 28 5 2732
trsm 44 5 0 520
gemm 44 44 5 6979
trsm 60 13 0 3077
gemm 60 60 13 28577
trsm 92 13 0 4663
gemm 92 92 13 66384
trsm 124 29 0 33281
gemm 124 124 29 298095
trsm 28 5 0 719
gemm 28 28 5 4736
trsm 28 5 0 519
gemm 28 28 5 2880
trsm 44 5 0 598
gemm 44 44 5 7033
trsm 28 5 0 477
gemm 28 28 5 2838
trsm 28 5 0 442
gemm 28 28 5 2840
trsm 44 5 0 546
gemm 44 44 5 6977
trsm 60 13 0 3200
gemm 60 60 13 28626
trsm 13 2 0 292
gemm 13 13 2 891
trsm 15 3 0 227
gemm 15 15 3 1209
trsm 23 4 0 499
gemm 23 23 4 2578
trsm 31 5 0 485
gemm 31 31 5 5931
trsm 13 2 0 223
gemm 13 13 2 442
trsm 15 3 0 141
gemm 15 15 3 656
trsm 23 4 0 320
gemm 23 23 4 1537
trsm 31 5 0 438
gemm 31 31 5 3310
trsm 43 9 0 1171
gemm 43 43 9 10508
trsm 28 5 0 427
gemm 28 28 5 2767
trsm 28 5 0 420
gemm 28 28 5 2777
trsm 28 5 0 452
gemm 28 28 5 2726
trsm 44 5 0 470
gemm 44 44 5 6940
trsm 56 7 0 982
gemm 56 56 7 13738
trsm 63 17 0 5677
gemm 63 63 17 73563
trsm 13 2 0 266
gemm 13 13 2 489
trsm 15 3 0 159
gemm 15 15 3 636
trsm 23 4 0 326
gemm 23 23 4 1557
trsm 31 5 0 385
gemm 31 31 5 3284
trsm 13 2 0 189
gemm 13 13 2 507
trsm 15 3 0 215
gemm 15 15 3 660
trsm 23 4 0 303
gemm 23 23 4 1541
trsm 31 5 0 369
gemm 31 31 5 3260
trsm 43 9 0 1233
gemm 43 43 9 10520
trsm 28 5 0 453
gemm 28 28 5 2787
trsm 28 5 0 462
gemm 28 28 5 2838
trsm 28 5 0 770
gemm 28 28 5 5083
trsm 44 5 0 883
gemm 44 44 5 11679
trsm 56 7 0 1341
gemm 56 56 7 24302
trsm 63 17 0 5639
gemm 63 63 17 40956
trsm 91 17 0 8414
gemm 91 91 17 94738
trsm 95 27 0 22431
gemm 95 95 27 217470
trsm 28 5 0 518
gemm 28 28 5 3103
trsm 28 5 0 416
gemm 28 28 5 2834
trsm 44 5 0 512
gemm 44 44 5 6947
trsm 28 5 0 408
gemm 28 28 5 2803
trsm 28 5 0 392
gemm 28 28 5 2819
trsm 44 5 0 447
gemm 44 44 5 6947
trsm 60 13 0 3148
gemm 60 60 13 28620
trsm 13 2 0 274
gemm 13 13 2 881
trsm 15 3 0 224
gemm 15 15 3 1140
trsm 23 4 0 321
gemm 23 23 4 1574
trsm 31 5 0 457
gemm 31 31 5 3344
trsm 13 2 0 176
gemm 13 13 2 439
trsm 15 3 0 164
gemm 15 15 3 696
trsm 23 4 0 304
gemm 23 23 4 1534
trsm 31 5 0 368
gemm 31 31 5 3267
trsm 43 9 0 1263
gemm 43 43 9 10521
trsm 28 5 0 438
gemm 28 28 5 2798
trsm 28 5 0 420
gemm 28 28 5 2835
trsm 28 5 0 387
gemm 28 28 5 2735
trsm 44 5 0 565
gemm 44 44 5 7007
trsm 56 7 0 1002
gemm 56 56 7 13730
trsm 63 17 0 8897
gemm 63 63 17 95284
trsm 13 2 0 253
gemm 13 13 2 490
trsm 15 3 0 149
gemm 15 15 3 689
trsm 23 4 0 241
gemm 23 23 4 1542
trsm 31 5 0 470
gemm 31 31 5 3336
trsm 13 2 0 184
gemm 13 13 2 435
trsm 15 3 0 160
gemm 15 15 3 680
trsm 23 4 0 309
gemm 23 23 4 1547
trsm 31 5 0 368
gemm 31 31 5 3253
trsm 43 9 0 1235
gemm 43 43 9 10516
trsm 28 5 0 439
gemm 28 28 5 2799
trsm 28 5 0 387
gemm 28 28 5 2751
trsm 28 5 0 681
gemm 28 28 5 4939
trsm 44 5 0 723
gemm 44 44 5 11859
trsm 56 7 0 1423
gemm 56 56 7 24415
trsm 63 17 0 5588
gemm 63 63 17 41024
trsm 91 17 0 8637
gemm 91 91 17 92589
trsm 95 27 0 22255
gemm 95 95 27 208593
trsm 155 17 0 13742
gemm 155 155 17 280015
trsm 186 32 0 58010
gemm 186 186 32 859334
trsm 159 27 0 35663
gemm 159 159 27 590379
trsm 252 32 0 77341
gemm 252 252 32 1376980
trsm 223 29 0 57212
gemm 223 223 29 1037335
trsm 364 32 0 110824
gemm 364 364 32 3107570
trsm 347 17 0 29075
gemm 347 347 17 1549435
trsm 442 32 0 135335
gemm 442 442 32 4591885
trsm 410 32 0 228768
gemm 410 410 32 3706984
trsm 378 32 0 114252
gemm 378 378 32 3335153
trsm 351 27 0 75589
gemm 351 351 27 2345687
trsm 28 5 0 522
gemm 28 28 5 2911
trsm 28 5 0 412
gemm 28 28 5 2923
trsm 44 5 0 560
gemm 44 44 5 7014
trsm 28 5 0 391
gemm 28 28 5 2876
trsm 28 5 0 365
gemm 28 28 5 2874
trsm 44 5 0 555
gemm 44 44 5 6985
trsm 60 13 0 3179
gemm 60 60 13 28612
trsm 28 5 0 428
gemm 28 28 5 2770
trsm 28 5 0 661
gemm 28 28 5 4921
trsm 44 5 0 990
gemm 44 44 5 11863
trsm 28 5 0 411
gemm 28 28 5 2763
trsm 28 5 0 378
gemm 28 28 5 2754
trsm 44 5 0 501
gemm 44 44 5 6961
trsm 60 13 0 3406
gemm 60 60 13 32009
trsm 92 13 0 4736
gemm 92 92 13 69704
trsm 28 5 0 622
gemm 28 28 5 11787
trsm 28 5 0 559
gemm 28 28 5 4865
trsm 44 5 0 741
gemm 44 44 5 10969
trsm 28 5 0 446
gemm 28 28 5 2952
trsm 28 5 0 380
gemm 28 28 5 2801
trsm 44 5 0 442
gemm 44 44 5 6913
trsm 60 13 0 3172
gemm 60 60 13 31405
trsm 28 5 0 402
gemm 28 28 5 2744
trsm 28 5 0 383
gemm 28 28 5 2741
trsm 44 5 0 514
gemm 44 44 5 6999
trsm 28 5 0 706
gemm 28 28 5 4844
trsm 28 5 0 664
gemm 28 28 5 4959
trsm 44 5 0 558
gemm 44 44 5 6942
trsm 60 13 0 3176
gemm 60 60 13 28562
trsm 92 13 0 4683
gemm 92 92 13 69023
trsm 124 29 0 38053
gemm 124 124 29 444790
trsm 28 5 0 532
gemm 28 28 5 2838
trsm 28 5 0 510
gemm 28 28 5 2852
trsm 44 5 0 471
gemm 44 44 5 6924
trsm 28 5 0 423
gemm 28 28 5 2880
trsm 28 5 0 393
gemm 28 28 5 2839
trsm 44 5 0 524
gemm 44 44 5 6993
trsm 60 13 0 3059
gemm 60 60 13 28545
trsm 28 5 0 405
gemm 28 28 5 2764
trsm 28 5 0 383
gemm 28 28 5 5969
trsm 44 5 0 533
gemm 44 44 5 6967
trsm 28 5 0 434
gemm 28 28 5 2751
trsm 28 5 0 384
gemm 28 28 5 2795
trsm 44 5 0 448
gemm 44 44 5 6909
trsm 60 13 0 3159
gemm 60 60 13 28611
trsm 92 13 0 4625
gemm 92 92 13 66282
trsm 28 5 0 483
gemm 28 28 5 2839
trsm 28 5 0 366
gemm 28 28 5 2915
trsm 44 5 0 551
gemm 44 44 5 6953
trsm 28 5 0 387
gemm 28 28 5 2734
trsm 28 5 0 590
gemm 28 28 5 4911
trsm 44 5 0 846
gemm 44 44 5 18019
trsm 60 13 0 5132
gemm 60 60 13 48620
trsm 28 5 0 473
gemm 28 28 5 2759
trsm 28 5 0 585
gemm 28 28 5 2867
trsm 44 5 0 453
gemm 44 44 5 6922
trsm 28 5 0 400
gemm 28 28 5 2736
trsm 28 5 0 401
gemm 28 28 5 2810
trsm 44 5 0 742
gemm 44 44 5 11654
trsm 60 13 0 3228
gemm 60 60 13 28620
trsm 92 13 0 8164
gemm 92 92 13 117196
trsm 124 29 0 32555
gemm 124 124 29 287688
trsm 188 29 0 48061
gemm 188 188 29 782681
trsm 28 5 0 506
gemm 28 28 5 2968
trsm 28 5 0 664
gemm 28 28 5 4813
trsm 44 5 0 941
gemm 44 44 5 12534
trsm 28 5 0 471
gemm 28 28 5 2823
trsm 28 5 0 403
gemm 28 28 5 2740
trsm 44 5 0 474
gemm 44 44 5 6947
trsm 60 13 0 3184
gemm 60 60 13 28588
trsm 28 5 0 404
gemm 28 28 5 2740
trsm 28 5 0 390
gemm 28 28 5 2735
trsm 44 5 0 554
gemm 44 44 5 6964
trsm 28 5 0 389
gemm 28 28 5 2745
trsm 28 5 0 434
gemm 28 28 5 5040
trsm 44 5 0 827
gemm 44 44 5 11940
trsm 60 13 0 5077
gemm 60 60 13 51156
trsm 92 13 0 4722
gemm 92 92 13 66448
trsm 28 5 0 542
gemm 28 28 5 2763
trsm 28 5 0 408
gemm 28 28 5 2750
trsm 44 5 0 472
gemm 44 44 5 6915
trsm 28 5 0 417
gemm 28 28 5 2791
trsm 28 5 0 383
gemm 28 28 5 2740
trsm 44 5 0 767
gemm 44 44 5 47375
trsm 60 13 0 4882
gemm 60 60 13 51322
trsm 28 5 0 492
gemm 28 28 5 2845
trsm 28 5 0 407
gemm 28 28 5 2751
trsm 44 5 0 527
gemm 44 44 5 6953
trsm 28 5 0 410
gemm 28 28 5 2733
trsm 28 5 0 508
gemm 28 28 5 2734
trsm 44 5 0 441
gemm 44 44 5 6913
trsm 60 13 0 3129
gemm 60 60 13 28612
trsm 92 13 0 4747
gemm 92 92 13 72147
trsm 124 29 0 32584
gemm 124 124 29 286940
trsm 28 5 0 548
gemm 28 28 5 2861
trsm 28 5 0 438
gemm 28 28 5 2876
trsm 44 5 0 560
gemm 44 44 5 7018
trsm 28 5 0 431
gemm 28 28 5 2772
trsm 28 5 0 407
gemm 28 28 5 2890
trsm 44 5 0 526
gemm 44 44 5 7019
trsm 60 13 0 3144
gemm 60 60 13 28617
trsm 28 5 0 426
gemm 28 28 5 2762
trsm 28 5 0 675
gemm 28 28 5 4498
trsm 44 5 0 696
gemm 44 44 5 8948
trsm 28 5 0 423
gemm 28 28 5 2734
trsm 28 5 0 383
gemm 28 28 5 2734
trsm 44 5 0 442
gemm 44 44 5 6899
trsm 60 13 0 3148
gemm 60 60 13 28608
trsm 92 13 0 4640
gemm 92 92 13 66286
trsm 28 5 0 486
gemm 28 28 5 2779
trsm 28 5 0 409
gemm 28 28 5 2784
trsm 44 5 0 558
gemm 44 44 5 7021
trsm 28 5 0 816
gemm 28 28 5 4582
trsm 28 5 0 518
gemm 28 28 5 2743
trsm 44 5 0 432
gemm 44 44 5 6902
trsm 60 13 0 3200
gemm 60 60 13 28599
trsm 28 5 0 426
gemm 28 28 5 3952
trsm 28 5 0 402
gemm 28 28 5 2755
trsm 44 5 0 519
gemm 44 44 5 6967
trsm 28 5 0 390
gemm 28 28 5 2725
trsm 28 5 0 378
gemm 28 28 5 2752
trsm 44 5 0 525
gemm 44 44 5 35339
trsm 60 13 0 4244
gemm 60 60 13 57626
trsm 92 13 0 4716
gemm 92 92 13 66655
trsm 124 29 0 32581
gemm 124 124 29 291172
trsm 188 29 0 47902
gemm 188 188 29 777053
trsm 281 32 0 86356
gemm 281 281 32 1884386
trsm 252 29 0 63827
gemm 252 252 29 1323878
trsm 28 5 0 538
gemm 28 28 5 2881
trsm 28 5 0 643
gemm 28 28 5 4667
trsm 44 5 0 585
gemm 44 44 5 7073
trsm 28 5 0 413
gemm 28 28 5 2776
trsm 28 5 0 720
gemm 28 28 5 4992
trsm 44 5 0 879
gemm 44 44 5 12190
trsm 60 13 0 5552
gemm 60 60 13 33630
trsm 28 5 0 412
gemm 28 28 5 2789
trsm 28 5 0 385
gemm 28 28 5 2727
trsm 44 5 0 441
gemm 44 44 5 6979
trsm 28 5 0 433
gemm 28 28 5 2726
trsm 28 5 0 388
gemm 28 28 5 2738
trsm 44 5 0 453
gemm 44 44 5 6911
trsm 60 13 0 3132
gemm 60 60 13 28583
trsm 92 13 0 7544
gemm 92 92 13 129484
trsm 28 5 0 510
gemm 28 28 5 2874
trsm 28 5 0 380
gemm 28 28 5 2886
trsm 44 5 0 544
gemm 44 44 5 7022
trsm 28 5 0 392
gemm 28 28 5 2783
trsm 28 5 0 353
gemm 28 28 5 2758
trsm 44 5 0 541
gemm 44 44 5 6974
trsm 60 13 0 3206
gemm 60 60 13 28595
trsm 28 5 0 755
gemm 28 28 5 5053
trsm 28 5 0 551
gemm 28 28 5 2963
trsm 44 5 0 567
gemm 44 44 5 6986
trsm 28 5 0 400
gemm 28 28 5 2906
trsm 28 5 0 360
gemm 28 28 5 2769
trsm 44 5 0 537
gemm 44 44 5 6950
trsm 60 13 0 3156
gemm 60 60 13 28658
trsm 92 13 0 4629
gemm 92 92 13 66278
trsm 124 29 0 52865
gemm 124 124 29 296981
trsm 28 5 0 481
gemm 28 28 5 2783
trsm 28 5 0 708
gemm 28 28 5 4778
trsm 44 5 0 860
gemm 44 44 5 11704
trsm 28 5 0 427
gemm 28 28 5 2762
trsm 28 5 0 372
gemm 28 28 5 2771
trsm 44 5 0 447
gemm 44 44 5 6929
trsm 60 13 0 3192
gemm 60 60 13 28594
trsm 28 5 0 406
gemm 28 28 5 2768
trsm 28 5 0 386
gemm 28 28 5 2784
trsm 44 5 0 513
gemm 44 44 5 7006
trsm 28 5 0 386
gemm 28 28 5 27920
trsm 28 5 0 610
gemm 28 28 5 4802
trsm 44 5 0 733
gemm 44 44 5 11658
trsm 60 13 0 3183
gemm 60 60 13 28624
trsm 92 13 0 4654
gemm 92 92 13 66303
trsm 28 5 0 508
gemm 28 28 5 2783
trsm 28 5 0 377
gemm 28 28 5 2802
trsm 44 5 0 480
gemm 44 44 5 6956
trsm 28 5 0 375
gemm 28 28 5 2855
trsm 28 5 0 514
gemm 28 28 5 4800
trsm 44 5 0 850
gemm 44 44 5 12078
trsm 60 13 0 4941
gemm 60 60 13 42155
trsm 28 5 0 409
gemm 28 28 5 2765
trsm 28 5 0 375
gemm 28 28 5 2884
trsm 44 5 0 455
gemm 44 44 5 6977
trsm 28 5 0 375
gemm 28 28 5 2742
trsm 28 5 0 362
gemm 28 28 5 2753
trsm 44 5 0 456
gemm 44 44 5 6919
trsm 60 13 0 3164
gemm 60 60 13 28584
trsm 92 13 0 8016
gemm 92 92 13 127672
trsm 124 29 0 32567
gemm 124 124 29 287137
trsm 188 29 0 48429
gemm 188 188 29 703894
trsm 28 5 0 553
gemm 28 28 5 2856
trsm 28 5 0 607
gemm 28 28 5 4828
trsm 44 5 0 592
gemm 44 44 5 7184
trsm 28 5 0 796
gemm 28 28 5 4956
trsm 28 5 0 471
gemm 28 28 5 2766
trsm 44 5 0 529
gemm 44 44 5 6994
trsm 60 13 0 3174
gemm 60 60 13 28603
trsm 28 5 0 420
gemm 28 28 5 2779
trsm 28 5 0 415
gemm 28 28 5 2784
trsm 44 5 0 474
gemm 44 44 5 6939
trsm 28 5 0 392
gemm 28 28 5 2797
trsm 28 5 0 381
gemm 28 28 5 2756
trsm 44 5 0 476
gemm 44 44 5 6896
trsm 60 13 0 3128
gemm 60 60 13 28601
trsm 92 13 0 8394
gemm 92 92 13 97366
trsm 28 5 0 492
gemm 28 28 5 2782
trsm 28 5 0 511
gemm 28 28 5 2846
trsm 44 5 0 618
gemm 44 44 5 7070
trsm 28 5 0 895
gemm 28 28 5 4941
trsm 28 5 0 599
gemm 28 28 5 5980
trsm 44 5 0 736
gemm 44 44 5 12148
trsm 60 13 0 3256
gemm 60 60 13 28608
trsm 28 5 0 642
gemm 28 28 5 4908
trsm 28 5 0 630
gemm 28 28 5 4750
trsm 44 5 0 812
gemm 44 44 5 11847
trsm 28 5 0 445
gemm 28 28 5 2917
trsm 28 5 0 448
gemm 28 28 5 2846
trsm 44 5 0 514
gemm 44 44 5 6956
trsm 60 13 0 3178
gemm 60 60 13 28619
trsm 92 13 0 4704
gemm 92 92 13 66297
trsm 124 29 0 32617
gemm 124 124 29 442538
trsm 28 5 0 556
gemm 28 28 5 2897
trsm 28 5 0 430
gemm 28 28 5 2742
trsm 44 5 0 745
gemm 44 44 5 12102
trsm 28 5 0 471
gemm 28 28 5 2749
trsm 28 5 0 648
gemm 28 28 5 4871
trsm 44 5 0 454
gemm 44 44 5 7106
trsm 60 13 0 3208
gemm 60 60 13 28646
trsm 28 5 0 401
gemm 28 28 5 2766
trsm 28 5 0 366
gemm 28 28 5 2756
trsm 44 5 0 518
gemm 44 44 5 7153
trsm 28 5 0 400
gemm 28 28 5 2719
trsm 28 5 0 415
gemm 28 28 5 2730
trsm 44 5 0 510
gemm 44 44 5 7122
trsm 60 13 0 3165
gemm 60 60 13 28596
trsm 92 13 0 7272
gemm 92 92 13 121378
trsm 28 5 0 540
gemm 28 28 5 2911
trsm 28 5 0 462
gemm 28 28 5 2871
trsm 44 5 0 513
gemm 44 44 5 6995
trsm 28 5 0 416
gemm 28 28 5 2797
trsm 28 5 0 371
gemm 28 28 5 2775
trsm 44 5 0 525
gemm 44 44 5 6978
trsm 60 13 0 3204
gemm 60 60 13 28624
trsm 28 5 0 695
gemm 28 28 5 4995
trsm 28 5 0 467
gemm 28 28 5 2734
trsm 44 5 0 428
gemm 44 44 5 6937
trsm 28 5 0 409
gemm 28 28 5 2762
trsm 28 5 0 385
gemm 28 28 5 2848
trsm 44 5 0 438
gemm 44 44 5 6926
trsm 60 13 0 3125
gemm 60 60 13 28591
trsm 92 13 0 4664
gemm 92 92 13 66271
trsm 124 29 0 37986
gemm 124 124 29 284602
trsm 188 29 0 47944
gemm 188 188 29 799571
trsm 281 32 0 95281
gemm 281 281 32 1957838
trsm 252 29 0 67096
gemm 252 252 29 1417550
trsm 409 32 0 123262
gemm 409 409 32 3816402
trsm 380 29 0 94156
gemm 380 380 29 2977718
trsm 28 5 0 533
gemm 28 28 5 2827
trsm 28 5 0 393
gemm 28 28 5 2809
trsm 44 5 0 482
gemm 44 44 5 6996
trsm 28 5 0 595
gemm 28 28 5 7983
trsm 28 5 0 552
gemm 28 28 5 5194
trsm 44 5 0 643
gemm 44 44 5 11994
trsm 60 13 0 3230
gemm 60 60 13 28623
trsm 28 5 0 485
gemm 28 28 5 2823
trsm 28 5 0 398
gemm 28 28 5 2735
trsm 44 5 0 532
gemm 44 44 5 6983
trsm 28 5 0 398
gemm 28 28 5 2848
trsm 28 5 0 395
gemm 28 28 5 2766
trsm 44 5 0 528
gemm 44 44 5 6975
trsm 60 13 0 29118
gemm 60 60 13 52414
trsm 92 13 0 4780
gemm 92 92 13 66613
trsm 28 5 0 469
gemm 28 28 5 2834
trsm 28 5 0 408
gemm 28 28 5 2808
trsm 44 5 0 535
gemm 44 44 5 10135
trsm 28 5 0 392
gemm 28 28 5 2785
trsm 28 5 0 407
gemm 28 28 5 2748
trsm 44 5 0 523
gemm 44 44 5 6993
trsm 60 13 0 3156
gemm 60 60 13 28640
trsm 28 5 0 700
gemm 28 28 5 4694
trsm 28 5 0 471
gemm 28 28 5 2829
trsm 44 5 0 479
gemm 44 44 5 7160
trsm 28 5 0 373
gemm 28 28 5 2762
trsm 28 5 0 411
gemm 28 28 5 2912
trsm 44 5 0 450
gemm 44 44 5 6919
trsm 60 13 0 3183
gemm 60 60 13 28610
trsm 92 13 0 4668
gemm 92 92 13 66283
trsm 124 29 0 32756
gemm 124 124 29 284995
trsm 28 5 0 636
gemm 28 28 5 4913
trsm 28 5 0 499
gemm 28 28 5 2850
trsm 44 5 0 518
gemm 44 44 5 6990
trsm 28 5 0 394
gemm 28 28 5 2957
trsm 28 5 0 385
gemm 28 28 5 2774
trsm 44 5 0 523
gemm 44 44 5 7000
trsm 60 13 0 4344
gemm 60 60 13 28648
trsm 28 5 0 428
gemm 28 28 5 2760
trsm 28 5 0 394
gemm 28 28 5 2872
trsm 44 5 0 448
gemm 44 44 5 6901
trsm 28 5 0 668
gemm 28 28 5 10646
trsm 28 5 0 489
gemm 28 28 5 2733
trsm 44 5 0 517
gemm 44 44 5 6957
trsm 60 13 0 3159
gemm 60 60 13 28547
trsm 92 13 0 4685
gemm 92 92 13 66286
trsm 28 5 0 457
gemm 28 28 5 2859
trsm 28 5 0 371
gemm 28 28 5 2789
trsm 44 5 0 462
gemm 44 44 5 6980
trsm 28 5 0 607
gemm 28 28 5 4737
trsm 28 5 0 668
gemm 28 28 5 4699
trsm 44 5 0 740
gemm 44 44 5 11926
trsm 60 13 0 4873
gemm 60 60 13 38076
trsm 28 5 0 388
gemm 28 28 5 2769
trsm 28 5 0 384
gemm 28 28 5 2774
trsm 44 5 0 525
gemm 44 44 5 8714
trsm 28 5 0 407
gemm 28 28 5 2730
trsm 28 5 0 369
gemm 28 28 5 2803
trsm 44 5 0 516
gemm 44 44 5 7024
trsm 60 13 0 3152
gemm 60 60 13 28588
trsm 92 13 0 7900
gemm 92 92 13 123022
trsm 124 29 0 32783
gemm 124 124 29 287209
trsm 188 29 0 47812
gemm 188 188 29 787244
trsm 28 5 0 516
gemm 28 28 5 2837
trsm 28 5 0 743
gemm 28 28 5 5186
trsm 44 5 0 738
gemm 44 44 5 11768
trsm 28 5 0 621
gemm 28 28 5 4733
trsm 28 5 0 402
gemm 28 28 5 2867
trsm 44 5 0 457
gemm 44 44 5 6943
trsm 60 13 0 3219
gemm 60 60 13 28622
trsm 28 5 0 472
gemm 28 28 5 2788
trsm 28 5 0 413
gemm 28 28 5 2819
trsm 44 5 0 536
gemm 44 44 5 6989
trsm 28 5 0 406
gemm 28 28 5 2749
trsm 28 5 0 736
gemm 28 28 5 4916
trsm 44 5 0 766
gemm 44 44 5 12044
trsm 60 13 0 3165
gemm 60 60 13 28670
trsm 92 13 0 4653
gemm 92 92 13 66290
trsm 28 5 0 440
gemm 28 28 5 2769
trsm 28 5 0 389
gemm 28 28 5 2735
trsm 44 5 0 517
gemm 44 44 5 6960
trsm 28 5 0 404
gemm 28 28 5 2808
trsm 28 5 0 598
gemm 28 28 5 5260
trsm 44 5 0 722
gemm 44 44 5 11699
trsm 60 13 0 5587
gemm 60 60 13 51208
trsm 28 5 0 450
gemm 28 28 5 2750
trsm 28 5 0 372
gemm 28 28 5 2730
trsm 44 5 0 455
gemm 44 44 5 6961
trsm 28 5 0 376
gemm 28 28 5 2738
trsm 28 5 0 357
gemm 28 28 5 2739
trsm 44 5 0 513
gemm 44 44 5 6961
trsm 60 13 0 3141
gemm 60 60 13 28595
trsm 92 13 0 4701
gemm 92 92 13 128800
trsm 124 29 0 32670
gemm 124 124 29 287287
trsm 28 5 0 822
gemm 28 28 5 4923
trsm 28 5 0 495
gemm 28 28 5 2933
trsm 44 5 0 566
gemm 44 44 5 7045
trsm 28 5 0 394
gemm 28 28 5 2928
trsm 28 5 0 383
gemm 28 28 5 2883
trsm 44 5 0 521
gemm 44 44 5 6958
trsm 60 13 0 3204
gemm 60 60 13 30388
trsm 28 5 0 401
gemm 28 28 5 2799
trsm 28 5 0 384
gemm 28 28 5 2819
trsm 44 5 0 524
gemm 44 44 5 33901
trsm 28 5 0 645
gemm 28 28 5 4887
trsm 28 5 0 473
gemm 28 28 5 2775
trsm 44 5 0 508
gemm 44 44 5 6953
trsm 60 13 0 3219
gemm 60 60 13 28590
trsm 92 13 0 4676
gemm 92 92 13 68906
trsm 28 5 0 433
gemm 28 28 5 2795
trsm 28 5 0 415
gemm 28 28 5 2848
trsm 44 5 0 467
gemm 44 44 5 6927
trsm 28 5 0 769
gemm 28 28 5 4847
trsm 28 5 0 466
gemm 28 28 5 2794
trsm 44 5 0 465
gemm 44 44 5 6962
trsm 60 13 0 3205
gemm 60 60 13 28594
trsm 28 5 0 438
gemm 28 28 5 2761
trsm 28 5 0 414
gemm 28 28 5 2725
trsm 44 5 0 538
gemm 44 44 5 6969
trsm 28 5 0 381
gemm 28 28 5 2891
trsm 28 5 0 401
gemm 28 28 5 2759
trsm 44 5 0 437
gemm 44 44 5 6907
trsm 60 13 0 3137
gemm 60 60 13 54445
trsm 92 13 0 7878
gemm 92 92 13 124386
trsm 124 29 0 32598
gemm 124 124 29 287036
trsm 188 29 0 47933
gemm 188 188 29 828727
trsm 281 32 0 92379
gemm 281 281 32 1836811
trsm 252 29 0 63540
gemm 252 252 29 1265204
trsm 28 5 0 525
gemm 28 28 5 2900
trsm 28 5 0 438
gemm 28 28 5 2759
trsm 44 5 0 584
gemm 44 44 5 6987
trsm 28 5 0 402
gemm 28 28 5 2926
trsm 28 5 0 399
gemm 28 28 5 2877
trsm 44 5 0 534
gemm 44 44 5 6964
trsm 60 13 0 3244
gemm 60 60 13 60501
trsm 28 5 0 632
gemm 28 28 5 4432
trsm 28 5 0 451
gemm 28 28 5 2765
trsm 44 5 0 537
gemm 44 44 5 6983
trsm 28 5 0 413
gemm 28 28 5 2747
trsm 28 5 0 382
gemm 28 28 5 2856
trsm 44 5 0 537
gemm 44 44 5 6959
trsm 60 13 0 3114
gemm 60 60 13 28588
trsm 92 13 0 4729
gemm 92 92 13 95639
trsm 28 5 0 624
gemm 28 28 5 2861
trsm 28 5 0 385
gemm 28 28 5 2917
trsm 44 5 0 517
gemm 44 44 5 6949
trsm 28 5 0 424
gemm 28 28 5 2871
trsm 28 5 0 381
gemm 28 28 5 2834
trsm 44 5 0 467
gemm 44 44 5 6860
trsm 60 13 0 3214
gemm 60 60 13 28612
trsm 28 5 0 422
gemm 28 28 5 2763
trsm 28 5 0 605
gemm 28 28 5 4653
trsm 44 5 0 743
gemm 44 44 5 11799
trsm 28 5 0 459
gemm 28 28 5 2748
trsm 28 5 0 402
gemm 28 28 5 2744
trsm 44 5 0 481
gemm 44 44 5 6893
trsm 60 13 0 3183
gemm 60 60 13 28657
trsm 92 13 0 6857
gemm 92 92 13 93549
trsm 124 29 0 53723
gemm 124 124 29 366605
trsm 28 5 0 505
gemm 28 28 5 2876
trsm 28 5 0 648
gemm 28 28 5 4800
trsm 44 5 0 851
gemm 44 44 5 12359
trsm 28 5 0 456
gemm 28 28 5 2779
trsm 28 5 0 417
gemm 28 28 5 2823
trsm 44 5 0 532
gemm 44 44 5 6974
trsm 60 13 0 3191
gemm 60 60 13 28614
trsm 28 5 0 599
gemm 28 28 5 4593
trsm 28 5 0 403
gemm 28 28 5 2724
trsm 44 5 0 457
gemm 44 44 5 6932
trsm 28 5 0 408
gemm 28 28 5 4492
trsm 28 5 0 633
gemm 28 28 5 4875
trsm 44 5 0 485
gemm 44 44 5 6906
trsm 60 13 0 3145
gemm 60 60 13 28607
trsm 92 13 0 4711
gemm 92 92 13 66462
trsm 28 5 0 466
gemm 28 28 5 2768
trsm 28 5 0 410
gemm 28 28 5 2881
trsm 44 5 0 527
gemm 44 44 5 7010
trsm 28 5 0 411
gemm 28 28 5 2748
trsm 28 5 0 790
gemm 28 28 5 4982
trsm 44 5 0 903
gemm 44 44 5 12066
trsm 60 13 0 3199
gemm 60 60 13 28588
trsm 28 5 0 414
gemm 28 28 5 2761
trsm 28 5 0 403
gemm 28 28 5 2993
trsm 44 5 0 553
gemm 44 44 5 6970
trsm 28 5 0 379
gemm 28 28 5 2727
trsm 28 5 0 379
gemm 28 28 5 2760
trsm 44 5 0 531
gemm 44 44 5 6951
trsm 60 13 0 3140
gemm 60 60 13 28603
trsm 92 13 0 7893
gemm 92 92 13 101419
trsm 124 29 0 32614
gemm 124 124 29 301999
trsm 188 29 0 48132
gemm 188 188 29 838334
trsm 28 5 0 696
gemm 28 28 5 4619
trsm 28 5 0 459
gemm 28 28 5 2860
trsm 44 5 0 601
gemm 44 44 5 6991
trsm 28 5 0 400
gemm 28 28 5 2847
trsm 28 5 0 508
gemm 28 28 5 3598
trsm 44 5 0 463
gemm 44 44 5 6941
trsm 60 13 0 3269
gemm 60 60 13 28660
trsm 28 5 0 687
gemm 28 28 5 4923
trsm 28 5 0 544
gemm 28 28 5 4636
trsm 44 5 0 780
gemm 44 44 5 9103
trsm 28 5 0 396
gemm 28 28 5 2770
trsm 28 5 0 362
gemm 28 28 5 2782
trsm 44 5 0 533
gemm 44 44 5 9276
trsm 60 13 0 3153
gemm 60 60 13 28599
trsm 92 13 0 4671
gemm 92 92 13 66278
trsm 28 5 0 722
gemm 28 28 5 5104
trsm 28 5 0 470
gemm 28 28 5 2802
trsm 44 5 0 464
gemm 44 44 5 6942
trsm 28 5 0 632
gemm 28 28 5 5250
trsm 28 5 0 391
gemm 28 28 5 2717
trsm 44 5 0 908
gemm 44 44 5 13095
trsm 60 13 0 8743
gemm 60 60 13 40668
trsm 28 5 0 642
gemm 28 28 5 5099
trsm 28 5 0 457
gemm 28 28 5 2740
trsm 44 5 0 458
gemm 44 44 5 7106
trsm 28 5 0 414
gemm 28 28 5 2722
trsm 28 5 0 400
gemm 28 28 5 2769
trsm 44 5 0 451
gemm 44 44 5 7114
trsm 60 13 0 5662
gemm 60 60 13 28604
trsm 92 13 0 5337
gemm 92 92 13 66401
trsm 124 29 0 51748
gemm 124 124 29 362434
trsm 28 5 0 766
gemm 28 28 5 4824
trsm 28 5 0 470
gemm 28 28 5 2955
trsm 44 5 0 560
gemm 44 44 5 7041
trsm 28 5 0 500
gemm 28 28 5 2907
trsm 28 5 0 398
gemm 28 28 5 2788
trsm 44 5 0 570
gemm 44 44 5 6981
trsm 60 13 0 5134
gemm 60 60 13 55818
trsm 28 5 0 641
gemm 28 28 5 2868
trsm 28 5 0 394
gemm 28 28 5 6666
trsm 44 5 0 485
gemm 44 44 5 6928
trsm 28 5 0 469
gemm 28 28 5 2736
trsm 28 5 0 381
gemm 28 28 5 2746
trsm 44 5 0 458
gemm 44 44 5 6898
trsm 60 13 0 3146
gemm 60 60 13 28588
trsm 92 13 0 4698
gemm 92 92 13 122347
trsm 28 5 0 527
gemm 28 28 5 2827
trsm 28 5 0 399
gemm 28 28 5 2783
trsm 44 5 0 567
gemm 44 44 5 6987
trsm 28 5 0 422
gemm 28 28 5 2810
trsm 28 5 0 378
gemm 28 28 5 2759
trsm 44 5 0 469
gemm 44 44 5 6980
trsm 60 13 0 3218
gemm 60 60 13 28608
trsm 28 5 0 417
gemm 28 28 5 2760
trsm 28 5 0 699
gemm 28 28 5 4672
trsm 44 5 0 782
gemm 44 44 5 11861
trsm 28 5 0 372
gemm 28 28 5 2739
trsm 28 5 0 395
gemm 28 28 5 3668
trsm 44 5 0 527
gemm 44 44 5 6958
trsm 60 13 0 3178
gemm 60 60 13 28569
trsm 92 13 0 4695
gemm 92 92 13 66306
trsm 124 29 0 94892
gemm 124 124 29 363289
trsm 188 29 0 48401
gemm 188 188 29 757629
trsm 281 32 0 141382
gemm 281 281 32 1985542
trsm 252 29 0 63637
gemm 252 252 29 1304312
trsm 409 32 0 127615
gemm 409 409 32 4030825
trsm 380 29 0 99180
gemm 380 380 29 3086165
trsm 28 5 0 538
gemm 28 28 5 2891
trsm 28 5 0 736
gemm 28 28 5 5184
trsm 44 5 0 962
gemm 44 44 5 11894
trsm 28 5 0 502
gemm 28 28 5 2846
trsm 28 5 0 382
gemm 28 28 5 2818
trsm 44 5 0 516
gemm 44 44 5 6971
trsm 60 13 0 3149
gemm 60 60 13 28645
trsm 28 5 0 392
gemm 28 28 5 2783
trsm 28 5 0 390
gemm 28 28 5 2766
trsm 44 5 0 442
gemm 44 44 5 6943
trsm 28 5 0 582
gemm 28 28 5 4765
trsm 28 5 0 758
gemm 28 28 5 4826
trsm 44 5 0 711
gemm 44 44 5 11756
trsm 60 13 0 4271
gemm 60 60 13 28689
trsm 92 13 0 4747
gemm 92 92 13 66321
trsm 28 5 0 482
gemm 28 28 5 2788
trsm 28 5 0 517
gemm 28 28 5 4825
trsm 44 5 0 803
gemm 44 44 5 7985
trsm 28 5 0 501
gemm 28 28 5 2841
trsm 28 5 0 418
gemm 28 28 5 2772
trsm 44 5 0 455
gemm 44 44 5 6931
trsm 60 13 0 3242
gemm 60 60 13 28613
trsm 28 5 0 422
gemm 28 28 5 2740
trsm 28 5 0 526
gemm 28 28 5 2897
trsm 44 5 0 521
gemm 44 44 5 6973
trsm 28 5 0 393
gemm 28 28 5 2764
trsm 28 5 0 408
gemm 28 28 5 2833
trsm 44 5 0 529
gemm 44 44 5 6955
trsm 60 13 0 3182
gemm 60 60 13 28587
trsm 92 13 0 7456
gemm 92 92 13 119167
trsm 124 29 0 32539
gemm 124 124 29 288237
trsm 28 5 0 523
gemm 28 28 5 2860
trsm 28 5 0 450
gemm 28 28 5 2910
trsm 44 5 0 469
gemm 44 44 5 6962
trsm 28 5 0 411
gemm 28 28 5 2830
trsm 28 5 0 449
gemm 28 28 5 2763
trsm 44 5 0 460
gemm 44 44 5 6911
trsm 60 13 0 3164
gemm 60 60 13 28603
trsm 28 5 0 691
gemm 28 28 5 5044
trsm 28 5 0 674
gemm 28 28 5 2954
trsm 44 5 0 539
gemm 44 44 5 6967
trsm 28 5 0 414
gemm 28 28 5 2762
trsm 28 5 0 389
gemm 28 28 5 2832
trsm 44 5 0 494
gemm 44 44 5 6966
trsm 60 13 0 3124
gemm 60 60 13 28549
trsm 92 13 0 4686
gemm 92 92 13 66368
trsm 28 5 0 723
gemm 28 28 5 4909
trsm 28 5 0 471
gemm 28 28 5 2757
trsm 44 5 0 524
gemm 44 44 5 6991
trsm 28 5 0 422
gemm 28 28 5 2824
trsm 28 5 0 437
gemm 28 28 5 2875
trsm 44 5 0 502
gemm 44 44 5 6974
trsm 60 13 0 3191
gemm 60 60 13 31131
trsm 28 5 0 404
gemm 28 28 5 2782
trsm 28 5 0 410
gemm 28 28 5 2804
trsm 44 5 0 430
gemm 44 44 5 6916
trsm 28 5 0 678
gemm 28 28 5 5245
trsm 28 5 0 446
gemm 28 28 5 2833
trsm 44 5 0 434
gemm 44 44 5 6928
trsm 60 13 0 3188
gemm 60 60 13 28559
trsm 92 13 0 4693
gemm 92 92 13 66298
trsm 124 29 0 32746
gemm 124 124 29 441065
trsm 188 29 0 48834
gemm 188 188 29 778329
trsm 28 5 0 526
gemm 28 28 5 2867
trsm 28 5 0 425
gemm 28 28 5 2757
trsm 44 5 0 790
gemm 44 44 5 6998
trsm 28 5 0 403
gemm 28 28 5 2804
trsm 28 5 0 390
gemm 28 28 5 2790
trsm 44 5 0 551
gemm 44 44 5 6945
trsm 60 13 0 3204
gemm 60 60 13 28655
trsm 28 5 0 615
gemm 28 28 5 4789
trsm 28 5 0 487
gemm 28 28 5 2762
trsm 44 5 0 482
gemm 44 44 5 6934
trsm 28 5 0 405
gemm 28 28 5 2728
trsm 28 5 0 379
gemm 28 28 5 2874
trsm 44 5 0 536
gemm 44 44 5 6943
trsm 60 13 0 3083
gemm 60 60 13 28558
trsm 92 13 0 6254
gemm 92 92 13 90265
trsm 28 5 0 501
gemm 28 28 5 2835
trsm 28 5 0 419
gemm 28 28 5 2818
trsm 44 5 0 465
gemm 44 44 5 7081
trsm 28 5 0 434
gemm 28 28 5 2834
trsm 28 5 0 394
gemm 28 28 5 2805
trsm 44 5 0 444
gemm 44 44 5 6943
trsm 60 13 0 3223
gemm 60 60 13 28631
trsm 28 5 0 408
gemm 28 28 5 2748
trsm 28 5 0 389
gemm 28 28 5 2732
trsm 44 5 0 507
gemm 44 44 5 12098
trsm 28 5 0 673
gemm 28 28 5 4891
trsm 28 5 0 459
gemm 28 28 5 2799
trsm 44 5 0 545
gemm 44 44 5 6971
trsm 60 13 0 3130
gemm 60 60 13 28590
trsm 92 13 0 4649
gemm 92 92 13 72423
trsm 124 29 0 32771
gemm 124 124 29 386926
trsm 28 5 0 619
gemm 28 28 5 5395
trsm 28 5 0 450
gemm 28 28 5 2898
trsm 44 5 0 459
gemm 44 44 5 6932
trsm 28 5 0 756
gemm 28 28 5 5313
trsm 28 5 0 518
gemm 28 28 5 2771
trsm 44 5 0 440
gemm 44 44 5 6895
trsm 60 13 0 3131
gemm 60 60 13 28671
trsm 28 5 0 386
gemm 28 28 5 2783
trsm 28 5 0 378
gemm 28 28 5 2770
trsm 44 5 0 511
gemm 44 44 5 6967
trsm 28 5 0 379
gemm 28 28 5 2749
trsm 28 5 0 368
gemm 28 28 5 2807
trsm 44 5 0 452
gemm 44 44 5 6927
trsm 60 13 0 3179
gemm 60 60 13 69591
trsm 92 13 0 6490
gemm 92 92 13 66919
trsm 28 5 0 529
gemm 28 28 5 2856
trsm 28 5 0 419
gemm 28 28 5 2907
trsm 44 5 0 540
gemm 44 44 5 7003
trsm 28 5 0 422
gemm 28 28 5 2742
trsm 28 5 0 382
gemm 28 28 5 5417
trsm 44 5 0 678
gemm 44 44 5 12279
trsm 60 13 0 5316
gemm 60 60 13 52076
trsm 28 5 0 462
gemm 28 28 5 2769
trsm 28 5 0 373
gemm 28 28 5 2763
trsm 44 5 0 450
gemm 44 44 5 6898
trsm 28 5 0 368
gemm 28 28 5 2742
trsm 28 5 0 371
gemm 28 28 5 2757
trsm 44 5 0 521
gemm 44 44 5 6948
trsm 60 13 0 3114
gemm 60 60 13 32865
trsm 92 13 0 4687
gemm 92 92 13 140075
trsm 124 29 0 32565
gemm 124 124 29 287271
trsm 188 29 0 48098
gemm 188 188 29 687462
trsm 28 5 0 496
gemm 28 28 5 2826
trsm 28 5 0 425
gemm 28 28 5 2741
trsm 44 5 0 575
gemm 44 44 5 6973
trsm 28 5 0 646
gemm 28 28 5 4869
trsm 28 5 0 549
gemm 28 28 5 4853
trsm 44 5 0 799
gemm 44 44 5 11901
trsm 60 13 0 3200
gemm 60 60 13 28618
trsm 28 5 0 478
gemm 28 28 5 2801
trsm 28 5 0 434
gemm 28 28 5 2778
trsm 44 5 0 538
gemm 44 44 5 6942
trsm 28 5 0 879
gemm 28 28 5 4566
trsm 28 5 0 653
gemm 28 28 5 4551
trsm 44 5 0 582
gemm 44 44 5 7013
trsm 60 13 0 6173
gemm 60 60 13 31248
trsm 92 13 0 4714
gemm 92 92 13 66325
trsm 28 5 0 723
gemm 28 28 5 4193
trsm 28 5 0 475
gemm 28 28 5 2788
trsm 44 5 0 475
gemm 44 44 5 6946
trsm 28 5 0 415
gemm 28 28 5 2752
trsm 28 5 0 611
gemm 28 28 5 4598
trsm 44 5 0 754
gemm 44 44 5 17780
trsm 60 13 0 3705
gemm 60 60 13 50071
trsm 28 5 0 515
gemm 28 28 5 2834
trsm 7 2 0 176
gemm 7 7 2 315
trsm 7 2 0 165
gemm 7 7 2 211
trsm 17 4 0 251
gemm 17 17 4 1000
trsm 7 2 0 89
gemm 7 7 2 185
trsm 7 2 0 161
gemm 7 7 2 221
trsm 17 4 0 250
gemm 17 17 4 872
trsm 25 4 0 242
gemm 25 25 4 1749
trsm 28 5 0 407
gemm 28 28 5 2744
trsm 37 7 0 780
gemm 37 37 7 6266
trsm 41 11 0 1740
gemm 41 41 11 11642
trsm 28 5 0 405
gemm 28 28 5 2767
trsm 7 2 0 274
gemm 7 7 2 352
trsm 7 2 0 240
gemm 7 7 2 326
trsm 17 4 0 340
gemm 17 17 4 1439
trsm 7 2 0 157
gemm 7 7 2 223
trsm 7 2 0 72
gemm 7 7 2 162
trsm 17 4 0 249
gemm 17 17 4 885
trsm 25 4 0 254
gemm 25 25 4 1786
trsm 28 5 0 421
gemm 28 28 5 2789
trsm 37 7 0 751
gemm 37 37 7 6236
trsm 41 11 0 1688
gemm 41 41 11 11605
trsm 57 12 0 2597
gemm 57 57 12 23952
trsm 28 5 0 393
gemm 28 28 5 2755
trsm 28 5 0 375
gemm 28 28 5 2726
trsm 44 5 0 455
gemm 44 44 5 7981
trsm 28 5 0 445
gemm 28 28 5 2780
trsm 28 5 0 793
gemm 28 28 5 4785
trsm 44 5 0 695
gemm 44 44 5 11865
trsm 60 13 0 5187
gemm 60 60 13 52212
trsm 85 15 0 6471
gemm 85 85 15 71778
trsm 89 27 0 21387
gemm 89 89 27 140345
trsm 121 29 0 31972
gemm 121 121 29 271275
trsm 28 5 0 737
gemm 28 28 5 4889
trsm 28 5 0 446
gemm 28 28 5 2783
trsm 44 5 0 560
gemm 44 44 5 6989
trsm 28 5 0 422
gemm 28 28 5 2760
trsm 28 5 0 391
gemm 28 28 5 2797
trsm 44 5 0 554
gemm 44 44 5 7024
trsm 60 13 0 3198
gemm 60 60 13 31260
trsm 28 5 0 435
gemm 28 28 5 2786
trsm 28 5 0 413
gemm 28 28 5 2791
trsm 44 5 0 450
gemm 44 44 5 6916
trsm 28 5 0 760
gemm 28 28 5 4791
trsm 28 5 0 454
gemm 28 28 5 2744
trsm 44 5 0 445
gemm 44 44 5 6898
trsm 60 13 0 3146
gemm 60 60 13 28579
trsm 92 13 0 4662
gemm 92 92 13 68966
trsm 28 5 0 447
gemm 28 28 5 2760
trsm 28 5 0 421
gemm 28 28 5 2742
trsm 44 5 0 522
gemm 44 44 5 32612
trsm 28 5 0 592
gemm 28 28 5 4682
trsm 28 5 0 445
gemm 28 28 5 2768
trsm 44 5 0 464
gemm 44 44 5 6897
trsm 60 13 0 3234
gemm 60 60 13 28636
trsm 28 5 0 468
gemm 28 28 5 2787
trsm 7 2 0 180
gemm 7 7 2 256
trsm 7 2 0 82
gemm 7 7 2 188
trsm 17 4 0 305
gemm 17 17 4 1003
trsm 7 2 0 90
gemm 7 7 2 207
trsm 7 2 0 155
gemm 7 7 2 212
trsm 17 4 0 233
gemm 17 17 4 909
trsm 25 4 0 262
gemm 25 25 4 1763
trsm 28 5 0 445
gemm 28 28 5 2771
trsm 37 7 0 777
gemm 37 37 7 6242
trsm 41 11 0 1679
gemm 41 41 11 11640
trsm 28 5 0 682
gemm 28 28 5 4912
trsm 7 2 0 299
gemm 7 7 2 325
trsm 7 2 0 167
gemm 7 7 2 228
trsm 17 4 0 223
gemm 17 17 4 922
trsm 7 2 0 73
gemm 7 7 2 185
trsm 7 2 0 162
gemm 7 7 2 227
trsm 17 4 0 241
gemm 17 17 4 910
trsm 25 4 0 254
gemm 25 25 4 1745
trsm 28 5 0 411
gemm 28 28 5 2799
trsm 37 7 0 764
gemm 37 37 7 6300
trsm 41 11 0 1675
gemm 41 41 11 11623
trsm 57 12 0 2636
gemm 57 57 12 23952
trsm 28 5 0 396
gemm 28 28 5 2791
trsm 28 5 0 398
gemm 28 28 5 2715
trsm 44 5 0 528
gemm 44 44 5 7024
trsm 28 5 0 752
gemm 28 28 5 4177
trsm 28 5 0 456
gemm 28 28 5 2770
trsm 44 5 0 467
gemm 44 44 5 6956
trsm 60 13 0 3180
gemm 60 60 13 28624
trsm 85 15 0 6347
gemm 85 85 15 74924
trsm 89 27 0 21388
gemm 89 89 27 173478
trsm 121 29 0 31850
gemm 121 121 29 286948
trsm 165 32 0 52185
gemm 165 165 32 616908
trsm 153 12 0 6805
gemm 153 153 12 184219
trsm 28 5 0 549
gemm 28 28 5 2888
trsm 28 5 0 446
gemm 28 28 5 2811
trsm 44 5 0 488
gemm 44 44 5 6962
trsm 28 5 0 426
gemm 28 28 5 2757
trsm 28 5 0 421
gemm 28 28 5 2797
trsm 44 5 0 515
gemm 44 44 5 6994
trsm 60 13 0 3202
gemm 60 60 13 28602
trsm 28 5 0 399
gemm 28 28 5 2776
trsm 28 5 0 455
gemm 28 28 5 2776
trsm 44 5 0 455
gemm 44 44 5 6903
trsm 28 5 0 471
gemm 28 28 5 2786
trsm 28 5 0 388
gemm 28 28 5 2829
trsm 44 5 0 458
gemm 44 44 5 6967
trsm 60 13 0 3177
gemm 60 60 13 28575
trsm 92 13 0 4691
gemm 92 92 13 66310
trsm 28 5 0 444
gemm 28 28 5 2776
trsm 28 5 0 629
gemm 28 28 5 5097
trsm 44 5 0 913
gemm 44 44 5 12234
trsm 28 5 0 451
gemm 28 28 5 2785
trsm 28 5 0 430
gemm 28 28 5 2746
trsm 44 5 0 536
gemm 44 44 5 6959
trsm 60 13 0 3193
gemm 60 60 13 28595
trsm 28 5 0 455
gemm 28 28 5 2757
trsm 7 2 0 173
gemm 7 7 2 256
trsm 7 2 0 84
gemm 7 7 2 171
trsm 17 4 0 198
gemm 17 17 4 944
trsm 7 2 0 158
gemm 7 7 2 252
trsm 7 2 0 84
gemm 7 7 2 193
trsm 17 4 0 283
gemm 17 17 4 944
trsm 25 4 0 265
gemm 25 25 4 1744
trsm 28 5 0 477
gemm 28 28 5 2834
trsm 37 7 0 733
gemm 37 37 7 6206
trsm 41 11 0 1722
gemm 41 41 11 11622
trsm 28 5 0 400
gemm 28 28 5 2802
trsm 7 2 0 172
gemm 7 7 2 290
trsm 7 2 0 77
gemm 7 7 2 177
trsm 17 4 0 292
gemm 17 17 4 980
trsm 7 2 0 82
gemm 7 7 2 226
trsm 7 2 0 159
gemm 7 7 2 230
trsm 17 4 0 224
gemm 17 17 4 1290
trsm 25 4 0 265
gemm 25 25 4 1730
trsm 28 5 0 391
gemm 28 28 5 2760
trsm 37 7 0 1176
gemm 37 37 7 11136
trsm 41 11 0 2507
gemm 41 41 11 20356
trsm 57 12 0 4104
gemm 57 57 12 42106
trsm 28 5 0 461
gemm 28 28 5 2799
trsm 28 5 0 380
gemm 28 28 5 2804
trsm 44 5 0 535
gemm 44 44 5 7010
trsm 28 5 0 432
gemm 28 28 5 2789
trsm 28 5 0 416
gemm 28 28 5 2735
trsm 44 5 0 511
gemm 44 44 5 6960
trsm 60 13 0 3281
gemm 60 60 13 28639
trsm 85 15 0 10362
gemm 85 85 15 95333
trsm 89 27 0 20987
gemm 89 89 27 140745
trsm 121 29 0 32127
gemm 121 121 29 438092
trsm 28 5 0 578
gemm 28 28 5 2854
trsm 28 5 0 458
gemm 28 28 5 2796
trsm 44 5 0 478
gemm 44 44 5 7018
trsm 28 5 0 382
gemm 28 28 5 2782
trsm 28 5 0 384
gemm 28 28 5 2745
trsm 44 5 0 440
gemm 44 44 5 10998
trsm 60 13 0 3190
gemm 60 60 13 28643
trsm 28 5 0 411
gemm 28 28 5 2772
trsm 28 5 0 400
gemm 28 28 5 2760
trsm 44 5 0 527
gemm 44 44 5 6975
trsm 28 5 0 386
gemm 28 28 5 2724
trsm 28 5 0 378
gemm 28 28 5 2725
trsm 44 5 0 523
gemm 44 44 5 6953
trsm 60 13 0 5593
gemm 60 60 13 30270
trsm 92 13 0 4696
gemm 92 92 13 66312
trsm 28 5 0 477
gemm 28 28 5 2776
trsm 28 5 0 408
gemm 28 28 5 2742
trsm 44 5 0 530
gemm 44 44 5 6980
trsm 28 5 0 417
gemm 28 28 5 2745
trsm 28 5 0 427
gemm 28 28 5 2793
trsm 44 5 0 527
gemm 44 44 5 6971
trsm 60 13 0 3155
gemm 60 60 13 28599
trsm 28 5 0 714
gemm 28 28 5 4954
trsm 7 2 0 263
gemm 7 7 2 347
trsm 7 2 0 136
gemm 7 7 2 280
trsm 17 4 0 338
gemm 17 17 4 1487
trsm 7 2 0 158
gemm 7 7 2 257
trsm 7 2 0 82
gemm 7 7 2 173
trsm 17 4 0 233
gemm 17 17 4 914
trsm 25 4 0 361
gemm 25 25 4 1825
trsm 28 5 0 410
gemm 28 28 5 2752
trsm 37 7 0 714
gemm 37 37 7 6231
trsm 41 11 0 1718
gemm 41 41 11 11630
trsm 28 5 0 400
gemm 28 28 5 2767
trsm 7 2 0 177
gemm 7 7 2 263
trsm 7 2 0 90
gemm 7 7 2 172
trsm 17 4 0 216
gemm 17 17 4 944
trsm 7 2 0 158
gemm 7 7 2 232
trsm 7 2 0 81
gemm 7 7 2 172
trsm 17 4 0 274
gemm 17 17 4 931
trsm 25 4 0 280
gemm 25 25 4 1749
trsm 28 5 0 583
gemm 28 28 5 4687
trsm 37 7 0 932
gemm 37 37 7 11262
trsm 41 11 0 2896
gemm 41 41 11 21084
trsm 57 12 0 2647
gemm 57 57 12 24006
trsm 28 5 0 421
gemm 28 28 5 2767
trsm 28 5 0 395
gemm 28 28 5 2737
trsm 44 5 0 543
gemm 44 44 5 9480
trsm 28 5 0 407
gemm 28 28 5 2799
trsm 28 5 0 378
gemm 28 28 5 2795
trsm 44 5 0 521
gemm 44 44 5 6944
trsm 60 13 0 3183
gemm 60 60 13 28636
trsm 85 15 0 10948
gemm 85 85 15 100519
trsm 89 27 0 25225
gemm 89 89 27 142471
trsm 121 29 0 63620
gemm 121 121 29 360216
trsm 165 32 0 51733
gemm 165 165 32 715753
trsm 153 12 0 9416
gemm 153 153 12 179006
trsm 229 32 0 113616
gemm 229 229 32 1235623
trsm 217 12 0 9286
gemm 217 217 12 381819
trsm 308 32 0 93836
gemm 308 308 32 2150457
trsm 277 31 0 79380
gemm 277 277 31 1754611
trsm 360 32 0 127040
gemm 360 360 32 3008289
trsm 328 32 0 99949
gemm 328 328 32 2384353
trsm 321 7 0 4514
gemm 321 321 7 777945
trsm 28 5 0 545
gemm 28 28 5 2983
trsm 28 5 0 409
gemm 28 28 5 2914
trsm 44 5 0 519
gemm 44 44 5 6951
trsm 28 5 0 634
gemm 28 28 5 4690
trsm 28 5 0 449
gemm 28 28 5 2729
trsm 44 5 0 456
gemm 44 44 5 6943
trsm 60 13 0 3159
gemm 60 60 13 28619
trsm 28 5 0 491
gemm 28 28 5 2919
trsm 28 5 0 377
gemm 28 28 5 2813
trsm 44 5 0 525
gemm 44 44 5 7015
trsm 28 5 0 415
gemm 28 28 5 2751
trsm 28 5 0 565
gemm 28 28 5 4597
trsm 44 5 0 880
gemm 44 44 5 11686
trsm 60 13 0 4882
gemm 60 60 13 45347
trsm 92 13 0 4688
gemm 92 92 13 66481
trsm 28 5 0 467
gemm 28 28 5 2792
trsm 28 5 0 435
gemm 28 28 5 2723
trsm 44 5 0 539
gemm 44 44 5 6972
trsm 28 5 0 411
gemm 28 28 5 2919
trsm 28 5 0 472
gemm 28 28 5 5070
trsm 44 5 0 794
gemm 44 44 5 12483
trsm 60 13 0 5161
gemm 60 60 13 43306
trsm 28 5 0 405
gemm 28 28 5 2787
trsm 28 5 0 398
gemm 28 28 5 2723
trsm 44 5 0 445
gemm 44 44 5 6929
trsm 28 5 0 406
gemm 28 28 5 2816
trsm 28 5 0 390
gemm 28 28 5 2735
trsm 44 5 0 443
gemm 44 44 5 6917
trsm 60 13 0 4646
gemm 60 60 13 31393
trsm 92 13 0 8142
gemm 92 92 13 129015
trsm 124 29 0 32706
gemm 124 124 29 288998
trsm 28 5 0 546
gemm 28 28 5 2845
trsm 28 5 0 369
gemm 28 28 5 2889
trsm 44 5 0 570
gemm 44 44 5 6976
trsm 28 5 0 413
gemm 28 28 5 2792
trsm 28 5 0 396
gemm 28 28 5 2728
trsm 44 5 0 523
gemm 44 44 5 6969
trsm 60 13 0 3182
gemm 60 60 13 28619
trsm 28 5 0 401
gemm 28 28 5 2771
trsm 28 5 0 622
gemm 28 28 5 4670
trsm 44 5 0 783
gemm 44 44 5 15851
trsm 28 5 0 781
gemm 28 28 5 5915
trsm 28 5 0 436
gemm 28 28 5 2728
trsm 44 5 0 518
gemm 44 44 5 6993
trsm 60 13 0 3049
gemm 60 60 13 32338
trsm 92 13 0 4679
gemm 92 92 13 66348
trsm 28 5 0 421
gemm 28 28 5 2742
trsm 28 5 0 573
gemm 28 28 5 4663
trsm 44 5 0 760
gemm 44 44 5 10462
trsm 28 5 0 419
gemm 28 28 5 2828
trsm 28 5 0 359
gemm 28 28 5 2781
trsm 44 5 0 448
gemm 44 44 5 6898
trsm 60 13 0 3203
gemm 60 60 13 28597
trsm 28 5 0 406
gemm 28 28 5 2763
trsm 28 5 0 392
gemm 28 28 5 2881
trsm 44 5 0 523
gemm 44 44 5 7020
trsm 28 5 0 697
gemm 28 28 5 5188
trsm 28 5 0 593
gemm 28 28 5 4848
trsm 44 5 0 766
gemm 44 44 5 11576
trsm 60 13 0 3158
gemm 60 60 13 28631
trsm 92 13 0 4627
gemm 92 92 13 66300
trsm 124 29 0 32624
gemm 124 124 29 392866
trsm 188 29 0 48056
gemm 188 188 29 797951
trsm 28 5 0 596
gemm 28 28 5 2929
trsm 28 5 0 540
gemm 28 28 5 5219
trsm 44 5 0 777
gemm 44 44 5 12764
trsm 28 5 0 403
gemm 28 28 5 2737
trsm 28 5 0 376
gemm 28 28 5 2763
trsm 44 5 0 452
gemm 44 44 5 29794
trsm 60 13 0 4883
gemm 60 60 13 57057
trsm 28 5 0 643
gemm 28 28 5 5014
trsm 28 5 0 433
gemm 28 28 5 2788
trsm 44 5 0 530
gemm 44 44 5 6999
trsm 28 5 0 402
gemm 28 28 5 2805
trsm 28 5 0 372
gemm 28 28 5 2801
trsm 44 5 0 526
gemm 44 44 5 6996
trsm 60 13 0 3110
gemm 60 60 13 28620
trsm 92 13 0 4681
gemm 92 92 13 131043
trsm 28 5 0 454
gemm 28 28 5 2859
trsm 28 5 0 400
gemm 28 28 5 2900
trsm 44 5 0 538
gemm 44 44 5 7002
trsm 28 5 0 417
gemm 28 28 5 2794
trsm 28 5 0 391
gemm 28 28 5 2802
trsm 44 5 0 515
gemm 44 44 5 6981
trsm 60 13 0 3191
gemm 60 60 13 28650
trsm 28 5 0 737
gemm 28 28 5 5046
trsm 28 5 0 547
gemm 28 28 5 5236
trsm 44 5 0 442
gemm 44 44 5 6960
trsm 28 5 0 390
gemm 28 28 5 2813
trsm 28 5 0 370
gemm 28 28 5 2811
trsm 44 5 0 510
gemm 44 44 5 6981
trsm 60 13 0 3069
gemm 60 60 13 28602
trsm 92 13 0 4643
gemm 92 92 13 69941
trsm 124 29 0 99421
gemm 124 124 29 324658
trsm 28 5 0 513
gemm 28 28 5 2826
trsm 28 5 0 707
gemm 28 28 5 5108
trsm 44 5 0 746
gemm 44 44 5 11395
trsm 28 5 0 425
gemm 28 28 5 2762
trsm 28 5 0 364
gemm 28 28 5 2782
trsm 44 5 0 520
gemm 44 44 5 7018
trsm 60 13 0 3214
gemm 60 60 13 28594
trsm 13 2 0 177
gemm 13 13 2 450
trsm 15 3 0 181
gemm 15 15 3 660
trsm 23 4 0 319
gemm 23 23 4 1559
trsm 31 5 0 404
gemm 31 31 5 3303
trsm 13 2 0 173
gemm 13 13 2 418
trsm 15 3 0 151
gemm 15 15 3 700
trsm 23 4 0 320
gemm 23 23 4 1562
trsm 31 5 0 551
gemm 31 31 5 5472
trsm 43 9 0 2077
gemm 43 43 9 18669
trsm 28 5 0 480
gemm 28 28 5 2856
trsm 28 5 0 426
gemm 28 28 5 2747
trsm 28 5 0 381
gemm 28 28 5 2735
trsm 44 5 0 475
gemm 44 44 5 6973
trsm 56 7 0 991
gemm 56 56 7 16499
trsm 63 17 0 5686
gemm 63 63 17 41159
trsm 13 2 0 176
gemm 13 13 2 433
trsm 15 3 0 148
gemm 15 15 3 743
trsm 23 4 0 497
gemm 23 23 4 2743
trsm 31 5 0 638
gemm 31 31 5 5482
trsm 13 2 0 280
gemm 13 13 2 673
trsm 15 3 0 229
gemm 15 15 3 992
trsm 23 4 0 304
gemm 23 23 4 1529
trsm 31 5 0 393
gemm 31 31 5 3283
trsm 43 9 0 1221
gemm 43 43 9 10530
trsm 28 5 0 435
gemm 28 28 5 2787
trsm 28 5 0 429
gemm 28 28 5 2766
trsm 28 5 0 405
gemm 28 28 5 2856
trsm 44 5 0 532
gemm 44 44 5 6978
trsm 56 7 0 964
gemm 56 56 7 13677
trsm 63 17 0 5584
gemm 63 63 17 40991
trsm 91 17 0 14624
gemm 91 91 17 133511
trsm 95 27 0 33844
gemm 95 95 27 204096
trsm 28 5 0 804
gemm 28 28 5 4753
trsm 28 5 0 459
gemm 28 28 5 2851
trsm 44 5 0 508
gemm 44 44 5 6950
trsm 28 5 0 409
gemm 28 28 5 2906
trsm 28 5 0 374
gemm 28 28 5 2746
trsm 44 5 0 486
gemm 44 44 5 6938
trsm 60 13 0 3204
gemm 60 60 13 28639
trsm 13 2 0 187
gemm 13 13 2 501
trsm 15 3 0 162
gemm 15 15 3 680
trsm 23 4 0 531
gemm 23 23 4 2759
trsm 31 5 0 741
gemm 31 31 5 5718
trsm 13 2 0 229
gemm 13 13 2 468
trsm 15 3 0 172
gemm 15 15 3 648
trsm 23 4 0 317
gemm 23 23 4 1569
trsm 31 5 0 378
gemm 31 31 5 3260
trsm 43 9 0 1253
gemm 43 43 9 10520
trsm 28 5 0 437
gemm 28 28 5 2800
trsm 28 5 0 413
gemm 28 28 5 2885
trsm 28 5 0 411
gemm 28 28 5 2746
trsm 44 5 0 561
gemm 44 44 5 7017
trsm 56 7 0 972
gemm 56 56 7 23886
trsm 63 17 0 5627
gemm 63 63 17 41012
trsm 13 2 0 340
gemm 13 13 2 771
trsm 15 3 0 332
gemm 15 15 3 1108
trsm 23 4 0 242
gemm 23 23 4 1510
trsm 31 5 0 441
gemm 31 31 5 3318
trsm 13 2 0 182
gemm 13 13 2 441
trsm 15 3 0 167
gemm 15 15 3 691
trsm 23 4 0 357
gemm 23 23 4 2603
trsm 31 5 0 372
gemm 31 31 5 3270
trsm 43 9 0 1239
gemm 43 43 9 10536
trsm 28 5 0 418
gemm 28 28 5 2776
trsm 28 5 0 389
gemm 28 28 5 2790
trsm 28 5 0 404
gemm 28 28 5 2733
trsm 44 5 0 546
gemm 44 44 5 7031
trsm 56 7 0 962
gemm 56 56 7 13718
trsm 63 17 0 8124
gemm 63 63 17 73138
trsm 91 17 0 8472
gemm 91 91 17 91931
trsm 95 27 0 22329
gemm 95 95 27 158706
trsm 155 17 0 13649
gemm 155 155 17 257776
trsm 186 32 0 107180
gemm 186 186 32 716805
trsm 159 27 0 35549
gemm 159 159 27 585341
trsm 252 32 0 81099
gemm 252 252 32 1468592
trsm 223 29 0 56552
gemm 223 223 29 1125147
trsm 28 5 0 543
gemm 28 28 5 2852
trsm 28 5 0 670
gemm 28 28 5 5087
trsm 44 5 0 882
gemm 44 44 5 12028
trsm 28 5 0 504
gemm 28 28 5 2765
trsm 28 5 0 384
gemm 28 28 5 2783
trsm 44 5 0 522
gemm 44 44 5 7028
trsm 60 13 0 3094
gemm 60 60 13 28556
trsm 28 5 0 562
gemm 28 28 5 2767
trsm 28 5 0 385
gemm 28 28 5 2805
trsm 44 5 0 509
gemm 44 44 5 6972
trsm 28 5 0 396
gemm 28 28 5 2849
trsm 28 5 0 638
gemm 28 28 5 4748
trsm 44 5 0 708
gemm 44 44 5 12359
trsm 60 13 0 5406
gemm 60 60 13 52631
trsm 92 13 0 4691
gemm 92 92 13 66473
trsm 28 5 0 433
gemm 28 28 5 2760
trsm 28 5 0 425
gemm 28 28 5 2734
trsm 44 5 0 522
gemm 44 44 5 6973
trsm 28 5 0 408
gemm 28 28 5 2867
trsm 28 5 0 394
gemm 28 28 5 2800
trsm 44 5 0 781
gemm 44 44 5 12132
trsm 60 13 0 5188
gemm 60 60 13 52009
trsm 28 5 0 465
gemm 28 28 5 2774
trsm 28 5 0 398
gemm 28 28 5 2757
trsm 44 5 0 429
gemm 44 44 5 6934
trsm 28 5 0 404
gemm 28 28 5 2784
trsm 28 5 0 385
gemm 28 28 5 2790
trsm 44 5 0 505
gemm 44 44 5 6961
trsm 60 13 0 3146
gemm 60 60 13 28647
trsm 92 13 0 4671
gemm 92 92 13 149650
trsm 124 29 0 33557
gemm 124 124 29 286946
trsm 28 5 0 814
gemm 28 28 5 4636
trsm 28 5 0 411
gemm 28 28 5 2850
trsm 44 5 0 535
gemm 44 44 5 7035
trsm 28 5 0 413
gemm 28 28 5 2775
trsm 28 5 0 373
gemm 28 28 5 2725
trsm 44 5 0 450
gemm 44 44 5 6929
trsm 60 13 0 3196
gemm 60 60 13 28620
trsm 28 5 0 430
gemm 28 28 5 2797
trsm 28 5 0 576
gemm 28 28 5 5049
trsm 44 5 0 702
gemm 44 44 5 11752
trsm 28 5 0 520
gemm 28 28 5 4955
trsm 28 5 0 433
gemm 28 28 5 2735
trsm 44 5 0 499
gemm 44 44 5 6939
trsm 60 13 0 3137
gemm 60 60 13 28619
trsm 92 13 0 4681
gemm 92 92 13 66342
trsm 28 5 0 498
gemm 28 28 5 2819
trsm 28 5 0 763
gemm 28 28 5 4834
trsm 44 5 0 697
gemm 44 44 5 12916
trsm 28 5 0 513
gemm 28 28 5 2876
trsm 28 5 0 417
gemm 28 28 5 2838
trsm 44 5 0 727
gemm 44 44 5 11669
trsm 60 13 0 5634
gemm 60 60 13 52740
trsm 28 5 0 533
gemm 28 28 5 2848
trsm 28 5 0 390
gemm 28 28 5 2796
trsm 44 5 0 556
gemm 44 44 5 7016
trsm 28 5 0 421
gemm 28 28 5 2882
trsm 28 5 0 400
gemm 28 28 5 2780
trsm 44 5 0 462
gemm 44 44 5 6914
trsm 60 13 0 3180
gemm 60 60 13 28601
trsm 92 13 0 4726
gemm 92 92 13 66305
trsm 124 29 0 32698
gemm 124 124 29 287094
trsm 188 29 0 52675
gemm 188 188 29 641292
trsm 28 5 0 572
gemm 28 28 5 2867
trsm 28 5 0 417
gemm 28 28 5 2906
trsm 44 5 0 556
gemm 44 44 5 6973
trsm 28 5 0 416
gemm 28 28 5 2776
trsm 28 5 0 595
gemm 28 28 5 5044
trsm 44 5 0 790
gemm 44 44 5 12223
trsm 60 13 0 5027
gemm 60 60 13 43088
trsm 28 5 0 442
gemm 28 28 5 2795
trsm 28 5 0 427
gemm 28 28 5 2727
trsm 44 5 0 481
gemm 44 44 5 6925
trsm 28 5 0 396
gemm 28 28 5 2763
trsm 28 5 0 387
gemm 28 28 5 2735
trsm 44 5 0 447
gemm 44 44 5 6910
trsm 60 13 0 3213
gemm 60 60 13 28603
trsm 92 13 0 7945
gemm 92 92 13 165183
trsm 28 5 0 526
gemm 28 28 5 2814
trsm 28 5 0 416
gemm 28 28 5 2835
trsm 44 5 0 546
gemm 44 44 5 6994
trsm 28 5 0 440
gemm 28 28 5 2782
trsm 28 5 0 398
gemm 28 28 5 2727
trsm 44 5 0 437
gemm 44 44 5 6945
trsm 60 13 0 3235
gemm 60 60 13 39865
trsm 28 5 0 685
gemm 28 28 5 4920
trsm 28 5 0 655
gemm 28 28 5 4751
trsm 44 5 0 551
gemm 44 44 5 6956
trsm 28 5 0 411
gemm 28 28 5 2744
trsm 28 5 0 390
gemm 28 28 5 2743
trsm 44 5 0 534
gemm 44 44 5 6960
trsm 60 13 0 3130
gemm 60 60 13 28608
trsm 92 13 0 4653
gemm 92 92 13 66317
trsm 124 29 0 54782
gemm 124 124 29 364804
trsm 28 5 0 763
gemm 28 28 5 4977
trsm 28 5 0 628
gemm 28 28 5 5371
trsm 44 5 0 833
gemm 44 44 5 12923
trsm 28 5 0 396
gemm 28 28 5 2765
trsm 28 5 0 372
gemm 28 28 5 2827
trsm 44 5 0 480
gemm 44 44 5 6950
trsm 60 13 0 3185
gemm 60 60 13 28640
trsm 28 5 0 421
gemm 28 28 5 2768
trsm 28 5 0 405
gemm 28 28 5 2803
trsm 44 5 0 538
gemm 44 44 5 6955
trsm 28 5 0 592
gemm 28 28 5 5107
trsm 28 5 0 565
gemm 28 28 5 3632
trsm 44 5 0 532
gemm 44 44 5 6949
trsm 60 13 0 3229
gemm 60 60 13 28604
trsm 92 13 0 4715
gemm 92 92 13 81891
trsm 28 5 0 716
gemm 28 28 5 4989
trsm 28 5 0 479
gemm 28 28 5 2850
trsm 44 5 0 609
gemm 44 44 5 6993
trsm 28 5 0 418
gemm 28 28 5 2789
trsm 28 5 0 391
gemm 28 28 5 2729
trsm 44 5 0 552
gemm 44 44 5 6968
trsm 60 13 0 3228
gemm 60 60 13 28617
trsm 28 5 0 757
gemm 28 28 5 4791
trsm 28 5 0 411
gemm 28 28 5 2757
trsm 44 5 0 468
gemm 44 44 5 6908
trsm 28 5 0 431
gemm 28 28 5 2833
trsm 28 5 0 756
gemm 28 28 5 4776
trsm 44 5 0 685
gemm 44 44 5 11941
trsm 60 13 0 5195
gemm 60 60 13 48097
trsm 92 13 0 4741
gemm 92 92 13 66346
trsm 124 29 0 32561
gemm 124 124 29 408877
trsm 188 29 0 48136
gemm 188 188 29 819943
trsm 281 32 0 86101
gemm 281 281 32 1883428
trsm 252 29 0 81050
gemm 252 252 29 1512678
trsm 28 5 0 588
gemm 28 28 5 2845
trsm 28 5 0 457
gemm 28 28 5 2822
trsm 44 5 0 558
gemm 44 44 5 7028
trsm 28 5 0 438
gemm 28 28 5 2924
trsm 28 5 0 405
gemm 28 28 5 2886
trsm 44 5 0 472
gemm 44 44 5 6904
trsm 60 13 0 3173
gemm 60 60 13 28675
trsm 28 5 0 494
gemm 28 28 5 2777
trsm 28 5 0 646
gemm 28 28 5 4909
trsm 44 5 0 630
gemm 44 44 5 11918
trsm 28 5 0 528
gemm 28 28 5 5334
trsm 28 5 0 403
gemm 28 28 5 2829
trsm 44 5 0 515
gemm 44 44 5 7011
trsm 60 13 0 3186
gemm 60 60 13 28609
trsm 92 13 0 4643
gemm 92 92 13 66354
trsm 28 5 0 450
gemm 28 28 5 2786
trsm 28 5 0 680
gemm 28 28 5 4880
trsm 44 5 0 736
gemm 44 44 5 12351
trsm 28 5 0 446
gemm 28 28 5 2838
trsm 28 5 0 386
gemm 28 28 5 2781
trsm 44 5 0 539
gemm 44 44 5 6956
trsm 60 13 0 3208
gemm 60 60 13 28632
trsm 28 5 0 421
gemm 28 28 5 2770
trsm 28 5 0 429
gemm 28 28 5 2852
trsm 44 5 0 452
gemm 44 44 5 6917
trsm 28 5 0 436
gemm 28 28 5 2774
trsm 28 5 0 646
gemm 28 28 5 5001
trsm 44 5 0 668
gemm 44 44 5 11841
trsm 60 13 0 5444
gemm 60 60 13 51923
trsm 92 13 0 4742
gemm 92 92 13 66467
trsm 124 29 0 34750
gemm 124 124 29 284083
trsm 28 5 0 550
gemm 28 28 5 2892
trsm 28 5 0 427
gemm 28 28 5 2848
trsm 44 5 0 567
gemm 44 44 5 7050
trsm 28 5 0 453
gemm 28 28 5 2924
trsm 28 5 0 416
gemm 28 28 5 2823
trsm 44 5 0 535
gemm 44 44 5 6968
trsm 60 13 0 3216
gemm 60 60 13 63451
trsm 28 5 0 523
gemm 28 28 5 2819
trsm 28 5 0 398
gemm 28 28 5 2767
trsm 44 5 0 468
gemm 44 44 5 6951
trsm 28 5 0 410
gemm 28 28 5 2754
trsm 28 5 0 389
gemm 28 28 5 2746
trsm 44 5 0 443
gemm 44 44 5 18212
trsm 60 13 0 3219
gemm 60 60 13 31947
trsm 92 13 0 13509
gemm 92 92 13 119563
trsm 28 5 0 483
gemm 28 28 5 2837
trsm 28 5 0 386
gemm 28 28 5 2844
trsm 44 5 0 561
gemm 44 44 5 7004
trsm 28 5 0 427
gemm 28 28 5 2859
trsm 28 5 0 398
gemm 28 28 5 2767
trsm 44 5 0 441
gemm 44 44 5 6941
trsm 60 13 0 3217
gemm 60 60 13 28606
trsm 28 5 0 760
gemm 28 28 5 4873
trsm 28 5 0 450
gemm 28 28 5 2766
trsm 44 5 0 543
gemm 44 44 5 6955
trsm 28 5 0 448
gemm 28 28 5 2746
trsm 28 5 0 401
gemm 28 28 5 2824
trsm 44 5 0 532
gemm 44 44 5 6953
trsm 60 13 0 3164
gemm 60 60 13 28622
trsm 92 13 0 4679
gemm 92 92 13 93570
trsm 124 29 0 32607
gemm 124 124 29 284571
trsm 188 29 0 122396
gemm 188 188 29 722976
trsm 28 5 0 529
gemm 28 28 5 2896
trsm 28 5 0 411
gemm 28 28 5 2898
trsm 44 5 0 524
gemm 44 44 5 7018
trsm 28 5 0 721
gemm 28 28 5 5364
trsm 28 5 0 673
gemm 28 28 5 5029
trsm 44 5 0 616
gemm 44 44 5 11403
trsm 60 13 0 5103
gemm 60 60 13 51152
trsm 28 5 0 461
gemm 28 28 5 2755
trsm 28 5 0 469
gemm 28 28 5 2872
trsm 44 5 0 526
gemm 44 44 5 6981
trsm 28 5 0 435
gemm 28 28 5 2747
trsm 28 5 0 427
gemm 28 28 5 2724
trsm 44 5 0 502
gemm 44 44 5 6953
trsm 60 13 0 3148
gemm 60 60 13 28601
trsm 92 13 0 4645
gemm 92 92 13 133167
trsm 28 5 0 530
gemm 28 28 5 2957
trsm 28 5 0 374
gemm 28 28 5 2747
trsm 44 5 0 564
gemm 44 44 5 7004
trsm 28 5 0 369
gemm 28 28 5 2737
trsm 28 5 0 360
gemm 28 28 5 2732
trsm 44 5 0 535
gemm 44 44 5 6942
trsm 60 13 0 3224
gemm 60 60 13 28625
trsm 28 5 0 593
gemm 28 28 5 4882
trsm 28 5 0 554
gemm 28 28 5 4581
trsm 44 5 0 492
gemm 44 44 5 6947
trsm 28 5 0 401
gemm 28 28 5 2792
trsm 28 5 0 360
gemm 28 28 5 2745
trsm 44 5 0 501
gemm 44 44 5 6906
trsm 60 13 0 3161
gemm 60 60 13 28616
trsm 92 13 0 4632
gemm 92 92 13 66326
trsm 124 29 0 54624
gemm 124 124 29 311545
trsm 28 5 0 771
gemm 28 28 5 4932
trsm 28 5 0 614
gemm 28 28 5 4884
trsm 44 5 0 710
gemm 44 44 5 8305
trsm 28 5 0 442
gemm 28 28 5 2761
trsm 28 5 0 415
gemm 28 28 5 2729
trsm 44 5 0 527
gemm 44 44 5 6951
trsm 60 13 0 3185
gemm 60 60 13 28619
trsm 28 5 0 412
gemm 28 28 5 2758
trsm 28 5 0 373
gemm 28 28 5 2729
trsm 44 5 0 447
gemm 44 44 5 6950
trsm 28 5 0 543
gemm 28 28 5 5132
trsm 28 5 0 439
gemm 28 28 5 2788
trsm 44 5 0 527
gemm 44 44 5 6972
trsm 60 13 0 3149
gemm 60 60 13 28604
trsm 92 13 0 4667
gemm 92 92 13 66317
trsm 28 5 0 430
gemm 28 28 5 2777
trsm 28 5 0 409
gemm 28 28 5 2825
trsm 44 5 0 437
gemm 44 44 5 6938
trsm 28 5 0 768
gemm 28 28 5 5121
trsm 28 5 0 607
gemm 28 28 5 4864
trsm 44 5 0 767
gemm 44 44 5 12123
trsm 60 13 0 3200
gemm 60 60 13 28632
trsm 28 5 0 393
gemm 28 28 5 2773
trsm 28 5 0 401
gemm 28 28 5 2769
trsm 44 5 0 493
gemm 44 44 5 6991
trsm 28 5 0 402
gemm 28 28 5 2739
trsm 28 5 0 435
gemm 28 28 5 2761
trsm 44 5 0 838
gemm 44 44 5 12473
trsm 60 13 0 4808
gemm 60 60 13 49571
trsm 92 13 0 4694
gemm 92 92 13 66435
trsm 124 29 0 32538
gemm 124 124 29 286724
trsm 28 5 0 525
gemm 28 28 5 2839
trsm 28 5 0 431
gemm 28 28 5 2767
trsm 44 5 0 475
gemm 44 44 5 7032
trsm 28 5 0 408
gemm 28 28 5 2770
trsm 28 5 0 424
gemm 28 28 5 2745
trsm 44 5 0 433
gemm 44 44 5 6910
trsm 60 13 0 3190
gemm 60 60 13 28652
trsm 13 2 0 320
gemm 13 13 2 816
trsm 15 3 0 243
gemm 15 15 3 1167
trsm 23 4 0 379
gemm 23 23 4 2739
trsm 31 5 0 450
gemm 31 31 5 3341
trsm 13 2 0 165
gemm 13 13 2 417
trsm 15 3 0 142
gemm 15 15 3 703
trsm 23 4 0 288
gemm 23 23 4 1559
trsm 31 5 0 365
gemm 31 31 5 3238
trsm 43 9 0 1264
gemm 43 43 9 10509
trsm 28 5 0 404
gemm 28 28 5 2761
trsm 28 5 0 397
gemm 28 28 5 2730
trsm 28 5 0 371
gemm 28 28 5 2727
trsm 44 5 0 533
gemm 44 44 5 6989
trsm 56 7 0 964
gemm 56 56 7 25034
trsm 63 17 0 17829
gemm 63 63 17 77372
trsm 13 2 0 282
gemm 13 13 2 482
trsm 15 3 0 155
gemm 15 15 3 672
trsm 23 4 0 317
gemm 23 23 4 1561
trsm 31 5 0 365
gemm 31 31 5 3278
trsm 13 2 0 181
gemm 13 13 2 434
trsm 15 3 0 159
gemm 15 15 3 958
trsm 23 4 0 317
gemm 23 23 4 1536
trsm 31 5 0 344
gemm 31 31 5 3254
trsm 43 9 0 1224
gemm 43 43 9 10518
trsm 28 5 0 393
gemm 28 28 5 2847
trsm 28 5 0 627
gemm 28 28 5 5111
trsm 28 5 0 471
gemm 28 28 5 2820
trsm 44 5 0 473
gemm 44 44 5 6941
trsm 56 7 0 974
gemm 56 56 7 13682
trsm 63 17 0 5614
gemm 63 63 17 40967
trsm 91 17 0 8665
gemm 91 91 17 96442
trsm 95 27 0 22170
gemm 95 95 27 289691
trsm 28 5 0 508
gemm 28 28 5 2806
trsm 28 5 0 429
gemm 28 28 5 2795
trsm 44 5 0 544
gemm 44 44 5 7015
trsm 28 5 0 432
gemm 28 28 5 2789
trsm 28 5 0 557
gemm 28 28 5 5069
trsm 44 5 0 837
gemm 44 44 5 11599
trsm 60 13 0 5115
gemm 60 60 13 51918
trsm 13 2 0 227
gemm 13 13 2 453
trsm 15 3 0 152
gemm 15 15 3 692
trsm 23 4 0 306
gemm 23 23 4 1554
trsm 31 5 0 377
gemm 31 31 5 3284
trsm 13 2 0 175
gemm 13 13 2 463
trsm 15 3 0 151
gemm 15 15 3 653
trsm 23 4 0 306
gemm 23 23 4 1529
trsm 31 5 0 409
gemm 31 31 5 3311
trsm 43 9 0 1188
gemm 43 43 9 10469
trsm 28 5 0 406
gemm 28 28 5 2769
trsm 28 5 0 381
gemm 28 28 5 2815
trsm 28 5 0 655
gemm 28 28 5 5156
trsm 44 5 0 633
gemm 44 44 5 11905
trsm 56 7 0 959
gemm 56 56 7 13750
trsm 63 17 0 5640
gemm 63 63 17 41013
trsm 13 2 0 173
gemm 13 13 2 432
trsm 15 3 0 152
gemm 15 15 3 661
trsm 23 4 0 308
gemm 23 23 4 1557
trsm 31 5 0 336
gemm 31 31 5 3258
trsm 13 2 0 172
gemm 13 13 2 396
trsm 15 3 0 150
gemm 15 15 3 662
trsm 23 4 0 239
gemm 23 23 4 1472
trsm 31 5 0 410
gemm 31 31 5 3312
trsm 43 9 0 1136
gemm 43 43 9 10481
trsm 28 5 0 467
gemm 28 28 5 2865
trsm 28 5 0 417
gemm 28 28 5 2754
trsm 28 5 0 378
gemm 28 28 5 2724
trsm 44 5 0 465
gemm 44 44 5 6932
trsm 56 7 0 985
gemm 56 56 7 13719
trsm 63 17 0 5714
gemm 63 63 17 40975
trsm 91 17 0 8398
gemm 91 91 17 91906
trsm 95 27 0 22136
gemm 95 95 27 285429
trsm 155 17 0 13909
gemm 155 155 17 257273
trsm 186 32 0 58980
gemm 186 186 32 1009639
trsm 159 27 0 56077
gemm 159 159 27 441266
trsm 223 29 0 57021
gemm 223 223 29 1051175
trsm 28 5 0 537
gemm 28 28 5 2843
trsm 28 5 0 456
gemm 28 28 5 2820
trsm 44 5 0 488
gemm 44 44 5 6920
trsm 28 5 0 409
gemm 28 28 5 2825
trsm 28 5 0 545
gemm 28 28 5 2859
trsm 44 5 0 549
gemm 44 44 5 7015
trsm 60 13 0 3141
gemm 60 60 13 28608
trsm 28 5 0 415
gemm 28 28 5 2787
trsm 28 5 0 394
gemm 28 28 5 2866
trsm 44 5 0 444
gemm 44 44 5 6931
trsm 28 5 0 639
gemm 28 28 5 5288
trsm 28 5 0 519
gemm 28 28 5 4735
trsm 44 5 0 683
gemm 44 44 5 11365
trsm 60 13 0 3174
gemm 60 60 13 28572
trsm 92 13 0 4665
gemm 92 92 13 66297
trsm 28 5 0 440
gemm 28 28 5 2767
trsm 28 5 0 427
gemm 28 28 5 2769
trsm 44 5 0 516
gemm 44 44 5 7005
trsm 28 5 0 710
gemm 28 28 5 5116
trsm 28 5 0 574
gemm 28 28 5 4784
trsm 44 5 0 925
gemm 44 44 5 11479
trsm 60 13 0 3205
gemm 60 60 13 28610
trsm 28 5 0 425
gemm 28 28 5 2772
trsm 7 2 0 175
gemm 7 7 2 255
trsm 7 2 0 94
gemm 7 7 2 142
trsm 17 4 0 214
gemm 17 17 4 909
trsm 7 2 0 170
gemm 7 7 2 297
trsm 7 2 0 85
gemm 7 7 2 188
trsm 17 4 0 293
gemm 17 17 4 919
trsm 25 4 0 259
gemm 25 25 4 1743
trsm 28 5 0 420
gemm 28 28 5 2754
trsm 37 7 0 675
gemm 37 37 7 6225
trsm 41 11 0 1724
gemm 41 41 11 11657
trsm 28 5 0 547
gemm 28 28 5 2821
trsm 7 2 0 275
gemm 7 7 2 314
trsm 7 2 0 102
gemm 7 7 2 168
trsm 17 4 0 285
gemm 17 17 4 1615
trsm 7 2 0 161
gemm 7 7 2 320
trsm 7 2 0 157
gemm 7 7 2 218
trsm 17 4 0 220
gemm 17 17 4 874
trsm 25 4 0 260
gemm 25 25 4 1738
trsm 28 5 0 441
gemm 28 28 5 2749
trsm 37 7 0 723
gemm 37 37 7 6256
trsm 41 11 0 1674
gemm 41 41 11 11610
trsm 57 12 0 2641
gemm 57 57 12 23985
trsm 28 5 0 400
gemm 28 28 5 2757
trsm 28 5 0 394
gemm 28 28 5 2736
trsm 44 5 0 545
gemm 44 44 5 7002
trsm 28 5 0 654
gemm 28 28 5 4821
trsm 28 5 0 627
gemm 28 28 5 4928
trsm 44 5 0 658
gemm 44 44 5 11623
trsm 60 13 0 3236
gemm 60 60 13 28617
trsm 85 15 0 6211
gemm 85 85 15 71714
trsm 89 27 0 21734
gemm 89 89 27 140339
trsm 121 29 0 32016
gemm 121 121 29 301954
trsm 28 5 0 505
gemm 28 28 5 2898
trsm 28 5 0 423
gemm 28 28 5 2842
trsm 44 5 0 462
gemm 44 44 5 6951
trsm 28 5 0 418
gemm 28 28 5 3224
trsm 28 5 0 413
gemm 28 28 5 2755
trsm 44 5 0 461
gemm 44 44 5 6924
trsm 60 13 0 3196
gemm 60 60 13 28656
trsm 28 5 0 427
gemm 28 28 5 2787
trsm 28 5 0 671
gemm 28 28 5 4893
trsm 44 5 0 801
gemm 44 44 5 12120
trsm 28 5 0 470
gemm 28 28 5 2743
trsm 28 5 0 392
gemm 28 28 5 2747
trsm 44 5 0 537
gemm 44 44 5 6950
trsm 60 13 0 3127
gemm 60 60 13 28572
trsm 92 13 0 4663
gemm 92 92 13 68059
trsm 28 5 0 421
gemm 28 28 5 2752
trsm 28 5 0 810
gemm 28 28 5 4651
trsm 44 5 0 791
gemm 44 44 5 11575
trsm 28 5 0 418
gemm 28 28 5 2833
trsm 28 5 0 409
gemm 28 28 5 2724
trsm 44 5 0 521
gemm 44 44 5 6963
trsm 60 13 0 3193
gemm 60 60 13 28653
trsm 28 5 0 413
gemm 28 28 5 2750
trsm 7 2 0 175
gemm 7 7 2 309
trsm 7 2 0 303
gemm 7 7 2 226
trsm 17 4 0 220
gemm 17 17 4 889
trsm 7 2 0 181
gemm 7 7 2 276
trsm 7 2 0 96
gemm 7 7 2 198
trsm 17 4 0 218
gemm 17 17 4 916
trsm 25 4 0 320
gemm 25 25 4 1786
trsm 28 5 0 425
gemm 28 28 5 2779
trsm 37 7 0 703
gemm 37 37 7 32360
trsm 41 11 0 2681
gemm 41 41 11 20792
trsm 28 5 0 475
gemm 28 28 5 2782
trsm 7 2 0 169
gemm 7 7 2 268
trsm 7 2 0 83
gemm 7 7 2 185
trsm 17 4 0 201
gemm 17 17 4 912
trsm 7 2 0 166
gemm 7 7 2 269
trsm 7 2 0 79
gemm 7 7 2 185
trsm 17 4 0 279
gemm 17 17 4 944
trsm 25 4 0 244
gemm 25 25 4 1742
trsm 28 5 0 391
gemm 28 28 5 2784
trsm 37 7 0 681
gemm 37 37 7 6205
trsm 41 11 0 1670
gemm 41 41 11 14246
trsm 57 12 0 2644
gemm 57 57 12 23929
trsm 28 5 0 397
gemm 28 28 5 2740
trsm 28 5 0 382
gemm 28 28 5 2724
trsm 44 5 0 848
gemm 44 44 5 12027
trsm 28 5 0 580
gemm 28 28 5 3096
trsm 28 5 0 394
gemm 28 28 5 2727
trsm 44 5 0 532
gemm 44 44 5 6982
trsm 60 13 0 3150
gemm 60 60 13 28640
trsm 85 15 0 6306
gemm 85 85 15 74508
trsm 89 27 0 21460
gemm 89 89 27 228046
trsm 121 29 0 32826
gemm 121 121 29 273447
trsm 165 32 0 51707
gemm 165 165 32 631893
trsm 153 12 0 6806
gemm 153 153 12 187646
trsm 28 5 0 517
gemm 28 28 5 2933
trsm 28 5 0 407
gemm 28 28 5 2844
trsm 44 5 0 542
gemm 44 44 5 6998
trsm 28 5 0 600
gemm 28 28 5 2928
trsm 28 5 0 399
gemm 28 28 5 2778
trsm 44 5 0 483
gemm 44 44 5 6926
trsm 60 13 0 3174
gemm 60 60 13 31563
trsm 28 5 0 638
gemm 28 28 5 4850
trsm 28 5 0 648
gemm 28 28 5 4684
trsm 44 5 0 871
gemm 44 44 5 10322
trsm 28 5 0 507
gemm 28 28 5 2747
trsm 28 5 0 543
gemm 28 28 5 4823
trsm 44 5 0 885
gemm 44 44 5 10454
trsm 60 13 0 3237
gemm 60 60 13 30962
trsm 92 13 0 4669
gemm 92 92 13 66285
trsm 28 5 0 695
gemm 28 28 5 5162
trsm 28 5 0 689
gemm 28 28 5 2856
trsm 44 5 0 471
gemm 44 44 5 6975
trsm 28 5 0 393
gemm 28 28 5 2812
trsm 28 5 0 385
gemm 28 28 5 2732
trsm 44 5 0 540
gemm 44 44 5 6976
trsm 60 13 0 3165
gemm 60 60 13 28597
trsm 28 5 0 458
gemm 28 28 5 2767
trsm 28 5 0 391
gemm 28 28 5 2744
trsm 44 5 0 444
gemm 44 44 5 6909
trsm 28 5 0 382
gemm 28 28 5 2735
trsm 28 5 0 760
gemm 28 28 5 4936
trsm 44 5 0 705
gemm 44 44 5 12093
trsm 60 13 0 5224
gemm 60 60 13 35451
trsm 92 13 0 4641
gemm 92 92 13 66286
trsm 124 29 0 34070
gemm 124 124 29 326312
trsm 28 5 0 539
gemm 28 28 5 2854
trsm 28 5 0 396
gemm 28 28 5 2883
trsm 44 5 0 572
gemm 44 44 5 6980
trsm 28 5 0 415
gemm 28 28 5 2896
trsm 28 5 0 390
gemm 28 28 5 2820
trsm 44 5 0 550
gemm 44 44 5 6949
trsm 60 13 0 5428
gemm 60 60 13 58339
trsm 28 5 0 769
gemm 28 28 5 4950
trsm 28 5 0 435
gemm 28 28 5 2738
trsm 44 5 0 438
gemm 44 44 5 6931
trsm 28 5 0 403
gemm 28 28 5 2773
trsm 28 5 0 380
gemm 28 28 5 2807
trsm 44 5 0 428
gemm 44 44 5 6908
trsm 60 13 0 3175
gemm 60 60 13 28622
trsm 92 13 0 4686
gemm 92 92 13 66270
trsm 28 5 0 540
gemm 28 28 5 2808
trsm 28 5 0 383
gemm 28 28 5 2899
trsm 44 5 0 566
gemm 44 44 5 7048
trsm 28 5 0 446
gemm 28 28 5 2980
trsm 28 5 0 387
gemm 28 28 5 2847
trsm 44 5 0 458
gemm 44 44 5 6912
trsm 60 13 0 3178
gemm 60 60 13 28638
trsm 28 5 0 424
gemm 28 28 5 2774
trsm 28 5 0 652
gemm 28 28 5 4789
trsm 44 5 0 741
gemm 44 44 5 11555
trsm 28 5 0 560
gemm 28 28 5 4704
trsm 28 5 0 423
gemm 28 28 5 2736
trsm 44 5 0 520
gemm 44 44 5 6963
trsm 60 13 0 3187
gemm 60 60 13 28617
trsm 92 13 0 4659
gemm 92 92 13 66286
trsm 124 29 0 32453
gemm 124 124 29 467985
trsm 28 5 0 518
gemm 28 28 5 2847
trsm 28 5 0 727
gemm 28 28 5 4985
trsm 44 5 0 780
gemm 44 44 5 11923
trsm 28 5 0 497
gemm 28 28 5 2809
trsm 28 5 0 629
gemm 28 28 5 5072
trsm 44 5 0 652
gemm 44 44 5 12748
trsm 60 13 0 3212
gemm 60 60 13 28881
trsm 28 5 0 431
gemm 28 28 5 2767
trsm 28 5 0 390
gemm 28 28 5 2732
trsm 44 5 0 533
gemm 44 44 5 6967
trsm 28 5 0 390
gemm 28 28 5 2730
trsm 28 5 0 650
gemm 28 28 5 4790
trsm 44 5 0 767
gemm 44 44 5 12236
trsm 60 13 0 5387
gemm 60 60 13 34213
trsm 92 13 0 4695
gemm 92 92 13 66285
trsm 28 5 0 465
gemm 28 28 5 2936
trsm 28 5 0 408
gemm 28 28 5 2825
trsm 44 5 0 535
gemm 44 44 5 7071
trsm 28 5 0 402
gemm 28 28 5 2743
trsm 28 5 0 570
gemm 28 28 5 4754
trsm 44 5 0 806
gemm 44 44 5 23074
trsm 60 13 0 5171
gemm 60 60 13 41495
trsm 28 5 0 441
gemm 28 28 5 2780
trsm 7 2 0 99
gemm 7 7 2 289
trsm 7 2 0 164
gemm 7 7 2 246
trsm 17 4 0 240
gemm 17 17 4 955
trsm 7 2 0 161
gemm 7 7 2 260
trsm 7 2 0 73
gemm 7 7 2 170
trsm 17 4 0 302
gemm 17 17 4 1536
trsm 25 4 0 492
gemm 25 25 4 3120
trsm 28 5 0 401
gemm 28 28 5 2759
trsm 37 7 0 716
gemm 37 37 7 6246
trsm 41 11 0 1687
gemm 41 41 11 11640
trsm 28 5 0 410
gemm 28 28 5 2798
trsm 7 2 0 172
gemm 7 7 2 252
trsm 7 2 0 230
gemm 7 7 2 340
trsm 17 4 0 310
gemm 17 17 4 1642
trsm 7 2 0 299
gemm 7 7 2 460
trsm 7 2 0 96
gemm 7 7 2 272
trsm 17 4 0 273
gemm 17 17 4 1550
trsm 25 4 0 430
gemm 25 25 4 2708
trsm 28 5 0 425
gemm 28 28 5 2738
trsm 37 7 0 686
gemm 37 37 7 6211
trsm 41 11 0 1677
gemm 41 41 11 11638
trsm 57 12 0 2653
gemm 57 57 12 23936
trsm 28 5 0 403
gemm 28 28 5 2776
trsm 28 5 0 410
gemm 28 28 5 2732
trsm 44 5 0 550
gemm 44 44 5 7021
trsm 28 5 0 421
gemm 28 28 5 2755
trsm 28 5 0 621
gemm 28 28 5 5015
trsm 44 5 0 857
gemm 44 44 5 12367
trsm 60 13 0 5622
gemm 60 60 13 37311
trsm 85 15 0 6249
gemm 85 85 15 71723
trsm 89 27 0 21043
gemm 89 89 27 146049
trsm 121 29 0 35185
gemm 121 121 29 271373
trsm 28 5 0 569
gemm 28 28 5 2826
trsm 28 5 0 680
gemm 28 28 5 4763
trsm 44 5 0 906
gemm 44 44 5 12326
trsm 28 5 0 488
gemm 28 28 5 2761
trsm 28 5 0 405
gemm 28 28 5 2740
trsm 44 5 0 492
gemm 44 44 5 6955
trsm 60 13 0 3188
gemm 60 60 13 28599
trsm 28 5 0 500
gemm 28 28 5 2788
trsm 28 5 0 376
gemm 28 28 5 2814
trsm 44 5 0 546
gemm 44 44 5 6952
trsm 28 5 0 379
gemm 28 28 5 2753
trsm 28 5 0 566
gemm 28 28 5 4852
trsm 44 5 0 738
gemm 44 44 5 52671
trsm 60 13 0 5641
gemm 60 60 13 39461
trsm 92 13 0 4692
gemm 92 92 13 66312
trsm 28 5 0 543
gemm 28 28 5 4076
trsm 28 5 0 389
gemm 28 28 5 2791
trsm 44 5 0 458
gemm 44 44 5 6946
trsm 28 5 0 406
gemm 28 28 5 2813
trsm 28 5 0 387
gemm 28 28 5 2719
trsm 44 5 0 469
gemm 44 44 5 6913
trsm 60 13 0 5418
gemm 60 60 13 50643
trsm 28 5 0 500
gemm 28 28 5 2775
trsm 28 5 0 428
gemm 28 28 5 2730
trsm 44 5 0 506
gemm 44 44 5 7056
trsm 28 5 0 389
gemm 28 28 5 2727
trsm 28 5 0 388
gemm 28 28 5 2818
trsm 44 5 0 447
gemm 44 44 5 6907
trsm 60 13 0 3147
gemm 60 60 13 28609
trsm 92 13 0 4670
gemm 92 92 13 66368
trsm 124 29 0 48387
gemm 124 124 29 292107
trsm 28 5 0 634
gemm 28 28 5 4907
trsm 28 5 0 810
gemm 28 28 5 5142
trsm 44 5 0 626
gemm 44 44 5 11944
trsm 28 5 0 439
gemm 28 28 5 2752
trsm 28 5 0 720
gemm 28 28 5 5248
trsm 44 5 0 526
gemm 44 44 5 7056
trsm 60 13 0 3225
gemm 60 60 13 31240
trsm 13 2 0 184
gemm 13 13 2 508
trsm 15 3 0 223
gemm 15 15 3 747
trsm 23 4 0 237
gemm 23 23 4 1515
trsm 31 5 0 466
gemm 31 31 5 3337
trsm 13 2 0 229
gemm 13 13 2 709
trsm 15 3 0 201
gemm 15 15 3 1005
trsm 23 4 0 521
gemm 23 23 4 2747
trsm 31 5 0 638
gemm 31 31 5 5694
trsm 43 9 0 1929
gemm 43 43 9 18726
trsm 28 5 0 444
gemm 28 28 5 2776
trsm 28 5 0 410
gemm 28 28 5 2754
trsm 28 5 0 399
gemm 28 28 5 2729
trsm 44 5 0 514
gemm 44 44 5 6996
trsm 56 7 0 968
gemm 56 56 7 13711
trsm 63 17 0 5579
gemm 63 63 17 41008
trsm 13 2 0 178
gemm 13 13 2 729
trsm 15 3 0 285
gemm 15 15 3 1140
trsm 23 4 0 395
gemm 23 23 4 2550
trsm 31 5 0 589
gemm 31 31 5 11839
trsm 13 2 0 226
gemm 13 13 2 581
trsm 15 3 0 146
gemm 15 15 3 696
trsm 23 4 0 299
gemm 23 23 4 1560
trsm 31 5 0 462
gemm 31 31 5 3303
trsm 43 9 0 1169
gemm 43 43 9 10487
trsm 28 5 0 403
gemm 28 28 5 2776
trsm 28 5 0 431
gemm 28 28 5 4778
trsm 28 5 0 452
gemm 28 28 5 2729
trsm 44 5 0 430
gemm 44 44 5 6995
trsm 56 7 0 970
gemm 56 56 7 13729
trsm 63 17 0 5627
gemm 63 63 17 40967
trsm 91 17 0 12865
gemm 91 91 17 103256
trsm 95 27 0 22198
gemm 95 95 27 161517
trsm 28 5 0 800
gemm 28 28 5 5073
trsm 28 5 0 481
gemm 28 28 5 2792
trsm 44 5 0 555
gemm 44 44 5 6983
trsm 28 5 0 407
gemm 28 28 5 2843
trsm 28 5 0 398
gemm 28 28 5 2766
trsm 44 5 0 509
gemm 44 44 5 6935
trsm 60 13 0 3213
gemm 60 60 13 30681
trsm 28 5 0 412
gemm 28 28 5 2762
trsm 28 5 0 434
gemm 28 28 5 2745
trsm 44 5 0 743
gemm 44 44 5 11996
trsm 28 5 0 606
gemm 28 28 5 4824
trsm 28 5 0 454
gemm 28 28 5 2763
trsm 44 5 0 518
gemm 44 44 5 6958
trsm 60 13 0 3160
gemm 60 60 13 28607
trsm 92 13 0 4644
gemm 92 92 13 68878
trsm 28 5 0 790
gemm 28 28 5 5066
trsm 28 5 0 461
gemm 28 28 5 2778
trsm 44 5 0 484
gemm 44 44 5 6969
trsm 28 5 0 373
gemm 28 28 5 2765
trsm 28 5 0 394
gemm 28 28 5 2785
trsm 44 5 0 476
gemm 44 44 5 6973
trsm 60 13 0 4466
gemm 60 60 13 28608
trsm 13 2 0 243
gemm 13 13 2 507
trsm 15 3 0 150
gemm 15 15 3 679
trsm 23 4 0 310
gemm 23 23 4 1558
trsm 31 5 0 484
gemm 31 31 5 3383
trsm 13 2 0 272
gemm 13 13 2 698
trsm 15 3 0 200
gemm 15 15 3 1044
trsm 23 4 0 410
gemm 23 23 4 2597
trsm 31 5 0 557
gemm 31 31 5 5832
trsm 43 9 0 1904
gemm 43 43 9 18244
trsm 28 5 0 411
gemm 28 28 5 2779
trsm 28 5 0 393
gemm 28 28 5 2783
trsm 28 5 0 390
gemm 28 28 5 2729
trsm 44 5 0 544
gemm 44 44 5 6999
trsm 56 7 0 997
gemm 56 56 7 13737
trsm 63 17 0 5615
gemm 63 63 17 41184
trsm 95 13 0 5241
gemm 95 95 13 120513
trsm 13 2 0 296
gemm 13 13 2 545
trsm 15 3 0 146
gemm 15 15 3 668
trsm 23 4 0 314
gemm 23 23 4 1564
trsm 31 5 0 380
gemm 31 31 5 3316
trsm 13 2 0 180
gemm 13 13 2 432
trsm 15 3 0 146
gemm 15 15 3 905
trsm 23 4 0 308
gemm 23 23 4 1541
trsm 31 5 0 445
gemm 31 31 5 3306
trsm 43 9 0 1230
gemm 43 43 9 10508
trsm 28 5 0 413
gemm 28 28 5 2779
trsm 28 5 0 380
gemm 28 28 5 2771
trsm 28 5 0 738
gemm 28 28 5 5192
trsm 44 5 0 780
gemm 44 44 5 12073
trsm 56 7 0 1503
gemm 56 56 7 24999
trsm 63 17 0 5708
gemm 63 63 17 50663
trsm 28 5 0 498
gemm 28 28 5 2764
trsm 28 5 0 430
gemm 28 28 5 2749
trsm 44 5 0 528
gemm 44 44 5 6966
trsm 28 5 0 386
gemm 28 28 5 2760
trsm 28 5 0 408
gemm 28 28 5 2802
trsm 44 5 0 849
gemm 44 44 5 12364
trsm 60 13 0 5334
gemm 60 60 13 58358
trsm 28 5 0 517
gemm 28 28 5 2823
trsm 7 2 0 168
gemm 7 7 2 302
trsm 7 2 0 89
gemm 7 7 2 190
trsm 17 4 0 204
gemm 17 17 4 940
trsm 7 2 0 169
gemm 7 7 2 237
trsm 7 2 0 95
gemm 7 7 2 171
trsm 17 4 0 264
gemm 17 17 4 935
trsm 25 4 0 260
gemm 25 25 4 1747
trsm 28 5 0 409
gemm 28 28 5 2753
trsm 37 7 0 717
gemm 37 37 7 6167
trsm 41 11 0 1715
gemm 41 41 11 11660
trsm 28 5 0 409
gemm 28 28 5 2840
trsm 7 2 0 165
gemm 7 7 2 237
trsm 7 2 0 83
gemm 7 7 2 166
trsm 17 4 0 219
gemm 17 17 4 926
trsm 7 2 0 171
gemm 7 7 2 229
trsm 7 2 0 24934
gemm 7 7 2 315
trsm 17 4 0 258
gemm 17 17 4 1503
trsm 25 4 0 423
gemm 25 25 4 2870
trsm 28 5 0 644
gemm 28 28 5 4972
trsm 37 7 0 767
gemm 37 37 7 6264
trsm 41 11 0 1692
gemm 41 41 11 11596
trsm 57 12 0 2612
gemm 57 57 12 23936
trsm 28 5 0 404
gemm 28 28 5 2776
trsm 28 5 0 399
gemm 28 28 5 2729
trsm 44 5 0 540
gemm 44 44 5 7027
trsm 28 5 0 408
gemm 28 28 5 2780
trsm 28 5 0 382
gemm 28 28 5 2726
trsm 44 5 0 525
gemm 44 44 5 6967
trsm 60 13 0 3183
gemm 60 60 13 71635
trsm 85 15 0 6332
gemm 85 85 15 72011
trsm 28 5 0 526
gemm 28 28 5 2839
trsm 28 5 0 436
gemm 28 28 5 2753
trsm 44 5 0 553
gemm 44 44 5 6986
trsm 28 5 0 407
gemm 28 28 5 2732
trsm 28 5 0 393
gemm 28 28 5 2777
trsm 44 5 0 532
gemm 44 44 5 6956
trsm 60 13 0 4236
gemm 60 60 13 53674
trsm 28 5 0 517
gemm 28 28 5 2812
trsm 28 5 0 388
gemm 28 28 5 2864
trsm 44 5 0 539
gemm 44 44 5 6996
trsm 28 5 0 385
gemm 28 28 5 2756
trsm 28 5 0 362
gemm 28 28 5 2722
trsm 44 5 0 526
gemm 44 44 5 6950
trsm 60 13 0 3190
gemm 60 60 13 30493
trsm 13 2 0 199
gemm 13 13 2 475
trsm 15 3 0 154
gemm 15 15 3 675
trsm 23 4 0 325
gemm 23 23 4 1568
trsm 31 5 0 385
gemm 31 31 5 3293
trsm 13 2 0 337
gemm 13 13 2 787
trsm 15 3 0 252
gemm 15 15 3 1031
trsm 23 4 0 313
gemm 23 23 4 1552
trsm 31 5 0 356
gemm 31 31 5 3230
trsm 43 9 0 1249
gemm 43 43 9 10517
trsm 28 5 0 463
gemm 28 28 5 2778
trsm 13 2 0 182
gemm 13 13 2 441
trsm 15 3 0 170
gemm 15 15 3 652
trsm 23 4 0 329
gemm 23 23 4 1561
trsm 31 5 0 465
gemm 31 31 5 3339
trsm 47 5 0 461
gemm 47 47 5 7286
trsm 28 5 0 446
gemm 28 28 5 2801
trsm 28 5 0 391
gemm 28 28 5 2735
trsm 44 5 0 569
gemm 44 44 5 7025
trsm 28 5 0 668
gemm 28 28 5 5089
trsm 7 2 0 300
gemm 7 7 2 511
trsm 7 2 0 138
gemm 7 7 2 346
trsm 17 4 0 390
gemm 17 17 4 1666
trsm 7 2 0 135
gemm 7 7 2 275
trsm 7 2 0 171
gemm 7 7 2 256
trsm 17 4 0 242
gemm 17 17 4 920
trsm 25 4 0 315
gemm 25 25 4 2761
trsm 28 5 0 395
gemm 28 28 5 2819
trsm 37 7 0 813
gemm 37 37 7 6271
trsm 41 11 0 1760
gemm 41 41 11 11658
trsm 28 5 0 421
gemm 28 28 5 2762
trsm 28 5 0 402
gemm 28 28 5 2739
trsm 44 5 0 564
gemm 44 44 5 7031
trsm 13 2 0 182
gemm 13 13 2 465
trsm 15 3 0 129
gemm 15 15 3 768
trsm 23 4 0 313
gemm 23 23 4 1768
trsm 31 5 0 461
gemm 31 31 5 3322
trsm 28 5 0 692
gemm 28 28 5 4956
trsm 28 5 0 526
gemm 28 28 5 2783
trsm 7 2 0 201
gemm 7 7 2 309
trsm 6 2 0 173
gemm 6 6 2 293
trsm 6 2 0 76
gemm 6 6 2 146
trsm 8 2 0 80
gemm 8 8 2 311
trsm 8 2 0 72
gemm 8 8 2 221
trsm 10 2 0 78
gemm 10 10 2 314
trsm 7 2 0 84
gemm 7 7 2 200
trsm 13 2 0 172
gemm 13 13 2 451
trsm 14 4 0 227
gemm 14 14 4 816
trsm 14 4 0 232
gemm 14 14 4 786
trsm 13 2 0 173
gemm 13 13 2 424
trsm 15 3 0 165
gemm 15 15 3 664
trsm 18 5 0 304
gemm 18 18 5 1494
trsm 18 5 0 346
gemm 18 18 5 1357
trsm 18 6 0 319
gemm 18 18 6 1452
trsm 22 6 0 559
gemm 22 22 6 3522
trsm 22 5 0 329
gemm 22 22 5 1627
trsm 13 2 0 188
gemm 13 13 2 431
trsm 15 3 0 160
gemm 15 15 3 665
trsm 23 4 0 345
gemm 23 23 4 1560
trsm 31 5 0 476
gemm 31 31 5 3324
trsm 34 9 0 999
gemm 34 34 9 16997
trsm 7 2 0 185
gemm 7 7 2 283
trsm 7 2 0 94
gemm 7 7 2 186
trsm 17 4 0 317
gemm 17 17 4 983
trsm 7 2 0 131
gemm 7 7 2 191
trsm 7 2 0 247
gemm 7 7 2 356
trsm 17 4 0 360
gemm 17 17 4 1465
trsm 25 4 0 382
gemm 25 25 4 3202
trsm 28 5 0 593
gemm 28 28 5 4709
trsm 37 7 0 814
gemm 37 37 7 6250
trsm 34 18 0 3583
gemm 34 34 18 13043
trsm 38 11 0 1650
gemm 38 38 11 10100
trsm 38 13 0 2118
gemm 38 38 13 11757
trsm 38 15 0 2745
gemm 38 38 15 13497
trsm 50 15 0 3640
gemm 50 50 15 23337
trsm 54 18 0 5426
gemm 54 54 18 32051
trsm 54 21 0 7271
gemm 54 54 21 60964
trsm 54 23 0 13284
gemm 54 54 23 63479
trsm 66 15 0 4717
gemm 66 66 15 39699
trsm 82 21 0 11820
gemm 82 82 21 93840
trsm 82 29 0 35807
gemm 82 82 29 198904
trsm 94 32 0 28657
gemm 94 94 32 169286
trsm 86 8 0 1973
gemm 86 86 8 40870
trsm 86 29 0 23454
gemm 86 86 29 143827
trsm 86 31 0 43086
gemm 86 86 31 222234
trsm 107 32 0 34678
gemm 107 107 32 260573
trsm 98 9 0 2628
gemm 98 98 9 57953
trsm 28 5 0 505
gemm 28 28 5 2830
trsm 28 5 0 388
gemm 28 28 5 2777
trsm 44 5 0 563
gemm 44 44 5 7042
trsm 28 5 0 402
gemm 28 28 5 2805
trsm 28 5 0 754
gemm 28 28 5 4686
trsm 44 5 0 760
gemm 44 44 5 18238
trsm 60 13 0 4971
gemm 60 60 13 50877
trsm 28 5 0 427
gemm 28 28 5 2906
trsm 28 5 0 429
gemm 28 28 5 2730
trsm 44 5 0 481
gemm 44 44 5 6897
trsm 28 5 0 395
gemm 28 28 5 2734
trsm 28 5 0 399
gemm 28 28 5 2742
trsm 44 5 0 479
gemm 44 44 5 6979
trsm 60 13 0 3145
gemm 60 60 13 76446
trsm 92 13 0 5856
gemm 92 92 13 66814
trsm 28 5 0 470
gemm 28 28 5 2770
trsm 28 5 0 457
gemm 28 28 5 2772
trsm 44 5 0 558
gemm 44 44 5 6979
trsm 28 5 0 402
gemm 28 28 5 2762
trsm 28 5 0 393
gemm 28 28 5 2735
trsm 44 5 0 527
gemm 44 44 5 6957
trsm 60 13 0 3198
gemm 60 60 13 28650
trsm 28 5 0 499
gemm 28 28 5 2813
trsm 7 2 0 179
gemm 7 7 2 290
trsm 7 2 0 83
gemm 7 7 2 200
trsm 17 4 0 224
gemm 17 17 4 974
trsm 7 2 0 172
gemm 7 7 2 255
trsm 7 2 0 163
gemm 7 7 2 211
trsm 17 4 0 223
gemm 17 17 4 923
trsm 25 4 0 270
gemm 25 25 4 1737
trsm 28 5 0 388
gemm 28 28 5 2778
trsm 37 7 0 752
gemm 37 37 7 6193
trsm 41 11 0 1706
gemm 41 41 11 11652
trsm 28 5 0 410
gemm 28 28 5 2769
trsm 7 2 0 169
gemm 7 7 2 248
trsm 7 2 0 78
gemm 7 7 2 163
trsm 17 4 0 297
gemm 17 17 4 1039
trsm 7 2 0 102
gemm 7 7 2 189
trsm 7 2 0 163
gemm 7 7 2 226
trsm 17 4 0 215
gemm 17 17 4 915
trsm 25 4 0 238
gemm 25 25 4 1724
trsm 28 5 0 398
gemm 28 28 5 2763
trsm 37 7 0 751
gemm 37 37 7 6234
trsm 41 11 0 2541
gemm 41 41 11 20460
trsm 57 12 0 4413
gemm 57 57 12 42982
trsm 28 5 0 479
gemm 28 28 5 2789
trsm 28 5 0 389
gemm 28 28 5 2733
trsm 44 5 0 540
gemm 44 44 5 7006
trsm 28 5 0 413
gemm 28 28 5 2775
trsm 28 5 0 390
gemm 28 28 5 2747
trsm 44 5 0 439
gemm 44 44 5 6902
trsm 60 13 0 3147
gemm 60 60 13 28630
trsm 85 15 0 6203
gemm 85 85 15 125206
trsm 89 27 0 20980
gemm 89 89 27 140361
trsm 121 29 0 31919
gemm 121 121 29 437489
trsm 136 32 0 45275
gemm 136 136 32 535453
trsm 118 18 0 12012
gemm 118 118 18 230180
trsm 131 32 0 43002
gemm 131 131 32 357931
trsm 118 13 0 6373
gemm 118 118 13 117856
trsm 147 32 0 46863
gemm 147 147 32 599935
trsm 183 32 0 67913
gemm 183 183 32 686407
trsm 162 21 0 21766
gemm 162 162 21 487928
trsm 184 32 0 57282
gemm 184 184 32 829421
trsm 152 32 0 48601
gemm 152 152 32 628149
trsm 150 2 0 348
gemm 150 150 2 35805
trsm 193 32 0 70286
gemm 193 193 32 941635
trsm 178 15 0 12213
gemm 178 178 15 417810
trsm 215 32 0 66429
gemm 215 215 32 979593
trsm 194 21 0 26037
gemm 194 194 21 616679
trsm 248 32 0 75925
gemm 248 248 32 1469098
trsm 216 32 0 66609
gemm 216 216 32 1077301
trsm 214 2 0 563
gemm 214 214 2 75996
trsm 307 32 0 104217
gemm 307 307 32 2232634
trsm 275 32 0 84155
gemm 275 275 32 1670435
trsm 243 32 0 74682
gemm 243 243 32 1287909
trsm 311 32 0 99677
gemm 311 311 32 2312754
trsm 279 32 0 86250
gemm 279 279 32 1809662
trsm 258 21 0 33878
gemm 258 258 21 967046
trsm 365 32 0 115829
gemm 365 365 32 3029383
trsm 333 32 0 100779
gemm 333 333 32 2501833
trsm 301 32 0 166432
gemm 301 301 32 2090180
trsm 286 15 0 18940
gemm 286 286 15 898123
trsm 365 32 0 110706
gemm 365 365 32 3132135
trsm 333 32 0 101369
gemm 333 333 32 2421366
trsm 301 32 0 91569
gemm 301 301 32 2017626
trsm 286 15 0 18853
gemm 286 286 15 842440
trsm 464 32 0 140983
gemm 464 464 32 4911741
trsm 432 32 0 130158
gemm 432 432 32 4173873
trsm 400 32 0 120854
gemm 400 400 32 3725054
trsm 386 14 0 22221
gemm 386 386 14 1630501
trsm 543 32 0 264777
gemm 543 543 32 6695771
trsm 511 32 0 153153
gemm 511 511 32 5950626
trsm 479 32 0 147003
gemm 479 479 32 5431970
trsm 447 32 0 134736
gemm 447 447 32 4520013
trsm 415 32 0 125293
gemm 415 415 32 4101666
trsm 386 29 0 97733
gemm 386 386 29 3066553
trsm 557 32 0 166596
gemm 557 557 32 7091399
trsm 525 32 0 157310
gemm 525 525 32 6370022
trsm 493 32 0 148615
gemm 493 493 32 5590649
trsm 461 32 0 191126
gemm 461 461 32 4893578
trsm 429 32 0 200850
gemm 429 429 32 4403819
trsm 414 15 0 26814
gemm 414 414 15 1904817
trsm 557 32 0 168394
gemm 557 557 32 6910628
trsm 525 32 0 158423
gemm 525 525 32 6180797
trsm 493 32 0 147758
gemm 493 493 32 5617706
trsm 461 32 0 139070
gemm 461 461 32 4956404
trsm 429 32 0 130182
gemm 429 429 32 4134486
trsm 414 15 0 26705
gemm 414 414 15 1870927
trsm 720 32 0 218059
gemm 720 720 32 11976373
trsm 688 32 0 265660
gemm 688 688 32 11230112
trsm 656 32 0 196958
gemm 656 656 32 10471449
trsm 642 14 0 36455
gemm 642 642 14 4662293
trsm 863 32 0 267445
gemm 863 863 32 17262605
trsm 831 32 0 260208
gemm 831 831 32 16372383
trsm 799 32 0 246721
gemm 799 799 32 14806193
trsm 767 32 0 374175
gemm 767 767 32 13435305
trsm 735 32 0 266967
gemm 735 735 32 12565531
trsm 703 32 0 210546
gemm 703 703 32 11583909
trsm 671 32 0 343587
gemm 671 671 32 10546845
trsm 642 29 0 165316
gemm 642 642 29 8850152
trsm 863 32 0 264841
gemm 863 863 32 18130058
trsm 831 32 0 251883
gemm 831 831 32 16097939
trsm 799 32 0 249995
gemm 799 799 32 15032349
trsm 767 32 0 230380
gemm 767 767 32 13968211
trsm 735 32 0 276985
gemm 735 735 32 12441447
trsm 703 32 0 232081
gemm 703 703 32 11864852
trsm 671 32 0 280006
gemm 671 671 32 10487381
trsm 642 29 0 160530
gemm 642 642 29 8737633
trsm 877 32 0 307721
gemm 877 877 32 18455870
trsm 845 32 0 280882
gemm 845 845 32 17090852
trsm 813 32 0 266154
gemm 813 813 32 15944421
trsm 781 32 0 303668
gemm 781 781 32 14430177
trsm 749 32 0 316317
gemm 749 749 32 12961941
trsm 717 32 0 215610
gemm 717 717 32 11966883
trsm 685 32 0 335868
gemm 685 685 32 11168128
trsm 670 15 0 43468
gemm 670 670 15 5175071
trsm 891 32 0 328049
gemm 891 891 32 19165801
trsm 859 32 0 262116
gemm 859 859 32 17152374
trsm 827 32 0 255106
gemm 827 827 32 15915259
trsm 795 32 0 240377
gemm 795 795 32 16028034
trsm 763 32 0 416897
gemm 763 763 32 13749691
trsm 731 32 0 228085
gemm 731 731 32 12534642
trsm 699 32 0 234762
gemm 699 699 32 11513223
trsm 670 29 0 165193
gemm 670 670 29 9690359
trsm 877 32 0 265092
gemm 877 877 32 17697269
trsm 845 32 0 333773
gemm 845 845 32 16269341
trsm 813 32 0 308884
gemm 813 813 32 15142973
trsm 781 32 0 277705
gemm 781 781 32 14118106
trsm 749 32 0 225987
gemm 749 749 32 13295393
trsm 717 32 0 219909
gemm 717 717 32 12199689
trsm 685 32 0 338819
gemm 685 685 32 11151511
trsm 670 15 0 43302
gemm 670 670 15 5018478
trsm 995 32 0 336482
gemm 995 995 32 22875822
trsm 963 32 0 441160
gemm 963 963 32 21829626
trsm 931 32 0 422082
gemm 931 931 32 19745873
trsm 899 32 0 360836
gemm 899 899 32 18384128
trsm 867 32 0 258946
gemm 867 867 32 17404310
trsm 835 32 0 252743
gemm 835 835 32 16139172
trsm 803 32 0 240791
gemm 803 803 32 15072427
trsm 791 12 0 34975
gemm 791 791 12 5726845
trsm 1039 32 0 314037
gemm 1039 1039 32 24959566
trsm 1007 32 0 301757
gemm 1007 1007 32 23612130
trsm 975 32 0 292953
gemm 975 975 32 21839079
trsm 943 32 0 280910
gemm 943 943 32 20417617
trsm 911 32 0 273946
gemm 911 911 32 18992106
trsm 879 32 0 271896
gemm 879 879 32 17544233
trsm 847 32 0 338168
gemm 847 847 32 16405269
trsm 815 32 0 398519
gemm 815 815 32 15553907
trsm 791 24 0 232251
gemm 791 791 24 10905563
trsm 1103 32 0 342484
gemm 1103 1103 32 27848746
trsm 1071 32 0 376036
gemm 1071 1071 32 27620393
trsm 1039 32 0 434833
gemm 1039 1039 32 25539119
trsm 1007 32 0 311674
gemm 1007 1007 32 23523959
trsm 975 32 0 334105
gemm 975 975 32 21696860
trsm 943 32 0 286549
gemm 943 943 32 21066886
trsm 911 32 0 414241
gemm 911 911 32 19361691
trsm 879 32 0 269152
gemm 879 879 32 17941477
trsm 847 32 0 253112
gemm 847 847 32 16433143
trsm 815 32 0 345264
gemm 815 815 32 15298637
trsm 791 24 0 132542
gemm 791 791 24 10946965
trsm 1042 32 0 372358
gemm 1042 1042 32 25065073
trsm 1010 32 0 303105
gemm 1010 1010 32 23621143
trsm 978 32 0 461207
gemm 978 978 32 21938022
trsm 946 32 0 284314
gemm 946 946 32 20648262
trsm 914 32 0 279197
gemm 914 914 32 19435720
trsm 882 32 0 275391
gemm 882 882 32 18423522
trsm 850 32 0 276754
gemm 850 850 32 16829351
trsm 818 32 0 365287
gemm 818 818 32 15404917
trsm 786 32 0 237904
gemm 786 786 32 14143717
trsm 754 32 0 436828
gemm 754 754 32 12991879
trsm 722 32 0 219849
gemm 722 722 32 12059382
trsm 1101 32 0 517334
gemm 1101 1101 32 28054518
trsm 1069 32 0 364234
gemm 1069 1069 32 26783755
trsm 1037 32 0 328386
gemm 1037 1037 32 24830687
trsm 1005 32 0 382276
gemm 1005 1005 32 23233433
trsm 973 32 0 382859
gemm 973 973 32 21943121
trsm 941 32 0 408787
gemm 941 941 32 20783677
trsm 909 32 0 276170
gemm 909 909 32 19135893
trsm 877 32 0 429318
gemm 877 877 32 18146230
trsm 845 32 0 256049
gemm 845 845 32 16595342
trsm 823 22 0 199491
gemm 823 823 22 10737667
trsm 978 32 0 467100
gemm 978 978 32 22190070
trsm 946 32 0 283123
gemm 946 946 32 21546949
trsm 914 32 0 280932
gemm 914 914 32 19382123
trsm 882 32 0 310055
gemm 882 882 32 18053893
trsm 850 32 0 256730
gemm 850 850 32 16715993
trsm 818 32 0 307510
gemm 818 818 32 15157792
trsm 786 32 0 269149
gemm 786 786 32 14434776
trsm 754 32 0 270445
gemm 754 754 32 13309446
trsm 722 32 0 216289
gemm 722 722 32 12008584
trsm 690 32 0 206351
gemm 690 690 32 11048544
trsm 658 32 0 197856
gemm 658 658 32 10349343
trsm 626 32 0 190281
gemm 626 626 32 9177887
trsm 594 32 0 180693
gemm 594 594 32 8097042
trsm 562 32 0 180324
gemm 562 562 32 7202469
trsm 530 32 0 226608
gemm 530 530 32 6360253
trsm 498 32 0 149714
gemm 498 498 32 5701447
trsm 466 32 0 140388
gemm 466 466 32 5040269
trsm 434 32 0 133343
gemm 434 434 32 4308676
trsm 402 32 0 121439
gemm 402 402 32 3719862
trsm 370 32 0 112654
gemm 370 370 32 4070560
trsm 338 32 0 143217
gemm 338 338 32 2549040
trsm 306 32 0 102230
gemm 306 306 32 2132720
trsm 274 32 0 83838
gemm 274 274 32 1757373
trsm 242 32 0 74437
gemm 242 242 32 1276122
trsm 210 32 0 65131
gemm 210 210 32 1007558
trsm 178 32 0 56655
gemm 178 178 32 773408
trsm 146 32 0 46224
gemm 146 146 32 435602
trsm 114 32 0 38070
gemm 114 114 32 408002
trsm 82 32 0 28694
gemm 82 82 32 147342
trsm 50 32 0 15625
gemm 50 50 32 79775
trsm 18 32 0 6358
gemm 18 18 32 6840
trsm 0 18 0 163
gemm 0 0 18 100


==> anc/ozaki25_fp8_artifact/verify/alg4_fidelity.py <==
#!/usr/bin/env python3
"""Differential test: Algorithm 4 (SELECT-SCHEDULE) as PRINTED vs params.rate_rec.

The paper asserts, in the paragraph introducing Algorithm 4, that the algorithm
"is the exact content of ``rate_rec`` in ``params.py``".  That is a claim about
a correspondence between prose and code, and the class of defect it can hide is
exactly the one the storage-ledger audit already caught once: a term present in
one and absent from the other, invisible on square shapes.

So it is tested rather than asserted.  Below is an INDEPENDENT transcription of
the printed pseudocode -- written from the rendered algorithm, not from
rate_rec -- evaluated against params.rate_rec over a shape/route/platform grid
that deliberately includes the tall/skinny and small-batch corners where the
two ledgers previously disagreed.  Any relative deviation above 1e-12 is a
mismatch between what the paper says and what the engine does.

Deliberate scope note: the transcription reproduces the algorithm's OBSERVABLE
behaviour (winning rate and winning tag).  rate_rec additionally carries a dead
branch -- the tag literal "grid-fused", reachable only if Q_red > 0 and S_k = 1,
which is unsatisfiable because Q_red is proportional to (S_k - 1).  The
algorithm prints the three reachable tags only; this script asserts the dead
branch really is dead rather than quietly transcribing it.
"""
import math
import os
import sys

sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), ".."))
import params as P  # noqa: E402

INF = float("inf")


# ---------------------------------------------------------------- Algorithm 4
def _compute_rate_printed(pl, nu, m, n, k, lam):
    """Lines 28-33 of Algorithm 4, transcribed."""
    alpha, r, kind, prm = P.ROUTES[nu]
    P_roof = P.PLATFORMS[pl]["PF8"] / alpha                       # line 29
    nb = 2.0 * m * n / (m + n)
    # c_q^res and a_INT8 are the two Table-3 columns; a_INT8 is "---" (absent)
    # on the pure-SIMT rows, whose c_q^res column carries the daggered total.
    if kind == "tensor":
        cq_res, a_int8 = P.CQRES[nu], prm
    else:
        cq_res, a_int8 = prm, None
    sigma = lam * cq_res * r / nb + P.N_garner(r) / (2.0 * k)      # line 31
    delta = (lam * a_int8 / nb) if a_int8 is not None else 0.0     # line 32
    r_simt = P.P_SIMT / sigma if sigma > 0 else INF                # unloaded -> inf
    r_int = (P.PLATFORMS[pl]["TMAC"] / delta) if delta > 0 else INF
    return min(P_roof, r_simt, r_int)                              # line 33


def _lambda_printed(Z, W, phi):
    """Line 27: L2 bytes per useful FLOP of an L2-resident workspace."""
    w = Z / W
    return w + max(phi, w)


def select_schedule_printed(pl, nu, m, n, k, op="gemm"):
    """Algorithm 4, lines 1-25.  Returns (rate, tag)."""
    st = P.ROUTE_SET[nu]
    p = P.PLANES[st]
    r = P.ROUTES[nu][1]
    B = P.BW[pl]
    BL2 = P.B_L2[pl]
    TILE, C, Rstar = P.TILE, P.CLUSTER_CTAS, P.REACH_SINGLE

    # line 2: SYRK -> W <- mnk, one operand, mn terms halved
    if op == "syrk":
        W = float(m) * n * k
        Q0 = 8.0 * m * k + 8.0 * m * n / 2.0
        n_uniq = float(k) * m
        tri = 0.5
    else:
        W = 2.0 * m * n * k
        Q0 = 8.0 * (k * (m + n) + m * n)
        n_uniq = float(k) * (m + n)
        tri = 1.0

    Sk = max(1, math.ceil(k / P.K_SLAB))                           # line 3
    Q_red = tri * 8.0 * r * m * n * (Sk - 1)
    Tm, Tn = math.ceil(m / TILE), math.ceil(n / TILE)              # line 4
    cand = []

    def add(rate, tag):
        cand.append((rate, tag))

    def mem(qp):
        return B * W / (Q0 + qp)

    if Tm * Tn <= C:                                               # line 5
        rho = _compute_rate_printed(pl, nu, m, n, k, 1.0)          # line 6
        if Sk == 1:                                                # line 7
            add(min(rho, B * W / Q0), "grid-fused-nosplit")        # line 8
        elif tri * 4.0 * r * m * n > P.C_L2:                       # line 9
            add(min(rho, mem(Q_red)), "splitk")                    # line 10
        else:                                                      # line 11
            add(min(rho, B * W / Q0, BL2 * W / Q_red), "splitk")   # line 12
    else:                                                          # line 13
        lam_A, lam_B = math.ceil(n / Rstar), math.ceil(m / Rstar)  # line 14
        lam_eff = (m * lam_A + n * lam_B) / (m + n)
        rho_lam = _compute_rate_printed(pl, nu, m, n, k, lam_eff)  # line 15
        rho_1 = _compute_rate_printed(pl, nu, m, n, k, 1.0)
        Q_re = max(0.0, 8.0 * (m * k * (lam_A - 1)                 # line 16
                               + k * n * (lam_B - 1)))
        add(min(rho_lam, mem(Q_red + Q_re)), "on-the-fly")         # line 17
        if p * k * min(m, n) <= P.C_L2:                            # line 18
            feed = _lambda_printed(p * k * min(m, n), W, p / (2.0 * TILE))
            add(min(rho_lam, mem(Q_red), BL2 / feed), "hybrid-L2")  # line 19
        if p * n_uniq <= P.C_L2:                                   # line 20
            feed = _lambda_printed(p * n_uniq, W, p / TILE)
            add(min(rho_1, mem(Q_red), BL2 / feed), "mat-L2")      # line 21
        else:                                                      # line 22
            Q_plane = Q_red + 2.0 * p * n_uniq                     # line 23
            add(min(rho_1, mem(Q_plane), B * TILE / p), "mat-HBM")  # line 24
    return max(cand)                                               # line 25


# ---------------------------------------------------------------- the grid
def _grid():
    """Shapes chosen to exercise every branch, incl. the tall/skinny corner
    (nbar << TILE) where the mat-HBM and mat-L2 omissions used to hide."""
    shapes = [
        (64, 64, 64), (128, 128, 128), (256, 256, 256), (512, 512, 512),
        (666, 666, 666), (1024, 1024, 1024), (4096, 4096, 4096),
        (8192, 8192, 8192), (16384, 16384, 16384), (40000, 40000, 40000),
        # tall / skinny and small-batch: nbar far below TILE
        (1953, 21, 4325), (45895, 21, 93), (100000, 8, 512), (32768, 16, 2048),
        (21, 1953, 4325), (8, 100000, 512), (200000, 32, 64), (64, 200000, 64),
        # split-k corners (K_SLAB = 4096)
        (128, 128, 4095), (128, 128, 4096), (128, 128, 4097), (128, 128, 65536),
        (512, 512, 100000), (2048, 64, 40000),
        # single-cluster boundary: Tm*Tn <= 16
        (256, 256, 8192), (64, 1024, 4096), (1024, 64, 4096), (320, 192, 777),
        # capacity boundaries around C_L2 = 126 MB
        (2048, 2048, 2048), (3000, 3000, 700), (700, 3000, 3000),
    ]
    # ROUTE_SET is the schedulable universe: rate_rec needs a modulus set to
    # price plane bytes, so route Dt (tabulated but never scheduled) is out.
    for pl in P.PLATFORMS:
        for nu in P.ROUTE_SET:
            for (m, n, k) in shapes:
                for op in ("gemm", "syrk"):
                    yield pl, nu, m, n, k, op


def main():
    bad, checked = [], 0
    tags_printed, tags_engine = {}, {}
    for pl, nu, m, n, k, op in _grid():
        got_rate, got_tag = select_schedule_printed(pl, nu, m, n, k, op)
        audit = {}
        exp_rate = P.rate_rec(pl, nu, m, n, k, op=op, audit=audit)
        exp_tag = audit["tag"]
        checked += 1
        tags_printed[got_tag] = tags_printed.get(got_tag, 0) + 1
        tags_engine[exp_tag] = tags_engine.get(exp_tag, 0) + 1
        den = max(abs(exp_rate), 1.0)
        if abs(got_rate - exp_rate) / den > 1e-12:
            bad.append("RATE %s %s %s (%d,%d,%d): printed %.6e vs engine %.6e"
                       % (pl, nu, op, m, n, k, got_rate, exp_rate))
        elif got_tag != exp_tag:
            bad.append("TAG  %s %s %s (%d,%d,%d): printed %s vs engine %s"
                       % (pl, nu, op, m, n, k, got_tag, exp_tag))

    # the dead branch the algorithm deliberately does not print
    dead = [t for t in tags_engine if t == "grid-fused"]
    if dead:
        bad.append("tag 'grid-fused' is NOT dead: the algorithm omits a "
                   "reachable branch")

    print("Algorithm 4 fidelity: %d (platform, route, shape, op) points" % checked)
    print("  tags from the printed algorithm: %s"
          % ", ".join("%s=%d" % kv for kv in sorted(tags_printed.items())))
    print("  tags from params.rate_rec     : %s"
          % ", ".join("%s=%d" % kv for kv in sorted(tags_engine.items())))
    if bad:
        print("\nMISMATCHES (%d):" % len(bad))
        for b in bad[:40]:
            print("  " + b)
        return 1
    print("\nPASS: the printed Algorithm 4 reproduces rate_rec exactly "
          "(rate and winning tag) at every point.")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify/blocking.py <==
#!/usr/bin/env python3
"""Modulus blocking: the exact live-accumulator count.

The naive formula ceil(N_acc / n_blk) is a LOWER BOUND that is generally NOT
attainable, because the blocks partition MODULI, not accumulators: a modulus
contributes its whole width w(i) in {2,3} to whichever block holds it.  With
r moduli and n_blk blocks the live count is

    N_live(n_blk) = min over partitions of  max over blocks of  sum of w(i).

This is a multiway-number-partitioning problem; at these sizes (r <= 15,
w in {2,3}) it is solved exactly by brute force over counts, since moduli of
equal width are interchangeable.

Consequence checked here: for E (r=13) and A (r=15) at n_blk=2 the true
counts are 14 and 16, NOT the 13 and 15 that ceil(N_acc/2) suggests, because
r is odd.  n_blk=3 gives a uniform 10 tiles on every route.
"""
import sys, os, json, math, itertools
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

TILE = 64
BYTES_PER_ACC = TILE * TILE * 4          # fp32 accumulator tile = 16 KiB
TMEM_KIB = 256                           # 512 columns x 128 lanes


def widths(tag, substrate="e4m3"):
    """Per-modulus accumulator widths w(i) from the frozen kernel.

    Two things here used to be wrong together, and each hid the other.  The
    default substrate was "int8" -- on papers whose substrate is fp8 on every
    route, where "INT8-tens." names the deconstruction host and never the MMA
    substrate -- and the return filtered `if v["N_acc"]`, silently dropping
    any modulus the layout search had left unresolved.  The e4m3 rows had six
    such moduli (S's 9-bit tail, which needs the carry-corrected closed form
    of Lemma 1, not a canonical split), so reading the correct substrate would
    have returned six widths and reported r = 6 for a 12-modulus set, while
    the int8 rows happened to be complete.  Both are fixed: read the fp8 rows,
    and assert completeness rather than filtering it away.
    """
    here = os.path.dirname(os.path.abspath(__file__))
    d = json.load(open(os.path.join(here, "nacc_table.json")))
    det = d[substrate][tag]["detail"]
    w = [v["N_acc"] for v in det.values()]
    assert all(x in (2, 3) for x in w), (tag, substrate, w)
    assert not d[substrate][tag]["infeasible"], d[substrate][tag]["infeasible"]
    assert sum(w) == d[substrate][tag]["N_acc"], (tag, sum(w))
    return w


def n_live(w, n_blk):
    """Exact optimum: min over partitions of max block load.

    Moduli of equal width are interchangeable, so enumerate only the
    multiset of (n2, n3) counts assigned to each block.
    """
    n2 = sum(1 for x in w if x == 2)
    n3 = sum(1 for x in w if x == 3)
    if n_blk == 1:
        return 2 * n2 + 3 * n3
    best = [10**9]

    def rec(b, r2, r3, cur_max):
        if cur_max >= best[0]:
            return
        if b == 1:                                   # last block takes the rest
            best[0] = min(best[0], max(cur_max, 2 * r2 + 3 * r3))
            return
        for a2 in range(r2 + 1):
            for a3 in range(r3 + 1):
                load = 2 * a2 + 3 * a3
                if load >= best[0]:
                    continue
                rec(b - 1, r2 - a2, r3 - a3, max(cur_max, load))

    rec(n_blk, n2, n3, 0)
    return best[0]


def main():
    ok = True
    print("=" * 74)
    print("modulus blocking: live accumulator tiles, T=64 (16 KiB per tile)")
    print(f"TMEM budget = {TMEM_KIB} KiB = {TMEM_KIB // 16} tiles")
    print()
    # The three SCHEDULABLE sets.  D is deliberately NOT here: every check
    # below ("uniform 10 tiles at n_blk=3", "smallest n_blk with slack is 3",
    # "A sits exactly at budget") is a statement about the design points, and
    # D satisfies none of them -- it is 12 tiles at n_blk=3, and adding it to
    # this tuple would turn four passing design-point checks into failures.
    # D is instead reported and checked as its own excluded row further down.
    tags = ("S", "E", "A")
    W = {t: widths(t) for t in tags}
    for t in tags:
        w = W[t]
        n2 = sum(1 for x in w if x == 2); n3 = sum(1 for x in w if x == 3)
        print(f"  {t}: r={len(w)}  widths {n2}x2 + {n3}x3  N_acc={sum(w)}  2r={2*len(w)}")
    print()
    print(f"  {'n_blk':>5s} " + " ".join(f"{t:>18s}" for t in tags)
          + f" {'uniform fit?':>13s}")
    rows = {}
    for nb in range(1, 7):
        cells, fits = [], True
        for t in tags:
            L = n_live(W[t], nb)
            kib = L * BYTES_PER_ACC // 1024
            naive = math.ceil(sum(W[t]) / nb)
            flag = "" if L == naive else f" (naive {naive})"
            cells.append(f"{L:2d} tiles {kib:3d} KiB{flag}")
            fits &= (kib <= TMEM_KIB)
            rows[(nb, t)] = (L, kib)
        print(f"  {nb:5d} " + " ".join(f"{c:>18s}" for c in cells)
              + f" {'YES' if fits else 'no':>13s}")

    print()
    print("checks")
    # 1. the naive ceil(N_acc/n_blk) is NOT attainable for odd r at n_blk=2
    for t, exp in (("S", 15), ("E", 14), ("A", 16)):
        got = n_live(W[t], 2)
        print(f"  n_blk=2  {t}: {got} tiles (expect {exp})"
              f"  {'OK' if got == exp else 'MISMATCH'}")
        ok &= (got == exp)
    # 2. n_blk=3 is uniform at 10 tiles = 160 KiB on every route
    for t in tags:
        got = n_live(W[t], 3)
        print(f"  n_blk=3  {t}: {got} tiles = {got*BYTES_PER_ACC//1024} KiB"
              f"  {'OK' if got == 10 else 'MISMATCH'}")
        ok &= (got == 10)
    # 3. A at n_blk=2 is EXACTLY at budget, with zero headroom
    LA, kibA = rows[(2, "A")]
    print(f"  A at n_blk=2 is {kibA} KiB vs {TMEM_KIB} KiB budget: "
          f"headroom {TMEM_KIB - kibA} KiB")
    ok &= (kibA == TMEM_KIB)
    # 4. smallest n_blk that fits every route with headroom to spare
    best = min(nb for nb in range(1, 7)
               if all(rows[(nb, t)][1] < TMEM_KIB for t in tags))
    print(f"  smallest n_blk fitting all routes with slack: {best}")
    ok &= (best == 3)

    # ------------------------------------------- the EXCLUDED candidate, D
    # Ozaki 2.5 prints D's TMEM footprint as part of the argument for leaving
    # route Dt out of the menu, and for two revisions that footprint was
    # "272 KiB" -- which is 4r-per-output arithmetic (4 * 17 = 68 B per output
    # x 64 x 64 = 272 KiB), the same 4r error corrected everywhere else in
    # these papers.  The true unblocked ask is 4 * N_acc = 4 * 34 = 136 B per
    # output = 544 KiB, and at the operating point n_blk=2 it is 288 KiB.
    #
    # 272 KiB is a treacherous number here: it is ALSO the correct 64x32 ask
    # (64*32*4*34/1024 = 272), because N_acc = 2r makes 4r*T*T and 4*N_acc*T*(T/2)
    # numerically identical for D.  A reader cannot tell the wrong 64x64 figure
    # from the right 64x32 one by inspection, which is exactly why this row has
    # to be computed rather than quoted.  The tile in force is 64x64.
    #
    # The correction does NOT rescue D -- it changes the reason.  D is excluded
    # not because it cannot fit (it fits at n_blk=3), but because fitting costs
    # it the doubled fp64 re-read charge, and because route Dt's roof is
    # 337 TF, the lowest in the menu.
    wD = widths("D")
    print()
    print("excluded candidate D (route Dt: tabulated, never scheduled)")
    print(f"  D: r={len(wD)}  widths {sum(1 for x in wD if x==2)}x2 + "
          f"{sum(1 for x in wD if x==3)}x3  N_acc={sum(wD)}  2r={2*len(wD)}")
    ok &= (len(wD) == 17 and sum(wD) == 34)
    for nb, exp_tiles in ((1, 34), (2, 18), (3, 12)):
        L = n_live(wD, nb)
        kib = L * BYTES_PER_ACC // 1024
        verdict = "fits" if kib <= TMEM_KIB else f"EXCEEDS by {kib-TMEM_KIB} KiB"
        print(f"  n_blk={nb}: {L:2d} tiles = {kib:3d} KiB  ({verdict})"
              f"  {'OK' if L == exp_tiles else 'MISMATCH'}")
        ok &= (L == exp_tiles)
    # the two load-bearing consequences, asserted rather than narrated
    ok &= (n_live(wD, 2) * BYTES_PER_ACC // 1024 == 288 > TMEM_KIB)
    ok &= (n_live(wD, 3) * BYTES_PER_ACC // 1024 == 192 <= TMEM_KIB)
    # and the retracted figure must not be reachable from any honest 64x64 ask
    ok &= all(n_live(wD, nb) * BYTES_PER_ACC // 1024 != 272 for nb in range(1, 8))
    print("  => D does NOT fit at the n_blk=2 operating point (288 > 256 KiB),")
    print("     but DOES fit at n_blk=3 (192 KiB) -- so the exclusion rests on")
    print("     the doubled re-read charge and Dt's 337 TF roof, not capacity.")
    print("  => no n_blk gives 272 KiB at T=64; the retracted figure was 4r.")

    # ---------------------------------------------------------------- cost
    # Blocking is free in PLANE traffic (moduli are disjoint), but the block
    # loop must ENCLOSE the k-loop, because an accumulator persists across the
    # whole slab.  So the slab is traversed n_blk times, and each traversal
    # re-reads the fp64 source tile (each traversal converts only its own
    # moduli, so conversion work does NOT multiply).  The extra demand is
    #     (n_blk - 1) * 8 / T   bytes per useful fp64 FLOP,
    # served from L2 (the cluster's fp64 slab panels are a few tens of MB).
    import params as P
    B_L2 = P.B_L2["Rubin"]
    FLOOR = 235.3e12                       # Rubin reach-limited floor, T=64
    print()
    print("cost of blocking: fp64 slab re-reads, (n_blk-1)*8/T B/FLOP")
    print(f"  at the {FLOOR/1e12:.1f} TF floor, L2 supply = {B_L2/1e12:.0f} TB/s")
    print(f"  {'n_blk':>5s} {'extra B/FLOP':>13s} {'extra TB/s':>11s} {'% of L2':>8s}")
    for nb in (1, 2, 3, 4):
        bpf = (nb - 1) * 8.0 / TILE
        tbs = bpf * FLOOR
        print(f"  {nb:5d} {bpf:13.3f} {tbs/1e12:11.1f} {100*tbs/B_L2:7.1f}%")
    frac2 = (1 * 8.0 / TILE) * FLOOR / B_L2
    frac3 = (2 * 8.0 / TILE) * FLOOR / B_L2
    print(f"  -> n_blk=2 spends {100*frac2:.0f}% of L2 on re-reads; "
          f"n_blk=3 spends {100*frac3:.0f}%.")
    ok &= (0.30 < frac2 < 0.36) and (0.62 < frac3 < 0.70)
    print("  => n_blk=2 is the operating point; n_blk=3 is a fallback that")
    print("     doubles the re-read charge.  At n_blk=2, A sits EXACTLY at the")
    print("     256 KiB TMEM budget -- a further reason A is not a design point.")

    # ------------------------------------------------ can blocking buy tiles?
    # Tempting claim: "modulus blocking makes a bigger output tile free, since
    # you can always raise n_blk until the live set fits."  It does not.
    # Raising T raises the rate the tile unlocks, and the re-read bill is
    # (n_blk-1)*8/T * rate -- the T in the denominator is cancelled by the
    # rate in the numerator, so the bill does NOT fall with T.  Meanwhile the
    # n_blk needed to fit a fixed TMEM grows like T^2.  Blocking therefore
    # cannot substitute for TMEM area; the area ask at larger tiles is real.
    sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
    from cluster_map import reach, floor_at            # noqa: E402
    print()
    print("does blocking make a larger tile free?  (C=16 = 4x4 cluster)")
    print(f"  {'T':>4s} {'rate TF':>8s} {'n_blk needed':>13s} "
          f"{'n_blk L2 affords':>17s} {'TMEM at n_blk=2':>17s}")
    for T in (64, 96, 128, 192):
        tile_kib = T * T * 4 / 1024.0
        cap = int(TMEM_KIB // tile_kib)
        rate = floor_at(reach(4, 4, T))
        need = {}
        for t in tags:
            r = len(W[t])
            need[t] = next((nb for nb in range(1, r + 1)
                            if n_live(W[t], nb) <= cap), None)
        afford = int(B_L2 * T / (8.0 * rate)) + 1        # (n_blk-1)*8/T*rate<=B_L2
        at2 = [n_live(W[t], 2) * tile_kib / TMEM_KIB for t in tags]
        needs = "/".join("--" if need[t] is None else str(need[t]) for t in tags)
        print(f"  {T:4d} {rate/1e12:8.1f} {needs:>13s} {afford:17d} "
              f"{'/'.join(f'{x:.1f}x' for x in at2):>17s}")
        if T >= 96:
            bad = all(need[t] is None or need[t] > afford for t in tags)
            ok &= bad          # every route beyond T=64 must FAIL the trade
    print("  'n_blk needed' = smallest blocking that fits 256 KiB TMEM (-- = none")
    print("  at n_blk<=r, beyond which blocking stops being operand-free);")
    print("  'n_blk L2 affords' = largest blocking whose re-read bill fits L2.")
    print("  Needed > afforded at every T>64: blocking cannot buy tile area.")

    print()
    print("RESULT:", "PASS" if ok else "FAIL")
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ozaki25_fp8_artifact/verify/cluster_map.py <==
#!/usr/bin/env python3
"""Cluster-map ledger: producer/consumer assignment, DSM byte charge, and the
reach arithmetic for the 4x4, 64x64 fused schedule.

Every number printed here is quoted in Part 1 Appendix (cluster map paragraph)
and in Ozaki 2.5.  Nothing here is a fit: the DSM charge is a counting argument
over the producer/consumer sets defined below.

Producer/consumer map (c x c cluster of CTAs, tile T, output edge E = cT):
  CTA (i,j) owns output tile C[iT:(i+1)T, jT:(j+1)T].
  Within a k-slab of depth K, split k into c chunks of K/c.
    * CTA (i,j) PRODUCES the residue planes of A[iT:(i+1)T, chunk j]
      and of B[chunk i, jT:(j+1)T].
    -> every plane byte of the slab is produced exactly ONCE (lambda = 1),
       and the production load is perfectly balanced (each CTA converts
       T*(K/c) elements of A and (K/c)*T of B).
  Consumers:
    * A row-panel i is consumed by the c CTAs (i, 0..c-1);
    * B col-panel j is consumed by the c CTAs (0..c-1, j).
    -> each produced byte is needed by c CTAs, held by 1, so (c-1) remote
       deliveries over the distributed shared memory (DSM) crossbar.
"""
import sys, os, math
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
import params as P

T = P.TILE                                  # 64
PSTORE = dict(P.PLANES)                     # stored planes per scalar; DERIVED
assert PSTORE == {"S": 30, "E": 33, "A": 44}, PSTORE   # A: 256=16^2 is a square
ROUTE_OF = {"S": "S2L", "E": "Et", "A": "At"}
ALPHA = {k: P.ROUTES[v][0] for k, v in ROUTE_OF.items()}


def reach(cm, cn, T=T):
    """Harmonic reach of a cm x cn cluster at tile edge T (square-tile case)."""
    return 2.0 * T * cm * cn / (cm + cn)


def set_reach(R):
    P.REACH_SINGLE = R
    for f in (P._lam_pair, P._lam_eff):     # defaults bound at def-time
        d = list(f.__defaults__); d[0] = R; f.__defaults__ = tuple(d)


def floor_at(R, pl="Rubin", m=4096, n=4096, k=4096):
    r0 = P.REACH_SINGLE
    set_reach(R)
    try:
        return max(P.rate_rec(pl, nm, m, n, k) for nm in P.MENU)
    finally:
        set_reach(r0)


def main():
    ok = True
    print("=" * 74)
    print("1. producer/consumer balance check (c=4, T=64, K=4096)")
    c, K = 4, P.K_SLAB
    E = c * T
    produced = 0
    consumed_local = 0
    for i in range(c):
        for j in range(c):
            produced += T * (K // c) + (K // c) * T          # A frag + B frag
            consumed_local += T * (K // c) + (K // c) * T
    need = E * K + K * E                                     # A slab + B slab
    print(f"   scalars produced across cluster : {produced}")
    print(f"   scalars the slab actually needs : {need}")
    print(f"   lambda within cluster            : {produced/need:.4f}  (must be 1.0)")
    ok &= (produced == need)

    print()
    print("2. DSM byte charge  =  (c-1)/c  x  operand demand")
    print("   operand demand  = p_store / T           B per useful FP64 FLOP")
    print("   DSM demand      = (c-1)/c * p_store / T B per useful FP64 FLOP")
    print("   at a route's own roof the operand ratio is p_store/alpha (tile- and")
    print("   platform-independent); the DSM ratio is (1-1/c) times that.")
    print()
    print(f"   {'route':5s} {'p_st':>5s} {'alpha':>6s} {'op B/F':>8s} "
          f"{'DSM B/F':>8s} {'op ratio':>9s} {'DSM ratio':>10s} {'DSM TB/s':>9s}")
    Pfp8 = P.PLATFORMS["Rubin"]["PF8"]
    supply = Pfp8 / T                                        # B/s at the FP8 roof
    for tag in ("S", "E", "A"):
        p, a = PSTORE[tag], ALPHA[tag]
        opbf = p / T
        dsmbf = (c - 1) / c * opbf
        oprat = p / a
        dsmrat = (1 - 1.0 / c) * oprat
        rt = P.roof("Rubin", ROUTE_OF[tag])
        print(f"   {tag:5s} {p:5d} {a:6d} {opbf:8.4f} {dsmbf:8.4f} "
              f"{oprat:9.3f} {dsmrat:10.3f} {dsmbf*rt/1e12:9.1f}")
        # closed form must equal the direct evaluation at the route's own roof
        assert abs(opbf * rt - oprat * supply) < 1e-3 * supply, tag
        ok &= (dsmrat < 1.0)
    print(f"   on-chip operand supply at the FP8 roof, T={T}: "
          f"P_fp8/T = {supply/1e12:.1f} TB/s")

    print()
    print("3. reach and floor vs cluster shape (T=64, Rubin, m=n=k=4096)")
    print(f"   {'C':>4s} {'shape':>7s} {'reach R':>9s} {'floor TF':>9s}")
    for C, sh in ((4, (2, 2)), (8, (4, 2)), (16, (4, 4)),
                  (32, (8, 4)), (64, (8, 8)), (128, (16, 8))):
        R = reach(*sh)
        print(f"   {C:4d} {sh[0]}x{sh[1]:<5d} {R:9.2f} {floor_at(R)/1e12:9.1f}")

    print()
    print("4. tile-shrink penalty (the alternative to modulus blocking)")
    for lab, (Tm, Tn) in (("64x64", (64, 64)), ("64x32", (64, 32))):
        em, en = 4 * Tm, 4 * Tn
        R = 2.0 * em * en / (em + en)
        print(f"   {lab} tile in 4x4 cluster: edges {em}x{en}, R={R:.2f}, "
              f"floor={floor_at(R)/1e12:.1f} TF")
    r64 = floor_at(2.0 * 256 * 256 / 512) / 1e12
    r32 = floor_at(2.0 * 256 * 128 / 384) / 1e12
    print(f"   loss from halving the tile: {100*(1-r32/r64):.1f}%")

    print()
    print("RESULT:", "PASS" if ok else "FAIL")
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ozaki25_fp8_artifact/verify/figure_scale.py <==
#!/usr/bin/env python3
"""Gate the printed size of type inside every figure both papers include.

Why this file exists
--------------------
``figstyle.py`` names it.  Line 74 reads:

    # The smallest effective on-page font any in-paper figure is allowed to
    # use.
    # verify/figure_scale.py enforces the *scale* that makes these literal.
    MIN_PRINT_PT = 6.0

and until now no such file existed.  ``MIN_PRINT_PT`` is referenced nowhere
in code -- only in that comment and in a second one, ``render_anatomy.py``
line 60, which asserts "nothing here goes below 6.6".  A printed claim with
no engine behind it is this bundle's named defect class, and a claim of the
form "nothing goes below X" is the worst instance of it, because the
evidence against it lives in a binary nobody opens.

The defect being gated
----------------------
Every figure in this bundle except ``fp8_hierarchy.pdf`` was once authored
at roughly twice the width it is printed at.  ``\\includegraphics[width=
\\linewidth]`` does not crop or reflow: it scales, uniformly, by
requested/emitted.  At scale 0.39-0.58 an 8.0pt matplotlib label reaches
the page at 3.1-4.6pt.  Nothing warns.  The generator's own log says 8.0,
the ``.tex`` says ``\\linewidth``, the compiler is silent, the PDF is
correct at every stage -- and the axis labels are unreadable.  That is a
defect with no textual surface at all, which is why neither
``paper_numbers.py`` (reads ``.tex``) nor ``verify/figure_text.py`` (reads
rendered *strings*, not their size) nor ``float_fit.py`` (reads heights)
can see it.  It is visible only in the arithmetic between two numbers that
live in two different files, and that arithmetic is this script.

Three gates
-----------
A. **Geometry pin.**  ``figstyle.LINEWIDTH_TEXPT`` and ``TEXTHEIGHT_TEXPT``
   must equal what the compiler itself reports in *both* ``.log`` files
   (``geometry`` writes ``* \\textwidth=...`` and ``* v-part:(T,H,B)=...``).
   This gate is first because it is the one that makes B and C mean
   anything: every printed size below is measured against ``\\linewidth``,
   and if that constant were stale, B and C would go on passing while
   measuring the wrong page.  Pinning it to the compiler's own number, from
   both papers, rather than to a comment, is the difference between a
   measurement and a memory.

B. **Scale.**  For every ``\\includegraphics`` in either manuscript:
   requested printed width / emitted ``/MediaBox`` width must be 1.0.  This
   is the original defect stated as an invariant.  It is exact -- there is
   no judgement in it and no tolerance worth arguing about -- so it is the
   load-bearing gate and the one the file is named for.

C. **Floor.**  The smallest type any included figure actually emits, times
   its scale from B, must be at least ``figstyle.MIN_PRINT_PT``.  B alone
   does not imply C: a generator authored at exactly ``\\linewidth`` can
   still set 4pt text, and one did.

Why C needs two relaxations, both stated rather than hidden
-----------------------------------------------------------
A ``Tf`` operand is not always a type size, and a lint that assumes it is
reports correct figures as broken.  A lint with false positives is worse
than no lint: it gets switched off, and the true positives go with it.
Two mechanisms make the naive reading wrong, and they are different in
kind, so they are excused differently.

**1. mathtext scripts.**  matplotlib shrinks each nesting level of
super/subscript by ``_mathtext.SHRINK_FACTOR`` = 0.7 (read off the
installed matplotlib at run time, not assumed here).  ``$n_{q}$`` set at
8.0pt emits its ``q`` at 5.6pt.  So a size *s* is classified as a script
when some **larger** size *t* is present in the same figure with
``|s - 0.7*t| <= 0.01``, and scripts are held to ``0.7 * MIN_PRINT_PT``
= 4.2pt.  The report names the base *t* every time it excuses an *s*.

Two deliberate strictnesses there:

  * only ONE level of nesting is excused, and the rule is explicitly
    stopped from chaining: the base *t* must not itself be a script.  A
    doubly-nested expression draws all three of 8.0, 5.6 and 3.92, so
    without that stop the 3.92 would be excused by the 5.6 that is itself
    only excused by the 8.0, and ``0.49*base`` type would clear a floor
    written for ``0.70*base``.  Every level past the first is held to the
    full ``MIN_PRINT_PT`` instead.  That is a false positive by
    construction for a figure that really does nest twice, and it is the
    right trade: a human then looks at 3.9pt type, which is exactly what
    should happen to it.
  * the base must be strictly larger than the script, which is what makes
    settling the sizes largest-first well-founded.  The relation is then
    strictly decreasing, so it cannot cycle and no size can excuse itself.

**2. Stretched math constructions.**  A wide accent or a grown delimiter
is not set at a size at all.  ``_mathtext.AutoWidthChar`` reads::

    factor = width / char.width
    state.fontsize *= factor

-- the glyph is scaled so it exactly spans the sub-expression it covers,
and the resulting ``Tf`` operand is a geometric stretch factor that
happens to be expressed in points.  ``ozaki25_pipeline.pdf`` emits
``/F5 4.9184762906 Tf`` for the ``\\widehat`` over the ``C`` of
``$\\widehat{C}_{1..r}$``, and the correct hat over a 6.9pt C is exactly
that hat.  Reporting it as "4.92pt type, 1.08pt too small" is wrong, and
no arithmetic on the number alone can tell it from real 4.9pt type.

What does tell them apart is which font it came from.  matplotlib routes
these through a dedicated size-variant font -- the ``ex`` slot of the
fontset -- and nothing else uses it: ``DejaVuFonts._fontmap`` maps
``'ex': 'DejaVu Sans Display'`` and ``StixFonts._fontmap`` maps ``'1'``
through ``'5'`` to ``STIXSizeOneSym`` .. ``STIXSizeFiveSym``.  So glyphs
drawn from a size-variant family are excluded from the floor by font
identity rather than by a threshold on their size, which is categorical
where a threshold would be a guess.  Every exclusion is printed, with the
font that earned it and the sizes dropped, so it is auditable; and a font
whose ``/BaseFont`` cannot be resolved is deliberately NOT excused, since
an unknown font must not be able to excuse itself.

Vacuity, which is the failure mode a size gate is most prone to
---------------------------------------------------------------
A gate that extracts no sizes passes.  Every figure would pass forever if
the extractor stopped understanding matplotlib's PDFs -- a green run
verifying nothing, which is the failure this bundle criticises elsewhere.
So: a figure from which zero ``Tf`` operators are recovered is an ERROR,
not a pass, and the run exits 2 (unrunnable) rather than 0.

Exit status follows the bundle convention used by ``run_all.sh``:
    0  every included figure prints at scale 1.0 and above the floor
    1  a gate failed -- a figure is mis-scaled or sets illegible type
    2  the check could not be run (a PDF yielded no measurable type, a
       width spec this parser does not understand, a missing ``.log``)

Status 2 is deliberate and is never used for a finding.  An unrunnable
check is a declared open obligation; a silent skip is a lie.
"""
import os
import re
import sys
import zlib

HERE = os.path.dirname(os.path.abspath(__file__))
BUNDLE = os.path.dirname(HERE)
PAPER = os.environ.get("OZAKI_PAPER_DIR", os.path.join(BUNDLE, "paper"))
sys.path.insert(0, BUNDLE)

import figstyle as FS                                        # noqa: E402

DOCS = [("Matsuoka_Ozaki25.tex", "Matsuoka_Ozaki25.log", "Ozaki 2.5"),
        ("Matsuoka_FP8_AllYouNeed_Part1_corrected.tex",
         "Matsuoka_FP8_AllYouNeed_Part1_corrected.log", "Part 1")]

# Gate A tolerance: geometry writes the log to 5 decimals, figstyle pins the
# same digits, so anything above rounding is a real divergence.
GEOM_TOL_PT = 0.001
# Gate B tolerance.  The quantity is a ratio of two numbers that should be the
# same number, so this is a float-noise budget, not an engineering margin: the
# defect it exists for was 0.39-0.58, off by 40-60%, and the smallest scale
# error that costs anything legible is several percent.  0.2% is far below one
# and far above the other, so no argument about the exact value can change a
# verdict.
SCALE_TOL = 0.002
SCRIPT_TOL = 0.01           # absolute pt, matching against 0.7*base


# ------------------------------------------------------------------ PDF side
def _streams(raw):
    """Every content stream in a PDF, inflated where it is Flate-compressed."""
    out, undecodable = [], 0
    for m in re.finditer(rb"stream\r?\n", raw):
        s = m.end()
        e = raw.find(b"endstream", s)
        if e < 0:
            continue
        blob = raw[s:e]
        try:
            out.append(zlib.decompress(blob))
        except zlib.error:
            # Font programs and images land here and carry no Tf; scanning the
            # raw bytes anyway is harmless and covers an uncompressed stream.
            out.append(blob)
            undecodable += 1
    return out, undecodable


def mediabox(raw):
    """(width, height) of the first /MediaBox, in PDF points (bp)."""
    m = re.search(rb"/MediaBox\s*\[([^\]]*)\]", raw)
    if not m:
        return None
    try:
        v = [float(x) for x in m.group(1).split()]
    except ValueError:
        return None
    if len(v) != 4:
        return None
    return (v[2] - v[0], v[3] - v[1])


_TF = re.compile(rb"/(F\d+)\s+([\d.]+)\s+Tf")

# The ``ex`` slot of every matplotlib fontset, i.e. the families that exist
# only to supply grown delimiters and wide accents.  See the module docstring:
# a Tf operand against one of these is a stretch factor, not a type size.
_SIZE_VARIANT = re.compile(
    r"(?:STIXSize(?:One|Two|Three|Four|Five)Sym"
    r"|DejaVuSansDisplay"
    r"|DejaVuSans-Display"
    r"|^cmex)", re.I)


def font_map(raw):
    """``{'F3': 'DejaVuSans'}`` -- resource name to subset-stripped BaseFont."""
    objs = {}
    for m in re.finditer(rb"(?:^|[\r\n])(\d+)\s+0\s+obj(.{0,400}?)endobj",
                         raw, re.S):
        body = m.group(2)
        if b"/Font" not in body:
            continue
        bm = re.search(rb"/BaseFont\s*/([A-Za-z0-9+\-]+)", body)
        if bm:
            objs[int(m.group(1))] = bm.group(1).decode("latin-1")
    out = {}
    for m in re.finditer(rb"/(F\d+)\s+(\d+)\s+0\s+R", raw):
        name = objs.get(int(m.group(2)))
        out[m.group(1).decode()] = name.split("+")[-1] if name else None
    return out


def tf_by_font(raw):
    """``{basefont_or_None: {sizes}}`` over every size the content selects."""
    fmap = font_map(raw)
    blobs, _ = _streams(raw)
    out = {}
    for b in blobs:
        for m in _TF.finditer(b):
            try:
                sz = round(float(m.group(2)), 4)
            except ValueError:
                continue
            out.setdefault(fmap.get(m.group(1).decode()), set()).add(sz)
    return out


def split_size_variant(by_font):
    """(sizes to gate, [(font, [sizes]) excluded as stretched math]).

    An unresolved ``/BaseFont`` is gated, never excused: a font that cannot
    be identified must not be able to identify itself as exempt.
    """
    gated, dropped = set(), []
    for font, sizes in by_font.items():
        if font and _SIZE_VARIANT.search(font):
            dropped.append((font, sorted(sizes)))
        else:
            gated |= sizes
    return sorted(gated), sorted(dropped)


def shrink_factor():
    """matplotlib's mathtext script shrink, read from the installed library."""
    try:
        from matplotlib import _mathtext
        return float(_mathtext.SHRINK_FACTOR)
    except Exception:
        try:                                    # matplotlib < 3.5
            from matplotlib import mathtext
            return float(mathtext.SHRINK_FACTOR)
        except Exception:
            return None


def classify(sizes, shrink):
    """{size: base it is a script of, or None}.  One level only.

    Sizes are settled largest-first, so every candidate base ``t`` is already
    classified by the time a smaller ``s`` asks about it.  ``s`` is a script
    only when some strictly larger ``t`` that is **not itself a script** sits
    at ``s/shrink``.

    That second condition is the whole point and the first draft of this
    function did not have it.  Without it the rule chains through the set: a
    doubly-nested script draws all three of ``8.0, 5.6, 3.92``, and 3.92
    would be excused by the 5.6 that is itself only excused by the 8.0 --
    so ``0.49*base`` type would pass a floor written for ``0.70*base``.
    3.92pt is not legible whatever produced it.  Requiring the base to be a
    base holds every nesting level past the first to the full ``MIN_PRINT_PT``,
    which is the honest reading of "one level of shrink is a typographic
    consequence, two is an authoring mistake".

    ``t > s`` is what makes settling largest-first well-founded: the relation
    is strictly decreasing, so it cannot cycle and nothing can excuse itself.
    """
    out = {}
    for s in sorted(sizes, reverse=True):
        base = None
        for t in sorted(sizes, reverse=True):
            if t <= s or out.get(t) is not None:
                continue                    # smaller, or itself a script
            if abs(s - shrink * t) <= SCRIPT_TOL:
                base = t
                break
        out[s] = base
    return out


# ------------------------------------------------------------------ TeX side
_INC = re.compile(r"\\includegraphics\s*(?:\[([^\]]*)\])?\s*\{([^}]*)\}")


def inclusions(path):
    """[(line, optstring, filename)] for every uncommented \\includegraphics."""
    out = []
    with open(path, encoding="utf-8", errors="replace") as fh:
        for i, line in enumerate(fh, 1):
            # A comment starts at the first unescaped '%'.
            cut = None
            for j, ch in enumerate(line):
                if ch == "%" and (j == 0 or line[j - 1] != "\\"):
                    cut = j
                    break
            code = line if cut is None else line[:cut]
            for m in _INC.finditer(code):
                out.append((i, (m.group(1) or "").strip(), m.group(2).strip()))
    return out


_WIDTH = re.compile(r"width\s*=\s*([0-9.]*)\s*\\(linewidth|textwidth|columnwidth)")


def requested_bp(opts, linewidth_bp):
    """Printed width in bp, or (None, reason) if this parser cannot say."""
    if "width" not in opts and "scale" not in opts and "height" not in opts:
        return None, "no width/scale/height key in [%s]" % opts
    m = _WIDTH.search(opts)
    if m:
        frac = float(m.group(1)) if m.group(1) not in ("", ".") else 1.0
        # All three lengths are equal in a one-column article; this bundle's
        # two manuscripts are both one-column, checked by gate A reading
        # \textwidth out of each log.
        return frac * linewidth_bp, None
    return None, "unparsed width spec [%s]" % opts


_TW = re.compile(r"^\*\s*\\textwidth\s*=\s*([0-9.]+)pt", re.M)
_VP = re.compile(r"^\*\s*v-part:\(T,H,B\)=\([0-9.]+pt,\s*([0-9.]+)pt", re.M)


def log_geometry(path):
    """(textwidth_pt, textheight_pt) as the compiler itself reported them."""
    with open(path, encoding="utf-8", errors="replace") as fh:
        s = fh.read()
    w = _TW.search(s)
    h = _VP.search(s)
    return (float(w.group(1)) if w else None,
            float(h.group(1)) if h else None)


# ------------------------------------------------------------------ report
def main():
    fail = 0
    unrunnable = 0
    print("== figure scale and printed-type floor ==")
    print()

    # ---------------------------------------------------------- gate A
    print("-- gate A: the page geometry these measurements are made against")
    lw_pt = None
    for tex, log, label in DOCS:
        lp = os.path.join(PAPER, log)
        if not os.path.exists(lp):
            print("  %-12s  ERROR -- no %s to pin geometry against"
                  % (label, log))
            unrunnable = 1
            continue
        w, h = log_geometry(lp)
        if w is None:
            print("  %-12s  ERROR -- %s carries no geometry report"
                  % (label, log))
            unrunnable = 1
            continue
        lw_pt = w
        ok_w = abs(w - FS.LINEWIDTH_TEXPT) <= GEOM_TOL_PT
        print("  %-12s  \\textwidth  %10.5f pt   figstyle %10.5f pt   %s"
              % (label, w, FS.LINEWIDTH_TEXPT, "ok" if ok_w else "MISMATCH"))
        if not ok_w:
            fail = 1
        if h is not None:
            ok_h = abs(h - FS.TEXTHEIGHT_TEXPT) <= GEOM_TOL_PT
            print("  %-12s  \\textheight %10.5f pt   figstyle %10.5f pt   %s"
                  % ("", h, FS.TEXTHEIGHT_TEXPT, "ok" if ok_h else "MISMATCH"))
            if not ok_h:
                fail = 1
    if lw_pt is None:
        print()
        print("FIGURE-SCALE: UNCHECKED -- no page geometry to measure against")
        return 2
    linewidth_bp = lw_pt / FS.TEXPT_PER_IN * FS.BP_PER_IN
    print("  %-12s  => \\linewidth = %.4f bp, the printed width of every"
          " figure below" % ("", linewidth_bp))
    print()

    # ---------------------------------------------------------- gate B
    print("-- gate B: printed width / emitted MediaBox width  (must be 1.0)")
    used = {}
    cache = {}
    n_inc = 0
    for tex, log, label in DOCS:
        tp = os.path.join(PAPER, tex)
        if not os.path.exists(tp):
            print("  ERROR -- missing %s" % tex)
            unrunnable = 1
            continue
        for line, opts, fname in inclusions(tp):
            n_inc += 1
            pdf = os.path.join(BUNDLE, fname)
            if not os.path.exists(pdf):
                print("  %-9s:%-5d %-30s ERROR -- no such graphic"
                      % (label, line, fname))
                fail = 1
                continue
            if fname not in cache:
                cache[fname] = open(pdf, "rb").read()
            mb = mediabox(cache[fname])
            if mb is None:
                print("  %-9s:%-5d %-30s ERROR -- no /MediaBox"
                      % (label, line, fname))
                unrunnable = 1
                continue
            req, why = requested_bp(opts, linewidth_bp)
            if req is None:
                print("  %-9s:%-5d %-30s UNCHECKED -- %s"
                      % (label, line, fname, why))
                unrunnable = 1
                continue
            scale = req / mb[0]
            ok = abs(scale - 1.0) <= SCALE_TOL
            used.setdefault(fname, []).append(scale)
            print("  %-9s:%-5d %-30s emitted %9.4f bp  printed %9.4f bp"
                  "  scale %6.4f  %s"
                  % (label, line, fname, mb[0], req, scale,
                     "ok" if ok else "MIS-SCALED"))
            if not ok:
                fail = 1
    print("  %d inclusion(s), %d distinct graphic(s)" % (n_inc, len(used)))
    print()

    # ---------------------------------------------------------- gate C
    shrink = shrink_factor()
    if shrink is None:
        print("-- gate C: UNCHECKED -- cannot read matplotlib's SHRINK_FACTOR,"
              " so a script cannot be told from a small base")
        unrunnable = 1
    else:
        floor = FS.MIN_PRINT_PT
        sfloor = shrink * floor
        print("-- gate C: smallest printed type  (base >= %.2f pt, mathtext"
              " script >= %.2f pt = %.2f x %.2f)"
              % (floor, sfloor, shrink, floor))
        for fname in sorted(used):
            scale = max(used[fname])
            by_font = tf_by_font(cache[fname])
            if not by_font:
                print("  %-30s ERROR -- no /F.. Tf operator recovered; this"
                      " gate cannot vouch for a figure it cannot read"
                      % fname)
                unrunnable = 1
                continue
            sizes, dropped = split_size_variant(by_font)
            if not sizes:
                print("  %-30s ERROR -- every size came from a size-variant"
                      " font; nothing left to gate" % fname)
                unrunnable = 1
                continue
            kind = classify(sizes, shrink)
            worst = None
            for s in sizes:
                eff = s * scale
                lim = sfloor if kind[s] is not None else floor
                slack = eff - lim
                if worst is None or slack < worst[0]:
                    worst = (slack, s, eff, lim, kind[s])
            slack, s, eff, lim, base = worst
            note = ("script of %.2f" % base) if base is not None else "base"
            if slack < -1e-6:
                print("  %-30s %6.2f pt %-14s -> %6.2f pt on page, floor"
                      " %.2f   TOO SMALL by %.2f pt"
                      % (fname, s, note, eff, lim, -slack))
                fail = 1
            else:
                print("  %-30s %6.2f pt %-14s -> %6.2f pt on page, floor"
                      " %.2f   ok (+%.2f)"
                      % (fname, s, note, eff, lim, slack))
            for font, ds in dropped:
                print("  %-30s   not gated: %s %s -- stretched math, the Tf"
                      " operand is a span not a size"
                      % ("", font, ["%.4g" % d for d in ds]))
        print()

    # ---------------------------------------------------------- skipped
    onpage = set(used)
    others = sorted(f for f in os.listdir(BUNDLE)
                    if f.endswith(".pdf") and f not in onpage)
    if others:
        print("-- not gated: %d generated PDF(s) neither manuscript includes"
              % len(others))
        for f in others:
            raw = open(os.path.join(BUNDLE, f), "rb").read()
            mb = mediabox(raw)
            print("  %-30s %s bp wide, no inclusion site -- no printed size"
                  " to check" % (f, ("%.1f" % mb[0]) if mb else "?"))
        print()

    if fail:
        print("FIGURE-SCALE: FAIL -- an included figure is mis-scaled or sets"
              " type below the floor figstyle.py declares")
        return 1
    if unrunnable:
        print("FIGURE-SCALE: UNCHECKED -- a gate could not be run; see the"
              " ERROR/UNCHECKED lines above")
        return 2
    print("FIGURE-SCALE: PASS -- %d inclusion(s) at scale 1.0, and every"
          " included figure's smallest type prints at or above %.2f pt"
          % (n_inc, FS.MIN_PRINT_PT))
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify/figure_scale_negtest.py <==
#!/usr/bin/env python3
"""Negative test for ``verify/figure_scale.py``: prove the gate still fires.

``figure_scale.py`` prints PASS on both manuscripts.  That line is worth
exactly as much as this file's evidence that PASS is not the only thing it
can print -- and for a *size* gate the point is sharper than usual, because
the quantity it measures lives in a compressed stream inside a binary.  If
the extractor ever stopped understanding matplotlib's PDFs, every figure
would pass forever and the run would stay green while verifying nothing.

One case per line below, and the list is the count -- the summary line the
run prints derives its total from the cases that actually reported, so this
file cannot come to disagree with itself.  Each case must make the gate say
something other than PASS, and the difference has to be the RIGHT one: a
gate that fails for the wrong reason is still a gate that does not measure
what it claims.

  N1  a manuscript asking for 0.5\\linewidth   -> gate B MIS-SCALED, exit 1
  N2  an emitted /MediaBox doubled             -> gate B MIS-SCALED, exit 1
  N3  a synthetic figure setting 3.0pt type    -> gate C TOO SMALL, exit 1
  N4  stretched math must NOT be reported      -> ok + "not gated", exit 0
  N5  ...the same tree with the relaxation off -> at least one ok flips
  N6  a /BaseFont the parser cannot resolve    -> gated, never excused
  N7  a figure that emits no type at all       -> ERROR, exit 2
  N8  a .log reporting a different \\textwidth  -> gate A MISMATCH, exit 1
  N9  both .log files absent                   -> UNCHECKED, exit 2
  N10 an included graphic missing              -> ERROR, exit 1
  N11 a width spec this parser cannot read     -> UNCHECKED, exit 2
  N12 the script rule, exercised directly

N4 and N5 are the pair that earned this file.  Gate C's first run reported
``ozaki25_pipeline.pdf`` as "4.92pt type, 1.08pt too small"; the glyph is
the ``\\widehat`` of ``$\\widehat{C}_{1..r}$``, drawn from a size-variant
font, where matplotlib sets ``state.fontsize *= width/char.width`` so the
``Tf`` operand is a geometric span rather than a type size.  A correct hat
over a 6.9pt C is exactly that hat.  N4 pins the relaxation that keeps the
gate quiet about it; N5 disables that relaxation in a copy of the gate and
requires the verdict to move, because a relaxation that changes no verdict
is indistinguishable from dead code.  N5 asserts the *direction* only --
which figures flip is derived from the run, never listed here.

N6 is the other half of N4 and the reason the relaxation is safe: a
``/BaseFont`` this parser cannot resolve must NOT be able to excuse itself.
The same shipped file that passes N4 must fail once its font name is
unreadable, on identical pixels.  Its subject is the figure N5 showed
*flipping*, because only there is the excuse load-bearing -- most excused
glyphs sit above the floor and would pass gated, so staging on one of those
would prove nothing.  N6d renames the font of exactly such a figure and
requires the verdict NOT to move, which is what makes N6a attributable: the
gate fails because sub-floor type lost its excuse, not because a font name
changed.

N12 goes at the rule directly rather than through a figure, because the
defect it covers cannot be staged from the shipped bundle -- none of the
twelve figures nests a script twice.  The chain it forbids (``8.0 -> 5.6 ->
3.92``, i.e. ``0.49*base`` clearing a floor written for ``0.70*base``) was
live in the first draft of ``classify`` and was found by writing this test.
Its sizes are derived from ``figstyle.MIN_PRINT_PT`` and the shrink factor
read out of the installed matplotlib, so nothing here is a typed constant.

Exit status follows the bundle convention:
    0  every case fired as specified
    1  a case did not fire -- figure_scale.py no longer does what it says
    2  the inputs this test needs are unavailable, so it could not run
"""
import os
import re
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
BUNDLE = os.path.dirname(HERE)
GATE = os.path.join(HERE, "figure_scale.py")
PAPER = os.environ.get("OZAKI_PAPER_DIR", os.path.join(BUNDLE, "paper"))

sys.path.insert(0, HERE)
sys.path.insert(0, BUNDLE)
import figure_scale as FSC                                    # noqa: E402
import figstyle as FS                                         # noqa: E402

OZAKI_TEX, OZAKI_LOG = FSC.DOCS[0][0], FSC.DOCS[0][1]


# ------------------------------------------------------------------ staging
def stage(gate_extra=None):
    """A throwaway bundle: figstyle, the gate, every root PDF, and paper/.

    The gate resolves its own bundle root as ``dirname(dirname(__file__))``
    and imports ``figstyle`` from it, so a sabotage that has to touch a
    *figure* -- N2, N6, N7, N10 -- needs a whole tree, not just a paper
    directory.  ``gate_extra`` is python inserted ahead of the gate's
    ``__main__`` guard, which is how N5 disables one rule without editing
    the shipped file.
    """
    d = tempfile.mkdtemp(prefix="fsneg_")
    os.makedirs(os.path.join(d, "verify"))
    shutil.copy(os.path.join(BUNDLE, "figstyle.py"), os.path.join(d, "figstyle.py"))
    for f in os.listdir(BUNDLE):
        if f.endswith(".pdf"):
            shutil.copy(os.path.join(BUNDLE, f), os.path.join(d, f))
    pd = os.path.join(d, "paper")
    os.makedirs(pd)
    for f in os.listdir(PAPER):
        src = os.path.join(PAPER, f)
        if os.path.isfile(src) and (f.endswith(".tex") or f.endswith(".log")):
            shutil.copy(src, os.path.join(pd, f))

    with open(GATE, encoding="utf-8") as fh:
        src = fh.read()
    if gate_extra:
        marker = '\nif __name__ == "__main__":'
        assert marker in src, "gate no longer has a __main__ guard to insert before"
        src = src.replace(marker, "\n" + gate_extra + "\n" + marker, 1)
    with open(os.path.join(d, "verify", "figure_scale.py"), "w",
              encoding="utf-8") as fh:
        fh.write(src)
    return d


def run(tree):
    p = subprocess.run([sys.executable, os.path.join(tree, "verify",
                                                     "figure_scale.py")],
                       capture_output=True, text=True,
                       env=dict(os.environ,
                                OZAKI_PAPER_DIR=os.path.join(tree, "paper")),
                       cwd=tree)
    return p.returncode, p.stdout + p.stderr


def edit(path, old, new, count=1):
    with open(path, encoding="utf-8", errors="replace") as fh:
        s = fh.read()
    assert old in s, "negtest cannot stage: %r not in %s" % (old[:40], path)
    with open(path, "w", encoding="utf-8") as fh:
        fh.write(s.replace(old, new, count))


def synth(path, texts):
    """Write a figure exactly \\linewidth wide carrying ``texts``.

    ``texts`` is [(size_pt, string)]; an empty list writes a figure that
    draws no type at all, which is N7's subject.
    """
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    fig = plt.figure(figsize=(FS.width_in(1.0), 1.2))
    ax = fig.add_axes([0, 0, 1, 1])
    ax.axis("off")
    for i, (sz, s) in enumerate(texts):
        ax.text(0.05, 0.85 - 0.25 * i, s, fontsize=sz)
    fig.savefig(path, format="pdf")
    plt.close(fig)


def verdicts(out):
    """{figure.pdf: 'ok'|'TOO SMALL'} from gate C's report lines."""
    got = {}
    for ln in out.splitlines():
        m = re.match(r"\s+(\S+\.pdf)\s+.*?(ok \(|TOO SMALL)", ln)
        if m:
            got[m.group(1)] = "ok" if m.group(2).startswith("ok") else "TOO SMALL"
    return got


def excused(out):
    """{figure.pdf} that gate C printed a size-variant exclusion for.

    The exclusion line carries no figure name of its own -- it is indented
    under the verdict it qualifies -- so it has to be attributed to the last
    named figure.  That is why the indentation test below is load-bearing
    rather than cosmetic: the gate prints ``not gated:`` in **two** roles,
    and only one of them is an exclusion.  The other is a section header at
    column 0 announcing the generated PDFs neither manuscript includes,
    which is a statement about the bundle, not about any figure's type.
    Without the test that header was being attributed to whichever figure
    gate C had reported last, so the excused set silently gained a figure
    with no size-variant font in it at all (``trace_shapes.pdf``, whose
    only qualification was sorting last).  An indented line qualifies the
    verdict above it; an unindented one starts a new section.
    """
    got, cur = set(), None
    for ln in out.splitlines():
        m = re.match(r"\s+(\S+\.pdf)\s", ln)
        if m:
            cur = m.group(1)
        elif ln[:1].isspace() and ln.lstrip().startswith("not gated:") and cur:
            got.add(cur)
    return got


class Result(object):
    """Tally.  It counts its own cases, which is not busywork.

    The summary line below has to state how many cases fired, and a typed
    twelve there is the bundle's own recurring defect: a number whose owner
    is somewhere else.  Sub-claims share a case's identity -- N6a..N6d are
    four assertions about ONE sabotage -- so the count is over the ``N\\d+``
    stem, and adding a case cannot leave the summary quoting the old total.
    """

    def __init__(self):
        self.bad = 0
        self.seen = set()

    def _seen(self, name):
        m = re.match(r"(N\d+)", name)
        self.seen.add(m.group(1) if m else name)

    def case(self, name, rc, out, want_rc, want_sub):
        self._seen(name)
        ok = (rc == want_rc) and (want_sub in out)
        print("  %-4s %-48s rc=%d  %s"
              % (name, want_sub[:48], rc, "fired" if ok else "DID NOT FIRE"))
        if not ok:
            print("       expected rc=%d containing %r" % (want_rc, want_sub))
            for ln in out.splitlines()[-14:]:
                print("       | " + ln)
            self.bad += 1

    def claim(self, name, ok, text):
        self._seen(name)
        print("  %-4s %-48s     %s"
              % (name, text[:48], "holds" if ok else "REFUTED"))
        if not ok:
            self.bad += 1


def main():
    if not os.path.exists(os.path.join(PAPER, OZAKI_TEX)):
        print("figure_scale_negtest.py: manuscript source(s) absent from %s"
              % PAPER)
        return 2
    try:
        import matplotlib                                       # noqa: F401
    except Exception:
        print("figure_scale_negtest.py: matplotlib unavailable, so the "
              "synthetic figures cannot be built.  Declared open obligation, "
              "not a pass.")
        return 2
    if FSC.shrink_factor() is None:
        print("figure_scale_negtest.py: matplotlib's SHRINK_FACTOR is not "
              "readable, so the script rule cannot be exercised.")
        return 2

    r = Result()
    # No count in the banner: it prints before the cases run, so any number
    # here would be a typed one.  The summary at the end counts them.
    print("== figure_scale.py negative test: the ways it must NOT stay "
          "quiet ==")

    # N1 -- the manuscript asks for half the width.  Real defect: someone
    # types a fraction to "make it fit" and every label halves with it.
    d = stage()
    edit(os.path.join(d, "paper", OZAKI_TEX),
         "[width=\\linewidth]", "[width=0.5\\linewidth]")
    rc, out = run(d)
    r.case("N1", rc, out, 1, "scale 0.5000  MIS-SCALED")
    shutil.rmtree(d, ignore_errors=True)

    # N2 -- the other half of the same ratio: a figure authored too wide.
    # This is the original defect, and it is staged the way it actually
    # happened -- the emitted page is bigger than the space it is put in.
    d = stage()
    p = os.path.join(d, "switch_strategy.pdf")
    raw = open(p, "rb").read()
    mb = re.search(rb"/MediaBox\s*\[([^\]]*)\]", raw)
    v = [float(x) for x in mb.group(1).split()]
    wide = ("/MediaBox [%g %g %g %g]" % (v[0], v[1], v[0] + 2 * (v[2] - v[0]),
                                         v[3])).encode()
    open(p, "wb").write(raw[:mb.start()] + wide + raw[mb.end():])
    rc, out = run(d)
    r.case("N2", rc, out, 1, "MIS-SCALED")
    shutil.rmtree(d, ignore_errors=True)

    # N3 -- scale 1.0 and still illegible.  Gate B cannot see this; it is
    # the whole reason gate C exists.
    d = stage()
    synth(os.path.join(d, "ntsynth_small.pdf"),
          [(FS.MIN_PRINT_PT + 2.0, "legible"), (3.0, "illegible")])
    edit(os.path.join(d, "paper", OZAKI_TEX), "\\begin{document}",
         "\\includegraphics[width=\\linewidth]{ntsynth_small.pdf}\n"
         "\\begin{document}")
    rc, out = run(d)
    r.case("N3", rc, out, 1, "ntsynth_small.pdf")
    r.claim("N3a", verdicts(out).get("ntsynth_small.pdf") == "TOO SMALL",
            "3.0pt base is reported TOO SMALL")
    shutil.rmtree(d, ignore_errors=True)

    # N4/N5 -- the size-variant relaxation, pinned and then disabled.
    print()
    d = stage()
    rc4, out4 = run(d)
    r.case("N4", rc4, out4, 0, "FIGURE-SCALE: PASS")
    ex = excused(out4)
    r.claim("N4a", bool(ex), "some figure is excused as stretched math")
    r.claim("N4b", all(verdicts(out4).get(f) == "ok" for f in ex),
            "every excused figure passes with the rule on")
    print("       excused: %s" % (", ".join(sorted(ex)) or "(none)"))

    d5 = stage(gate_extra="_SIZE_VARIANT = re.compile(r'(?!x)x')"
                          "  # negtest N5: relaxation disabled")
    rc5, out5 = run(d5)
    v4, v5 = verdicts(out4), verdicts(out5)
    flipped = set(f for f in v4 if v4[f] == "ok" and v5.get(f) == "TOO SMALL")
    r.claim("N5a", rc5 == 1, "the gate FAILS once the relaxation is off")
    r.claim("N5b", bool(flipped), "at least one verdict flips ok -> TOO SMALL")
    r.claim("N5c", flipped <= ex, "every flip was an excused figure")
    # Through the same reader N4a used, deliberately: if the two claims
    # disagreed about what "excused" means, one of them would be measuring
    # the wrong thing and neither report would say which.
    r.claim("N5d", not excused(out5), "nothing is excused with the rule off")
    print("       flipped: %s" % (", ".join(sorted(flipped)) or "(none)"))
    shutil.rmtree(d5, ignore_errors=True)

    # N6 -- an unresolvable /BaseFont must be gated, not excused.  Same
    # pixels as N4; only the font's NAME is made unreadable, and the same
    # byte count is written back so nothing else about the file moves.
    #
    # The subject is drawn from N5's *flipped* set, not from the excused set,
    # and the first draft of this case had it wrong.  Being excused and being
    # excused *for something* are different properties: three of the four
    # excused figures have their size-variant glyph above the floor anyway
    # (a grown delimiter drawn at 6.8pt is excused and would pass gated), so
    # taking their excuse away cannot change a verdict, and asserting that it
    # does is asserting a magnitude rather than an invariant.  Only a figure
    # that N5 showed flipping has an excuse the floor actually depends on,
    # and that is the only figure on which "unnamed font must not excuse
    # itself" has any content.  N6d then takes the complement and requires
    # the *non*-load-bearing case to keep passing, which is what separates
    # "fails because sub-floor type lost its excuse" from "fails because a
    # font name changed" -- the same failure with two different causes, and
    # only one of them is the property this gate claims.
    print()
    helped = sorted(ex - flipped)
    if not flipped:
        r.claim("N6", False, "no load-bearing excuse to stage N6 from")
    else:
        target = sorted(flipped)[0]
        d6 = stage()
        p = os.path.join(d6, target)
        raw = open(p, "rb").read()
        n = raw.count(b"/BaseFont")
        open(p, "wb").write(raw.replace(b"/BaseFont", b"/BaseXont"))
        rc6, out6 = run(d6)
        r.claim("N6a", rc6 == 1,
                "%s fails once its font is unnamed" % target[:20])
        r.claim("N6b", verdicts(out6).get(target) == "TOO SMALL",
                "the span is gated, not excused")
        r.claim("N6c", target not in excused(out6),
                "an unknown font cannot excuse itself")
        print("       (%d /BaseFont key(s) made unreadable in %s)" % (n, target))
        shutil.rmtree(d6, ignore_errors=True)

        # N6d -- the complement, and it needs its own sabotage rather than a
        # read-off of N6's run: asking whether an untouched figure moved in a
        # tree where it was untouched is not a test of anything.  Here the
        # rename is applied to a figure whose excuse the floor does NOT need,
        # and the verdict must not move.  N5 already established the expected
        # answer without hard-coding it -- this figure did not flip with the
        # relaxation globally off, and renaming its font gates exactly the
        # same sizes -- so "ok" below is derived from the run, not assumed.
        if helped:
            h = helped[0]
            d6b = stage()
            ph = os.path.join(d6b, h)
            rawh = open(ph, "rb").read()
            open(ph, "wb").write(rawh.replace(b"/BaseFont", b"/BaseXont"))
            _rc, out6b = run(d6b)
            r.claim("N6d", verdicts(out6b).get(h) == "ok",
                    "%s: an excuse the floor did not need" % h[:20])
            print("       (same rename on %s changes no verdict; %d such "
                  "figure(s))" % (h, len(helped)))
            shutil.rmtree(d6b, ignore_errors=True)
    shutil.rmtree(d, ignore_errors=True)

    # N7 -- vacuity.  A figure yielding no type must be an ERROR, because
    # "no size below the floor" is trivially true of a figure with no sizes.
    print()
    d = stage()
    synth(os.path.join(d, "ntsynth_mute.pdf"), [])
    edit(os.path.join(d, "paper", OZAKI_TEX), "\\begin{document}",
         "\\includegraphics[width=\\linewidth]{ntsynth_mute.pdf}\n"
         "\\begin{document}")
    rc, out = run(d)
    r.case("N7", rc, out, 2, "no /F.. Tf operator recovered")
    shutil.rmtree(d, ignore_errors=True)

    # N8 -- the geometry the other two gates are measured against.
    d = stage()
    lg = os.path.join(d, "paper", OZAKI_LOG)
    with open(lg, encoding="utf-8", errors="replace") as fh:
        s = fh.read()
    m = FSC._TW.search(s)
    if m is None:
        r.claim("N8", False, "no \\textwidth report in the shipped .log")
    else:
        edit(lg, m.group(0), "* \\textwidth=%.5fpt" % (float(m.group(1)) + 1.0))
        rc, out = run(d)
        r.case("N8", rc, out, 1, "MISMATCH")
    shutil.rmtree(d, ignore_errors=True)

    # N9 -- no geometry at all.  Never a pass: the gate has nothing to
    # measure against, which is an open obligation, not a clean bill.
    d = stage()
    for _tex, log, _label in FSC.DOCS:
        os.remove(os.path.join(d, "paper", log))
    rc, out = run(d)
    r.case("N9", rc, out, 2, "no page geometry to measure against")
    shutil.rmtree(d, ignore_errors=True)

    # N10 -- an inclusion pointing at nothing.  A stale figure name is a
    # failure, not a skip: the paper prints a draft box where a figure goes.
    d = stage()
    inc = FSC.inclusions(os.path.join(d, "paper", OZAKI_TEX))
    os.remove(os.path.join(d, inc[0][2]))
    rc, out = run(d)
    r.case("N10", rc, out, 1, "ERROR -- no such graphic")
    shutil.rmtree(d, ignore_errors=True)

    # N11 -- a width spec this parser does not understand.  It must say so
    # rather than guess: an unparsed option is exactly where a silent 0.5
    # would hide.
    d = stage()
    edit(os.path.join(d, "paper", OZAKI_TEX),
         "[width=\\linewidth]", "[scale=0.5]")
    rc, out = run(d)
    r.case("N11", rc, out, 2, "UNCHECKED -- unparsed width spec")
    shutil.rmtree(d, ignore_errors=True)

    # N12 -- the script rule itself.  Sizes derived, not typed: a base two
    # points clear of the floor, its script, and its script's script.
    print()
    sh = FSC.shrink_factor()
    base = FS.MIN_PRINT_PT + 2.0
    one = round(base * sh, 4)
    two = round(base * sh * sh, 4)
    k = FSC.classify(sorted({base, one, two}), sh)
    print("       shrink %.4f -> base %.2f, script %.2f, nested %.2f"
          % (sh, base, one, two))
    r.claim("N12a", k[one] == base, "one level of shrink is excused")
    r.claim("N12b", k[two] is None, "two levels are NOT excused (no chaining)")
    k2 = FSC.classify([base], sh)
    r.claim("N12c", k2[base] is None, "a lone size cannot excuse itself")

    print()
    if r.bad:
        print("FIGURE-SCALE NEGTEST: FAIL -- %d case(s) did not fire.  "
              "figure_scale.py's PASS no longer means what it says." % r.bad)
        return 1
    print("FIGURE-SCALE NEGTEST: PASS -- all %d cases fire; the gate's "
          "silence is evidence." % len(r.seen))
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify/figure_text.py <==
#!/usr/bin/env python3
"""Check the numbers printed INSIDE the generated figures.

Why this file exists
--------------------
``paper_numbers.py`` reads ``.tex``.  A figure is a PDF.  That is not a gap
in its coverage so much as a surface it cannot see at all, and the
consequence was concrete: ``render_anatomy.py`` hard-coded its plane triple
as a string literal, so the compiled manuscript printed the retracted
``45 (A)`` in Figure 1 through every rebuild, in a bundle whose stated
claim is that every printed number is reproducible from the engine.  A
second figure printed a deposit band of ``55-67 TB/s`` against a table,
one page away, reading ``55-65``.  Neither was visible to any ``.tex``
scanner, and neither was visible to a human reading the ``.tex`` either.

Two checks close the surface from different directions, and both are
needed.  ``paper_numbers.check_figure_sources`` reads the *generators* and
forbids hard-coded engine quantities -- cheap, dependency-free, and it
catches the cause.  This script reads the *output* and compares the text
actually rendered into each figure against the engine -- more expensive,
needs ``pdftotext``, and it catches the effect regardless of cause.  A
generator could import ``params`` correctly and still print a stale value
through a cached constant; only this direction sees that.

Exit status follows the bundle convention used by ``run_all.sh``:
    0  every figure's text agrees with the engine
    1  a figure prints a value the engine contradicts
    2  ``pdftotext`` is unavailable, so the check could not run

Status 2 is deliberate.  The tempting alternative -- skip silently inside
``paper_numbers.py`` when the tool is missing -- would produce a green run
that verified nothing, which is precisely the failure mode the MANIFEST
criticises elsewhere.  An unrunnable check is an open obligation, and the
bundle already has a way to say that.
"""
import os
import re
import shutil
import subprocess
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
BUNDLE = os.path.dirname(HERE)
sys.path.insert(0, BUNDLE)
sys.path.insert(0, HERE)

import params as P                                          # noqa: E402


def text_of(pdf):
    """Rendered text of a PDF, whitespace-normalised, or None."""
    try:
        out = subprocess.run(["pdftotext", "-layout", pdf, "-"],
                             capture_output=True, timeout=60)
    except (OSError, subprocess.SubprocessError):
        return None
    if out.returncode != 0:
        return None
    s = out.stdout.decode("utf-8", "replace")
    s = s.replace("–", "-").replace("—", "-").replace("−", "-")
    s = s.replace("∼", "~").replace("≈", "~")
    return re.sub(r"[ \t]+", " ", s)


# --------------------------------------------------------------- the rules
# Each rule: (figure file, human label, callable(text, engine) -> (ok, note))
def _planes_triple(txt):
    """Figure 1 prints the stored-plane triple; it must be the engine's."""
    want = {k: P.PLANES[k] for k in ("S", "A", "E")}
    # The triple is laid out across several lines inside the figure box, so
    # "30 (S) / 44 (A)" and "/ 33 (E)" are separated by unrelated cell text.
    # Match each component independently rather than as one run.
    flat = re.sub(r"\s+", " ", txt)
    got = {}
    for m in re.finditer(r"(\d+)\s*\((S|A|E)\)", flat):
        got.setdefault(m.group(2), int(m.group(1)))
    if set(got) != {"S", "A", "E"}:
        return None, "no plane triple found in figure text (saw %s)" % got
    return got == want, "figure prints %s, engine says %s" % (got, want)


def _deposit_band(txt):
    """Option-C figure prints the plane-deposit band; engine owns it."""
    flat = re.sub(r"\s+", " ", txt)
    m = re.search(r"deposit\s*(\d+)\s*-\s*(\d+)\s*TB/s", flat)
    if not m:
        return None, "no deposit band found in figure text"
    lo, hi = int(m.group(1)), int(m.group(2))
    # Engine: p_store bytes per converted scalar, each set at its OWN roof.
    # This mirrors verify/optionc_req.py exactly -- scal = roof / REACH,
    # dep = p_store * scal.  (An earlier draft of this rule inserted a
    # spurious factor of two for "one MAC = two FLOP" and produced half the
    # right answer; the reach already carries that accounting.)
    dep = {}
    for st, rt_name in P.SET_ROUTE.items():
        r = P.roof("Rubin", rt_name)
        dep[st] = P.PLANES[st] * (r / P.REACH_SINGLE)
    lo_e = min(dep.values()) / 1e12
    hi_e = max(dep.values()) / 1e12
    ok = (abs(lo - lo_e) < 1.0) and (abs(hi - hi_e) < 1.0)
    return ok, ("figure prints %d-%d TB/s, engine says %.1f-%.1f"
                % (lo, hi, lo_e, hi_e))


def _no_retracted(txt):
    """No figure may print a literal either manuscript has retracted."""
    flat = re.sub(r"\s+", " ", txt)
    bad = [r"\b45\s*\(A\)", r"\b55\s*-\s*(?:67|83)\b", r"\b6\.75\b",
           r"\b267\.5\b", r"\b12\.16\b"]
    hits = [p for p in bad if re.search(p, flat)]
    return (not hits), ("retracted literals present: %s" % hits if hits
                        else "none")


def _lambda_floor(txt):
    """The why-one-half figure: every printed quantity against the engine.

    The decomposition line, the four bar labels, the GB300 row, and the
    feed-starvation caps are all formatted from engine values inside
    ``render_lambda_floor.py``; this rule recomputes each one here and
    requires the rendered text to agree, so a cached or hand-typed constant
    in the generator cannot survive a rebuild unnoticed.
    """
    from cluster_map import reach, floor_at
    flat = re.sub(r"\s+", " ", txt)
    R = reach(4, 4, P.TILE)
    nmE = P.SET_ROUTE["E"]
    a_i8 = P.ROUTES[nmE][3]
    roof_c = P.roof("Rubin", P.SET_ROUTE["S"])
    roof_e = P.roof("Rubin", nmE)
    tm = P.PLATFORMS["Rubin"]["TMAC"]
    ratio = P.PLATFORMS["Rubin"]["PF8"] / tm
    floor = floor_at(R)
    want = {
        "decomposition": "= %d × %d × %d = %.3f"
                         % (R, ratio, a_i8, floor / roof_c),
        "floor label":   "%.2f of the %.0f roof" % (floor / roof_c,
                                                    roof_c / 1e12),
        "dial down":     "%.2f" % (min(0.5 * R * tm / a_i8, roof_e)
                                   / roof_c),
        "dial up":       "%.2f (own-roof capped)"
                         % (min(2.0 * R * tm / a_i8, roof_e) / roof_c),
        "GB300 row":     "formula %.0f > roof %.0f"
                         % (R * P.PLATFORMS["GB300"]["TMAC"] / a_i8 / 1e12,
                            P.roof("GB300", nmE) / 1e12),
        "feed caps":     "%.0f (L2) / %.0f (HBM) TF"
                         % (P.B_L2["Rubin"] / (P.PLANES["E"] / P.TILE)
                            / 1e12,
                            P.BW["Rubin"] / (P.PLANES["E"] / P.TILE)
                            / 1e12),
        "a_i8":          "ai8 = %d MACs/elem" % a_i8,
    }
    # pdftotext renders the stacked fractions as bare numerators over
    # denominators ("1 37" on one line, "140 x 136" split), so the
    # decomposition is checked by its four tokens rather than as one run.
    miss = []
    for label, s in want.items():
        if label == "decomposition":
            toks = [str(int(R)), str(int(ratio)), str(a_i8),
                    "%.3f" % (floor / roof_c)]
            if not all(t in flat for t in toks):
                miss.append("%s (tokens %s)" % (label, toks))
        elif s not in flat:
            miss.append("%s (%r)" % (label, s))
    return (not miss), ("missing/stale: %s" % miss if miss else
                        "all %d printed quantities match the engine"
                        % len(want))


RULES = [
    ("deconstruction_anatomy.pdf", "stored-plane triple", _planes_triple),
    ("fig_optionc.pdf",            "plane-deposit band",  _deposit_band),
    ("fig_lambda_floor.pdf",       "why-one-half ledger", _lambda_floor),
]

# _no_retracted runs against every figure in the bundle.
ALL_FIG_RULE = ("no retracted literal", _no_retracted)


def main():
    if shutil.which("pdftotext") is None:
        print("figure_text.py: pdftotext not available on this system.")
        print("  The figure-text surface is therefore UNCHECKED on this run.")
        print("  This is reported as a declared open obligation (exit 2),")
        print("  not as a pass: an unrunnable check verifies nothing.")
        print("  Install poppler-utils to close it.")
        return 2

    figs = sorted(n for n in os.listdir(BUNDLE) if n.endswith(".pdf"))
    if not figs:
        print("figure_text.py: no figure PDFs found in %s" % BUNDLE)
        print("  run the render_*.py generators first (run_all.sh step 6).")
        return 2

    fail = 0
    print("figure-text audit (%d figures)" % len(figs))

    cache = {}
    for f in figs:
        cache[f] = text_of(os.path.join(BUNDLE, f))

    # targeted rules
    for fname, label, rule in RULES:
        if fname not in cache:
            print("  %-30s %-24s FIGURE MISSING" % (fname, label))
            fail = 1
            continue
        txt = cache[fname]
        if txt is None:
            print("  %-30s %-24s UNREADABLE" % (fname, label))
            fail = 1
            continue
        ok, note = rule(txt)
        if ok is None:
            print("  %-30s %-24s NOT FOUND -- %s" % (fname, label, note))
            fail = 1
        elif ok:
            print("  %-30s %-24s ok   (%s)" % (fname, label, note))
        else:
            print("  %-30s %-24s MISMATCH -- %s" % (fname, label, note))
            fail = 1

    # blanket rule over every figure
    label, rule = ALL_FIG_RULE
    for f in figs:
        txt = cache[f]
        if txt is None:
            continue
        ok, note = rule(txt)
        if not ok:
            print("  %-30s %-24s MISMATCH -- %s" % (f, label, note))
            fail = 1
    if not fail:
        print("  %-30s %-24s ok   (all %d figures)"
              % ("<all>", label, len(figs)))

    print()
    if fail:
        print("FIGURE-TEXT: FAIL -- a figure prints a value the engine "
              "contradicts")
        return 1
    print("FIGURE-TEXT: PASS -- every checked figure number is the value "
          "this engine computes")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify/float_fit.py <==
#!/usr/bin/env python3
"""Gate every float in both manuscripts against the physical page.

Why this file exists
--------------------
Two shipped comments already name it, and both were written about the same
defect, from opposite ends:

  Ozaki 2.5, the ``fig:knee`` float comment -- "The generator was shortened
  5.75in -> 5.60in in the same edit to clear the 1.07pt by which the float
  exceeded even a float page; verify/float_fit.py now gates that."

  ``render_knee.py`` -- "9.8pt is less than one caption line, so this margin
  does not by itself protect the queue against a future caption edit.  What
  protects it is verify/float_fit.py, which fails on 'Float too large for
  page': the erosion is now loud instead of silent, which is the actual fix
  for a defect whose entire cost was that it was silent."

Until now neither claim had an engine behind it, which is this bundle's
named defect class: a printed claim with no owner.  So: the file, and the
two gates the comments describe.

The defect being gated
----------------------
A float taller than ``\\textheight`` is NOT deferred by LaTeX.
``\\@largefloatcheck`` compares ``\\ht\\@currbox`` only, warns, and then
TRUNCATES -- ``\\ht\\@currbox \\textheight`` -- and the float is placed with
a lied-about height, its excess printing below the text block.  Part 1's
``fig:blackwell-dataflow`` was 65.13pt over and showed no placement anomaly
at all: its caption's last lines simply overprinted the page-number folio.
That is why gate B measures heights directly rather than inferring them
from where floats landed.

And a float only 1.07pt too tall is worse, because it stays placeable
nowhere and is deferred forever: floats of a class are placed strictly in
order, so ONE unplaceable float queued seven of Ozaki's eight figures
thirty-odd pages from their discussion.  The cost of that defect was
entirely that it was silent.  Both gates exist to make it loud.

Two gates, deliberately independent
-----------------------------------
A. **Log gate.**  Reads the shipped ``.log`` of each paper and fails on
   ``Float too large for page``, ``Overfull``, ``LaTeX Warning: Reference``
   / ``Citation``, and the float-placement ``infinite loop``.  Cheap, and it
   sees the compiler's own verdict.

   It is deliberately NOT a ``grep -c undefined``.  Ozaki's log carries 19
   hits on that word and every one of them is a font substitution
   (18 x ``T1/lmr/m/scit undefined``, 1 x ``T1/lmr/bx/sc``), so the naive
   pattern reports a clean paper as broken and would be switched off within
   a week.  The two patterns matched here are the ones that mean what the
   gate says they mean.

B. **Height gate.**  Typesets every ``figure``/``table``/``algorithm`` in
   both sources into an ``lrbox`` and reports ``\\ht + \\dp``, failing on
   ``> \\textheight``.  This is measurement, not estimation: it agrees with
   LaTeX to 0.00001pt, and it needs no rebuild of the paper.

Gate B catches what gate A cannot: the height of a float that is not
currently over the line but has no margin left, so an editor sees the
number before the next caption line puts it over.  Gate A catches what gate
B cannot: everything else the compiler objects to, and the case where the
manuscript on disk no longer matches the log beside it.  Neither subsumes
the other and both are cheap, so both run.

The probe
---------
A float body cannot simply be dropped into a box: ``\\caption`` is only
legal inside a float.  The body is therefore replayed with ``\\caption{``
rewritten to ``\\captionof{<env>}{``, inside a ``minipage`` of
``\\textwidth`` so line breaking is identical.  Three details are load-
bearing and each was learned by watching the probe fail without them:

  * the paper's ``.aux`` is copied to the probe job, because
    ``\\newlabel`` is ``\\@onlypreamble`` after ``\\begin{document}`` and a
    probe with unresolved ``\\ref``s typesets ``??`` -- narrower than the
    real number, so every measured height is quietly wrong;
  * ``TEXINPUTS`` carries the paper's directory AND the bundle root, the
    second being the one that matters: the generators write the
    ``tab_*.tex`` bodies and the figure PDFs to the bundle root, not
    beside the ``.tex``.  Without it a missing graphic is replaced by a
    draft box at the requested size -- a wrong height, in either
    direction -- and a missing ``\\tblinput`` body is an Emergency stop
    that ends the probe early.  See the comment at the ``TEXINPUTS``
    assignment for the measured numbers;
  * the preamble is copied VERBATIM, because ``\\captionsetup{font=small}``
    alone moves a caption's contribution by 30-40pt.

Exit status follows the bundle convention used by ``run_all.sh``:
    0  every float fits, and neither log objects
    1  a float is over the page, or a log carries one of the four gates
    2  ``pdflatex`` is unavailable, or a source/log is missing, so the
       check could not run

Status 2 is deliberate, and is the same reasoning ``figure_text.py``
records: an unrunnable check is an open obligation, never a pass.  A gate
that quietly returns 0 when it did nothing is worse than no gate, because
the run turns green and the reader is told the opposite of the truth.
"""
import os
import re
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
BUNDLE = os.path.dirname(HERE)
PAPER_DIR = os.environ.get("OZAKI_PAPER_DIR", os.path.join(BUNDLE, "paper"))

PAPERS = ["Matsuoka_Ozaki25", "Matsuoka_FP8_AllYouNeed_Part1_corrected"]
ENVS = ("figure", "table", "algorithm")

# Margin below which a float is reported even though it fits.  One caption
# line at \footnotesize is about 11pt of baseline; 15pt is a shade more, so
# anything flagged here is within one editorial edit of the truncation
# defect described above.  It is a WARNING band, not a failure: a float at
# 9.8pt of margin ships in this very bundle (Ozaki's fig:knee, whose
# generator sits on a measured collision floor and cannot be shortened
# further without breaking a label).  Failing on it would force either a
# false green via a suppression list or a change this bundle has already
# argued against.
TIGHT_PT = 15.0

# The four log patterns, and only these four.  See the module docstring for
# why "undefined" is not among them.
LOG_GATES = [
    ("float too large", re.compile(r"^Float too large for page", re.M)),
    ("overfull box", re.compile(r"^Overfull ", re.M)),
    ("unresolved ref/cite",
     re.compile(r"^LaTeX Warning: (Reference|Citation) ", re.M)),
    ("float infinite loop", re.compile(r"infinite loop", re.M)),
]


# --------------------------------------------------------------- gate A: log
def check_log(path):
    """[(gate name, count, first offending line)] for one .log, or None."""
    try:
        with open(path, encoding="utf-8", errors="replace") as fh:
            log = fh.read()
    except OSError:
        return None
    out = []
    for name, pat in LOG_GATES:
        hits = pat.findall(log)
        if hits:
            m = pat.search(log)
            line = log[m.start():log.find("\n", m.start())].strip()
            out.append((name, len(hits), line))
    return out


# ------------------------------------------------------------ gate B: probe
def _floats(src):
    """[(source offset, env, label, body)] in declaration order."""
    found = []
    for env in ENVS:
        pat = r"\\begin\{%s\}(?:\[[^\]]*\])?(.*?)\\end\{%s\}" % (env, env)
        for m in re.finditer(pat, src, re.S):
            body = m.group(1)
            lab = re.search(r"\\label\{([^}]*)\}", body)
            found.append((m.start(), env, lab.group(1) if lab else "?", body))
    found.sort()
    return found


def probe(stem, workdir):
    """(textheight, rows, n_tex_errors, n_expected, n_unresolved) or None.

    ``rows`` is ``[(label, env, ht+dp)]``.

    ``n_expected`` is how many floats the source contains.  It is returned
    separately from ``len(rows)`` because the two can differ: a probe that
    hits an Emergency stop reports every float BEFORE the stop and none
    after, and a short row list is otherwise indistinguishable from a short
    paper.

    ``n_unresolved`` counts the PROBE's own unresolved-reference warnings,
    which is the check the docstring's second bullet had been asserting
    without performing.  Copying the paper's ``.aux`` is what lets a float
    body's ``\\ref`` typeset a real number instead of ``??``; if the copy
    does not in fact resolve them, every affected float measures short,
    because ``??`` is narrower than the number it stands in for.  Zero on
    both manuscripts as shipped; deleting thirteen ``\\newlabel`` lines from
    Ozaki's ``.aux`` raises eighteen.  It doubles as a staleness detector:
    an ``.aux`` that predates its ``.tex`` in the common way -- a label
    added or renamed since the last build -- shows up here, and so, by
    implication, does the ``.log`` beside it that gate A trusts.  It is not
    a general staleness check and is not offered as one: an edit that
    changes prose without touching a label leaves the ``.aux`` perfectly
    valid and this count at zero.
    """
    tex = os.path.join(PAPER_DIR, stem + ".tex")
    try:
        with open(tex, encoding="utf-8") as fh:
            src = fh.read()
    except OSError:
        return None
    try:
        cut = src.index("\\begin{document}")
    except ValueError:
        return None

    parts = [src[:cut],
             "\\begin{document}\n\\makeatletter\n\\newsavebox{\\fltbox}\n",
             "\\typeout{PROBETH \\the\\textheight}\n"]
    floats = _floats(src)
    for _, env, lab, body in floats:
        # \caption is only legal inside a float; \captionof is the identical
        # typesetting outside one.  Only the FIRST occurrence is rewritten so
        # a subcaption inside the body keeps its own machinery.
        b = body.replace("\\caption{", "\\captionof{%s}{" % env, 1)
        parts.append(
            "\\begin{lrbox}{\\fltbox}\\begin{minipage}{\\textwidth}\n" + b +
            "\\end{minipage}\\end{lrbox}\n"
            "\\typeout{PROBEFLOAT %s|%s|\\the\\ht\\fltbox|\\the\\dp\\fltbox}\n"
            % (env, lab))
    parts.append("\\makeatother\n\\mbox{}\n\\end{document}\n")

    job = "floatprobe"
    with open(os.path.join(workdir, job + ".tex"), "w", encoding="utf-8") as fh:
        fh.write("".join(parts))
    aux = os.path.join(PAPER_DIR, stem + ".aux")
    if os.path.exists(aux):
        shutil.copy(aux, os.path.join(workdir, job + ".aux"))

    # PAPER_DIR first, then the bundle root.  The manuscripts \tblinput
    # generated table bodies (tab_*.tex) and \includegraphics generated
    # figures (*.pdf), and BOTH are written by the generators into the
    # bundle root, not next to the .tex -- the bundle is the load-bearing
    # entry here, not PAPER_DIR.  What happens without it was measured, by
    # rebinding BUNDLE and re-probing, and it is worse than the obvious
    # guess of "the float measures short":
    #
    #   * a missing graphic is NOT dropped.  pdftex.def reports "using
    #     draft setting" and substitutes a framed box at the REQUESTED
    #     width and height, so the height becomes fiction in whichever
    #     direction the draft box differs from the real graphic.  Measured
    #     on Part 1: fig:dgemm 290.44 -> 523.09pt (+232.66) while
    #     fig:blackwell-dataflow 659.76 -> 607.09pt (-52.67).  Over-
    #     measuring is not the safe direction either: it would fail a float
    #     that fits, and a gate with false positives gets switched off.
    #   * a missing \tblinput body is worse still.  \@@input is a TeX
    #     primitive, so "I can't find file" is an Emergency stop, not a
    #     recoverable LaTeX error: the probe dies partway through the
    #     document.  Measured on Ozaki, it returned 8 of 25 floats.
    #
    # Both raise the TeX error count, and the second also truncates the row
    # list, which is why errs is surfaced rather than averaged away and why
    # main() checks the number of floats measured against the number found
    # in the source.  A height gate that quietly measures the wrong thing is
    # the one failure mode this file cannot have.
    #
    # The three claims above have an owner: verify/float_fit_negtest.py
    # cases N8a/N8b/N8c re-derive them by rebinding BUNDLE and re-probing,
    # and check them as invariants (some float taller, some float shorter,
    # some probe truncated).  The pt figures quoted here are measured
    # examples from this revision, printed by that test on every run; they
    # are illustrative, and asserting them would turn an ordinary caption
    # edit into a broken gate.
    #
    # The workdir goes AHEAD of both, and that entry is not decoration
    # either: the two files this probe cares most about -- floatprobe.tex and
    # the copied floatprobe.aux -- are written into the workdir under a FIXED
    # job name, and TeX resolves \@input against the search path, not against
    # the cwd alone.  With PAPER_DIR ranked first, any floatprobe.* left lying
    # in paper/ shadows this run's own copy.  That is not hypothetical: a
    # hand-run probe called with workdir=paper/ left a 502-byte
    # floatprobe.aux there carrying ZERO \newlabel lines, and every later
    # probe -- in a scratch workdir, with a correct aux of its own sitting
    # beside it -- read the stale one instead.  127 unresolved references per
    # paper, every affected float measuring short, because "??" is narrower
    # than the number it stands in for.  Short is the quiet direction: it
    # under-reports exactly the floats this gate exists to catch, so the
    # failure would have been a silent PASS rather than a visible break.  The
    # unresolved-reference detector below did fire, which is the only reason
    # it was noticed at all; this ordering removes the trap rather than
    # relying on the detector to keep catching it.  A probe's own scratch
    # files must outrank everything.  verify/float_fit_negtest.py case N11
    # owns this: it plants exactly that zero-label aux in PAPER_DIR and
    # requires the measured heights not to move.
    env = dict(os.environ)
    env["TEXINPUTS"] = (os.path.abspath(workdir) + ":" +
                        os.path.abspath(PAPER_DIR) + ":" +
                        os.path.abspath(BUNDLE) + ":" +
                        env.get("TEXINPUTS", ""))
    try:
        subprocess.run(["pdflatex", "-interaction=nonstopmode", job + ".tex"],
                       cwd=workdir, capture_output=True, timeout=900, env=env)
    except (OSError, subprocess.SubprocessError):
        return None
    logp = os.path.join(workdir, job + ".log")
    if not os.path.exists(logp):
        return None
    with open(logp, encoding="utf-8", errors="replace") as fh:
        log = fh.read()

    th, rows = None, []
    for line in log.splitlines():
        if line.startswith("PROBETH "):
            th = float(line.split()[1].rstrip("pt"))
        elif line.startswith("PROBEFLOAT "):
            env_, lab, ht, dp = line[len("PROBEFLOAT "):].split("|")
            rows.append((lab, env_, float(ht.rstrip("pt")) + float(dp.rstrip("pt"))))
    return (th, rows, len(re.findall(r"^! ", log, re.M)), len(floats),
            len(re.findall(r"^LaTeX Warning: (?:Reference|Citation) ",
                           log, re.M)))


_USEPACKAGE = re.compile(r"\\usepackage(?:\[[^\]]*\])?\{([^}]*)\}")


def missing_packages(paper_dir=None, papers=None):
    """Every package the manuscripts declare that kpsewhich cannot find.

    "pdflatex is on PATH" is not the same claim as "this pdflatex can
    compile these manuscripts" -- a minimal or CI-trimmed TeX install
    routinely has the binary without every style file two 90-page papers
    pull in.  When that happens the probe does not exit cleanly with an
    unmet-dependency message; every one of float_fit_negtest.py's ~13
    sabotage cases stages a real copy of a manuscript and tries to compile
    it, so a missing package fails ALL of them for the SAME reason
    (a package error), not for whichever reason each case is individually
    testing for.  Every case then reports a mismatch against its expected
    return code, and main()'s `if r.bad: return 1` turns that into a hard
    FAIL -- exactly the wrong verdict for "this environment cannot run the
    check," and indistinguishable in the output from "the gate itself is
    broken."  This function lets both entry points ask the sharper
    question up front and answer it with the three-valued contract's
    existing "declared open obligation" branch instead of a fourth,
    undeclared failure mode.  It parses \\usepackage generically rather
    than hard-coding "algorithm.sty", so a manuscript that grows a new
    package dependency is covered without anyone remembering to update a
    list here.
    """
    paper_dir = paper_dir if paper_dir is not None else PAPER_DIR
    papers = papers if papers is not None else PAPERS
    if shutil.which("kpsewhich") is None:
        return None          # can't check package resolution at all here
    wanted = set()
    for stem in papers:
        p = os.path.join(paper_dir, stem + ".tex")
        if not os.path.exists(p):
            continue
        with open(p, encoding="utf-8", errors="replace") as fh:
            src = fh.read()
        for m in _USEPACKAGE.finditer(src):
            for name in m.group(1).split(","):
                name = name.strip()
                if name:
                    wanted.add(name)
    missing = []
    for name in sorted(wanted):
        r = subprocess.run(["kpsewhich", name + ".sty"], capture_output=True,
                            text=True, timeout=30)
        if r.returncode != 0 or not r.stdout.strip():
            missing.append(name)
    return missing


def check_pdflatex_ready(paper_dir=None, papers=None):
    """The shared precondition for both float_fit.py and its negtest.

    Returns None if everything needed is present, else a ready-to-print
    message.  Two distinct failure reasons, because they have two distinct
    remedies: no pdflatex at all (install a TeX distribution) versus
    pdflatex present but missing style files (install the missing
    packages) -- collapsing them into one message would send a reader with
    the second problem off to reinstall a TeX distribution they already
    have.
    """
    if shutil.which("pdflatex") is None:
        return ("pdflatex not available; the height gate cannot run.  "
                "Reported as a declared open obligation, not a pass.")
    missing = missing_packages(paper_dir, papers)
    if missing:
        return ("pdflatex is available but %d required package(s) do not "
                "resolve via kpsewhich: %s.  Install them (e.g. a full "
                "TeX Live) and re-run.  Reported as a declared open "
                "obligation, not a pass." % (len(missing), ", ".join(missing)))
    return None


# --------------------------------------------------------------------- main
def main():
    ready = check_pdflatex_ready()
    if ready is not None:
        print("float_fit.py: %s" % ready)
        return 2

    missing = [s for s in PAPERS
               if not os.path.exists(os.path.join(PAPER_DIR, s + ".tex"))]
    if missing:
        print("float_fit.py: manuscript source(s) absent from %s: %s"
              % (PAPER_DIR, ", ".join(missing)))
        print("  set OZAKI_PAPER_DIR to the directory holding them.")
        return 2

    fail, unchecked, tight = 0, 0, []

    print("== (A) compiler log gate ==")
    for stem in PAPERS:
        logp = os.path.join(PAPER_DIR, stem + ".log")
        res = check_log(logp)
        if res is None:
            print("  %-46s UNCHECKED (no .log beside the source)" % stem[:46])
            unchecked = 1
            continue
        if res:
            print("  %-46s FAIL" % stem[:46])
            for name, n, line in res:
                print("      | %-22s x%-4d %s" % (name, n, line[:80]))
            fail = 1
        else:
            print("  %-46s ok   (all four gates clear)" % stem[:46])

    print()
    print("== (B) float height gate (measured, not estimated) ==")
    for stem in PAPERS:
        work = tempfile.mkdtemp(prefix="floatfit_")
        try:
            got = probe(stem, work)
        finally:
            shutil.rmtree(work, ignore_errors=True)
        if got is None:
            print("  %-46s UNCHECKED (probe could not run)" % stem[:46])
            unchecked = 1
            continue
        th, rows, errs, n_want, unres = got
        if th is None or not rows:
            print("  %-46s UNCHECKED (probe emitted nothing)" % stem[:46])
            unchecked = 1
            continue
        # A probe that errored, or that stopped before the last float, DID
        # measure something -- but not necessarily these floats.  Its
        # heights are evidence in neither direction, so they are not
        # allowed to raise a failure or to clear one, and this test comes
        # before the height comparison rather than after it.  The ordering
        # is not cosmetic: with the bundle root off TEXINPUTS, pdftex.def's
        # draft boxes make Ozaki's fig:knee measure 739.09pt and report
        # OVER by 38.59, when the float really measures 690.74pt and fits.
        # Failing there is loud, but it is loud about the wrong float, and
        # it sends an editor to shorten a figure that needs no shortening.
        # A gate that fails for the wrong reason is still a gate that does
        # not measure what it claims.
        if errs or unres or len(rows) < n_want:
            print("  %-46s UNCH  %2d/%d floats, %d TeX error(s), %d unresolved"
                  % (stem[:46], len(rows), n_want, errs, unres))
            if len(rows) < n_want:
                print("      | the probe ended early; the %d float(s) it "
                      "never reached are unmeasured, not fitting"
                      % (n_want - len(rows)))
            if errs:
                print("      | %d TeX error(s) in the probe -- typically a "
                      "generated table body or figure PDF missing from "
                      "TEXINPUTS; run run_all.sh first" % errs)
            if unres:
                print("      | %d unresolved reference(s) in the probe: the "
                      "%s.aux does not resolve labels this .tex cites, so it "
                      "predates the source and every affected float measures "
                      "short (\"??\" is narrower than the number).  Rebuild "
                      "the paper and re-copy its .aux and .log."
                      % (unres, stem))
            print("      | no float-fit verdict is reported for this paper")
            unchecked = 1
            continue

        over = [(l, e, h) for l, e, h in rows if h > th]
        near = [(l, e, h) for l, e, h in rows if h <= th and th - h < TIGHT_PT]
        tight.extend((stem, l, th - h) for l, _, h in near)
        status = "FAIL" if over else "ok"
        print("  %-46s %-4s  %2d/%d floats, textheight %.5fpt, %d TeX error(s)"
              % (stem[:46], status, len(rows), n_want, th, errs))
        for lab, env_, h in over:
            print("      | OVER  %-26s %-9s %8.2fpt  (+%.2f)"
                  % (lab, env_, h, h - th))
            fail = 1
        for lab, env_, h in near:
            print("      | tight %-26s %-9s %8.2fpt  (margin %.2f)"
                  % (lab, env_, h, th - h))

    print()
    if fail:
        print("FLOAT-FIT: FAIL -- a float is over the page, or a log carries "
              "one of the four gates.")
        print("  LaTeX does not defer an over-tall float; it truncates the "
              "height and prints the excess below the text block.")
        return 1
    if unchecked:
        print("FLOAT-FIT: UNCHECKED -- part of the gate could not run; "
              "declared open obligation, not a pass.")
        return 2
    if tight:
        print("FLOAT-FIT: PASS (with %d float(s) inside the %.0fpt warning "
              "band)" % (len(tight), TIGHT_PT))
        for stem, lab, m in sorted(tight, key=lambda t: t[2]):
            print("  %-46s %-26s margin %.2fpt"
                  % (stem[:46], lab, m))
        print("  A float in this band is within one caption line of the "
              "truncation defect; it is reported, not failed.")
        return 0
    print("FLOAT-FIT: PASS -- every float in both papers fits the page, with "
          "margin, and neither compiler log objects.")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify/float_fit_negtest.py <==
#!/usr/bin/env python3
"""Negative test for ``verify/float_fit.py``: prove the gate still fires.

A gate whose whole value is that it stays quiet has to be shown to make
noise, or its silence means nothing.  ``float_fit.py`` currently prints
PASS on both manuscripts, and that line is worth exactly as much as this
file's evidence that PASS is not the only thing it can print.

One case per line below, and the list is the count: the summary line this
run prints derives its total from the cases that actually reported, so this
file cannot come to disagree with itself.  Each must make the gate say
something other than PASS, and -- this is the part the first draft of this
file got wrong -- the difference has to be the RIGHT one.  A gate that fails
for the wrong reason is still a gate that does not measure what it claims.

  N1  a synthetic 800pt float             -> gate B reports OVER, exit 1
  N2  an injected "Overfull" log line     -> gate A, exit 1
  N3  an injected "Float too large"       -> gate A, exit 1
  N4  an injected unresolved Reference    -> gate A, exit 1
  N5  a missing .log                      -> UNCHECKED, exit 2
  N6  a missing .tex                      -> exit 2
  N7  pdflatex off PATH                   -> exit 2
  N8  the TEXINPUTS trap, measured at the probe
  N9  the TEXINPUTS trap, at the CLI, on the shipped file unmodified
  N10 a stale .aux -- labels deleted, as an un-rebuilt edit leaves them
  N11 probe debris in PAPER_DIR, which must not outrank the probe's own

N8 and N9 are the two that earned their place.  ``float_fit.py`` carries a
comment claiming that dropping the bundle root from the probe's search path
corrupts the measurement, and for one revision that comment asserted the
plausible thing -- that floats would measure SHORTER -- which is false.  The
probe says: a missing graphic is not dropped, it becomes a pdftex.def draft
box at the REQUESTED size, so the height moves in whichever direction the
draft box differs from the real graphic; and a missing ``\\tblinput`` body is
a TeX-primitive Emergency stop, so the probe simply ends, leaving later
floats unmeasured rather than mismeasured.  N8 therefore checks the three
claims the comment now makes, and checks them as invariants:

    at least one float measures TALLER   (so "always shorter" is refuted)
    at least one float measures SHORTER  (so "either direction" is earned)
    at least one probe ends early        (so the Emergency stop is real)

Magnitudes are printed but not asserted.  The comment quotes them as
measured examples of a revision; hard-coding them here would make an
ordinary caption edit look like a broken gate, and a brittle test is a test
that gets switched off.

N9 is the same trap with nothing rebound: a ``verify/`` copy in an empty
tree, which is what a fresh clone that skipped ``run_all.sh`` looks like.
It caught a precedence bug that mattered -- the gate ranked its own height
failures above its own doubt, so a probe reading draft boxes announced that
Ozaki's ``fig:knee`` was 38.59pt over the page when the float measures
690.74pt and fits.  Loud, and wrong, and it would have sent an editor to
shorten a figure that needed no shortening.

N10 covers the quietest input defect of the three.  The probe copies the
paper's ``.aux`` so a float body's ``\\ref`` typesets its real number; if
that copy does not resolve, the ``\\ref`` sets ``??`` instead, which is
NARROWER, so the float measures short -- a height gate under-reporting
heights, with no error and no missing file.  The gate now counts its own
unresolved references and refuses a verdict when any appear, which also
catches the ordinary way an artifact goes stale: a label added since the
last build, in an ``.aux`` shipped beside a ``.log`` that gate A trusts.

N11 is N10's cause rather than its symptom, and it was written after the
symptom appeared: the probe writes ``floatprobe.tex`` and its copied
``floatprobe.aux`` into a scratch workdir under a FIXED job name, and TeX
resolves ``\\@input`` against the search path, so any ``floatprobe.*`` left
in ``paper/`` was being read in preference to the run's own copy.  A single
hand-run probe with ``workdir=paper/`` was enough to leave one there, and it
carried no labels at all -- 127 unresolved references per paper, every
affected float measuring short, which is the direction that fails silently.
The fix is an ordering, so the test is too: the same debris, twice, once
against the shipped gate and once against a copy with the workdir entry
demoted.  Only the second may see it.

Exit status follows the bundle convention:
    0  every case fired as specified
    1  a case did not fire -- float_fit.py no longer does what it says
    2  pdflatex or the manuscripts are unavailable, so this could not run
"""
import os
import re
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
BUNDLE = os.path.dirname(HERE)
GATE = os.path.join(HERE, "float_fit.py")
PAPER = os.environ.get("OZAKI_PAPER_DIR", os.path.join(BUNDLE, "paper"))

sys.path.insert(0, HERE)
import float_fit  # noqa: E402

STEMS = float_fit.PAPERS
OZAKI = STEMS[0]


def run(paper_dir, path=None):
    env = dict(os.environ, OZAKI_PAPER_DIR=paper_dir)
    if path is not None:
        env["PATH"] = path
    p = subprocess.run([sys.executable, GATE], capture_output=True, text=True,
                       env=env, cwd=BUNDLE)
    return p.returncode, p.stdout + p.stderr


def stage():
    d = tempfile.mkdtemp(prefix="ftneg_")
    for f in os.listdir(PAPER):
        src = os.path.join(PAPER, f)
        if os.path.isfile(src):
            shutil.copy(src, os.path.join(d, f))
    return d


class Result(object):
    """Tally.  It counts its own cases rather than trusting a typed total.

    The summary line has to state how many cases fired, and a hand-typed
    number there is the bundle's own recurring defect: a printed quantity
    whose owner is somewhere else.  Sub-claims share their case's identity --
    N8a..N8c are three assertions about ONE rebinding -- so the count is over
    the ``N\\d+`` stem, and adding a case cannot leave the summary quoting
    the previous total.
    """

    def __init__(self):
        self.bad = 0
        self.seen = set()

    def _seen(self, name):
        m = re.match(r"(N\d+)", name)
        self.seen.add(m.group(1) if m else name)

    def case(self, name, rc, out, want_rc, want_sub):
        self._seen(name)
        ok = (rc == want_rc) and (want_sub in out)
        print("  %-4s %-46s rc=%d  %s"
              % (name, want_sub[:46], rc, "fired" if ok else "DID NOT FIRE"))
        if not ok:
            print("       expected rc=%d containing %r" % (want_rc, want_sub))
            for ln in out.splitlines()[-14:]:
                print("       | " + ln)
            self.bad += 1

    def claim(self, name, ok, text):
        self._seen(name)
        print("  %-4s %-46s     %s"
              % (name, text[:46], "holds" if ok else "REFUTED"))
        if not ok:
            self.bad += 1


def heights(stem):
    w = tempfile.mkdtemp(prefix="ftprobe_")
    try:
        got = float_fit.probe(stem, w)
    finally:
        shutil.rmtree(w, ignore_errors=True)
    if got is None:
        return None, None, None, None
    th, rows, errs, n_want, unres = got
    return th, dict((l, h) for l, _, h in rows), errs, n_want


def main():
    # Shared with float_fit.py: "pdflatex is on PATH" is not "pdflatex can
    # compile these manuscripts."  Every case below stages a real copy of a
    # manuscript and compiles it; a missing package (algorithm.sty and
    # friends, in a trimmed TeX install) fails all of them for the same
    # wrong reason at once, and this test used to only catch the "no
    # pdflatex at all" half of that -- see float_fit.check_pdflatex_ready's
    # docstring for the failure this closes.
    ready = float_fit.check_pdflatex_ready(PAPER, STEMS)
    if ready is not None:
        print("float_fit_negtest.py: %s" % ready)
        return 2
    if not all(os.path.exists(os.path.join(PAPER, s + ".tex")) for s in STEMS):
        print("float_fit_negtest.py: manuscript source(s) absent from %s"
              % PAPER)
        return 2

    r = Result()
    # No count in the banner: it prints before the cases run, so any number
    # here would be a typed one.  The summary line at the end has the total,
    # and it gets it from the cases that reported.
    print("== float_fit.py negative test: the ways it must NOT stay quiet ==")

    # N1 -- a float taller than any page.
    d = stage()
    tex = os.path.join(d, OZAKI + ".tex")
    with open(tex, encoding="utf-8") as fh:
        src = fh.read()
    src = src.replace(
        "\\begin{document}",
        "\\begin{document}\n"
        "\\begin{figure}[t]\\rule{1pt}{800pt}\n"
        "\\caption{synthetic negative test}\\label{fig:ntsynth}\\end{figure}\n",
        1)
    with open(tex, "w", encoding="utf-8") as fh:
        fh.write(src)
    rc, out = run(d)
    r.case("N1", rc, out, 1, "OVER  fig:ntsynth")
    shutil.rmtree(d, ignore_errors=True)

    # N2/N3/N4 -- the three log patterns that can be provoked by injection.
    # The fourth gate ("infinite loop") is not injected: it is emitted by
    # LaTeX's float mechanism, not by a line an editor can paste, and a
    # negative test that fakes its own subject proves nothing about the
    # subject.  Its pattern is exercised by the same findall path as these.
    for name, inject, want in [
        ("N2", "Overfull \\hbox (12.0pt too wide) in paragraph at lines 1--2",
         "overfull box"),
        ("N3", "Float too large for page by 1.07pt on input line 927.",
         "float too large"),
        ("N4", "LaTeX Warning: Reference `nt:bogus' on page 1 undefined on "
               "input line 1.", "unresolved ref/cite"),
    ]:
        d = stage()
        with open(os.path.join(d, OZAKI + ".log"), "a", encoding="utf-8") as fh:
            fh.write("\n" + inject + "\n")
        rc, out = run(d)
        r.case(name, rc, out, 1, want)
        shutil.rmtree(d, ignore_errors=True)

    # N5/N6 -- the two ways an input can be absent.
    d = stage()
    os.remove(os.path.join(d, OZAKI + ".log"))
    rc, out = run(d)
    r.case("N5", rc, out, 2, "UNCHECKED (no .log beside the source)")
    shutil.rmtree(d, ignore_errors=True)

    d = stage()
    os.remove(os.path.join(d, OZAKI + ".tex"))
    rc, out = run(d)
    r.case("N6", rc, out, 2, "manuscript source(s) absent")
    shutil.rmtree(d, ignore_errors=True)

    # N7 -- no pdflatex.  Must be an open obligation, never a pass.
    rc, out = run(PAPER, path="/nonexistent")
    r.case("N7", rc, out, 2, "pdflatex not available")

    # N8 -- the TEXINPUTS trap, measured at the probe.
    print()
    print("  N8   TEXINPUTS trap: probe with and without the bundle root")
    shipped = dict((s, heights(s)) for s in STEMS)
    keep = float_fit.BUNDLE
    float_fit.BUNDLE = os.path.join(tempfile.gettempdir(), "no-such-bundle")
    stripped = dict((s, heights(s)) for s in STEMS)
    float_fit.BUNDLE = keep

    taller = shorter = truncated = 0
    for stem in STEMS:
        _, ha, ea, na = shipped[stem]
        _, hb, eb, nb = stripped[stem]
        if ha is None or hb is None:
            print("       %-42s probe returned None" % stem[:42])
            r.bad += 1
            continue
        moved = [(l, ha[l], hb[l]) for l in ha
                 if l in hb and abs(hb[l] - ha[l]) > 0.01]
        taller += sum(1 for _, a, b in moved if b > a)
        shorter += sum(1 for _, a, b in moved if b < a)
        never = len(ha) - len([l for l in ha if l in hb])
        truncated += 1 if len(hb) < nb else 0
        print("       %-42s %2d/%d floats errs=%d  ->  %2d/%d floats errs=%d"
              % (stem[:42], len(ha), na, ea, len(hb), nb, eb))
        print("         %d mis-measured, %d never measured"
              % (len(moved), never))
        for l, a, b in sorted(moved, key=lambda t: abs(t[1] - t[2]),
                              reverse=True)[:3]:
            print("         | %-26s %8.2f -> %8.2f  (%+.2f)"
                  % (l, a, b, b - a))
    r.claim("N8a", taller > 0, "a float measures TALLER (draft box)")
    r.claim("N8b", shorter > 0, "a float measures SHORTER (either way)")
    r.claim("N8c", truncated > 0, "a probe ends early (Emergency stop)")

    # N9 -- the same trap at the CLI, shipped file, nothing rebound.
    print()
    fake = tempfile.mkdtemp(prefix="ftfake_")
    os.makedirs(os.path.join(fake, "verify"))
    shutil.copy(GATE, os.path.join(fake, "verify", "float_fit.py"))
    p = subprocess.run(
        [sys.executable, os.path.join(fake, "verify", "float_fit.py")],
        capture_output=True, text=True,
        env=dict(os.environ, OZAKI_PAPER_DIR=PAPER), cwd=fake)
    r.case("N9", p.returncode, p.stdout + p.stderr, 2, "FLOAT-FIT: UNCHECKED")
    shutil.rmtree(fake, ignore_errors=True)

    # N10 -- a stale .aux.  Deleting the table \newlabel lines is what an
    # edit that renames or adds a label leaves behind when the paper is not
    # rebuilt.  The float bodies still cite them, so they set "??".
    d = stage()
    auxp = os.path.join(d, OZAKI + ".aux")
    with open(auxp, encoding="utf-8", errors="ignore") as fh:
        lines = fh.readlines()
    kept = [l for l in lines if not l.startswith("\\newlabel{tab:")]
    with open(auxp, "w", encoding="utf-8") as fh:
        fh.writelines(kept)
    rc, out = run(d)
    r.case("N10", rc, out, 2, "unresolved reference(s) in the probe")
    print("       (%d \\newlabel{tab:...} lines removed)"
          % (len(lines) - len(kept)))
    shutil.rmtree(d, ignore_errors=True)

    # N11 -- scratch files left in PAPER_DIR must not be read.  This is the
    # only case here whose subject is the search path's ORDER rather than its
    # contents, and it exists because the trap fired for real: a probe
    # hand-run with workdir=paper/ left a zero-label floatprobe.aux there, and
    # because PAPER_DIR outranked the workdir, every later probe read it in
    # preference to the correct copy it had just written for itself.  Same
    # fixed job name, same search path, wrong file.
    #
    # N11a is an invariant, not a magnitude: the gate's output on a polluted
    # tree must equal its output on the clean one.  Nothing about the papers'
    # actual heights is asserted, so a caption edit cannot break this.
    #
    # N11b is what makes N11a mean anything.  An assertion that sabotage
    # changed nothing is worthless until the sabotage is shown to be
    # reachable, and a planted file that TeX never looks at would satisfy
    # N11a perfectly.  So the same polluted tree is handed to a copy of the
    # gate with exactly one thing removed -- the workdir entry at the head of
    # TEXINPUTS -- and that copy must report unresolved references.  The
    # demotion is verified to have applied before the copy is run; an edit
    # that silently matched nothing would turn N11b into a second no-op and
    # hide the first.
    print()
    d = stage()
    clean_rc, clean_out = run(d)
    with open(os.path.join(d, "floatprobe.aux"), "w") as fh:
        fh.write("\\relax\n")          # the debris: a probe aux with no labels
    dirty_rc, dirty_out = run(d)
    r.claim("N11a", (dirty_rc, dirty_out) == (clean_rc, clean_out),
            "a floatprobe.aux in PAPER_DIR is not read")

    src = open(GATE, encoding="utf-8").read()
    demoted, n = re.subn(r'env\["TEXINPUTS"\] = \(os\.path\.abspath\(workdir\)'
                         r' \+ ":" \+\n\s*', 'env["TEXINPUTS"] = (', src)
    if n != 1:
        r.claim("N11b", False,
                "TEXINPUTS demotion did not apply (%d edit(s))" % n)
    else:
        tmp = os.path.join(HERE, "_ft_demoted_probe.py")
        try:
            with open(tmp, "w", encoding="utf-8") as fh:
                fh.write(demoted)
            p = subprocess.run([sys.executable, tmp], capture_output=True,
                               text=True, cwd=BUNDLE,
                               env=dict(os.environ, OZAKI_PAPER_DIR=d))
            out11 = p.stdout + p.stderr
            r.claim("N11b", "unresolved reference(s) in the probe" in out11,
                    "the same file DOES shadow once workdir is demoted")
        finally:
            if os.path.exists(tmp):
                os.remove(tmp)
    shutil.rmtree(d, ignore_errors=True)

    print()
    if r.bad:
        print("FLOAT-FIT NEGTEST: FAIL -- %d case(s) did not fire.  "
              "float_fit.py's PASS no longer means what it says." % r.bad)
        return 1
    print("FLOAT-FIT NEGTEST: PASS -- all %d cases fire; the gate's silence "
          "is evidence." % len(r.seen))
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify/int8_scope.py <==
#!/usr/bin/env python3
"""Does the published S nonsquare tail fit an INT8 two-digit Karatsuba layout?
   INT8 exact-integer range is contiguous [-128,127] -> envelope is much larger."""
import json
def centred(a,m):
    r=a%m
    return r-m if r>=(m+1)//2 else r
def split_base(d,B):
    d0=d%B
    if d0>=(B+1)//2: d0-=B
    return (d-d0)//B, d0
L8=127                      # INT8 contiguous exact bound (symmetric usable)
env=max(((a,L8-a,(2*a+1)*(2*(L8-a)+1)) for a in range(L8+1)),key=lambda t:t[2])
out={'int8_envelope':{'argmax_(A,B)':env[:2],'max_modulus_covered':env[2]}}
S_TAIL=[511,509,503,499,491,487]
res={}
for m in S_TAIL:
    D=[centred(a,m) for a in range(m)]
    found=None
    for b in range(2,8):
        B=1<<b
        dig={d:split_base(d,B) for d in D}
        mx=max(max(abs(x) for x in dig[d]) for d in D)
        ms=max(abs(dig[d][0]+dig[d][1]) for d in D)
        pre=max(abs(B*dig[d][0]) for d in D)
        if mx<=L8 and ms<=L8:
            bad=sum(1 for d in D for e in D
                    if dig[d][1]*dig[e][1]+B*((dig[d][1]+dig[d][0])*(dig[e][1]+dig[e][0])
                       -dig[d][1]*dig[e][1]-dig[d][0]*dig[e][0])+B*B*dig[d][0]*dig[e][0]!=d*e)
            found=dict(b=b,B=B,max_plane=mx,max_sum=ms,int8_ok=True,mismatches=bad,
                       max_prescaled=pre,prescale_int8=pre<=L8)
            break
    res[m]=found or {'note':'no b in 2..7'}
out['S_tail_int8']=res
# accumulator headroom on INT32 for the INT8 route
out['int32_headroom']={'bound':2**31-1,
  'sq_hi_term':2*16*16,'ns_B_term':8*8+128*8,
  'K_max_ns_B':(2**31-1)//(8*8+128*8)}
print(json.dumps(out,indent=1))


==> anc/ozaki25_fp8_artifact/verify/kernel_ledger.py <==
#!/usr/bin/env python3
"""CANONICAL frozen-kernel ledger.  Emits every number printed in Part 1 Sec 2.3 / p.69
   and Ozaki Sec 2.  Modulus-blocked k-loop: N_acc,live = ceil(N_acc / n_blocks)."""
import json, sys
import os
sys.path.insert(0, os.path.dirname(os.path.abspath(os.path.dirname(__file__))))
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import params as P
from blocking import n_live
L=json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'nacc_table.json')))
TILE=64; BY=4; TMEM=256*1024
rows=[]
                                   # p_store/r derived from params.MODULI, never asserted
for rt,pst,r in ((t,P.PLANES[t],len(P.MODULI[t])) for t in ('S','E','A')):
    # e4m3, not int8.  The substrate is FP8 on every route in both papers;
    # "INT8-tens." in a route name denotes the deconstruction/reconstruction
    # HOST, never the MMA substrate.  This line read L['int8'] for several
    # revisions and still printed the right numbers, because the e4m3 row it
    # should have read was itself wrong: nacc_table.py dropped the six S-tail
    # moduli it could not split canonically, giving N_acc(S, e4m3) = 12 against
    # int8's 30.  Two defects cancelling is not agreement, and it is the reason
    # neither was visible.  Both are now fixed; assert the pair agrees, because
    # the accumulator count is a property of the modulus set and its layout, not
    # of the substrate -- if these two ever diverge again, one of them is wrong.
    N=L['e4m3'][rt]['N_acc']
    assert N==L['int8'][rt]['N_acc'], (rt, N, L['int8'][rt]['N_acc'])
    assert not L['e4m3'][rt]['infeasible'], (rt, L['e4m3'][rt]['infeasible'])
    for nb in (1,2,3):
        # The blocks partition MODULI, not accumulators: a modulus contributes
        # its whole width w(i) in {2,3} to whichever block holds it.  This line
        # read `live = -(-N//nb)` -- ceil(N_acc/n_blk) -- which is a LOWER
        # BOUND and is not attainable when r is odd.  At n_blk=2 it gave E 13
        # tiles (208 KiB) and A 15 (240 KiB) against the 14/224 and 16/256 both
        # manuscripts print and verify/blocking.py computes.  For A that is not
        # a rounding difference: the true count lands on 256 KiB *exactly*, and
        # A's zero TMEM headroom is one of the two loadbearing arguments
        # against set A in both papers.  The naive bound silently handed it
        # 16 KiB of slack it does not have.  Solve the partition exactly.
        w=[v['N_acc'] for v in L['e4m3'][rt]['detail'].values()]
        assert len(w)==r and all(x in (2,3) for x in w), (rt,w)
        assert sum(w)==N, (rt,sum(w),N)
        live=n_live(w,nb)
        assert live>=-(-N//nb), (rt,nb,live)
        for tn in (64,32):
            foot=TILE*tn*BY*live
            rows.append(dict(route=rt,r=r,p_store=pst,p_mma=3*r,alpha=3*r+1,N_acc=N,
                             n_blocks=nb,N_live=live,tile=f'{TILE}x{tn}',
                             KiB=foot//1024,fits=foot<=TMEM))
sel=[x for x in rows if x['fits'] and x['tile']=='64x64' and x['n_blocks']<=2]
print("--- fitting 64x64 schedules (reach preserved at R=T*sqrt(C)=256) ---")
for x in sel: print(f"  {x['route']}: N_acc={x['N_acc']} n_blocks={x['n_blocks']} "
                    f"live={x['N_live']} -> {x['KiB']} KiB")
print("\n--- operand-bandwidth ledger (bytes per useful FP64 FLOP = p_store/T) ---")
sup=P.PLATFORMS['Rubin']['PF8']/TILE
print(f"  supply at FP8 roof, 64-tile: P_fp8/T = {sup/1e12:.1f} TB/s")
for rt,pst in ((t,P.PLANES[t]) for t in ('S','E','A')):
    for rate,lab in ((235.3e12,'floor 235.3 TF'),(473.0e12,'roof 473 TF')):
        d=pst/TILE*rate
        print(f"  {rt} @ {lab}: {pst}/{TILE} = {pst/TILE:.3f} B/FLOP -> "
              f"{d/1e12:.1f} TB/s  ({'OK' if d<=sup else 'BIND'}, margin {sup/d:.2f}x)")
print("\n--- modulus blocking is operand-free: planes are disjoint across blocks ---")
print("  total plane bytes per element = p_store regardless of n_blocks")
print("\n--- FP32/INT32 accumulator headroom, K_slab =",P.K_SLAB,"---")
for nm,t in (('square acc_lo',256),('square acc_hi',512),
             ('nonsq acc_A',225),('nonsq acc_B',1088)):
    print(f"  {nm:16s} max|term|={t:5d}  sum={t*P.K_SLAB:>9d}  "
          f"2^24 margin={2**24/(t*P.K_SLAB):.2f}x  K_max={2**24//t}")
print("\n--- reach / floor under the preserved 64x64 tile (Rubin, 4x4 cluster) ---")
for nm in ('S2L','Et','At'):
    # params.roof / params.rate_rec return FLOP/s, not TFLOP/s.  This block
    # printed them raw under a "TF" label -- "roof 472972972972973.0 TF" --
    # for as long as it has existed.  No manuscript number came from here, so
    # nothing propagated, but an artifact that prints a figure 10^12 times its
    # own label is not evidence of anything.  Divide, and say the unit once.
    print(f"  {nm}: roof {P.roof('Rubin',nm)/1e12:.1f} TF   floor(k=4096) "
          f"{P.rate_rec('Rubin',nm,4096,4096,4096)/1e12:.1f} TF")


==> anc/ozaki25_fp8_artifact/verify/nacc_table.json <==
{
 "e4m3": {
  "S": {
   "r": 12,
   "squares": 6,
   "p_store": 30,
   "p_mma": 36,
   "N_acc": 30,
   "two_r": 24,
   "infeasible": [],
   "tmem_KiB_64x64": 480,
   "tmem_KiB_64x32": 240,
   "fits64": false,
   "fits32": true,
   "detail": {
    "1089": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "1024": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "961": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "841": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "625": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "529": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "511": {
     "kind": "nonsquare",
     "b": 4,
     "off": null,
     "merge_taken": false,
     "N_acc": 3,
     "note": "carry-corrected closed form (base 16), see verify/stail_layout.py; merge DECLINED for accumulator margin, not representability -- the pre-scaled plane is exactly -256 = -2^8 and IS E4M3-exact, but the merged term reaches 4095 against K_slab = 4096, exact by one term (verify/stail_merge.py)"
    },
    "509": {
     "kind": "nonsquare",
     "b": 4,
     "off": null,
     "merge_taken": false,
     "N_acc": 3,
     "note": "carry-corrected closed form (base 16), see verify/stail_layout.py; merge DECLINED for accumulator margin, not representability -- the pre-scaled plane is exactly -256 = -2^8 and IS E4M3-exact, but the merged term reaches 4095 against K_slab = 4096, exact by one term (verify/stail_merge.py)"
    },
    "503": {
     "kind": "nonsquare",
     "b": 4,
     "off": null,
     "merge_taken": false,
     "N_acc": 3,
     "note": "carry-corrected closed form (base 16), see verify/stail_layout.py; merge DECLINED for accumulator margin, not representability -- the pre-scaled plane is exactly -256 = -2^8 and IS E4M3-exact, but the merged term reaches 4095 against K_slab = 4096, exact by one term (verify/stail_merge.py)"
    },
    "499": {
     "kind": "nonsquare",
     "b": 4,
     "off": null,
     "merge_taken": false,
     "N_acc": 3,
     "note": "carry-corrected closed form (base 16), see verify/stail_layout.py; merge DECLINED for accumulator margin, not representability -- the pre-scaled plane is exactly -256 = -2^8 and IS E4M3-exact, but the merged term reaches 4095 against K_slab = 4096, exact by one term (verify/stail_merge.py)"
    },
    "491": {
     "kind": "nonsquare",
     "b": 4,
     "off": null,
     "merge_taken": false,
     "N_acc": 3,
     "note": "carry-corrected closed form (base 16), see verify/stail_layout.py; merge DECLINED for accumulator margin, not representability -- the pre-scaled plane is exactly -256 = -2^8 and IS E4M3-exact, but the merged term reaches 4095 against K_slab = 4096, exact by one term (verify/stail_merge.py)"
    },
    "487": {
     "kind": "nonsquare",
     "b": 4,
     "off": null,
     "merge_taken": false,
     "N_acc": 3,
     "note": "carry-corrected closed form (base 16), see verify/stail_layout.py; merge DECLINED for accumulator margin, not representability -- the pre-scaled plane is exactly -256 = -2^8 and IS E4M3-exact, but the merged term reaches 4095 against K_slab = 4096, exact by one term (verify/stail_merge.py)"
    }
   }
  },
  "A": {
   "r": 15,
   "squares": 1,
   "p_store": 44,
   "p_mma": 45,
   "N_acc": 30,
   "two_r": 30,
   "infeasible": [],
   "tmem_KiB_64x64": 480,
   "tmem_KiB_64x32": 240,
   "fits64": false,
   "fits32": true,
   "detail": {
    "256": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "255": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 8,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "253": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 8,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "251": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 8,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "247": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 8,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "241": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 8,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "239": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "233": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "229": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "227": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "223": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "217": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "211": {
     "kind": "nonsquare",
     "b": 3,
     "off": 0,
     "maxd0": 4,
     "maxd1": 13,
     "maxsum": 16,
     "merge_taken": true,
     "N_acc": 2
    },
    "199": {
     "kind": "nonsquare",
     "b": 3,
     "off": 0,
     "maxd0": 4,
     "maxd1": 12,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "197": {
     "kind": "nonsquare",
     "b": 3,
     "off": 0,
     "maxd0": 4,
     "maxd1": 12,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    }
   }
  },
  "E": {
   "r": 13,
   "squares": 6,
   "p_store": 33,
   "p_mma": 39,
   "N_acc": 26,
   "two_r": 26,
   "infeasible": [],
   "tmem_KiB_64x64": 416,
   "tmem_KiB_64x32": 208,
   "fits64": false,
   "fits32": true,
   "detail": {
    "1089": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "1024": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "961": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "841": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "625": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "529": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "251": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 8,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "247": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 8,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "241": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 8,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "239": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "233": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "229": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "227": {
     "kind": "nonsquare",
     "b": 4,
     "off": 0,
     "maxd0": 8,
     "maxd1": 7,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    }
   }
  },
  "D": {
   "r": 17,
   "squares": 1,
   "p_store": 50,
   "p_mma": 51,
   "N_acc": 34,
   "two_r": 34,
   "infeasible": [],
   "tmem_KiB_64x64": 544,
   "tmem_KiB_64x32": 272,
   "fits64": false,
   "fits32": false,
   "detail": {
    "128": {
     "kind": "nonsquare",
     "b": 3,
     "off": 0,
     "maxd0": 4,
     "maxd1": 8,
     "maxsum": 11,
     "merge_taken": true,
     "N_acc": 2
    },
    "127": {
     "kind": "nonsquare",
     "b": 3,
     "off": 0,
     "maxd0": 4,
     "maxd1": 8,
     "maxsum": 11,
     "merge_taken": true,
     "N_acc": 2
    },
    "125": {
     "kind": "nonsquare",
     "b": 3,
     "off": 0,
     "maxd0": 4,
     "maxd1": 8,
     "maxsum": 11,
     "merge_taken": true,
     "N_acc": 2
    },
    "123": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 15,
     "maxsum": 16,
     "merge_taken": true,
     "N_acc": 2
    },
    "121": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "119": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 15,
     "maxsum": 16,
     "merge_taken": true,
     "N_acc": 2
    },
    "113": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 14,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "109": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 14,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "107": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 13,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "103": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 13,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "101": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 13,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "97": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 12,
     "maxsum": 13,
     "merge_taken": true,
     "N_acc": 2
    },
    "89": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 11,
     "maxsum": 12,
     "merge_taken": true,
     "N_acc": 2
    },
    "83": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 10,
     "maxsum": 11,
     "merge_taken": true,
     "N_acc": 2
    },
    "79": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 10,
     "maxsum": 11,
     "merge_taken": true,
     "N_acc": 2
    },
    "73": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 9,
     "maxsum": 10,
     "merge_taken": true,
     "N_acc": 2
    },
    "71": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 9,
     "maxsum": 10,
     "merge_taken": true,
     "N_acc": 2
    }
   }
  }
 },
 "int8": {
  "S": {
   "r": 12,
   "squares": 6,
   "p_store": 30,
   "p_mma": 36,
   "N_acc": 30,
   "two_r": 24,
   "infeasible": [],
   "tmem_KiB_64x64": 480,
   "tmem_KiB_64x32": 240,
   "fits64": false,
   "fits32": true,
   "detail": {
    "1089": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "1024": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "961": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "841": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "625": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "529": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "511": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 64,
     "maxsum": 65,
     "merge_taken": false,
     "N_acc": 3
    },
    "509": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 64,
     "maxsum": 65,
     "merge_taken": false,
     "N_acc": 3
    },
    "503": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 63,
     "maxsum": 64,
     "merge_taken": false,
     "N_acc": 3
    },
    "499": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 62,
     "maxsum": 63,
     "merge_taken": false,
     "N_acc": 3
    },
    "491": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 61,
     "maxsum": 62,
     "merge_taken": false,
     "N_acc": 3
    },
    "487": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 61,
     "maxsum": 62,
     "merge_taken": false,
     "N_acc": 3
    }
   }
  },
  "A": {
   "r": 15,
   "squares": 1,
   "p_store": 44,
   "p_mma": 45,
   "N_acc": 30,
   "two_r": 30,
   "infeasible": [],
   "tmem_KiB_64x64": 480,
   "tmem_KiB_64x32": 240,
   "fits64": false,
   "fits32": true,
   "detail": {
    "256": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "255": {
     "kind": "nonsquare",
     "b": 2,
     "off": 2,
     "maxd0": 3,
     "maxd1": 32,
     "maxsum": 34,
     "merge_taken": true,
     "N_acc": 2
    },
    "253": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 32,
     "maxsum": 33,
     "merge_taken": true,
     "N_acc": 2
    },
    "251": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 31,
     "maxsum": 32,
     "merge_taken": true,
     "N_acc": 2
    },
    "247": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 31,
     "maxsum": 32,
     "merge_taken": true,
     "N_acc": 2
    },
    "241": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 30,
     "maxsum": 31,
     "merge_taken": true,
     "N_acc": 2
    },
    "239": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 30,
     "maxsum": 31,
     "merge_taken": true,
     "N_acc": 2
    },
    "233": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 29,
     "maxsum": 30,
     "merge_taken": true,
     "N_acc": 2
    },
    "229": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 29,
     "maxsum": 30,
     "merge_taken": true,
     "N_acc": 2
    },
    "227": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 28,
     "maxsum": 29,
     "merge_taken": true,
     "N_acc": 2
    },
    "223": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 28,
     "maxsum": 29,
     "merge_taken": true,
     "N_acc": 2
    },
    "217": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 27,
     "maxsum": 28,
     "merge_taken": true,
     "N_acc": 2
    },
    "211": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 26,
     "maxsum": 27,
     "merge_taken": true,
     "N_acc": 2
    },
    "199": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 25,
     "maxsum": 26,
     "merge_taken": true,
     "N_acc": 2
    },
    "197": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 25,
     "maxsum": 26,
     "merge_taken": true,
     "N_acc": 2
    }
   }
  },
  "E": {
   "r": 13,
   "squares": 6,
   "p_store": 33,
   "p_mma": 39,
   "N_acc": 26,
   "two_r": 26,
   "infeasible": [],
   "tmem_KiB_64x64": 416,
   "tmem_KiB_64x32": 208,
   "fits64": false,
   "fits32": true,
   "detail": {
    "1089": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "1024": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "961": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "841": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "625": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "529": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "251": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 31,
     "maxsum": 32,
     "merge_taken": true,
     "N_acc": 2
    },
    "247": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 31,
     "maxsum": 32,
     "merge_taken": true,
     "N_acc": 2
    },
    "241": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 30,
     "maxsum": 31,
     "merge_taken": true,
     "N_acc": 2
    },
    "239": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 30,
     "maxsum": 31,
     "merge_taken": true,
     "N_acc": 2
    },
    "233": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 29,
     "maxsum": 30,
     "merge_taken": true,
     "N_acc": 2
    },
    "229": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 29,
     "maxsum": 30,
     "merge_taken": true,
     "N_acc": 2
    },
    "227": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 28,
     "maxsum": 29,
     "merge_taken": true,
     "N_acc": 2
    }
   }
  },
  "D": {
   "r": 17,
   "squares": 1,
   "p_store": 50,
   "p_mma": 51,
   "N_acc": 34,
   "two_r": 34,
   "infeasible": [],
   "tmem_KiB_64x64": 544,
   "tmem_KiB_64x32": 272,
   "fits64": false,
   "fits32": false,
   "detail": {
    "128": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 16,
     "maxsum": 17,
     "merge_taken": true,
     "N_acc": 2
    },
    "127": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 16,
     "maxsum": 17,
     "merge_taken": true,
     "N_acc": 2
    },
    "125": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 16,
     "maxsum": 17,
     "merge_taken": true,
     "N_acc": 2
    },
    "123": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 15,
     "maxsum": 16,
     "merge_taken": true,
     "N_acc": 2
    },
    "121": {
     "kind": "square",
     "N_acc": 2,
     "note": "weights {1,s,s}: two share"
    },
    "119": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 15,
     "maxsum": 16,
     "merge_taken": true,
     "N_acc": 2
    },
    "113": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 14,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "109": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 14,
     "maxsum": 15,
     "merge_taken": true,
     "N_acc": 2
    },
    "107": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 13,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "103": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 13,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "101": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 13,
     "maxsum": 14,
     "merge_taken": true,
     "N_acc": 2
    },
    "97": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 12,
     "maxsum": 13,
     "merge_taken": true,
     "N_acc": 2
    },
    "89": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 11,
     "maxsum": 12,
     "merge_taken": true,
     "N_acc": 2
    },
    "83": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 10,
     "maxsum": 11,
     "merge_taken": true,
     "N_acc": 2
    },
    "79": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 10,
     "maxsum": 11,
     "merge_taken": true,
     "N_acc": 2
    },
    "73": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 9,
     "maxsum": 10,
     "merge_taken": true,
     "N_acc": 2
    },
    "71": {
     "kind": "nonsquare",
     "b": 2,
     "off": 0,
     "maxd0": 2,
     "maxd1": 9,
     "maxsum": 10,
     "merge_taken": true,
     "N_acc": 2
    }
   }
  }
 }
}

==> anc/ozaki25_fp8_artifact/verify/nacc_table.py <==
#!/usr/bin/env python3
"""Final N_acc ledger: per-modulus accumulator count on e4m3 and INT8 substrates,
   with the asymmetric-window prescale search.  Emits the table printed in the papers."""
import json
def e4m3_ints():
    S={0}
    for e in range(1,16):
        for m in range(8):
            if e==15 and m==7: continue
            v=(8+m)*(2**(e-7))/8
            if v==int(v): S.add(int(v))
    return S|{-x for x in S}
E4=e4m3_ints()
def ok_e4(xs): return all(int(x) in E4 for x in xs)
def ok_i8(xs): return all(-128<=x<=127 for x in xs)

def centred(a,m):
    r=a%m; return r-m if r>=(m+1)//2 else r

def layout(m, B, off):
    """two-digit split with d0 window shifted by 'off'; returns digit lists."""
    D=[centred(a,m) for a in range(m)]
    d0s,d1s=[],[]
    for d in D:
        d0=(d+B//2-off)%B-(B//2-off)
        d1=(d-d0)//B
        assert d1*B+d0==d
        d0s.append(d0); d1s.append(d1)
    return D,d0s,d1s

def scan(m, exact):
    """best (B,off) giving 3 exact planes; report whether the prescaled plane also fits."""
    best=None
    for b in range(2,8):
        B=1<<b
        for off in range(0,B):
            D,d0,d1=layout(m,B,off)
            if not (exact(d0) and exact(d1) and exact([a+c for a,c in zip(d0,d1)])): continue
            share = exact([ B*x for x in d1]) or exact([-B*x for x in d1])
            # KEY NAME.  This field used to be called `prescale_fits`, and the
            # name was load-bearing in the wrong direction: the fallback below
            # sets it False for the six S-tail moduli, whose pre-scaled plane
            # is in fact exactly -256 = -2^8 and therefore E4M3-EXACT
            # (verify/stail_merge.py certifies this over all m^2 ordered
            # centred pairs).  What those six lack is accumulator margin, not
            # representability.  The field records the decision -- is the
            # two-accumulator merge taken? -- and is named for it.
            rec=dict(b=b,off=off,maxd0=max(map(abs,d0)),maxd1=max(map(abs,d1)),
                     maxsum=max(abs(a+c) for a,c in zip(d0,d1)),
                     merge_taken=share, N_acc=2 if share else 3)
            if best is None or rec['N_acc']<best['N_acc']: best=rec
            if share: return rec
    return best

# Single source of truth: params.MODULI.  This file previously carried its own
# copy of A -- an all-odd-prime variant [251...179], 116.198 bits -- which is NOT
# the set the papers print (117.783 bits, containing 256 = 16^2).  N_acc, the
# quantity this script exists to compute, is 30 under either list, but the stale
# copy had NO squares, and that is where the asserted p_store(A) = 45 came from;
# the published set has one square, hence 44.  Assert so it cannot drift again.
import os as _os, sys as _sys
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(_os.path.dirname(__file__))))
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
import params as _P

# `scan` above searches only CANONICAL two-digit splits at power-of-two bases.
# That search fails for the six S-tail moduli 487-511, and this script used to
# record them as "no exact layout" with N_acc = None, then sum only the entries
# that survived -- yielding N_acc(S, e4m3) = 12.  That number was wrong twice
# over.  It contradicted this same record's p_store = 30, which is 6*2 + 6*3 and
# therefore already asserts that the six admit THREE-plane layouts; and it
# contradicted verify/stail_layout.py, which constructs those layouts (the
# carry-corrected closed form at base 16, obligation (iii)) and certifies them
# exhaustively over all m^2 ordered centred pairs, exact to K_max = 34663.
# Nothing was open; the search here was simply narrower than the paper's claim.
#
# The defect stayed invisible because its only consumer looked away from it:
# verify/kernel_ledger.py read L['int8'][rt]['N_acc'] -- the INT8 substrate --
# for a paper whose substrate is e4m3 on every route.  INT8's S row says 30, so
# the ledger printed the right number from the wrong row, and the e4m3 row was
# never read by anything that would have noticed.  Both halves are fixed:
# the fallback below, and the substrate key in kernel_ledger.py.
from stail_layout import carry_ok as _carry_ok
# The three schedulable sets PLUS the tabulated-only candidate D.  D has no
# ROUTE_SET entry and no PLANES row, but Ozaki 2.5 prints its r, its N_acc and
# its TMEM footprints, and until this line nothing in the bundle computed them
# -- which is how a 4r-derived "272 KiB" stood in the D exclusion argument for
# two revisions.  Unowned printed numbers are the defect; owning them is the
# fix.  p_store is asserted only where PLANES defines it.
SETS={k:list(v) for k,v in _P.MODULI.items()}
SETS.update({k:list(v) for k,v in _P.MODULI_TABULATED.items()})
assert len(SETS['A'])==15 and max(SETS['A'])==256 and SETS['S'][0]==1089
assert len(SETS['D'])==17 and SETS['D'][0]==128
out={}
for sub,exact in (('e4m3',ok_e4),('int8',ok_i8)):
    tot={}
    for name,mods in SETS.items():
        per={}
        for m in mods:
            s=int(round(m**0.5))
            if s*s==m:
                per[m]=dict(kind='square',N_acc=2,note='weights {1,s,s}: two share')
            else:
                r=scan(m,exact)
                if r is None and sub=='e4m3' and _carry_ok(m):
                    # Lemma 1's carry-corrected closed form: base 16, three
                    # exact planes {d0, d1, d0+d1}, certified by stail_layout.py.
                    r=dict(b=4,off=None,merge_taken=False,N_acc=3,
                           note='carry-corrected closed form (base 16), see '
                                'verify/stail_layout.py; merge DECLINED for '
                                'accumulator margin, not representability -- '
                                'the pre-scaled plane is exactly -256 = -2^8 '
                                'and IS E4M3-exact, but the merged term '
                                'reaches 4095 against K_slab = 4096, exact by '
                                'one term (verify/stail_merge.py)')
                per[m]=dict(kind='nonsquare',**(r or {'N_acc':None,'note':'no exact layout'}))
        N=sum(v['N_acc'] for v in per.values() if v['N_acc'])
        infeasible=[m for m,v in per.items() if v['N_acc'] is None]
        nsq=sum(1 for v in per.values() if v['kind']=='square')
        pst=2*nsq+3*(len(mods)-nsq)
        # p_store is asserted only where PLANES defines it.  D is tabulated-only
        # (unschedulable: no ROUTE_SET entry, no PLANES row), so there is no
        # published p_store to cross-check -- what D contributes to this ledger
        # is r, N_acc and the TMEM footprints, which ARE printed in Ozaki 2.5
        # and which nothing owned before.  Do not "fix" this by inventing a
        # PLANES row for D: p_store(D) would be a number no paper prints.
        if name in _P.PLANES:
            assert pst==_P.PLANES[name], (name,pst,_P.PLANES[name])
        tot[name]=dict(r=len(mods),squares=nsq,p_store=pst,p_mma=3*len(mods),
                       N_acc=N,two_r=2*len(mods),infeasible=infeasible,
                       tmem_KiB_64x64=64*64*4*N//1024, tmem_KiB_64x32=64*32*4*N//1024,
                       fits64=64*64*4*N<=256*1024, fits32=64*32*4*N<=256*1024, detail=per)
    out[sub]=tot
print(json.dumps({s:{k:{kk:vv for kk,vv in v.items() if kk!='detail'} for k,v in t.items()}
                  for s,t in out.items()}, indent=1))
# Write NEXT TO THIS SCRIPT, not into the CWD.  run_all.sh invokes us from the
# bundle root, so the old relative path deposited the ledger at ./nacc_table.json
# while BOTH consumers (verify/kernel_ledger.py, verify/blocking.py) read
# verify/nacc_table.json -- i.e. run_all.sh never refreshed the file it checks.
json.dump(out, open(_os.path.join(_os.path.dirname(_os.path.abspath(__file__)),
                                  'nacc_table.json'), 'w'), indent=1)


==> anc/ozaki25_fp8_artifact/verify/optionc_req.py <==
#!/usr/bin/env python3
"""Option C stated as a VENDOR REQUIREMENT, not as a result.

Reviewer O-I-2: "Option C is a requirement, not a result."  Accepted.  The
prose already says Option C zeroes the compute-pipe term c_q but NOT the
conversion *time*; what was missing is the actual bill of materials a vendor
would have to sign up to.  This script prints it, and every number in the
paper's Option-C requirement table is taken from here.

The one thing Option C buys is that deconstruction leaves the *compute*
budget.  Everything below is what it costs instead.  Nothing here is free.

Accounting (the same one the rest of the engine uses):

  * a cm x cn cluster of TxT output tiles has harmonic reach
        R = 2*T*cm*cn/(cm+cn)                       (Eq. reach)
    and each useful FP64 FLOP therefore requires 1/R *unique* input scalars,
    because every scalar streamed into the cluster is converted once and
    consumed by R/2 ... the cluster-map ledger (verify/cluster_map.py) checks
    lambda = 1 exactly for this schedule.
  * the transform must convert at that scalar rate;
  * it must DEPOSIT p_store plane bytes per converted scalar into SMEM;
  * the tensor cores must then READ those planes at p_store bytes per T FLOPs.

The deposit and the tensor-read are different rates: the deposit is charged
at the cluster reach R (each scalar is converted once), the tensor read at
the tile edge T (each plane byte is re-read by every CTA that needs it).
That factor R/T = 4 at the 4x4 cluster is exactly the reuse the cluster buys,
and it is why the deposit ask (55-65 TB/s, route-consistent) is far below the
operand ask -- exactly T/R = 25% of it, on every route.

NOTE: earlier drafts printed the deposit band as 55-83 TB/s.  That 83 folded
TWO independent errors, and both are now fixed:

  (i)  it priced set A at set S's 473 TF ENVELOPE roof, which set A cannot
       reach (its own roof is 380 TF); and
  (ii) it used p_store(A) = 45, which came from a stale all-odd-prime copy of
       set A that verify/nacc_table.py used to carry.  The PUBLISHED set A
       contains 256 = 16^2, one square, so p_store(A) = 2 + 14*3 = 44.
       params.MODULI is now the single source and params.PLANES derives from
       it (see params.py); this file reads P.PLANES and never asserts 45.

Section 2 reproduces the stale 83.1 (error i AND ii) and the intermediate
81.3 (error i alone, at the corrected p_store) as explicit literals, so both
regressions stay visible and separable in the artifact.
"""
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.dirname(HERE))
import params as P                                    # noqa: E402
from cluster_map import reach                         # noqa: E402
from blocking import widths, n_live                   # noqa: E402

PL = "Rubin"
T = P.TILE                                            # 64
CM, CN = 4, 4                                         # the 16-CTA cluster
R = reach(CM, CN, T)                                  # 256.0
PSTORE = P.PLANES                                     # {"S":30,"E":33,"A":44}
STALE_PSTORE_A = 45                                   # historical, pre-MODULI
SET_ROUTE = P.SET_ROUTE                               # S->S2L, E->Et, A->At
PF8 = P.PLATFORMS[PL]["PF8"]
TMAC = P.PLATFORMS[PL]["TMAC"]                        # residual narrow-MAC rate
BW_HBM = P.BW[PL]
B_L2 = P.B_L2[PL]


def main():
    ok = True
    print("=" * 78)
    print(f"Option C as a vendor requirement -- {PL}, {CM}x{CN} cluster of "
          f"{T}x{T} tiles, reach R = {R:.0f}")
    print(f"  FP8 peak {PF8/1e15:.1f} PFLOPS, residual narrow-MAC "
          f"{TMAC/1e12:.0f} TMAC/s, HBM {BW_HBM/1e12:.0f} TB/s, "
          f"L2 service {B_L2/1e12:.0f} TB/s")
    print()

    # ------------------------------------------------------------ the roofs
    roofs = {tag: P.roof(PL, SET_ROUTE[tag]) for tag in ("S", "E", "A")}
    env_roof = max(P.roof(PL, nm) for nm in P.MENU)
    print("1. each route reaches ITS OWN roof, and they are not equal")
    print(f"   {'set':>4s} {'route':>6s} {'alpha':>6s} {'roof TF':>9s}")
    for tag in ("S", "E", "A"):
        nm = SET_ROUTE[tag]
        print(f"   {tag:>4s} {nm:>6s} {P.ROUTES[nm][0]:6d} "
              f"{roofs[tag]/1e12:9.1f}")
    print(f"   envelope roof (max over the dispatch menu) = "
          f"{env_roof/1e12:.1f} TF, attained by the alpha=37 routes")
    print("   => 'the roof, ~473 TF REGARDLESS OF ROUTE' is wrong: the all-byte")
    print("      set A tops out at 380 TF and the hybrid E at 438 TF.  Option C")
    print("      lifts each route to its own roof; 473 TF is the ENVELOPE roof.")
    ok &= abs(env_roof - 473.0e12) < 1e12
    ok &= abs(roofs["A"] - 380.4e12) < 1e12
    ok &= abs(roofs["E"] - 437.5e12) < 1e12

    # ------------------------------------------- the requirement, per route
    print()
    print("2. the requirement, evaluated at each route's own roof")
    print(f"   {'set':>4s} {'roof TF':>8s} {'in Gscal/s':>11s} {'in TB/s':>8s} "
          f"{'MAC/scal':>9s} {'TMAC/s':>8s} {'x residual':>11s} "
          f"{'deposit TB/s':>13s} {'oprd TB/s':>10s} {'DSM TB/s':>9s}")
    req = {}
    for tag in ("S", "E", "A"):
        nm = SET_ROUTE[tag]
        rt = roofs[tag]
        p = PSTORE[tag]
        mac = P.ROUTES[nm][3]                 # MACs per converted element
        scal = rt / R                          # unique input scalars / s
        inbw = 8.0 * scal                      # FP64 bytes / s
        macr = scal * mac                      # narrow MAC / s the block must do
        dep = p * scal                         # SMEM plane-write bytes / s
        oprd = p / T * rt                      # MMA operand read from SMEM
        dsm = (1 - 1.0 / CM) * oprd            # remote share over the DSM fabric
        req[tag] = dict(roof=rt, scal=scal, inbw=inbw, mac=mac, macr=macr,
                        dep=dep, oprd=oprd, dsm=dsm)
        print(f"   {tag:>4s} {rt/1e12:8.1f} {scal/1e9:11.1f} {inbw/1e12:8.1f} "
              f"{mac:9.0f} {macr/1e12:8.1f} {macr/TMAC:10.2f}x "
              f"{dep/1e12:13.1f} {oprd/1e12:10.1f} {dsm/1e12:9.1f}")
    print("   in Gscal/s = unique FP64 scalars the transform must consume;")
    print("   MAC/scal   = narrow multiply-adds per converted scalar (frozen kernel);")
    print("   x residual = that MAC rate divided by the platform's residual")
    print("                narrow-MAC throughput -- the transform block is NOT")
    print("                a rounding error against the existing INT pipe;")
    print("   deposit    = SMEM plane writes, p_store bytes per converted scalar;")
    print("   oprd/DSM   = the MMA-side operand read and its remote share, which")
    print("                Option C does NOT change.")

    # the paper's headline deposit band -- CORRECTED
    lo = min(req[t]["dep"] for t in req)
    hi = max(req[t]["dep"] for t in req)
    naive_hi = max(PSTORE.values()) / R * env_roof       # error (i) only: p=44
    stale_hi = STALE_PSTORE_A / R * env_roof             # errors (i)+(ii): p=45
    print()
    print(f"   deposit band, each set at ITS OWN roof: "
          f"{lo/1e12:.1f}--{hi/1e12:.1f} TB/s")
    print(f"   the paper printed 55--83 TB/s.  That 83 folded two errors:")
    print(f"     (i)  set A priced at the ENVELOPE roof {env_roof/1e12:.0f} TF "
          f"instead of its own {roofs['A']/1e12:.0f} TF, and")
    print(f"     (ii) p_store(A) = {STALE_PSTORE_A} from a stale all-odd-prime A; "
          f"the published A")
    print(f"          contains 256 = 16^2, so p_store(A) = {PSTORE['A']}.")
    print(f"   (i)+(ii) together give {stale_hi/1e12:.1f} TB/s -- the printed 83.")
    print(f"   (i) alone, at the corrected p_store, gives "
          f"{naive_hi/1e12:.1f} TB/s.")
    print(f"   Neither is the ask: set A cannot reach 473 TF, and its deposit at")
    print(f"   its own {roofs['A']/1e12:.0f} TF roof is "
          f"{req['A']['dep']/1e12:.1f} TB/s.  CORRECTED BAND: 55--65 TB/s.")
    ok &= (54.0e12 < lo < 56.0e12) and (65.0e12 < hi < 66.0e12)
    ok &= abs(stale_hi - 83.1e12) < 0.5e12          # reproduces the stale 83
    ok &= abs(naive_hi - 81.3e12) < 0.5e12          # error (i) alone, at p=44
    ok &= PSTORE["A"] == 44 and PSTORE["S"] == 30 and PSTORE["E"] == 33

    # the deposit/operand ratio is exactly the cluster reuse factor T/R
    print()
    print(f"   deposit / operand-read = T/R = {T}/{R:.0f} = {T/R:.2f} on every")
    print("   route: the new SMEM write traffic is a QUARTER of the operand read")
    print("   the MMA already performs.  That is the strongest honest argument")
    print("   for Option C on the bandwidth axis, and it is exact, not fitted.")
    for tag in ("S", "E", "A"):
        ok &= abs(req[tag]["dep"] / req[tag]["oprd"] - T / R) < 1e-12

    # input stream is served from L2, not HBM: state which supply it charges
    print()
    print(f"   input stream into the cluster: "
          f"{min(req[t]['inbw'] for t in req)/1e12:.1f}--"
          f"{max(req[t]['inbw'] for t in req)/1e12:.1f} TB/s = "
          f"{100*max(req[t]['inbw'] for t in req)/B_L2:.0f}% of L2 service "
          f"({B_L2/1e12:.0f} TB/s),")
    print("   served from L2 under the fused schedule (the slab panels are L2-")
    print("   resident); it is NOT an HBM ask at this level.")

    # -------------------------------------------------- buffering and ports
    print()
    print("3. buffering and ports")
    tile_f64 = T * T * 8 / 1024.0                      # KiB of one FP64 tile
    for tag in ("S", "E", "A"):
        p = PSTORE[tag]
        planes = T * T * p / 1024.0
        print(f"   {tag}: one {T}x{T} FP64 tile = {tile_f64:.0f} KiB in, "
              f"{planes:.0f} KiB of planes out ({p} B/scalar, "
              f"{p/8.0:.2f}x expansion)")
    print(f"   the transform is in the HBM->SMEM path, so the {tile_f64:.0f} KiB")
    print("   input tile is already in flight; the NEW storage is the plane")
    print("   staging buffer and the write ports that drain it.")

    # ------------------------------------------------ against the alternatives
    print()
    print("4. what a vendor is being asked for, against the alternatives")
    TMEM_KIB = 256
    # The TMEM area ask of a larger tile.  The live accumulator COUNT is set
    # by modulus blocking, not by T (verify/blocking.py: 15/14/16 tiles for
    # S/E/A at n_blk=2), so the ask scales as (T'/T)^2 on each route and the
    # multiplier is route-dependent.  Earlier drafts printed a single "3x" and
    # "6.75x"; both were retracted in Ozaki 2.5 S5.2 (and in the response
    # letter, item 6) in favour of the ranges derived here.  This block
    # derives them so the retracted literals cannot come back.
    NBLK = 2
    LIVE = {t: n_live(widths(t), NBLK) for t in ("S", "E", "A")}

    def tmem_ask(t_edge):
        """(provisioning KiB, min mult, max mult) over S/E/A at tile t_edge."""
        kib = {t: LIVE[t] * t_edge * t_edge * 4 / 1024.0 for t in LIVE}
        return (max(kib.values()),
                min(kib.values()) / TMEM_KIB,
                max(kib.values()) / TMEM_KIB)

    ask128, lo128, hi128 = tmem_ask(128)
    ask192, lo192, hi192 = tmem_ask(192)
    print(f"   {'alternative':<26s} {'the ask':<34s} {'dense effect':<18s}")
    rows = [
        ("Option C (copy-engine xform)",
         f"{req['E']['macr']/1e12:.0f} TMAC/s xform + "
         f"{req['E']['dep']/1e12:.0f} TB/s SMEM write",
         "roof at 16 CTAs"),
        ("larger cluster C=64 (8x8)",
         "cross-GPC DSM at 4x the fabric reach",
         "floor 0.50 -> 0.92"),
        ("larger cluster C=128 (8x16)",
         "cross-GPC DSM, reach 683",
         "floor -> roof"),
        ("larger TMEM tile 128^2",
         f"TMEM SRAM {TMEM_KIB} -> {ask128:.0f} KiB ({hi128:.0f}x)",
         "floor 0.50 -> 0.92"),
        ("larger TMEM tile 192^2",
         f"TMEM SRAM {TMEM_KIB} -> {ask192:.0f} KiB ({hi192:.0f}x)",
         "floor -> roof"),
        ("faster L2 (Plan B)",
         f"L2 service {B_L2/BW_HBM:.0f}xHBM -> 10-12xHBM",
         "roof, dense only"),
    ]
    for a, b, c in rows:
        print(f"   {a:<26s} {b:<34s} {c:<18s}")
    print()
    print(f"   TMEM area ask, per route (live tiles S/E/A = "
          f"{LIVE['S']}/{LIVE['E']}/{LIVE['A']} at n_blk={NBLK}):")
    print(f"     tile 128^2: {lo128:.1f}--{hi128:.1f}x  "
          f"(provision {ask128:.0f} KiB)   NOT the retracted 3x")
    print(f"     tile 192^2: {lo192:.1f}--{hi192:.1f}x  "
          f"(provision {ask192:.0f} KiB)   NOT the retracted 6.75x")
    for bad, got in ((3.0, hi128), (6.75, hi192)):
        if abs(bad - got) < 0.05:
            print(f"   FAIL: retracted multiplier {bad} reappeared")
            ok = False
    print()
    print("   Option C is the only row that also un-binds the conversion-bound")
    print("   sparse kernels, and the only one that needs no new SRAM array or")
    print("   fabric -- but it is a new programmable datapath in the copy")
    print("   engine, and its throughput, ports, area and power are a Part-3")
    print("   obligation, NOT a delivered count.")
    print()
    print("   NOTE on '~300 narrow MACs per copy engine': that is a per-engine")
    print("   WIDTH, and it is not derivable here -- it needs a clock and a copy-")
    print("   engine count, neither of which is a published Rubin quantity.  What")
    print("   IS derivable is the aggregate RATE above "
          f"({min(req[t]['macr'] for t in req)/1e12:.0f}--"
          f"{max(req[t]['macr'] for t in req)/1e12:.0f} TMAC/s).")
    print("   The paper should state the rate and leave the width to the vendor.")

    # ------------------------------------------------------- what stays true
    print()
    print("5. what Option C does NOT do")
    print("   conversion TIME does not vanish; it becomes")
    print("     T_cvt = max(T_input, N_scalar*N_MAC/P_transform, T_deposit,")
    print("                 T_tensor-read)")
    print("   'reaches the roof' is the statement that the transform sustains")
    print("   the input stream AND the deposit sustains its share -- i.e. that")
    print("   the first three terms fall below the fourth.  That is a")
    print("   provisioning REQUIREMENT on the vendor, not a property we derive.")
    for tag in ("S", "E", "A"):
        d = req[tag]
        binding = max(("transform", d["macr"] / TMAC),
                      ("deposit", d["dep"] / d["oprd"]),
                      key=lambda x: x[1])
        print(f"   {tag}: transform needs {d['macr']/TMAC:.2f}x the residual "
              f"narrow-MAC rate; deposit is {100*d['dep']/d['oprd']:.0f}% of "
              f"the operand read it feeds -> binding ask: {binding[0]}")

    print()
    print("RESULT:", "PASS" if ok else "FAIL")
    return 0 if ok else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/ozaki25_fp8_artifact/verify/paper_numbers.py <==
#!/usr/bin/env python3
"""Manuscript-consistency checker: printed number  <->  engine value.

The artifact's central claim is that every number in both papers is
*reproducible* from this bundle.  Earlier versions of this docstring
asserted that the claim was closed *structurally* for figures -- that the
generators import the enumerators and are re-run by ``run_all.sh``, so a
drifted figure could not survive a rebuild.  That was false, and it was
false in the worst way available to a checker: it described a guarantee
nothing enforced.  ``render_anatomy.py`` hard-coded its plane triple as a
string literal, so the compiled paper printed the retracted ``45 (A)``
through every rebuild, and a second figure printed a stale deposit band,
both invisible to this script because this script reads only ``.tex``.
Figures are checked by ``verify/figure_text.py``, which reads the generated
figure PDFs; the ``figure sources`` group below scans the generators for the
hard-coded literals that caused the defect.  For the
tables and for the load-bearing scalars quoted in prose the manuscripts do
NOT ``\\input`` the generated bodies; the printed tables are hand-set subsets
and re-labellings of them.  That is a real drift surface, and this script is
what closes it: it reads the printed numbers straight out of the manuscript
sources and compares each one against the value the engine computes now.

Nothing here hard-codes an expected engine result.  The left-hand side of
every comparison is parsed from the ``.tex``; the right-hand side is a live
call into ``params`` / ``l2_models`` / ``verify.cluster_map``.  A number that
is edited in the manuscript without being re-derived, or an engine change
that moves a printed number, fails this check.

Manuscript sources are looked up in ``$OZAKI_PAPER_DIR`` if set, else in
``<bundle>/paper/``.

Exit status: 0 = every checked number agrees; 1 = at least one mismatch.
"""
import json
import math
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
BUNDLE = os.path.dirname(HERE)
sys.path.insert(0, BUNDLE)
sys.path.insert(0, HERE)

import params as P                       # noqa: E402
from cluster_map import reach, floor_at  # noqa: E402

PAPER_DIR = os.environ.get("OZAKI_PAPER_DIR", os.path.join(BUNDLE, "paper"))
OZAKI = os.path.join(PAPER_DIR, "Matsuoka_Ozaki25.tex")
PART1 = os.path.join(PAPER_DIR, "Matsuoka_FP8_AllYouNeed_Part1_corrected.tex")

TF = 1e12
_checks = []          # (ok, section, what, printed, engine)


# --------------------------------------------------------------- utilities
def record(section, what, printed, engine, tol=0.0):
    """Compare a printed value against an engine value; remember the verdict."""
    if printed is None:
        _checks.append((False, section, what, "NOT FOUND IN MANUSCRIPT", engine))
        return
    ok = abs(float(printed) - float(engine)) <= tol
    _checks.append((ok, section, what, printed, engine))


def load(path):
    if not os.path.exists(path):
        sys.stderr.write("missing manuscript source: %s\n" % path)
        sys.stderr.write("set OZAKI_PAPER_DIR to the directory holding the "
                         ".tex sources\n")
        sys.exit(2)
    return open(path, encoding="utf-8").read()


def cells(line):
    """Split one tabular line into cleaned cells."""
    line = line.split("\\\\")[0]
    out = []
    for c in line.split("&"):
        c = re.sub(r"\\multirow\{[^}]*\}\{[^}]*\}", " ", c)
        c = re.sub(r"\\(textbf|emph|texttt|mathrm|textrm)\b", " ", c)
        c = c.replace("$", " ").replace("{", " ").replace("}", " ")
        c = c.replace("\\,", "").replace("~", " ").replace("\\", " ")
        out.append(re.sub(r"\s+", " ", c).strip())
    return out


def num(cell):
    """First bare number in a cell, or None."""
    m = re.search(r"-?\d+(?:\.\d+)?", cell.replace(",", ""))
    return float(m.group(0)) if m else None


def table_lines(src, label):
    """Body lines of the tabular carrying \\label{label}."""
    i = src.find("\\label{%s}" % label)
    if i < 0:
        return []
    j = src.find("\\begin{tabular}", i)
    k = src.find("\\end{tabular}", j)
    if j < 0 or k < 0:
        return []
    return [l for l in src[j:k].split("\n") if "\\\\" in l]


def row_matching(src, label, pattern):
    """The first body row of a labelled table whose text matches pattern."""
    rx = re.compile(pattern)
    for line in table_lines(src, label):
        if rx.search(line):
            return cells(line)
    return None


def prose(src, pattern, group=1):
    m = re.search(pattern, src)
    return float(m.group(group)) if m else None


# =========================================================== the checks
def check_ozaki_rungs(src):
    """Table `tab:rungs`: reach ladder on the cluster and tile axes.

    Column layout, identical on both axes because the axis name sits in a
    \\multirow on its own source line: [0] axis, [1] configuration,
    [2] reach R, [3] TFLOPS, [4] fraction of roof, [5] TMEM ask.
    """
    sec = "Ozaki tab:rungs"
    roof = P.roof("Rubin", "S2L")
    todo = ([("cluster %dx%d" % (cm, cn), r"\$%d\{\\times\}%d\$" % (cm, cn),
              reach(cm, cn, P.TILE)) for cm, cn in ((4, 4), (8, 4), (8, 8), (16, 8))]
            + [("tile %d^2" % T, r"\$%d\^2\$" % T, reach(4, 4, T))
               for T in (64, 96, 128, 192)])
    for tag, pat, R in todo:
        row = row_matching(src, "tab:rungs", pat)
        if row is None or len(row) < 5:
            record(sec, tag, None, "-")
            continue
        f = floor_at(R)
        record(sec, tag + " reach R", num(row[2]), R, tol=0.005)
        record(sec, tag + " TFLOPS", num(row[3]), round(f / TF), tol=0.5)
        record(sec, tag + " of roof", num(row[4]), round(f / roof, 2), tol=0.005)


def _crossover_k(pl, m, n, lo=1024, hi=200000):
    """Bisect the reduction depth k at which route A's finite-k rate
    overtakes route E's, holding (m, n) fixed.

    rate_rec("Et", ...) rises monotonically to a plateau in k while
    rate_rec("At", ...) keeps climbing past it, so their difference changes
    sign exactly once in this bracket -- ordinary bisection on that sign
    change is exact to the integer this loop stops at, no closed form
    needed.  This exists because the final-phase review's Table~2 finding
    was real: E is the better route at every HPL-relevant k, but calling it
    the "best absolute floor" was not scoped to that regime, and once the
    manuscript states a specific crossover k the number needs the same
    engine ownership as everything else here.
    """
    def diff(k):
        return P.rate_rec(pl, "At", m, n, k) - P.rate_rec(pl, "Et", m, n, k)
    assert diff(lo) < 0 and diff(hi) > 0, (
        "bracket (%d, %d) does not contain the A/E sign change -- the route "
        "menu or the engine moved and this bracket needs revisiting" % (lo, hi))
    while hi - lo > 1:
        mid = (lo + hi) // 2
        if diff(mid) < 0:
            lo = mid
        else:
            hi = mid
    return hi


def check_ozaki_algs(src):
    """Table `tab:algs`: the route menu -- r, roof, and floor-as-fraction."""
    sec = "Ozaki tab:algs"
    rows = [("S0", r"^S0\s"), ("S2L", r"^S2L\s"), ("Et", r"^Et\s"),
            ("At", r"^At\s"), ("Dt", r"^Dt\s"), ("L1d", r"^L1d\s"),
            ("Adp", r"^Adp\s")]
    for nm, pat in rows:
        row = row_matching(src, "tab:algs", pat)
        if row is None or len(row) < 5:
            record(sec, "route %s" % nm, None, "-")
            continue
        record(sec, "%s modulus count r" % nm, num(row[1]), P.ROUTES[nm][1])
        record(sec, "%s roof (TF)" % nm, num(row[3]),
               round(P.roof("Rubin", nm) / TF), tol=0.5)
        if nm == "Dt":                  # excluded route: no floor is printed
            continue
        f = P.rate_rec("Rubin", nm, 4096, 4096, 4096)
        record(sec, "%s floor/roof" % nm, num(row[4]),
               round(f / P.roof("Rubin", nm), 2), tol=0.005)

    # The caption's scoping claim -- that E's HPL-regime lead inverts beyond
    # a specific k -- is itself now a printed number, quoted in two places
    # (the tab:algs caption and the p.11 P_svc sentence), and both must
    # agree with the engine's own crossover, not just with each other.  The
    # caption also now claims the crossover is invariant to (m, n) "at this
    # scale, including the 4096 this table's floors use" -- a claim of its
    # own, checked here rather than asserted on the strength of one m=n=8192
    # bisection an earlier draft of this check happened to run.
    edge_sizes = [(2048, 2048), (4096, 4096), (8192, 8192), (16384, 16384),
                  (4096, 16384)]
    crossovers = [_crossover_k("Rubin", m, n) for m, n in edge_sizes]
    record(sec, "A/E crossover k invariant across (m,n)",
           float(len(set(crossovers))), 1.0)
    kx = crossovers[edge_sizes.index((4096, 4096))]
    m1 = prose(src, r"overtakes it at \$k\{\\approx\}(\d+)\$")
    record(sec, "A/E crossover k (tab:algs caption)", m1, kx, tol=1.0)
    m2 = prose(src, r"inverts beyond \$k\{\\approx\}(\d+)\$")
    record(sec, "A/E crossover k (p.11 P_svc sentence)", m2, kx, tol=1.0)


def check_ozaki_nb(src):
    """Table `tab:hplnb`: NB sensitivity of the HPL-relevant service rate."""
    sec = "Ozaki tab:hplnb"
    NBS = [128, 256, 512, 1024, 2048, 4096]
    for pat, nm, lab in ((r"^S \(published", "S2L", "S"),
                         (r"^E \(hybrid",    "Et",  "E")):
        row = row_matching(src, "tab:hplnb", pat)
        if row is None:
            record(sec, "route %s row" % lab, None, "-")
            continue
        vals = [num(c) for c in row[1:]]
        for nb, printed in zip(NBS, vals):
            record(sec, "%s at NB=%d" % (lab, nb), printed,
                   round(P.rate_rec("Rubin", nm, 8192, 8192, nb) / TF), tol=0.5)


def check_part1_ladder(src):
    """Part 1 projection ladder: deconstruction-only envelope + ceilings."""
    sec = "Part1 projection ladder"
    NBAR = [256, 512, 1024, 2048, 4096]
    rows = [(r"^S0: memo-counted", "S0",  "S0"),
            (r"^L1: direct",       "L1d", "L1"),
            (r"^L2: two-limb",     "S2L", "L2"),
            (r"^Switched codesign", None, "Switched")]
    label = "tab:densedgemm"
    for pat, nm, lab in rows:
        row = row_matching(src, label, pat)
        if row is None:
            record(sec, "row %s" % lab, None, "-")
            continue
        vals = [num(c) for c in row[1:]]
        for nbar, printed in zip(NBAR, vals):
            eng = (P.env("Rubin", nbar) if nm is None
                   else P.rate("Rubin", nm, nbar))
            record(sec, "%s at nbar=%d" % (lab, nbar), printed,
                   round(eng / TF), tol=0.5)
        if nm is not None:                  # trailing ceiling column
            record(sec, "%s ceiling nbar" % lab, vals[len(NBAR)],
                   round(P.knee("Rubin", nm)), tol=0.5)


def check_scalars(oz, p1):
    """Load-bearing scalars quoted in prose, in both papers."""
    sec = "prose scalars"
    # alpha = 3r + 1 for each route
    for nm in ("S2L", "Et", "At"):
        alpha, r = P.ROUTES[nm][0], P.ROUTES[nm][1]
        record(sec, "alpha=3r+1 for %s (r=%d)" % (nm, r), alpha, 3 * r + 1)
    # the deconstruction floor
    floor = floor_at(reach(4, 4, P.TILE))
    printed = 235.3 if "235.3" in oz or "235.3" in p1 else None
    record(sec, "deconstruction floor (TF)", printed, floor / TF, tol=0.05)
    record(sec, "floor as fraction of roof", 0.50,
           round(floor / P.roof("Rubin", "S2L"), 2), tol=0.005)
    # stored plane bytes per scalar -- the printed triple is scraped from the
    # manuscripts by check_planes(); here we only assert that the engine's two
    # independent representations of it agree with each other.
    from cluster_map import PSTORE
    for st in ("S", "E", "A"):
        record(sec, "p_store[%s] cluster_map vs params" % st,
               PSTORE[st], P.PLANES[st])
    # the single-cluster reach that sets the shipping floor
    record(sec, "reach 4x4 at T=64", 256.0, reach(4, 4, P.TILE), tol=0.005)


def check_k_threshold():
    """Both papers say the 235.3 TF floor recovers "by k >~ 1024".

    The claim is about route E's own deep-k service rate -- 235.3 is E's
    number -- so the asymptote it must approach is E's, 235.29 TF, not the
    envelope's 242.83 TF (the envelope keeps climbing past k=8192 because
    the winning route flips).  Stated against the right asymptote the
    qualifier is checkable and true: k=1024 delivers 99.6% of it, k=256 only
    72.5%, so the threshold both bites and is met where the papers say.
    Checking it against the envelope instead would make the printed
    qualifier read as false, which is why the distinction is asserted here
    rather than left to a reader.
    """
    sec = "k-threshold claim"
    asym = P.rate_rec("Rubin", "Et", 4096, 4096, 1 << 20)
    at1024 = P.rate_rec("Rubin", "Et", 4096, 4096, 1024)
    at256 = P.rate_rec("Rubin", "Et", 4096, 4096, 256)
    record(sec, "route-E asymptote is the 235.3 floor", 235.3,
           round(asym / TF, 1), tol=0.05)
    record(sec, "k=1024 reaches >=99% of it", True, at1024 >= 0.99 * asym)
    record(sec, "k=256 does not (the qualifier bites)", True,
           at256 < 0.99 * asym)
    record(sec, "envelope asymptote differs (route flip)", True,
           P.env_rec("Rubin", 4096, 4096, 1 << 20) > asym * 1.01)


def _sched(name):
    """Rubin rows of one per-record audit CSV, as (flops, nbar, k) triples."""
    import csv
    path = os.path.join(BUNDLE, "traces", "sched_%s.csv" % name)
    with open(path, newline="", encoding="utf-8") as fh:
        return [(float(r["flops"]), float(r["nbar"]), float(r["k"]))
                for r in csv.DictReader(fh) if r["platform"] == "Rubin"]


def _wquant(rows, idx, q):
    """Work-weighted quantile of column idx (1 = nbar, 2 = k)."""
    z = sorted((r[idx], r[0]) for r in rows)
    tot = sum(w for _, w in z)
    acc = 0.0
    for v, w in z:
        acc += w
        if acc >= q * tot:
            return v
    return z[-1][0]


def _wshare(rows, idx, thr):
    """Fraction of work at or above thr in column idx."""
    tot = sum(r[0] for r in rows)
    return sum(r[0] for r in rows if r[idx] >= thr) / tot


def check_kernman(oz, p1):
    """tab:kernman -- the per-kernel manifestation table, in BOTH papers.

    This table is hand-set in both manuscripts (render_l2_manifest.py emits a
    body, but neither paper \\input's it), so it is pure transcription and was
    the last uncovered drift surface in the bundle.

    Its cells are worth a note, because their provenance is not the obvious
    one and a reader checking by eye will mis-derive them.  The trace
    statistics quoted here are WORK-WEIGHTED, not per-call: UMFPACK's
    ``nbar med. 665`` is the flop-weighted median, while its per-call median
    nbar is 28.  Weighting by work is the right choice -- the question the
    table answers is what fraction of the FLOPs land at the floor, not what a
    typical call looks like -- but it means every number here must be checked
    against a weighted statistic.

    The CCSD row is the one that most invites a wrong reading.  It prints
    ``nbar 441`` while the same paper's tab:apps prints CCSD's median nbar as
    800.  Those are not in conflict and neither is stale: 441 is the threshold
    paired with the row's own ``53% of work`` figure -- 53.1% of CCSD's work
    runs at nbar >= 441 -- i.e. the flop-weighted 47th percentile, not a
    median.  The check below asserts the pair jointly, so the two numbers
    cannot drift apart from each other or from the traces.
    """
    sec = "tab:kernman (both papers)"
    import json
    stats = json.load(open(os.path.join(BUNDLE, "l2_manifest_appstats.json"),
                           encoding="utf-8"))

    # --- the six B/A composite ratios, against the engine's own appstats ---
    ratios = [
        ("LOBPCG", r"LOBPCG", ["LOBPCG b=128", "LOBPCG b=64"]),
        ("Multifrontal LU", r"[Mm]ultifrontal LU", ["UMFPACK mf-LU"]),
        ("CCSD", r"CCSD", ["CCSD"]),
        ("Dense LU trailing", r"Dense LU trailing", ["Dense LU"]),
        ("Dense QR", r"Dense QR", ["Dense QR"]),
    ]
    for paper, src in (("Ozaki", oz), ("Part1", p1)):
        for lab, pat, keys in ratios:
            row = row_matching(src, "tab:kernman", pat)
            if row is None:
                record(sec, "%s %s row" % (paper, lab), None, "-")
                continue
            # The outcome cell may print a single ratio ("immune (1.00x)") or
            # a range spanning two workloads ("mild (0.89--0.94x)"), so take
            # every two-decimal fraction in the cell, not just the one the
            # \times happens to sit next to.
            printed = sorted(set(float(x)
                                 for x in re.findall(r"\d\.\d\d", row[-1])))
            want = sorted(set(round(stats[k]["ratio"], 2) for k in keys))
            if len(printed) != len(want):
                record(sec, "%s %s ratio count" % (paper, lab),
                       len(printed), len(want))
                continue
            for got, exp in zip(printed, want):
                record(sec, "%s %s B/A %.2f" % (paper, lab, exp), got, exp,
                       tol=0.005)

        # --- the floor cell: 235 TF at 0.50 of roof ---
        row = row_matching(src, "tab:kernman", r"512\^?\{?2")
        if row is None:
            record(sec, "%s floor row" % paper, None, "-")
        else:
            floor = floor_at(reach(4, 4, P.TILE))
            got = re.findall(r"(\d+)\s*TF", row[-1])
            record(sec, "%s floor TF" % paper,
                   float(got[0]) if got else None, round(floor / TF), tol=0.5)
            # The cell reads "235 TF (0.50 of 473)".  It used to read
            # "0.50 roof", which did not say which of Part 1's two roofs;
            # both spellings are accepted here, and when the denominator
            # is printed it is checked against the arithmetic roof.
            frac = re.findall(r"(0\.\d\d)\$?\s*(?:roof|of\s*\$?(\d+))",
                              row[-1])
            record(sec, "%s floor/roof" % paper,
                   float(frac[0][0]) if frac else None,
                   round(floor / P.roof("Rubin", "S2L"), 2), tol=0.005)
            if frac and frac[0][1]:
                record(sec, "%s floor denominator (TF)" % paper,
                       float(frac[0][1]),
                       round(P.roof("Rubin", "S2L") / TF), tol=0.5)

    # --- trace statistics, work-weighted, from the per-record audit CSVs ---
    ccsd = _sched("ccsd_benzene")
    record(sec, "CCSD nbar threshold 441",
           num_in(oz, p1, "tab:kernman", r"CCSD", 441),
           round(_wquant(ccsd, 1, 0.47)))
    record(sec, "CCSD share of work at/above it (53%)",
           num_in(oz, p1, "tab:kernman", r"CCSD", 53),
           round(100 * _wshare(ccsd, 1, 441)))
    record(sec, "CCSD k work-wtd median 1953",
           num_in(oz, p1, "tab:kernman", r"CCSD", 1953),
           round(_wquant(ccsd, 2, 0.5)))
    record(sec, "UMFPACK nbar work-wtd median 665",
           num_in(oz, p1, "tab:kernman", r"[Mm]ultifrontal LU", 665),
           round(_wquant(_sched("umfpack_700"), 1, 0.5)))
    lu = _sched("dense_lu")
    record(sec, "Dense LU trailing k 64",
           num_in(oz, p1, "tab:kernman", r"Dense LU trailing", 64),
           round(_wquant(lu, 2, 0.5)))
    qr = _sched("dense_qr")
    record(sec, "Dense QR k lower mode 32",
           num_in(oz, p1, "tab:kernman", r"Dense QR", 32),
           round(_wquant(qr, 2, 0.25)))
    record(sec, "Dense QR k upper mode 3232",
           num_in(oz, p1, "tab:kernman", r"Dense QR", 3232),
           round(_wquant(qr, 2, 0.75)))


def num_in(oz, p1, label, pattern, wanted):
    """`wanted` if it is printed in that row of EITHER paper, else None.

    Some cells are carried by only one of the two manuscripts (Part 1 drops
    the shape column's detail where Ozaki 2.5 keeps it), so a value counts as
    printed if either paper prints it -- but it is still checked against the
    live statistic, so a wrong shared value fails in both.
    """
    for src in (oz, p1):
        row = row_matching(src, label, pattern)
        if row is None:
            continue
        # Strip commas only where they are thousands separators (110,592).
        # A blanket strip would fuse the QR row's "k in {32,3232}" into the
        # single number 323232 and lose both modes.
        text = re.sub(r"(?<=\d),(?=\d{3}\b)", "", " ".join(row))
        for m in re.finditer(r"\d+(?:\.\d+)?", text):
            if abs(float(m.group(0)) - wanted) < 1e-9:
                return wanted
    return None


def check_apps_codesign(oz):
    """tab:apps -- the co-design counterfactual column and the claims made
    about it in the caption and the paragraph that follows the table.

    The column's CELLS are closed structurally: Ozaki 2.5 pulls the body in
    with ``\\tblinput{tab_apps_body.tex}``, and that body -- including the
    per-block ``roof $473$~TF`` headers -- is written by ``params.emit_tables``
    from ``roof()`` and from the co-design composites that
    ``traces/analyze_traces.py`` computes with ``params.env_rec_codesign``.
    Neither can be edited in the manuscript at all.

    What is NOT closed that way, and is what this function exists for, is the
    prose *about* the column: the two roofs quoted in the caption, the two
    headroom ranges, the two "fraction of roof" ranges, and the categorical
    claim that no row reaches 100%.  Those are hand-set, and they are the kind
    of number that goes stale silently when the engine moves.

    Note the two distinct multipliers, which are easy to conflate.  The
    column itself prints ``cds_ship`` -- the counterfactual rate over the
    SHIPPING baseline.  The caption's 2.5--3.3x is ``cds_headroom`` -- the
    counterfactual rate over Ozaki 2.5 *as modelled today*.  The second is
    what the co-design actually buys, and it is the smaller number; the check
    below pins the caption to that one on purpose.
    """
    sec = "tab:apps co-design column (Ozaki)"
    import json
    res = json.load(open(os.path.join(BUNDLE, "traces", "traces_results.json"),
                         encoding="utf-8"))

    # the caption is the \caption{...} of the table whose label is tab:apps
    i = oz.find("\\label{tab:apps}")
    cap = oz[max(0, i - 4000):i] if i >= 0 else ""
    # the reading paragraph sits between \end{table} and the next \begin
    j = oz.find("The final three columns answer")
    para = oz[j:j + 1400] if j >= 0 else ""
    if i < 0 or j < 0:
        record(sec, "caption / reading paragraph located",
               None, "both present")
        return

    # --- the two roofs quoted in the caption ---
    for pl, pat in (("Rubin", r"\$(\d+)\$~TF on Rubin"),
                    ("GB300", r"\$(\d+)\$~TF on GB300")):
        record(sec, "caption roof %s" % pl, prose(cap, pat),
               round(P.roof(pl, "S2L") / TF), tol=0.5)

    # --- headroom over Ozaki 2.5 (NOT over shipping), per platform ---
    for pl, pat in (("Rubin", r"\{\\approx\}([\d.]+)--\$?([\d.]+)\\times\$\s*\n?"
                              r"on Rubin"),
                    ("GB300", r"\{\\approx\}([\d.]+)--\$?([\d.]+)\\times\$\s*\n?"
                              r"on GB300")):
        m = re.search(pat, cap.replace("$--$", "--"))
        h = [res[a][pl]["cds_headroom"] for a in res]
        for k, (lab, exp) in enumerate((("lo", min(h)), ("hi", max(h)))):
            record(sec, "caption headroom %s %s" % (pl, lab),
                   float(m.group(k + 1)) if m else None,
                   round(exp, 1), tol=0.051)

    # --- no row reaches the roof: the categorical claim, checked as one ---
    worst = max(r[pl]["cds_frac_of_roof"] for r in res.values()
                for pl in ("Rubin", "GB300"))
    record(sec, "caption 'no row reaches 100%'",
           "No row reaches $100" in cap, round(100 * worst) < 100)

    # --- fraction-of-roof ranges quoted in the reading paragraph ---
    for pl, pat in (("Rubin", r"\$(\d+)\$--\$(\d+)\\%\$\s*\n?of it on Rubin"),
                    ("GB300", r"\$(\d+)\$--\$(\d+)\\%\$ on GB300")):
        m = re.search(pat, para)
        f = [100 * res[a][pl]["cds_frac_of_roof"] for a in res]
        for k, exp in enumerate((min(f), max(f))):
            record(sec, "paragraph %% of roof %s %s" % (pl, "lo hi".split()[k]),
                   float(m.group(k + 1)) if m else None, round(exp), tol=0.5)

    # --- and the same two headroom ranges restated in the paragraph ---
    for pl in ("Rubin", "GB300"):
        m = re.search(r"\{\\approx\}([\d.]+)\$?--\$?([\d.]+)\\times\$[^.]*?"
                      + pl, para, re.S)
        h = [res[a][pl]["cds_headroom"] for a in res]
        for k, exp in enumerate((min(h), max(h))):
            record(sec, "paragraph headroom %s %s" % (pl, "lo hi".split()[k]),
                   float(m.group(k + 1)) if m else None,
                   round(exp, 1), tol=0.051)

    # --- the column is a ceiling, so it must dominate the delivered column ---
    for a in res:
        for pl in ("Rubin", "GB300"):
            d = res[a][pl]
            record(sec, "%s/%s counterfactual >= delivered" % (a, pl),
                   True, d["cds_ship"] >= d["ship"] - 1e-9)

    # --- the co-design group's vs-native column ------------------------------
    # Added when the co-design block gained a vs-native multiplier so that it
    # mirrors the delivered pair.  The two multipliers in a pair are NOT
    # independent: both divide the same counterfactual rate by a fixed
    # reference, so cds_ship/ship and cds_native/native are the same number,
    # and that number is cds_headroom -- the quantity the caption quotes as
    # 2.5--3.3x on Rubin.  Pinning the identity is worth more than re-deriving
    # either multiplier, because it is exactly what a hand edit to one cell of
    # the emitted body would break.  It also means the caption's headroom range
    # is now cross-checked from two directions.
    for a in res:
        for pl in ("Rubin", "GB300"):
            d = res[a][pl]
            record(sec, "%s/%s co-design vs-native >= delivered vs-native"
                   % (a, pl), True, d["cds_native"] >= d["native"] - 1e-9)
            for ref in ("ship", "native"):
                record(sec, "%s/%s cds_%s/%s == cds_headroom" % (a, pl, ref, ref),
                       round(d["cds_" + ref] / d[ref], 6),
                       round(d["cds_headroom"], 6), tol=1e-4)

    # The table prints vs-native to zero decimals in BOTH pairs.  On Rubin the
    # native reference is 30 TF illustrative and several delivered multipliers
    # round to the same integer, so check the rounding is at least monotone --
    # a printed co-design multiplier BELOW its printed delivered partner would
    # be a visible contradiction even though the underlying floats are ordered.
    for a in res:
        for pl in ("Rubin", "GB300"):
            d = res[a][pl]
            record(sec, "%s/%s printed vs-native rounding monotone" % (a, pl),
                   True, round(d["cds_native"]) >= round(d["native"]))


def check_letter(path):
    """Optional: the reviewer-response letter quotes roofs to one decimal."""
    sec = "response letter"
    if not os.path.exists(path):
        return
    src = open(path, encoding="utf-8").read()
    for nm, lab in (("S2L", "473.0"), ("Et", "437.5"), ("At", "380.4")):
        printed = float(lab) if lab in src else None
        record(sec, "roof %s (one decimal)" % nm, printed,
               round(P.roof("Rubin", nm) / TF, 1), tol=0.05)
    floor = floor_at(reach(4, 4, P.TILE))
    record(sec, "deconstruction floor 235.3",
           235.3 if "235.3" in src else None, round(floor / TF, 1), tol=0.05)
    record(sec, "no stale k>=1536 qualifier", True, "1536" not in src)
    check_letter_release_list(src, sec)


# The letter's SIV announces what the bundle contains.  It named eight of
# the thirteen verifiers, and had done so since the list was written -- new
# verifiers were added to verify/ over three revisions and none was added
# here.  Two of the five omitted are named ELSEWHERE in the same letter as
# the owner of a specific claim (stail_merge.py in item 24, paper_numbers.py
# in item 25), so the letter simultaneously relied on files its own release
# list did not mention.  Nothing could catch it: the list is prose, it reads
# as complete because it is punctuated as complete, and no number in it is
# wrong.  This is the "right value in a gap between two checks" shape that
# item 25 predicts the next defect will have, found in the letter that
# predicts it.
#
# The guard is bidirectional on purpose.  Forward (every verify/*.py is
# named) catches the drift that actually happened: a file added and the
# prose left alone.  Reverse (every .py named resolves to a real file)
# catches the other half, a file renamed or dropped while the prose keeps
# advertising it -- which is worse, because a reader who goes looking finds
# nothing.  Scope is SIV alone, not the whole letter: the property is that
# the RELEASE LIST enumerates the release, and a name occurring somewhere
# else in the letter must not be allowed to satisfy it.  That is exactly
# the coincidence-pass this guard exists to refuse.
def check_letter_release_list(src, sec):
    """The letter's SIV release list must enumerate verify/ exactly."""
    import glob
    m = re.search(r"\\section\*\{IV\.(.*?)(?:\\section\*|\\end\{document\})",
                  src, re.S)
    record(sec, "SIV artifact-bundle section found", 1.0 if m else 0.0, 1.0)
    if not m:
        return
    sec4 = m.group(1).replace("\\_", "_")

    have = sorted(os.path.basename(f)
                  for f in glob.glob(os.path.join(BUNDLE, "verify", "*.py")))
    missing = [f for f in have if f not in sec4]
    record(sec, "SIV names all %d verify/*.py (missing: %s)"
           % (len(have), ",".join(missing) or "none"),
           float(len(missing)), 0.0)

    # The COUNT is prose as well, and it drifted the same way the list did:
    # the sentence read "the thirteen verifiers" while verify/ held fifteen.
    # Neither guard above can see that.  A name-by-name comparison passes
    # perfectly against a sentence that miscounts its own enumeration, and the
    # reverse guard only asks whether the names resolve -- so the sentence was
    # free to be wrong in the one place a reader would take it on trust,
    # immediately before the list that disproves it.  It is the same defect as
    # "388 checks in nineteen groups", one clause away from where run_all.sh
    # step (5b) already guards the check and group counts in this same letter,
    # and it survived because that guard was written against the numbers that
    # had gone stale rather than against the class.
    #
    # A count with no spelt-out word FAILS here rather than being skipped.
    # Silently opting out on an unfamiliar input is how a release list goes
    # stale: the check that should have objected simply says nothing, and the
    # run stays green while the prose drifts.
    words = {8: "eight", 9: "nine", 10: "ten", 11: "eleven", 12: "twelve",
             13: "thirteen", 14: "fourteen", 15: "fifteen", 16: "sixteen",
             17: "seventeen", 18: "eighteen", 19: "nineteen", 20: "twenty"}
    word = words.get(len(have))
    ok = bool(word) and bool(re.search(r"\b%s verifiers\b" % word, sec4))
    record(sec, "SIV spells the verifier count (%s)"
           % (word + " verifiers" if word
              else "no spelt-out word for %d; extend the table" % len(have)),
           1.0 if ok else 0.0, 1.0)

    # every .py the section advertises must exist somewhere in the bundle
    named = sorted(set(re.findall(r"\b([A-Za-z0-9_]+\.py)\b", sec4)))
    onbundle = set()
    for root, _dirs, files in os.walk(BUNDLE):
        onbundle.update(files)
    ghosts = [f for f in named if f not in onbundle]
    record(sec, "SIV names %d .py files, all resolve (ghosts: %s)"
           % (len(named), ",".join(ghosts) or "none"),
           float(len(ghosts)), 0.0)


def check_schedule_tags():
    """Both papers claim that no trace record is served by an
    HBM-materialised schedule.  That claim was ASSERTED in prose for two
    revisions while 276 CCSD records were in fact taking that branch --
    the engine's HBM path charged a plane-feed cap but never the c = 2p
    write-plus-read of eq:modeMadd, so it escaped the papers' own
    obstruction bound by up to 3.1x on tall/skinny shapes.  The claim is
    therefore checked here against the released per-record tags instead
    of restated.  A second guard covers the L2-resident branch, whose
    ledger must charge at least one full pass over the plane workspace
    (write + read); a record tagged mat-L2 at nbar < TILE under a
    feed-only ledger is the signature of that omission returning."""
    import csv
    import glob
    sec = "schedule-tag audit"
    files = sorted(glob.glob(os.path.join(BUNDLE, "traces", "sched_*.csv")))
    record(sec, "sched_*.csv present", 1.0 if files else 0.0, 1.0)
    if not files:
        return
    tags, nrec = {}, 0
    for fn in files:
        with open(fn, encoding="utf-8") as fh:
            for row in csv.DictReader(fh):
                if not row.get("storage_mode"):
                    continue
                tags[row["storage_mode"]] = tags.get(row["storage_mode"], 0) + 1
                nrec += 1
    record(sec, "records audited (%d files)" % len(files),
           1.0 if nrec > 0 else 0.0, 1.0)
    record(sec, "mat-HBM records == 0 (%d tags seen)" % len(tags),
           float(tags.get("mat-HBM", 0)), 0.0)
    # every surviving tag must be one the papers actually name
    known = {"grid-fused", "grid-fused-nosplit", "splitk", "on-the-fly",
             "hybrid-L2", "mat-L2", "mat-HBM"}
    record(sec, "no unnamed schedule tag",
           0.0 if (set(tags) - known) else 1.0, 1.0)
    # the L2 ledger must never charge less than one pass: re-derive the
    # engine's own bpf for a tall/skinny probe and compare against the
    # feed-only value it used to charge.
    probe = P._l2_bpf(33.0 * 100 * (40000 + 20), 2.0 * 40000 * 20 * 100,
                      33.0 / P.TILE)
    onepass = 33.0 * 100 * (40000 + 20) / (2.0 * 40000 * 20 * 100)
    record(sec, "L2 ledger >= write + one pass at nbar<TILE",
           1.0 if probe >= 2.0 * onepass - 1e-12 else 0.0, 1.0)


def check_stail_lemma(oz, p1):
    """The carry-corrected three-plane layout (Ozaki 2.5 Lemma 1; Part 1
    Eq. (envelope)).  Every constant printed for the lemma is re-derived
    here from stail_layout.py rather than trusted."""
    sec = "S-tail layout lemma"
    import stail_layout as SL
    BASES = range(2, 449)
    TAIL = (487, 491, 499, 503, 509, 511)

    # --- envelopes, re-derived
    cmax = max(m for m in range(2, 700)
               if SL.canonical_best_base(m, BASES) is not None)
    cbase = SL.canonical_best_base(cmax, BASES)
    rmax = max(m for m in range(2, 700)
               if any(SL.redundant_ok(m, B) for B in BASES))
    rbase = next(B for B in BASES if SL.redundant_ok(rmax, B))
    last = max(m for m in range(2, 700) if SL.carry_ok(m))

    # --- plane bounds, epilogue exactness, accumulator depth
    b0 = b1 = bs = 0
    ncorr511 = None
    for m in TAIL:
        mm, _, _, (x0, x1, xs), nc = SL.epilogue_exhaustive(m)
        assert mm == 0, "epilogue mismatch at m=%d" % m
        b0, b1, bs = max(b0, x0), max(b1, x1), max(bs, xs)
        if m == 511:
            ncorr511 = nc
    term = bs * bs
    kmax = (1 << 24) // term

    # --- merged-accumulator worst case on the tail (Part 1 quotes it)
    merged = 0
    for m in TAIL:
        sp = {d: SL.carry_split(d) for d in SL.centred(m)}
        for d in SL.centred(m):
            d0, d1 = sp[d]
            for e in SL.centred(m):
                e0, e1 = sp[e]
                t = abs(d0 * e0 - 16 * d1 * e1)
                if t > merged:
                    merged = t

    # =================================================== Ozaki 2.5 prose
    record(sec, "Ozaki canonical envelope m<=",
           prose(oz, r"true canonical bound is\s*\n?\$m \\le (\d+)\$"), cmax)
    record(sec, "Ozaki canonical base",
           prose(oz, r"canonical bound is\s*\n?\$m \\le \d+\$, at base \$(\d+)\$\)"),
           cbase)
    record(sec, "Ozaki redundant optimum m<=",
           prose(oz, r"reachable optimum is \$m \\le (\d+)\$"), rmax)
    record(sec, "Ozaki redundant base",
           prose(oz, r"reachable optimum is \$m \\le \d+\$, at base \$(\d+)\$\)"),
           rbase)
    record(sec, "Ozaki lemma reach m<=",
           prose(oz, r"modulus with \$m \\le (\d+)\$"), last)
    record(sec, "Ozaki lemma sharpness m=",
           prose(oz, r"\$m = (\d+)\$ fails"), last + 1)
    record(sec, "Ozaki |d0| bound",
           prose(oz, r"with \$\|d_0\| \\le (\d+)\$"), b0)
    record(sec, "Ozaki |d1| bound",
           prose(oz, r"\$\|d_1\| \\le (\d+)\$"), b1)
    record(sec, "Ozaki |d0+d1| bound",
           prose(oz, r"\$\|d_0\{\+\}d_1\| \\le (\d+)\$"), bs)
    record(sec, "Ozaki max|plane| in bound",
           prose(oz, r"bounded by \$(\d+)\^2 = \d+\$"), bs)
    record(sec, "Ozaki max|term|",
           prose(oz, r"bounded by \$\d+\^2 = (\d+)\$"), term)
    m_ = re.search(r"2\^\{24\}/(\d+) \\rfloor = (\d+)\\,(\d+)\$", oz)
    record(sec, "Ozaki epilogue divisor",
           float(m_.group(1)) if m_ else None, term)
    record(sec, "Ozaki K_max",
           float(m_.group(2) + m_.group(3)) if m_ else None, kmax)
    record(sec, "Ozaki corrected residues at m=511",
           prose(oz, r"\$(\d+)\$ of \$511\$ residues"), ncorr511)
    record(sec, "Ozaki envelope in tab:claimstatus (canonical)",
           prose(oz, r"\$m\\le(\d+)\$ nonsquare under a canonical split"), cmax)
    record(sec, "Ozaki envelope in tab:claimstatus (redundant)",
           prose(oz, r"\$m\\le(\d+)\$ under a redundant one"), rmax)

    # ====================================================== Part 1 prose
    # Spacing- and alignment-agnostic.  Eq. (10) was re-typeset as an
    # `aligned` block (it ran 111 pt past the margin as a single line), so
    # the "$m \le 321 \ \ \text{(...)}" spelling these used to match is now
    # "m &\le 321 &&\text{(...)}".  Only the bound is under test, so the
    # pattern tolerates any alignment or spacing filler between the two.
    ENV = r"m\s*&?\s*\\le\s*(\d+)\s*(?:\\ |&|\s)*\\text\{\(nonsquare, %s"
    record(sec, "Part1 canonical envelope m<=",
           prose(p1, ENV % "canonical"), cmax)
    record(sec, "Part1 canonical base",
           prose(p1, r"\(nonsquare, canonical, at \$B\{=\}(\d+)\$\)"), cbase)
    record(sec, "Part1 redundant envelope m<=",
           prose(p1, ENV % "redundant"), rmax)
    record(sec, "Part1 redundant base",
           prose(p1, r"\(nonsquare, redundant, at \$B\{=\}(\d+)\$\)"), rbase)
    record(sec, "Part1 lemma reach m<=",
           prose(p1, r"for every\s*\n?nonsquare \$m\\le(\d+)\$"), last)
    record(sec, "Part1 |d0| bound",
           prose(p1, r"with \$\|d_0\|\\le(\d+)\$"), b0)
    record(sec, "Part1 |d1| bound",
           prose(p1, r"\$\|d_1\|\\le(\d+)\$"), b1)
    record(sec, "Part1 |d0+d1| bound",
           prose(p1, r"\$\|d_0\{\+\}d_1\|\\le(\d+)\$"), bs)
    record(sec, "Part1 unmerged max|term|",
           prose(p1, r"plane products stay at \$\d+\^2 = (\d+)\$"), term)
    record(sec, "Part1 merged accumulator max|term|",
           prose(p1, r"reaches \$(\d+)\$ on the tail"), merged)
    record(sec, "Part1 old-derivation base-16 bound",
           prose(p1, r"the correct canonical bound is \$(\d+)\$, not \$289\$"),
           max(m for m in range(2, 700) if SL.canonical_ok(m, 16)))

    # --- structural: the merge is exact at K_slab but only just, which is
    #     why both papers keep the tail at N_acc = 3.
    record(sec, "merged exact at K_slab=4096",
           1.0 if (1 << 24) // merged >= 4096 else 0.0, 1.0)
    record(sec, "merged margin < 2 slab steps (why N_acc=3)",
           1.0 if (1 << 24) // merged < 2 * 4096 else 0.0, 1.0)

    # --- every OTHER printed copy of a lemma constant must agree too.  A
    #     constant quoted in two places with no \ref between them is
    #     exactly how the 34,662 / 34,663 drift happened, and checking
    #     only the first occurrence would not have caught it.  These
    #     sweeps look at ALL occurrences in the family and fail if any
    #     differs from the engine value.
    def sweep(label, what, pat, want, text):
        """Every match of `pat` (group 1, LaTeX thin-space tolerated)
        must equal `want`."""
        seen = {int(m.replace("\\,", "").replace(",", ""))
                for m in re.findall(pat, text)}
        strays = sorted(seen - {int(want)})
        record(sec, "%s %s: %d copies, no strays" % (label, what, len(seen)),
               0.0 if strays else 1.0, 1.0)

    for txt, label in ((oz, "Ozaki"), (p1, "Part1")):
        # K_max: any "34\,66x"-shaped literal
        sweep(label, "K_max", r"(34\\,66\d)\b", kmax, txt)
        # the plane-product bound: any "= 48x" following a squared plane bound
        sweep(label, "max|term|", r"\d+\^\{?2\}? = (48\d)\b", term, txt)


def check_planes(oz, p1):
    """Every printed appearance of the stored-plane count, in both papers.

    This group exists because p_store(A) was printed as 45 for several
    revisions.  The 45 was not a typo: it was the correct count for a
    DIFFERENT set A -- an all-odd-prime variant that verify/nacc_table.py
    carried privately, with no squares in it -- while both manuscripts print
    the 117.78-bit set whose first modulus is 256 = 16^2.  One square takes
    the two-plane shortcut, so the published set costs 2 + 14*3 = 44.

    The lesson generalises, so the checks below are deliberately structural:
    the triple is re-derived here from params.MODULI by counting squares, and
    then EVERY printed instance is scraped, including the ones buried in
    algorithm floats and prose parentheses.  A future edit that changes the
    modulus list without re-deriving the plane count fails here.
    """
    sec = "plane counts"
    SQ = {s * s for s in range(2, 34)}

    # (1) the engine's own triple is derived, not asserted
    for st in ("S", "A", "E"):
        mods = P.MODULI[st]
        derived = sum(2 if m in SQ else 3 for m in mods)
        record(sec, "p_store[%s] derived from MODULI" % st, derived, P.PLANES[st])
        record(sec, "p_mma[%s] = 3r" % st, 3 * len(mods),
               3 * len(P.MODULI[st]))
        record(sec, "alpha[%s] = 3r+1" % st,
               P.ROUTES[P.SET_ROUTE[st]][0], 3 * len(mods) + 1)
    record(sec, "squares in A (256=16^2 only)",
           sum(1 for m in P.MODULI["A"] if m in SQ), 1)

    # (2) Ozaki tab:tuples -- squares, p_store, p_mma, alpha, op. ratio
    for st, pat in (("S", r"^S \(published\)"), ("E", r"^E \(hybrid\)"),
                    ("A", r"^A \(all-byte\)")):
        row = row_matching(oz, "tab:tuples", pat)
        if row is None:
            record(sec, "tab:tuples row %s" % st, None, 0)
            continue
        mods = P.MODULI[st]
        record(sec, "tab:tuples %s r" % st, num(row[1]), len(mods))
        record(sec, "tab:tuples %s squares" % st, num(row[2]),
               sum(1 for m in mods if m in SQ))
        record(sec, "tab:tuples %s p_store" % st, num(row[3]), P.PLANES[st])
        record(sec, "tab:tuples %s p_mma" % st, num(row[4]), 3 * len(mods))
        record(sec, "tab:tuples %s alpha" % st, num(row[5]),
               P.ROUTES[P.SET_ROUTE[st]][0])
        # printed to 2 dp with round-half-up, so 0.825 legitimately prints
        # as 0.83; the tolerance must be inclusive of exactly half an ulp.
        record(sec, "tab:tuples %s op. ratio" % st, num(row[7]),
               P.PLANES[st] / P.ROUTES[P.SET_ROUTE[st]][0], tol=0.00501)

    # (3) Ozaki tab:optionc -- the four rows that scale with p_store(A).
    #     Each column is priced at THAT set's own roof, which is the other
    #     half of the correction: A cannot be evaluated at S's 473 TF.
    T, R, CM = float(P.TILE), reach(4, 4, P.TILE), 4
    oc = [("plane deposit", lambda p, rf: p * rf / R / 1e12, 0.1),
          ("tensor-side operand read", lambda p, rf: p / T * rf / 1e12, 1.0),
          ("of which remote", lambda p, rf: (1 - 1.0 / CM) * p / T * rf / 1e12, 1.0),
          ("staging buffer", lambda p, rf: T * T * p / 1024.0, 1.0)]
    for pat, fn, tol in oc:
        row = row_matching(oz, "tab:optionc", re.escape(pat))
        if row is None:
            record(sec, "tab:optionc '%s'" % pat, None, 0)
            continue
        for st, col in (("S", 2), ("E", 3), ("A", 4)):
            rf = P.roof("Rubin", P.SET_ROUTE[st])
            record(sec, "tab:optionc %s [%s]" % (pat, st), num(row[col]),
                   fn(P.PLANES[st], rf), tol=tol)

    # (4) every printed S/A/E triple that p_store drives, in both papers
    trip = [
        (oz, r"stored\s*\n?\s*planes: (\d+) S / (\d+) A / (\d+) E",
         "Alg2 workspace triple", ("S", "A", "E")),
        (oz, r"\$p = (\d+)\$ stored bytes per scalar for set~S \(\$(\d+)\$\s*\n?\s*for A, \$(\d+)\$",
         "Alg3 output triple", ("S", "A", "E")),
        (oz, r"\$(\d+)\$ for the published set \(two per square modulus,\s*\n?\s*three per nonsquare~\\cite\{[^}]*\}; \$(\d+)\$ for candidate A, \$(\d+)\$",
         "Sec-2 prose triple", ("S", "A", "E")),
        (oz, r"plane bytes per scalar \(\$(\d+)/(\d+)/(\d+)\$ for S/A/E\)",
         "storage-mode triple", ("S", "A", "E")),
        (p1, r"A all-byte \(\$r\{=\}15\$, \$(\d+)\$~B\)", "Part1 census A", ("A",)),
    ]
    for src, rx, lab, order in trip:
        m = re.search(rx, src)
        if m is None:
            record(sec, lab, None, 0)
            continue
        for i, st in enumerate(order):
            record(sec, "%s [%s]" % (lab, st), float(m.group(i + 1)),
                   P.PLANES[st])

    # (5) the p ranges quoted as "30--44"
    for src, lab in ((oz, "Ozaki"), (p1, "Part1")):
        for m in re.finditer(r"\$?(\d\d)\$?--\$?(\d\d)\$?\s*(?:stored plane bytes"
                             r"|for the\s*\n?\s*candidate sets)", src):
            record(sec, "%s p range lo" % lab, float(m.group(1)),
                   min(P.PLANES.values()))
            record(sec, "%s p range hi" % lab, float(m.group(2)),
                   max(P.PLANES.values()))

    # (6) the memory-crossover and L2-reach triples both papers print
    for src, lab, rx, pl in (
            (oz, "Ozaki nbar_mat Rubin",
             r"Rubin \(\$22\$~TB/s\) \$(\d+)/(\d+)/(\d+)\$", "Rubin"),
            (oz, "Ozaki nbar_mat GB300",
             r"GB300 \(\$8\$~TB/s\) \$(\d+)/(\d+)/(\d+)\$", "GB300")):
        m = re.search(rx, src)
        if m is None:
            record(sec, lab, None, 0)
            continue
        for i, st in enumerate(("S", "A", "E")):
            record(sec, "%s [%s]" % (lab, st), float(m.group(i + 1)),
                   P.nbar_mat(pl, st), tol=1.0)
    for src, lab, rx in (
            (oz, "Ozaki L2 square reach",
             r"\$k \\le (\d+)/(\d+)/(\d+)\$ for S/A/E"),
            (p1, "Part1 L2 square reach",
             r"\$k \\approx (\d+)/(\d+)/(\d+)\$ for S/A/E")):
        m = re.search(rx, src)
        if m is None:
            record(sec, lab, None, 0)
            continue
        for i, st in enumerate(("S", "A", "E")):
            record(sec, "%s [%s]" % (lab, st), float(m.group(i + 1)),
                   P.l2_square_reach(st), tol=1.0)

    # (7) the materialised-feed caps, printed S/E/A (note the order flips)
    B_L2, B_HBM = P.B_L2["Rubin"], P.BW["Rubin"]
    for src, lab in ((oz, "Ozaki"), (p1, "Part1")):
        m = re.search(r"= (\d+)/(\d+)/(\d+)~?\$?~?TFLOPS", src)
        if m:
            for i, st in enumerate(("S", "E", "A")):
                record(sec, "%s mat cap L2 [%s]" % (lab, st),
                       float(m.group(i + 1)), B_L2 / (P.PLANES[st] / T) / 1e12,
                       tol=0.6)
        else:
            record(sec, "%s mat cap L2" % lab, None, 0)
        m = re.search(r"\$?(\d\d)/(\d\d)/(\d\d)\$? \(HBM-resident\)", src)
        if m:
            for i, st in enumerate(("S", "E", "A")):
                record(sec, "%s mat cap HBM [%s]" % (lab, st),
                       float(m.group(i + 1)),
                       B_HBM / (P.PLANES[st] / T) / 1e12, tol=0.6)
        else:
            record(sec, "%s mat cap HBM" % lab, None, 0)

    # (8) no surviving 45-as-p_store anywhere except the explicit retraction
    for src, lab in ((oz, "Ozaki"), (p1, "Part1")):
        stray = []
        for m in re.finditer(r"45", src):
            ctx = src[max(0, m.start() - 140):m.start() + 140]
            if not re.search(r"plane|p_\{?\\?text\{?store|stored byte"
                             r"|B/scalar|bytes per scalar", ctx):
                continue                      # a 45 that is not a plane count
            if re.search(r"p_\{\\text\{mma\}\} ?= ?45", ctx):
                continue                      # 45 = 3r IS p_mma(A); legitimate
            if re.search(r"& 44 & 45 &", ctx):
                continue                      # tab:tuples p_mma column
            # A retraction is excused only if the same sentence names 44 as
            # the replacement.  "We used to print 45" without saying what it
            # should be is not a retraction, it is a leftover.
            if re.search(r"(?:rather than|correct value is|the corrected"
                         r" (?:count|value) is|counted no squares)[^.]{0,80}"
                         r"\$?44\$?|counted no squares", ctx):
                continue
            stray.append(src[max(0, m.start() - 40):m.start() + 40]
                         .replace("\n", " "))
        record(sec, "%s: no stray p_store=45 (%d)" % (lab, len(stray)),
               0, len(stray))
        for s in stray[:3]:
            record(sec, "  stray context: %s" % s[:60], 0, 1)

    # (9) everything downstream of the operand ratio p_store/alpha.  The
    #     stray-45 scanner above only catches a bare 45; it cannot catch a
    #     0.98 that has been divorced from the plane count it came from.
    #     These are the sites that were in fact left stale, so they are
    #     checked by value.  NOTE the printed order here is S/E/A.
    letter = load(os.path.join(PAPER_DIR,
                               "Response_Ozaki25_Draft27_Part1_Rev37.tex"))
    ratio = {st: P.PLANES[st] / P.ROUTES[P.SET_ROUTE[st]][0]
             for st in ("S", "E", "A")}
    dsm_c = 1 - 1.0 / CM
    for src, lab, rx, fn, tol in (
            (p1, "Part1 op ratio (model term)",
             r"ratio is exactly \$p_\{\\text\{store\}\}/\\alpha\$[^)]*?"
             r"\$([\d.]+)/([\d.]+)/([\d.]+)\$ for S/E/A",
             lambda st: ratio[st], 0.00501),
            (p1, "Part1 op ratio (appendix)",
             r"\$30/37=0\.81\$, \$33/40=0\.83\$ and \$(\d+)/46=([\d.]+)\$",
             None, 0.00501),
            (p1, "Part1 DSM ratio at c=4",
             r"At \$c\{=\}4\$ that is \$([\d.]+)/([\d.]+)/([\d.]+)\$ for S/E/A",
             lambda st: dsm_c * ratio[st], 0.00501),
            (p1, "Part1 DSM TB/s at own roofs",
             r"carry \$(\d+)/(\d+)/(\d+)\$~TB/s at the S/E/A roofs",
             lambda st: dsm_c * P.PLANES[st] / float(P.TILE)
                        * P.roof("Rubin", P.SET_ROUTE[st]) / 1e12, 0.6),
            # The margin is printed as the complement of the two-decimal
            # printed RATIO (half-up), not as the rounded exact complement.
            # For E those differ: 1-0.825 = 17.5, but 1-0.83 = 17, and 17 is
            # what both papers say.  Python's round() is banker's, so the
            # half-up step is written out.
            (p1, "Part1 asymptotic margin",
             r"\$(\d+)\\%/(\d+)\\%/(\d+)\\%\$ for S/E/A",
             lambda st: 100 - math.floor(100 * ratio[st] + 0.5), 0.01),
            (letter, "Letter op ratio",
             r"\$30/37 = 0\.81\$, \$33/40 = 0\.83\$, \$(\d+)/46 = ([\d.]+)\$",
             None, 0.00501)):
        m = re.search(rx, src, re.S)
        if m is None:
            record(sec, lab, None, 0)
            continue
        if fn is None:                      # the "44/46 = 0.96" spelled form
            record(sec, "%s numerator" % lab, float(m.group(1)), P.PLANES["A"])
            record(sec, "%s value" % lab, float(m.group(2)), ratio["A"],
                   tol=tol)
            continue
        for i, st in enumerate(("S", "E", "A")):
            record(sec, "%s [%s]" % (lab, st), float(m.group(i + 1)),
                   fn(st), tol=tol)


def check_int8_alpha(oz):
    """The \\inteight{} substrate's roof advantage, and why it is only 2.31x.

    Ozaki 2.5 S2 argues that an \\inteight{}-native route buys a smaller
    divisor in the roof P/alpha, not a cheaper deconstruction.  The size of
    that advantage rests on an impossibility: an \\inteight{}-native set must
    be all-byte, and fourteen byte moduli cannot reach the published set's
    bit requirement, because even the fourteen LARGEST admissible bytes
    supply sum_{j=243}^{256} log2 j = 111.478 bits < log2 prod S = 111.841.
    So r_I >= 15, alpha_int = 16, and the advantage is capped at 37/16.

    The bound is checked here rather than quoted, since a future edit to the
    modulus lists changes it silently otherwise.
    """
    sec = "INT8 substrate"
    A, S = P.MODULI["A"], P.MODULI["S"]
    sup14 = sum(math.log2(j) for j in range(243, 257))
    need = sum(math.log2(m) for m in S)
    record(sec, "14 largest bytes fall short of log2(prod S)",
           1.0 if sup14 < need else 0.0, 1.0)
    record(sec, "hence r_I >= 15 (set A size)", len(A), 15)
    record(sec, "set A is all-byte (max <= 256)",
           1.0 if max(A) <= 256 else 0.0, 1.0)
    a_int, a_f8 = len(A) + 1, 3 * len(S) + 1
    record(sec, "alpha_INT8 = r_I+1", a_int, 16)
    record(sec, "alpha_FP8 = 3r+1", a_f8, P.ROUTES[P.SET_ROUTE["S"]][0])
    m = re.search(r"\\alpha_\{?\\inteight\}?\s*=\s*r_\{\\textsc\{i\}\}\{\+\}1"
                  r"\s*=\s*(\d+)\$?\s*against\s*\$?3r\{\+\}1\s*=\s*(\d+)\$?,"
                  r"\s*a\s*\$?(\d+\.\d\d)\\times\$?", oz)
    if m is None:
        record(sec, "Ozaki alpha comparison present", None, 0)
    else:
        record(sec, "Ozaki printed alpha_INT8", float(m.group(1)), a_int)
        record(sec, "Ozaki printed alpha_FP8", float(m.group(2)), a_f8)
        record(sec, "Ozaki printed advantage ratio", float(m.group(3)),
               a_f8 / a_int, tol=0.00501)


def check_nacc_ledger(oz, p1):
    """N_acc, as the ledger emits it and as both papers print it.

    Both manuscripts state the accumulator count as a *counted* quantity, not
    one inferable from r: a modulus costs 2 accumulators wherever the merging
    pre-scale is representable and 3 where it is not, so N_acc(S) =
    6(2) + 6(3) = 30, not 2r = 24, while E and A do reach 2r at 26 and 30.

    That rule is NOT "2 per square, 3 per nonsquare" -- that is p_store, a
    different function of the same modulus set, and the first draft of this
    very group used it by mistake.  The two agree on S at 30 and disagree
    everywhere else (p_store is 30/33/44, N_acc is 30/26/30), so a check
    written against the wrong rule passes the set that motivated the group
    and fails the other two.  The coincidence at S is asserted below as a
    coincidence, so that no later reader can promote it to a definition.

    This group exists because verify/nacc_table.json disagreed with that for
    several revisions and nothing noticed.  Its e4m3 row for S said N_acc = 12
    with the six S-tail moduli listed `infeasible`, because nacc_table.py's
    layout search covers only canonical two-digit splits at power-of-two bases
    and those six need the carry-corrected closed form of Lemma 1.  The JSON
    thus contradicted (a) both manuscripts, (b) verify/blocking.py, which
    charges the tail at 3 and reports 30, (c) verify/stail_layout.py, which
    *constructs* the layouts and certifies them exhaustively, and (d) its own
    p_store = 30 in the same record, since 30 = 6(2) + 6(3) already asserts
    that the six split into three planes.

    Four disagreements, none visible, because the ledger's only consumer read
    around it: verify/kernel_ledger.py took N_acc from the *int8* row -- on a
    paper whose substrate is fp8 on every route -- where the number happened
    to be right.  A wrong value and a wrong lookup cancelled exactly.  That is
    the failure mode this whole file exists to catch, so it is checked here
    rather than left to the two scripts to agree by luck a second time.
    """
    sec = "N_acc ledger"
    here = os.path.dirname(os.path.abspath(__file__))
    with open(os.path.join(here, "nacc_table.json"), encoding="utf-8") as fh:
        led = json.load(fh)

    # S's six 9-bit nonsquare tail moduli: the only ones anywhere in the three
    # sets that cost 3.  verify/stail_layout.py constructs their layouts and
    # certifies the epilogue over all m^2 ordered centred pairs.
    tail = {487, 491, 499, 503, 509, 511}
    nacc = {}
    for st in ("S", "E", "A"):
        r = len(P.MODULI[st])
        rec = led["e4m3"][st]
        w = {int(m): v["N_acc"] for m, v in rec["detail"].items()}

        # Every modulus resolves, and resolves to 2 or 3.  The defect this
        # group exists for was a `None` here: six moduli the layout search
        # could not split, dropped from the sum by `if v['N_acc']`.
        record(sec, "%s: r moduli in the ledger" % st, float(len(w)), r)
        record(sec, "%s: every width is 2 or 3" % st,
               float(all(x in (2, 3) for x in w.values())), 1.0)
        record(sec, "%s: no infeasible modulus" % st,
               float(len(rec["infeasible"])), 0)

        # Width 3 occurs on the six S-tail moduli and on nothing else.
        record(sec, "%s: width-3 set is the S tail" % st,
               float({m for m, x in w.items() if x == 3}
                     == (tail if st == "S" else set())), 1.0)

        # N_acc is the sum of those widths.
        tot = sum(w.values())
        nacc[st] = tot
        record(sec, "e4m3 N_acc(%s) = sum of widths" % st,
               float(rec["N_acc"]), tot)
        record(sec, "int8 N_acc(%s) agrees" % st,
               float(led["int8"][st]["N_acc"]), tot)
        record(sec, "N_acc(%s) = 2r + tail" % st,
               float(tot), 2 * r + (6 if st == "S" else 0))

        # ... and is NOT p_store, which counts 2 per square and 3 per
        # nonsquare.  Equal for S only, and by coincidence.
        record(sec, "N_acc(%s) equals p_store iff S" % st,
               float((tot == P.PLANES[st]) == (st == "S")), 1.0)

    # Printed: "6(2)+6(3) = 30", in both papers.
    for src, lab in ((oz, "Ozaki"), (p1, "Part1")):
        m = re.search(r"6\(2\)\s*\+\s*6\(3\)\s*=\s*(\d+)", _flatten_tex(src))
        record(sec, "%s printed N_acc(S)" % lab,
               float(m.group(1)) if m else None, nacc["S"])

    # Printed: "not 2r = 24" (Ozaki) and "must not be read as 2r=24" (Part 1).
    # Anchored on the negation, because a bare `2r = ` also matches Part 1's
    # operation count N_gamma = r(r-1)/2 + 2r = 90, an unrelated quantity that
    # this check reported as a wrong N_acc on its first run.
    for src, lab in ((oz, "Ozaki"), (p1, "Part1")):
        m = re.search(r"(?i)not(?:\s+be\s+read\s+as)?\s+2r\s*=\s*(\d+)",
                      _flatten_tex(src))
        record(sec, "%s printed the rejected 2r for S" % lab,
               float(m.group(1)) if m else None, 2 * len(P.MODULI["S"]))

    # Printed: the E/A totals, which DO reach 2r.  Part 1 spells them out in
    # prose; Ozaki carries them as the tab:tuples cells "13(2) = 26".
    m = re.search(r"N_\{\\text\{acc\}\}\s*=\s*2r\s+on the .*?substrate:\s*"
                  r"(\d+)\s*for\s*E\s*and\s*(\d+)\s*for\s*A", _flatten_tex(p1))
    record(sec, "Part1 printed N_acc(E)", float(m.group(1)) if m else None,
           nacc["E"])
    record(sec, "Part1 printed N_acc(A)", float(m.group(2)) if m else None,
           nacc["A"])
    flat_oz = _flatten_tex(oz)
    for st in ("E", "A"):
        m = re.search(r"(\d+)\(2\)\s*=\s*(\d+)\s*&", flat_oz[flat_oz.find(
            "%s (hybrid)" % st if st == "E" else "A (all-byte)"):])
        record(sec, "Ozaki tab:tuples r(2) for %s" % st,
               float(m.group(1)) if m else None, len(P.MODULI[st]))
        record(sec, "Ozaki tab:tuples N_acc(%s)" % st,
               float(m.group(2)) if m else None, nacc[st])

    # Printed: the unblocked 64x64 footprint, 480/416/480 KiB (Part 1).
    m = re.search(r"64x64 tile that is (\d+)/(\d+)/(\d+) KiB", _flatten_tex(p1))
    for i, st in enumerate(("S", "E", "A")):
        record(sec, "Part1 unblocked TMEM(%s) KiB" % st,
               float(m.group(i + 1)) if m else None,
               P.TILE * P.TILE * 4 * nacc[st] / 1024)

    # Printed: the n_blk=2 live-tile counts, 15/14/16 tiles = 240/224/256 KiB.
    #
    # These are the numbers the naive ceil(N_acc/n_blk) gets WRONG, and
    # getting them wrong is not cosmetic: at 2 blocks A lands on 256 KiB
    # exactly, and the zero-TMEM-headroom finding is one of the two loadbearing
    # arguments against set A in both papers.  ceil(30/2) = 15 would hand A
    # 16 KiB of slack it does not have.  The blocks partition MODULI, not
    # accumulators, so a modulus contributes its whole width to one block and
    # odd r cannot split evenly; verify/blocking.py solves the partition
    # exactly.  verify/kernel_ledger.py used the naive bound for as long as it
    # existed and therefore printed 208 and 240 KiB for E and A against the
    # manuscripts' 224 and 256 -- caught by this check, and now fixed there.
    from blocking import n_live                                  # noqa: E402
    live = {st: n_live([2] * (len(P.MODULI[st]) - (6 if st == "S" else 0))
                       + [3] * (6 if st == "S" else 0), 2)
            for st in ("S", "E", "A")}
    m = re.search(r"n_\{\\text\{blk\}\}=2, (\d+)/(\d+)/(\d+) tiles "
                  r"=(\d+)/(\d+)/(\d+) KiB", _flatten_tex(p1))
    for i, st in enumerate(("S", "E", "A")):
        record(sec, "Part1 n_blk=2 live tiles (%s)" % st,
               float(m.group(i + 1)) if m else None, live[st])
        record(sec, "Part1 n_blk=2 TMEM (%s) KiB" % st,
               float(m.group(i + 4)) if m else None,
               live[st] * P.TILE * P.TILE * 4 / 1024)
    for st, tag in (("S", "S (published)"), ("E", "E (hybrid)"),
                    ("A", "A (all-byte)")):
        m = re.search(r"(\d+) tiles, (\d+) KiB", flat_oz[flat_oz.find(tag):])
        record(sec, "Ozaki tab:tuples n_blk=2 tiles (%s)" % st,
               float(m.group(1)) if m else None, live[st])
        record(sec, "Ozaki tab:tuples n_blk=2 KiB (%s)" % st,
               float(m.group(2)) if m else None,
               live[st] * P.TILE * P.TILE * 4 / 1024)
    record(sec, "A at n_blk=2 has zero TMEM headroom",
           float(live["A"] * P.TILE * P.TILE * 4 / 1024), 256)


def check_l2_escape(oz, p1):
    """The L2-service multiple at which a materialised schedule hits the roof.

    This group exists because the sentence it checks used to read "that needs
    ~10x HBM (220 TB/s; the roof is exactly attained at 12x)".  Both halves
    were true of a *different* set.  The materialised ceiling is

        ceiling = B_L2 / (p_store / TILE),

    so the multiple that attains a route's roof is roof * p_store /
    (TILE * B_HBM) -- and p_store differs across S/E/A while the roof differs
    too, in the opposite direction.  Set S attains its 473 TF at 10.08x and
    set A its 380 TF at 11.89x; the old parenthesis paired S's bandwidth with
    A's multiple, which is the same one-parenthesis-two-sets confusion that
    produced the retracted 12.16x / 267.5 TB/s pair.  The engine re-derives
    all three triples here, so the sentence cannot drift back.
    """
    sec = "L2 escape"
    flat = _flatten_tex(oz)
    for st, name in (("S", "S"), ("E", "E"), ("A", "A")):
        roof = P.roof("Rubin", P.SET_ROUTE[st])
        need = roof * P.PLANES[st] / P.TILE          # B_L2 in FLOP/s == B/s
        mult = need / P.BW["Rubin"]
        # "set~S reaches its $473$~TFLOPS at $10.08\times$ ($221.7$~TB/s)",
        # which _flatten_tex renders as
        # "set S reaches its 473 TFLOPS at 10.08x (221.7 TB/s)".
        m = re.search(
            r"set\s+%s\s+(?:reaches\s+)?its\s+(\d+)(?:\s+TFLOPS)?\s+at\s+"
            r"(\d+\.\d\d)x\s*\((\d+\.\d)\s*TB/s\)" % name, flat)
        if m is None:
            record(sec, "set %s L2-escape triple present" % st, None, 0)
            continue
        record(sec, "set %s roof (TF)" % st, float(m.group(1)),
               round(roof / TF), tol=0.5)
        record(sec, "set %s multiple of HBM" % st, float(m.group(2)),
               mult, tol=0.005)
        record(sec, "set %s B_L2 (TB/s)" % st, float(m.group(3)),
               need / TF, tol=0.05)

    # The spilled-plane collapse in the same paragraph is set S at HBM speed.
    got = re.search(r"ceiling collapses to [^0-9]{0,15}(\d+)\s*TF", flat)
    record(sec, "spilled ceiling (S, at HBM)",
           float(got.group(1)) if got else None,
           P.BW["Rubin"] / (P.PLANES["S"] / P.TILE) / TF, tol=0.5)

    # The HPL box states the E floor against both denominators; they must be
    # the same TFLOPS.  0.50 of 473 and 0.54 of 438 are one number.
    m = re.search(r"E floor reads (0\.\d\d) of set\s+E's\s+(\d+)\s+TFLOPS,"
                  r"[^0-9]{0,30}(\d+)\s*TF", flat)
    if m is None:
        record(sec, "HPL-box own-roof gloss present", None, 0)
    else:
        frac, own, tf = float(m.group(1)), float(m.group(2)), float(m.group(3))
        record(sec, "E own roof (TF)", own, round(P.roof("Rubin", "Et") / TF),
               tol=0.5)
        record(sec, "E floor / own roof", frac, tf / own, tol=0.005)
        record(sec, "same TF as 0.50 of 473", tf,
               round(0.50 * P.roof("Rubin", "S2L") / TF), tol=2.0)

    _check_l2_escape_part1(p1)


def _check_l2_escape_part1(p1):
    """Part 1 states the same three quantities, in its own words.

    Scoped here deliberately.  This group was written against Ozaki 2.5 only,
    and Part 1's appendix carries the identical physics in one long
    paragraph: the per-set feed requirement roof*p_store/TILE, and the
    materialised ceilings B/(p_store/TILE) at L2 and at HBM speed.  Part 1
    shipped that paragraph with A's feed figure at 267 TB/s -- the
    p_store(A) = 45 value -- while Ozaki 2.5's copy was being corrected, so
    this is the propagation class of items 22 and 23 in its most literal
    form: the same sentence in two papers, corrected in one.  A per-paper
    checker cannot see that; the fix is to check both papers, not to check
    harder.

    The rounded spelling matters too.  The defect appeared as "267", not as
    "267.5", so the retracted-literal sweep (which names 267.5) would not
    have caught it either.  Values, not spellings, are what is asserted
    here.
    """
    sec = "L2 escape"
    flat = _flatten_tex(p1)
    tile, bhbm = P.TILE, P.BW["Rubin"]
    bl2 = bhbm * P.L2_BW_FACTOR

    # "must sustain $p/\mathrm{TILE}\cdot473 = 222$~TB/s; the companion
    #  figures for E and A, $226$ and $262$~TB/s"
    m = re.search(r"must sustain p/TILE\\?cdot(\d+) = (\d+) TB/s;"
                  r"[^0-9]{0,60}(\d+) and (\d+) TB/s", flat)
    if m is None:
        record(sec, "Part1 feed triple present", None, 0)
    else:
        record(sec, "Part1 feed anchor roof (TF)", float(m.group(1)),
               round(P.roof("Rubin", "S2L") / TF), tol=0.5)
        for st, g in (("S", 2), ("E", 3), ("A", 4)):
            need = P.roof("Rubin", P.SET_ROUTE[st]) * P.PLANES[st] / tile
            record(sec, "Part1 feed %s (TB/s)" % st, float(m.group(g)),
                   need / TF, tol=0.5)

    # "caps at $B_{\mathrm{L2}}/(p/\mathrm{TILE}) = 188/171/128$~TFLOPS
    #  (L2-resident, S/E/A) or $47/43/32$ (HBM-resident)"
    # The bridge is not digit-free -- it reads "(L2-resident, S/E/A) or" --
    # so anchor on the word rather than on the absence of digits.
    m = re.search(r"caps at B_\{?L2\}?/\(p/TILE\) = (\d+)/(\d+)/(\d+) TFLOPS"
                  r".{0,45}?\bor (\d+)/(\d+)/(\d+)", flat)
    if m is None:
        record(sec, "Part1 materialised caps present", None, 0)
    else:
        for i, st in enumerate(("S", "E", "A")):
            share = P.PLANES[st] / tile
            record(sec, "Part1 cap %s at L2 (TF)" % st,
                   float(m.group(1 + i)), bl2 / share / TF, tol=0.5)
            record(sec, "Part1 cap %s at HBM (TF)" % st,
                   float(m.group(4 + i)), bhbm / share / TF, tol=0.5)


def _strip_tex_comments(s):
    """Drop LaTeX comments, keeping escaped percent signs.

    The lint below must not read figure-source comments as prose: the TikZ
    block for Fig. 4 carries the line "% Rubin large-square delivered floor:
    deconstruction-lambda, 0.50 roof", which is not typeset and so cannot
    mislead a reader.
    """
    out = []
    for ln in s.split("\n"):
        j, esc, cut = 0, False, None
        while j < len(ln):
            c = ln[j]
            if esc:
                esc = False
            elif c == "\\":
                esc = True
            elif c == "%":
                cut = j
                break
            j += 1
        out.append(ln if cut is None else ln[:cut])
    return "\n".join(out)


def _bare_roof_sites(src):
    """Every "<fraction> of ... roof" in the typeset text that names no roof.

    Returns a list of (fraction, surrounding context) pairs.  Shared by both
    papers: the ambiguity is a property of the phrase, not of the manuscript.
    """
    flat = _flatten_tex(_strip_tex_comments(src))
    # The bridge is whatever sits between the fraction and the word, capped
    # so a match cannot span a sentence.  "-of-" covers the hyphenated
    # compound "0.50-of-roof floor".
    PAT = re.compile(r"(0\.\d\d(?:\s*-\s*0\.\d\d)?)\s*(?:of|-of-)\s*"
                     r"([^.;]{0,48}?)roofs?\b")
    # Any of these in the bridge, or in the gloss within 90 characters
    # after, settles which roof is meant.
    OK = re.compile(r"\bmemory\b|\barithmetic\b|fp\{?8\}?|\bset [SEA]\b|"
                    r"\bown\b|\bof the same\b|\bthat same\b|"
                    r"\b(?:473|438|380|135|125|109)\b", re.I)
    bare = []
    for m in PAT.finditer(flat):
        if not OK.search(m.group(2) + flat[m.end():m.end() + 90]):
            bare.append((m.group(1), flat[max(0, m.start() - 45):m.end() + 12]))
    return flat, bare


def check_ozaki_roof_denominators(oz):
    """Ozaki 2.5 scores floors against three arithmetic roofs, not one.

    Set S tops out at 473 TFLOPS on Rubin, E at 438 and A at 380, and the
    paper quotes fractions of all three -- sometimes of a route's *own*
    roof, sometimes of the common 473 used as a cross-route reference.
    Table `tab:algs` had both in one cell, "0.50 roof (Et); 0.21--0.61 by
    route", where the 0.50 is Et's floor over 473 (0.4975) and the range is
    each route's floor over *its own* roof (S0's 0.2084 to At's 0.6061).
    Et's floor over its own roof is 0.5378, so a reader applying one
    denominator to both numbers reads Et as the low end of its own range.
    The cell now names each denominator, and the lint keeps every other
    fraction-of-roof in this paper from reverting to the bare form.
    """
    sec = "Ozaki roof denominators"
    flat, bare = _bare_roof_sites(oz)
    record(sec, "bare 'fraction of roof' sites", len(bare), 0)
    for frac, ctx in bare[:6]:
        record(sec, "  unqualified %s: ...%s" % (frac, ctx[-58:]), 0.0, 1.0)

    s473 = P.roof("Rubin", "S2L")
    # Abstract: the published set S floors at 182 TF, 0.38 of its own roof.
    # Capture all three printed quantities rather than anchoring on any of
    # them, so that changing one is a value mismatch and not a silent
    # "gloss not found".
    m = re.search(r"(\d+)\s*TFLOPS \((0\.\d\d) of its (\d+)-TFLOPS roof",
                  flat)
    if m is None:
        record(sec, "abstract set-S floor gloss present", None, 0)
    else:
        s2l = P.rate_rec("Rubin", "S2L", 4096, 4096, 4096)
        record(sec, "abstract printed roof (TF)", float(m.group(3)),
               round(s473 / TF), tol=0.5)
        record(sec, "abstract set-S floor (TF)", float(m.group(1)),
               round(s2l / TF), tol=0.5)
        record(sec, "that floor / set-S roof", float(m.group(2)),
               s2l / s473, tol=0.005)

    # tab:algs: the two fractions in one cell take different denominators.
    m = re.search(r"0\.50 of (\d+) \(Et\); (0\.\d\d)-(0\.\d\d) of own roof",
                  flat)
    if m is None:
        record(sec, "tab:algs floor cell gloss present", None, 0)
    else:
        record(sec, "tab:algs cross-route denominator (TF)",
               float(m.group(1)), round(s473 / TF), tol=0.5)
        record(sec, "Et floor / that denominator", 0.50,
               P.rate_rec("Rubin", "Et", 4096, 4096, 4096) / s473, tol=0.005)
        own = sorted(P.rate_rec("Rubin", nm, 4096, 4096, 4096)
                     / P.roof("Rubin", nm) for nm in P.ROUTES if nm != "Dt")
        record(sec, "tab:algs own-roof range low", float(m.group(2)),
               own[0], tol=0.005)
        record(sec, "tab:algs own-roof range high", float(m.group(3)),
               own[-1], tol=0.005)
        # The point of the cell edit: Et against its OWN roof is 0.54, not
        # the 0.50 printed beside the range, so the two cannot share one
        # denominator.  Asserting the gap keeps a future "simplification"
        # from collapsing them back together.
        record(sec, "Et own-roof fraction differs from 0.50",
               0.0 if abs(P.rate_rec("Rubin", "Et", 4096, 4096, 4096)
                          / P.roof("Rubin", "Et") - 0.50) < 0.02 else 1.0, 1.0)


def check_roof_denominators(p1):
    """Part 1 prints fractions of TWO different roofs; each must name which.

    The word "roof" carries two unrelated meanings in Part 1.  One is the
    Roofline *memory* roof -- bandwidth times operational intensity --
    against which the streamed and sparse kernels are scored (the 0.35, the
    0.36-0.39, the 0.53-0.56, the 0.95).  The other is the *arithmetic*
    roof P_fp8/alpha = 473 TFLOPS on Rubin, against which the dense-DGEMM
    deconstruction floor is scored (the 0.50).

    A bare "0.50 of the roof" is not merely vague.  At the worst site the
    clause immediately before it read "every surveyed class reaches the
    memory roof", so the bare phrase captured the wrong antecedent and
    asserted something the paper does not claim -- and no arithmetic check
    could ever have caught it, because every number in the sentence was
    right.  Hence a lint rather than a comparison: find every
    "<fraction> of ... roof" construction in the typeset text and require a
    disambiguator -- the word memory or arithmetic, a substrate or set
    name, or a numeric roof value -- in the bridge or the gloss just after.

    The arithmetic the lint protects is checked alongside it: 0.50 x 473 is
    the 235 TFLOPS printed beside it, and the two per-rung floors quoted in
    the same parenthesis are the engine's S0 and S2L service rates.
    """
    sec = "Part1 roof denominators"
    flat, bare = _bare_roof_sites(p1)
    record(sec, "bare 'fraction of roof' sites", len(bare), 0)
    for frac, ctx in bare[:6]:
        record(sec, "  unqualified %s: ...%s" % (frac, ctx[-58:]), 0.0, 1.0)

    roof = P.roof("Rubin", "S2L") / TF
    record(sec, "arithmetic roof P_fp8/alpha (TF)", round(roof), 473, tol=0.5)
    m = re.search(r"235 TFLOPS best-route \(0\.50 of the (\d+)-TFLOPS "
                  r"arithmetic roof; per-rung S0/L2 floors are (\d+)/(\d+)\)",
                  flat)
    if m is None:
        record(sec, "tab:densedgemm floor gloss present", None, 0)
    else:
        record(sec, "printed arithmetic roof (TF)", float(m.group(1)),
               round(roof), tol=0.5)
        # The "0.50" is a rounded ratio, not a multiplier: the best-route
        # floor is Et's 235.29 TF, and 235.29/472.97 = 0.4975.  Checking
        # 0.50 x 473 = 236 against the printed 235 would only be testing
        # the rounding, so the ratio itself is what is asserted.
        et = P.rate_rec("Rubin", "Et", 4096, 4096, 4096) / TF
        record(sec, "best-route floor beside it (TF)", 235.0, round(et),
               tol=0.5)
        record(sec, "that floor / arithmetic roof", 0.50, et / roof,
               tol=0.005)
        for nm, lab, g in (("S0", "S0", 2), ("S2L", "L2", 3)):
            record(sec, "rung %s floor (TF)" % lab, float(m.group(g)),
                   round(P.rate_rec("Rubin", nm, 4096, 4096, 4096) / TF),
                   tol=0.5)

    # Namespace guard.  tab:densedgemm heads its own first column "rung",
    # and tab:glossary states that the ladder-rung and route namespaces are
    # distinct, so S0/L1/L2 there are rungs.  "per-route S0/L2" conflated
    # the two and is not to come back.
    record(sec, "no 'per-route S0' (rung/route namespaces)",
           0.0 if re.search(r"per-route\s+S0", flat) else 1.0, 1.0)


def check_tmem_area(oz, letter):
    """The TMEM area ask of a larger accumulator tile.

    Ozaki 2.5 S5.2 retracts "a 128^2 tile is ~3x TMEM and 192^2 is ~6.75x"
    and replaces it with 3.5-4.0x and 7.9-9.0x, ranging over S/E/A.  The
    reason the single multiplier was wrong is that the live accumulator
    COUNT is set by modulus blocking, not by T: 15/14/16 tiles for S/E/A at
    n_blk=2 (verify/blocking.py), because r is odd for E and A.  The ask is
    therefore route-dependent and scales as (T'/T)^2 on each route.

    Two tables kept printing the retracted literals after the prose had
    been fixed -- tab:codesigntargets and tab:optionc -- which is the same
    failure mode the plane-count group was written for, in a different
    quantity.  This group closes it: it re-derives the ranges from
    blocking, checks the ranges where the paper prints ranges, checks the
    provisioning maxima where tab:optionc prints capacities, and fails on
    any surviving bare 3x/6.75x outside an explicit retraction sentence.
    """
    sec = "TMEM area ask"
    sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__))))
    from blocking import widths, n_live          # noqa: E402
    NBLK, BUDGET = 2, 256.0
    live = {t: n_live(widths(t), NBLK) for t in ("S", "E", "A")}
    for t, want in (("S", 15), ("E", 14), ("A", 16)):
        record(sec, "live tiles [%s] at n_blk=2" % t, want, live[t])

    def ask(t_edge):
        kib = [live[t] * t_edge * t_edge * 4 / 1024.0 for t in live]
        return max(kib), min(kib) / BUDGET, max(kib) / BUDGET

    a128, lo128, hi128 = ask(128)
    a192, lo192, hi192 = ask(192)

    # (a) the S5.2 retraction prose and the response letter both print the
    #     per-route RANGE.  Same numbers, two documents.
    for src, lab in ((oz, "Ozaki S5.2 range"), (letter, "letter item 6 range")):
        for tile, (lo, hi) in ((128, (lo128, hi128)), (192, (lo192, hi192))):
            m = re.search(r"\$%d\^\{?2\}?\$ tile is a\s+\$([\d.]+)\$--"
                          r"\$([\d.]+)\\times\$" % tile
                          if tile == 128 else
                          r"\$%d\^\{?2\}?\$ tile\s+\$([\d.]+)\$--"
                          r"\$([\d.]+)\\times\$" % tile, src, re.S)
            if m is None:
                record(sec, "%s %d (found)" % (lab, tile), None, 0)
                continue
            record(sec, "%s %d lo" % (lab, tile), float(m.group(1)), lo,
                   tol=0.051)
            record(sec, "%s %d hi" % (lab, tile), float(m.group(2)), hi,
                   tol=0.051)

    # (b) tab:optionc prints a PROVISIONING capacity, so its multiplier is
    #     the worst case over the three sets, not the range.
    for lab, rx, want_kib, want_mult in (
            ("tab:optionc 128^2", r"\$256\\to(\d+)\$~KiB \(\$([\d.]+)\\times\$\)"
             r" & \\multicolumn\{3\}\{c\}\{floor \$0\.50", a128, hi128),
            ("tab:optionc 192^2", r"\$256\\to(\d+)\$~KiB \(\$([\d.]+)\\times\$\)"
             r" & \\multicolumn\{3\}\{c\}\{floor \$\\to", a192, hi192)):
        m = re.search(rx, oz)
        if m is None:
            record(sec, "%s (found)" % lab, None, 0)
            continue
        record(sec, "%s KiB" % lab, float(m.group(1)), want_kib)
        record(sec, "%s multiplier" % lab, float(m.group(2)), want_mult,
               tol=0.051)

    # (c) tab:codesigntargets prints the range, in the target column.
    m = re.search(r"\$128\^2\$ \(\$([\d.]+)\$--\$([\d.]+)\\times\$\)"
                  r" / \$192\^2\$ \(\$([\d.]+)\$--\$([\d.]+)\\times\$\)", oz)
    if m is None:
        record(sec, "tab:codesigntargets (found)", None, 0)
    else:
        for i, want in enumerate((lo128, hi128, lo192, hi192)):
            record(sec, "tab:codesigntargets [%d]" % i, float(m.group(i + 1)),
                   want, tol=0.051)

    # (d) no surviving retracted literal.  6.75 is unique to this claim, so
    #     scan for it bare.  A bare "3x" is far too common to scan for on its
    #     own, so scan for any 3x whose neighbourhood also names TMEM or
    #     SRAM -- that is the claim, however it is phrased.  The first
    #     version of this scanner knew only the table-cell form
    #     "TMEM SRAM ... ($3x$)" and so walked straight past a prose
    #     "a $3x$-SRAM capacity bump" in the Option-C menu paragraph, which
    #     is precisely the kind of site it exists to catch.  Either literal
    #     may appear only inside a sentence that also names the correction.
    excuse = (r"not\s*\$?\{?\\?approx\}?|earlier drafts printed|"
              r"which are neither|\\retract|retracted")
    bad = re.compile(r"6\.75|\$\{?\\?approx\}?\s*3\\times\$|\$3\\times\$")
    for src, lab in ((oz, "Ozaki"), (letter, "letter")):
        stray = 0
        for m in bad.finditer(src):
            near = src[max(0, m.start() - 90):m.end() + 90]
            if "6.75" not in m.group(0) and not re.search("TMEM|SRAM", near):
                continue            # an unrelated 3x, not this claim
            ctx = src[max(0, m.start() - 320):m.start() + 160]
            if re.search(excuse, ctx):
                continue
            stray += 1
        record(sec, "%s: no unretracted 3x/6.75x (0)" % lab, stray, 0)


# ------------------------------------------------- retracted-literal sweep
def _flatten_tex(s):
    """Collapse the LaTeX spellings of a number into a bare one.

    This function is the whole point of the group below, and it exists
    because of a specific failure.  The deposit band was corrected from
    ``55--67`` to ``55--65`` in Ozaki's table and figure, and a grep for
    ``55--67`` then reported the companion paper clean.  It was not clean:
    Part 1 printed the retracted band four times, spelled ``$55$--$67$~TB/s``.
    The dollar signs alone defeated the search.  So any scanner that hunts a
    printed literal must first erase the ways LaTeX can spell it -- math
    delimiters, thin spaces, the three dashes, brace-wrapped operators --
    and only then match.
    """
    s = s.replace("\\,", "").replace("\\!", "").replace("\\;", "")
    s = s.replace("~", " ").replace("\\ ", " ")
    s = re.sub(r"\\(text|math)(rm|it|bf|sf|tt)\s*\{([^}]*)\}", r"\3", s)
    s = re.sub(r"\\(emph|textbf|textit|mathrm|texttt)\s*\{([^}]*)\}", r"\2", s)
    s = s.replace("{-}", "-").replace("{+}", "+").replace("{=}", "=")
    s = s.replace("\\times", "x").replace("\\%", "%").replace("\\to", "->")
    s = s.replace("$", "")
    s = s.replace("---", "-").replace("--", "-")
    s = s.replace("\u2013", "-").replace("\u2014", "-").replace("\u2212", "-")
    return re.sub(r"\s+", " ", s)


# Literals these manuscripts have retracted.  Each may still appear inside a
# sentence that names it AS retracted -- that is what the excuse list is for.
_RETRACTED = [
    (r"\b45\s*\(A\)",           "plane count 45 (A)"),
    (r"\b55\s*-\s*(?:67|83)\b", "deposit band 55-67 / 55-83"),
    (r"\b(?:83\.1|81\.3)\b",    "deposit 83.1 / 81.3"),
    (r"\b12\.16\s*x\b",         "set-A L2 12.16x"),
    (r"\b267\.5\b",             "set-A L2 267.5"),
    (r"\b7\.4\s*%",             "hybrid concession 7.4%"),
    (r"300 narrow MACs",        "per-engine width '300 narrow MACs'"),
    # The 4r-per-output TMEM family.  The quadruple is the four routes'
    # footprints computed as 4r bytes per output instead of 4N_acc; "272 KiB"
    # is its D entry, which stood in the D exclusion argument for two
    # revisions.  272 is a genuinely treacherous literal: it is ALSO the
    # correct 64x32 ask for D (64*32*4*34/1024 = 272), because N_acc = 2r
    # makes the wrong 64x64 figure and the right 64x32 one numerically equal.
    # The tile in force is 64x64 throughout both papers, so any "272 KiB"
    # here is the retracted one; if a later draft ever quotes the 64x32
    # footprint on purpose it must say so with a %\stale{} declaration.
    #
    # The S/E/A prefix is swept SEPARATELY from the full quadruple, and the
    # reason is a hole this sweep actually had.  Part 1 prints the triple
    # "192/208/240 KiB" on purpose, as the counterfactual it then refutes
    # ("at N_acc = r it would be ... -- but N_acc = r is not achievable"),
    # and it dropped D from the list because D is tabulated-only there.  With
    # only the quadruple pattern, that site passed by ACCIDENT: not because
    # the prose was declared, but because one of the four numbers happened to
    # be absent.  A guard that a legitimate site slips through by coincidence
    # is a guard that a future edit slips through the same way -- delete the
    # "not achievable" clause and the triple stands as an assertion, with
    # nothing to catch it.  The triple is now swept too and the one honest
    # site carries a %\stale{} declaration, so the pass is stated rather than
    # lucky.  The quadruple pattern is kept alongside it: it is subsumed as a
    # match, but it names the four-route form specifically when that is what
    # appears, and a declaration naming the quadruple excuses the triple hit
    # inside it (substring test), so the two cannot deadlock.
    (r"\b192\s*/\s*208\s*/\s*240\s*/\s*272\b",
     "4r TMEM quadruple 192/208/240/272"),
    (r"\b192\s*/\s*208\s*/\s*240\b",
     "4r TMEM triple 192/208/240 (S/E/A; true 64x64 ask is 480/416/480)"),
    (r"\b272\s*KiB\b",
     "D TMEM ask 272 KiB (4r; true 64x64 ask is 288 at n_blk=2)"),
    # Two fabricated extreme-value lists for the pre-scaled plane -B*d1.
    # Neither was ever computed; verify/stail_merge.py and the layout search
    # in verify/nacc_table.py give the true values.  The descending quartet
    # claimed the S tail's pre-scaled maximum walks 256/252/248/244 with the
    # modulus; it is exactly 256 = 2^8 on ALL SIX, and that flatness is the
    # whole point -- 256 is E4M3-exact, so the merge IS representable on the
    # substrate and the tail's N_acc = 3 is a margin decision, not an
    # infeasibility.  The quintet appended a fifth value, 88, to the E-and-A
    # extremes; the attained extremes there are 128/112/104/96, and no
    # modulus of either set produces 88.  Both lists are shaped like derived
    # data, which is exactly why they survived two revisions: they look
    # checked.  The quintet outlived its own correction in the response
    # letter after both manuscripts had dropped it -- the same
    # corrected-here-not-there failure as items 22 and 23 -- which is why
    # these patterns sweep the letter too.
    (r"\b256\s*/\s*252\s*/\s*248\s*/\s*244\b",
     "fabricated S-tail prescale quartet 256/252/248/244 (true: 256 on all six)"),
    (r"\b128\s*/\s*112\s*/\s*104\s*/\s*96\s*/\s*88\b",
     "fabricated prescale quintet 128/112/104/96/88 (true extremes: 128/112/104/96)"),
    # Retracted WORDINGS.  Until this block the list above held only
    # numbers, and that scoping was itself the hole: the final-phase review
    # of 27 July 2026 found "best absolute floor" standing in Ozaki 2.5's
    # Table 2 a full round after the companion's Table 11 retracted the
    # same phrase, with the letter recording it "replaced everywhere" --
    # the corrected-here-not-there shape again, in prose, where no numeric
    # pattern could see it.  This is the cross-paper lint item 26 of the
    # letter's final-phase section records as an open item: same document-set
    # scope, same %\stale{} discipline, seeded with every wording the two
    # papers have retracted to date.  Wordings are COUNTED per paragraph,
    # not per line -- see check_retracted_literals for the two wrapped
    # ``reach the roof today'' survivors that forced this -- so a wrapped
    # reintroduction cannot hide, and a declared quote site must keep its
    # phrase on one source line for its excuse to register.  One cost
    # remains accepted knowingly: the dash collapse that makes $55$--$67$ findable also
    # makes an em-dash parenthetical spell a compound: "a critical
    # size---independent of $k$" flattens to the very hyphenation the
    # size-independent pattern hunts.  That site was reworded ("one
    # independent of") rather than declared, because %\stale{} asserts a
    # deliberate quotation and that sentence never quoted anything.
    (r"(?i)\bbest absolute floor\b",
     "wording 'best absolute floor' (a floor claim must name its k-interval)"),
    (r"(?i)\bsize-independent\b",
     "wording 'size-independent' (retracted for 'cluster-aligned')"),
    # Hyphen included: the final reviews of 28 July 2026 found the sweep
    # blind to "minimal-hardware", the spelling the retracted wording
    # actually wears when used attributively -- and found that spelling
    # standing in Ozaki 2.5's Option-C paragraph and Part 1's revision
    # history after item 29 had retired the spaced form.
    (r"(?i)\bminimal[- ]hardware\b",
     "wording 'minimal(-)hardware' (retracted for 'preferred co-design target')"),
    (r"(?i)\breach(?:es|ing)? the roof today\b",
     "wording 'reach the roof today' (projected, not achieved)"),
    (r"(?i)\bevery route is retained\b",
     "wording 'every route is retained' (route D is not carried)"),
    (r"(?i)\bach\. today\b",
     "wording 'ach. today' (Table 11 header; retracted for 'modeled')"),
    (r"(?i)\bsustained 0\.50\b",
     "wording 'sustained 0.50' (retracted for 'cluster-aligned 0.50 plateau')"),
    # The 28 July 2026 final reviews found the class again, twice, in
    # SYNONYM form: "least silicon" is "minimal hardware" in other words,
    # and "a few hundred narrow MACs" is "300 narrow MACs" rounded to a
    # paraphrase.  A retired wording's synonyms are retired with it when
    # they assert the same non-derived claim; these entries sweep the two
    # this round produced, plus the "cheap deconstruction path" thesis
    # spelling retired for "narrow" (narrowness is derived from the
    # fixed-function residue block; cheapness is a Part-3 PPA measurement).
    (r"(?i)\bleast silicon\b",
     "wording 'least silicon' (PPA/minimality is a Part-3 obligation)"),
    (r"(?i)\bhundred narrow MACs\b",
     "wording 'hundred narrow MACs' (per-engine width is not derivable)"),
    (r"(?i)\bcheap deconstruction path\b",
     "wording 'cheap deconstruction path' (retracted for 'narrow'; PPA is Part-3)"),
    # The FFT-coverage constants Part 1 quoted from the spectral
    # companion's v2-era formulation, superseded when Part 2 v3's
    # re-audited epilogue (63--87 ms software, per-class floors) landed
    # on 4 August 2026.  Retired here so the old projection can never
    # drift back in through a stale paragraph.
    (r"\b8\.25\s*B",
     "wording '8.25 B_mem sub-floor' (superseded by Part 2 v3 per-class floors)"),
    (r"(?i)\b14\s*%\s*margin\b",
     "wording '14% margin' (FFT sub-floor claim; superseded by Part 2 v3)"),
    (r"(?i)\b18\s*ms\b",
     "wording '18 ms FFT projection' (superseded: Part 2 v3 software is 63--87 ms)"),
]

# A retracted literal may legitimately appear in prose that quotes it in
# order to retract it -- most of \S III of the response letter does exactly
# that.  Distinguishing the two cases used to be done by scanning the
# surrounding five lines for words like "earlier drafts", "previously" or
# "the correct", plus a rule that treated a correction arrow immediately
# after the literal as a retraction.
#
# That approach is abandoned here, and the reason is worth recording because
# it is the same reason the defects it was guarding against got in.  A
# keyword heuristic decides intent by guessing, and it fails in both
# directions: the arrow rule was found (by negative-testing it) to excuse
# "7.4% ($473 -> 438 TF)", where the arrow belonged to the roofs and not to
# the 7.4%, and the keyword list silently stopped covering new retraction
# prose the moment the letter was reworded -- which is precisely how this
# group started failing when items 22 and 23 were added.  A check whose
# false-negative rate depends on an author's word choice is not a check.
#
# The replacement is a declaration.  A line that deliberately quotes a
# retracted literal carries a LaTeX comment naming the literal it quotes:
#
#     %\stale{55--67}
#     a plane-deposit band of ``$55$--$67$~TB/s'' against a table one page
#
# The marker is a comment, so it is typographically inert -- it works inside
# math, inside tabulars, and next to \verb, where a wrapper macro could not
# go -- and it is checked, not trusted: the marker only excuses a match whose
# text it actually names, so a marker cannot blanket-excuse an unrelated
# stray that happens to share a line.  The cost is that new retraction prose
# must be declared.  That cost is the point: the author states the intent
# once, in the source, instead of the checker inferring it forever.
_MARK = re.compile(r"%\s*\\stale\s*\{([^}]*)\}")


def _stale_marks(lines, i):
    """Literals declared stale for line ``i``: its own trailing marker and
    any marker on the comment-only line immediately above it."""
    out = []
    for j in (i, i - 1):
        if 0 <= j < len(lines):
            for m in _MARK.finditer(lines[j]):
                out.append(_flatten_tex(m.group(1)).strip())
    return out


def check_retracted_literals(oz, p1, letter):
    """No retracted literal survives, in any LaTeX spelling, in any document.

    Scoped deliberately at the *document set*, not one document.  Every
    instance of this defect class so far has been a number corrected in one
    file and left standing in another -- which is exactly the shape a
    per-file checker cannot see.

    A match is excused only by an explicit ``%\\stale{...}`` declaration that
    names it; see the note above ``_MARK`` for why the previous
    keyword-context heuristic was removed rather than extended.

    Numeric literals are swept per source line.  WORDING patterns are
    counted per PARAGRAPH (comment-stripped, lines joined), and the
    per-line pass supplies only the excused count.  The difference is not
    stylistic: a number never wraps, but a phrase does, and on 28 July
    2026 the per-line sweep certified Part 1 clean while its rendered
    pages carried ``reach the roof today'' twice -- both instances split
    across a source line break, in captions, surviving the very item that
    claimed the phrase was gone.  Counting the wrap-free paragraph text
    closes that hole; anchoring excuses to lines keeps the declaration
    mechanism exactly as the negative test pins it, at one cost stated
    plainly: a DECLARED site must keep its phrase on one source line, or
    the excuse fails to register and the check goes red until the author
    unwraps it -- which is self-enforcing, not silent.
    """
    sec = "retracted literals"
    for src, lab in ((oz, "Ozaki"), (p1, "Part 1"), (letter, "letter")):
        lines = src.split("\n")
        flat = [_flatten_tex(ln) for ln in lines]
        content = _strip_tex_comments(src)
        cflat = [_flatten_tex(ln) for ln in content.split("\n")]
        paras = [_flatten_tex(pp) for pp in re.split(r"\n\s*\n", content)]
        for pat, label in _RETRACTED:
            rx = re.compile(pat)
            wording = label.startswith("wording")
            stray = 0
            excused = 0
            for i, fl in enumerate(cflat if wording else flat):
                marks = None
                for m in rx.finditer(fl):
                    if marks is None:
                        marks = _stale_marks(lines, i)
                    hit = m.group(0).strip()
                    if any(hit in mk or mk in hit for mk in marks if mk):
                        excused += 1
                        continue
                    stray += 1
            if wording:
                total = sum(len(rx.findall(pp)) for pp in paras)
                stray = total - excused
            record(sec, "%s: no %s (0)" % (lab, label), stray, 0)


def check_figure_sources():
    """No figure generator hard-codes a quantity the engine owns.

    ``render_anatomy.py`` printed "30 (S) / 45 (A) / 33 (E)" as a string
    literal.  The engine said 44.  Because the figure is a PDF, no ``.tex``
    scanner could see the contradiction, and because the literal never
    changed, no rebuild could fix it.  The rule enforced here is narrow and
    mechanical: a generator may not contain a bare plane-count triple or a
    bare roof value; it must reach into ``params``.
    """
    sec = "figure sources"
    gen_dir = BUNDLE
    names = sorted(n for n in os.listdir(gen_dir)
                   if n.startswith("render_") and n.endswith(".py"))
    # params_modelA_frozen.py is a deliberately frozen buggy engine kept for
    # contrast; it is not a generator and is excused by construction here
    # (it does not match render_*.py), but say so, because the next person
    # to widen this scanner will otherwise "fix" it.
    engine_owned = [
        (r"\b45\b\s*\(?A\)?", "bare plane count 45"),
        (r"\"\s*30\s*\(S\)", "hard-coded plane triple"),
        (r"\b472\.973\b|\b437\.5\b|\b380\.435\b", "hard-coded roof value"),
    ]
    for n in names:
        try:
            src = open(os.path.join(gen_dir, n), encoding="utf-8").read()
        except OSError:
            continue
        code = "\n".join(l for l in src.split("\n")
                         if not l.strip().startswith("#"))
        hits = 0
        for pat, _lab in engine_owned:
            if re.search(pat, code):
                hits += 1
        record(sec, "%s: no hard-coded engine value (0)" % n, hits, 0)
    record(sec, "generators scanned (>=8)",
           1 if len(names) >= 8 else 0, 1)


def _aux_eq_numbers(path):
    """``{label: number}`` for every equation ``\\newlabel`` in a LaTeX .aux.

    Returns None when the file is absent, which the caller records as a
    FAILED check rather than skipping -- an unrunnable check that reports
    nothing is indistinguishable from a passing one, and this group exists
    precisely because three equation references went stale in silence.
    """
    if not os.path.exists(path):
        return None
    src = open(path, encoding="utf-8").read()
    return {m.group(1): m.group(2).strip() for m in
            re.finditer(r"\\newlabel\{(eq:[^}]+)\}\{\{([^}]*)\}", src)}


def _verbatim_bodies(src):
    """Bodies of every environment LaTeX typesets verbatim."""
    out = []
    for env in ("lstlisting", "verbatim"):
        for m in re.finditer(r"\\begin\{%s\}(.*?)\\end\{%s\}" % (env, env),
                             src, re.S):
            out.append((env, m.start(), m.group(1)))
    return out


def check_listing_eqrefs(oz, p1):
    """Every hard-coded equation number resolves to the label it names.

    Inside a ``lstlisting`` the author cannot write ``\\eqref{eq:kar}`` -- the
    macro would print literally -- so the number must be typed by hand, and a
    hand-typed number is one LaTeX will never renumber.  Part 1's kernel
    listing carried three such references (``eq. (8)``, ``eq. (9)``,
    ``eq. 11``) that had been correct when written and were silently wrong
    after equations were inserted ahead of them.  Nothing could catch it: the
    document compiles, the numbers look plausible, and no cross-reference
    exists to go stale.

    The rule enforced here is that a hard-coded reference must carry the
    label it means, ``eq. 9 [eq:kar]``, and that the bracket is then checked
    against the ``.aux`` -- the same file the renderer numbered from.  The
    bracket costs one comment's width and converts an uncheckable literal
    into a checked one.

    Two guards keep the group from passing vacuously.  A bare ``eq. N`` with
    no bracket anywhere in a verbatim body is a failure, not an omission, so
    the defect that motivated this cannot reappear merely by not annotating.
    And the ``.tex`` and ``.aux`` label sets must agree, because an ``.aux``
    from an older build would happily confirm the old numbers.
    """
    sec = "listing eq-refs"
    total_bracketed = 0
    for src, lab, auxname in (
            (oz, "Ozaki", "Matsuoka_Ozaki25.aux"),
            (p1, "Part1", "Matsuoka_FP8_AllYouNeed_Part1_corrected.aux")):
        aux = _aux_eq_numbers(os.path.join(PAPER_DIR, auxname))
        record(sec, "%s: .aux present" % lab, 0.0 if aux is None else 1.0, 1.0)
        if aux is None:
            continue

        # Freshness.  A stale .aux is worse than none: it answers every
        # question with the numbers of a previous draft.
        tex_labels = set(re.findall(r"\\label\{(eq:[^}]+)\}", src))
        record(sec, "%s: .tex/.aux eq-label sets agree" % lab,
               float(tex_labels == set(aux)), 1.0)
        record(sec, "%s: eq labels counted" % lab,
               float(len(tex_labels)), len(aux))
        # Equation numbers must increase in source order.  They cannot do so
        # under a mismatched .aux, so this is a second, independent freshness
        # witness that does not depend on the label sets being equal.
        order = [int(aux[l]) for l in
                 re.findall(r"\\label\{(eq:[^}]+)\}", src) if l in aux]
        record(sec, "%s: eq numbers increase in source order" % lab,
               float(all(b > a for a, b in zip(order, order[1:]))), 1.0)

        # Hard-coded references are tolerated ONLY where \eqref cannot go.
        spans = [(s, s + len(b)) for _, s, b in _verbatim_bodies(src)]
        bare_outside = sum(
            1 for m in re.finditer(r"(?i)\beqs?\.\s*~?\s*\(?\d", src)
            if not any(a <= m.start() < z for a, z in spans))
        record(sec, "%s: hard-coded eq. N outside verbatim (0)" % lab,
               float(bare_outside), 0)

        unlabelled = 0
        for env, _pos, body in _verbatim_bodies(src):
            # A reference may wrap across comment lines; rejoin before
            # matching, or `eq. 29\n  // [eq:nblk]` reads as unlabelled.
            joined = " ".join(re.sub(r"^\s*//\s?", "", ln).strip()
                              for ln in body.split("\n"))
            bracketed = list(re.finditer(
                r"eq\.\s+(\d+(?:\s*[-/]\s*\d+)*)\s*\[([^\]]+)\]", joined))
            every = list(re.finditer(
                r"(?i)\beqs?\.\s*~?\s*\(?(\d+(?:\s*[-/]\s*\d+)*)", joined))
            unlabelled += len(every) - len(bracketed)
            for m in bracketed:
                nums = [int(x) for x in re.split(r"[-/]", m.group(1))]
                labels = [s.strip() for s in m.group(2).split(",")]
                total_bracketed += 1
                record(sec, "%s %s: '%s' arity" % (lab, env, m.group(0)),
                       float(len(nums)), len(labels))
                for n, name in zip(nums, labels):
                    record(sec, "%s: %s resolves" % (lab, name),
                           float(name in aux), 1.0)
                    record(sec, "%s: %s = printed number" % (lab, name),
                           float(aux.get(name, -1)), n)
        record(sec, "%s: unlabelled eq-refs in verbatim (0)" % lab,
               float(unlabelled), 0)

    # The group must not pass by matching nothing at all.
    record(sec, "bracketed eq-refs found (>=1)",
           1.0 if total_bracketed else 0.0, 1.0)


def check_d_route(oz):
    """Route Dt: printed in Ozaki 2.5, and now computed somewhere.

    D is the one candidate set the papers describe without ever scheduling
    it, and that is exactly how its numbers rotted.  Because ``Dt`` has no
    ``ROUTE_SET`` entry and no ``PLANES`` row, no verifier in this bundle
    touched it, yet Ozaki prints five D quantities: r, N_acc, and the TMEM
    footprint at three blockings.  For two revisions the footprint was
    "272 KiB", which is 4r per output (4 x 17 = 68 B x 64 x 64) -- the same
    4r-instead-of-4N_acc error corrected everywhere else in both papers.

    The fix is not a spot correction.  It is ownership: D is declared in
    ``params.MODULI_TABULATED``, cross-asserted in ``verify_candidates.py``,
    pushed through the same ledger as the schedulable sets by
    ``verify/nacc_table.py``, and blocked by ``verify/blocking.py`` as an
    explicitly excluded row.  This group binds the printed literals to that
    chain, so the numbers can no longer drift apart from it.

    The correction does not rescue D, and the check asserts the corrected
    argument rather than the old one: D is excluded because fitting costs it
    n_blk = 3 and hence double the fp64 re-read charge, and because Dt's roof
    is the lowest of any route in the menu -- not because it cannot fit.
    """
    sec = "route D (tabulated)"
    from blocking import n_live                                  # noqa: E402
    here = os.path.dirname(os.path.abspath(__file__))
    with open(os.path.join(here, "nacc_table.json"), encoding="utf-8") as fh:
        led = json.load(fh)

    rD = len(P.MODULI_TABULATED["D"])
    record(sec, "r(D) = ROUTES['Dt'] r", float(P.ROUTES["Dt"][1]), rD)
    nacc = led["e4m3"]["D"]["N_acc"]
    record(sec, "ledger N_acc(D) = sum of widths", float(nacc),
           sum(v["N_acc"] for v in led["e4m3"]["D"]["detail"].values()))
    record(sec, "D has no infeasible modulus",
           float(len(led["e4m3"]["D"]["infeasible"])), 0)
    # D is the one set where N_acc really is 2r: it has a single square and
    # every nonsquare takes the merge.  Stating it here stops a later reader
    # from "simplifying" S's 6(2)+6(3) to 2r by analogy with D.
    record(sec, "N_acc(D) = 2r (every nonsquare merges)", float(nacc), 2 * rD)
    record(sec, "D is not schedulable (no PLANES row)",
           float("D" in P.PLANES), 0)

    tile_kib = P.TILE * P.TILE * 4 / 1024
    live = {nb: n_live([2] * rD, nb) for nb in (1, 2, 3)}
    flat = _flatten_tex(oz)

    # (a) the four-route N_acc and unblocked-footprint quadruples
    eng_nacc = {st: led["e4m3"][st]["N_acc"] for st in ("S", "E", "A", "D")}
    m = re.search(r"(\d+)/(\d+)/(\d+)/(\d+) for S/E/A/D", flat)
    for i, st in enumerate(("S", "E", "A", "D")):
        record(sec, "Ozaki N_acc quadruple (%s)" % st,
               float(m.group(i + 1)) if m else None, eng_nacc[st])
    m = re.search(r"tile asks (\d+)/(\d+)/(\d+)/(\d+) KiB", flat)
    for i, st in enumerate(("S", "E", "A", "D")):
        record(sec, "Ozaki unblocked 64x64 KiB (%s)" % st,
               float(m.group(i + 1)) if m else None, eng_nacc[st] * tile_kib)

    # (b) the n_blk=2 live counts, now four wide, with D the one that fails
    eng_live2 = {st: n_live([2] * (len(P.MODULI[st]) - (6 if st == "S" else 0))
                            + [3] * (6 if st == "S" else 0), 2)
                 for st in ("S", "E", "A")}
    eng_live2["D"] = live[2]
    m = re.search(r"live counts are (\d+)/(\d+)/(\d+)/(\d+) tiles "
                  r"= (\d+)/(\d+)/(\d+)/(\d+) KiB", flat)
    for i, st in enumerate(("S", "E", "A", "D")):
        record(sec, "Ozaki n_blk=2 tiles (%s)" % st,
               float(m.group(i + 1)) if m else None, eng_live2[st])
        record(sec, "Ozaki n_blk=2 KiB (%s)" % st,
               float(m.group(i + 5)) if m else None, eng_live2[st] * tile_kib)
    record(sec, "D exceeds the 256 KiB budget at n_blk=2",
           float(live[2] * tile_kib > 256), 1.0)

    # (c) D's fallback blocking, and that it really is a fit
    m = re.search(r"D fits only at n_\{\\text\{blk\}\}=(\d+) "
                  r"\((\d+) tiles, (\d+) KiB\)", flat)
    record(sec, "Ozaki D fallback n_blk", float(m.group(1)) if m else None, 3)
    record(sec, "Ozaki D fallback tiles", float(m.group(2)) if m else None,
           live[3])
    record(sec, "Ozaki D fallback KiB", float(m.group(3)) if m else None,
           live[3] * tile_kib)
    record(sec, "D does fit at n_blk=3", float(live[3] * tile_kib <= 256), 1.0)

    # (d) the roof, and the claim that it is the lowest one
    roof = P.roof("Rubin", "Dt") / TF
    m = re.search(r"its (\d+) TF roof-the lowest in the menu", flat)
    record(sec, "Ozaki Dt roof (TF)", float(m.group(1)) if m else None,
           roof, tol=0.5)
    record(sec, "Dt is the lowest roof in ROUTES",
           float(min(P.ROUTES, key=lambda k: P.roof("Rubin", k)) == "Dt"), 1.0)

    # (e) the rung table and the limits table must tell the same story
    m = re.search(r"Dt & D \((\d+)\) & [^&]*& (\d+) &", flat)
    record(sec, "Ozaki tab:rungs r(D)", float(m.group(1)) if m else None, rD)
    record(sec, "Ozaki tab:rungs Dt roof", float(m.group(2)) if m else None,
           roof, tol=0.5)
    m = re.search(r"needs n_\{\\text\{blk\}\}=(\d+) "
                  r"\((\d+)\{>\}(\d+) KiB at (\d+)\)", flat)
    record(sec, "Ozaki tab:rungs D fallback n_blk",
           float(m.group(1)) if m else None, 3)
    record(sec, "Ozaki tab:rungs D ask at n_blk=2",
           float(m.group(2)) if m else None, live[2] * tile_kib)
    record(sec, "Ozaki tab:rungs TMEM budget",
           float(m.group(3)) if m else None, 256)
    record(sec, "Ozaki tab:rungs blocking cited",
           float(m.group(4)) if m else None, 2)
    m = re.search(r"; D (\d+) needs n_\{\\text\{blk\}\}=(\d+)", flat)
    record(sec, "Ozaki tab:limits D ask", float(m.group(1)) if m else None,
           live[2] * tile_kib)
    record(sec, "Ozaki tab:limits D fallback n_blk",
           float(m.group(2)) if m else None, 3)


def _kn(s):
    """A LaTeX-printed number to float: `5{,}000` and `6,400` are 5000, 6400."""
    return float(s.replace("{,}", "").replace(",", ""))


def _grab(src, pattern, sec, what):
    """re.search, but a miss is a recorded failure rather than a silent None.

    Every left-hand side in this group is a phrase, not a table cell, and a
    phrase can be re-worded by an edit that leaves the arithmetic alone.  If
    that happens the check must fail loudly: a regex that quietly stops
    matching turns a comparison into a skip, and a skipped comparison reads
    exactly like a passing one in the summary line.
    """
    m = re.search(pattern, src)
    if m is None:
        record(sec, "PATTERN NOT MATCHED -- %s" % what, None, "-")
    return m


def check_keepup(oz, p1):
    """The keep-up budgets: 8P/B_mem per element, 8P_int/(r B_mem) per modulus.

    These two ratios are the denominator of both papers' central negative
    result -- the SIMT budget shrinks across the generation while the tensor
    budget grows, so the pipe that has to keep up with the stream is the one
    that got relatively slower.  Between them the manuscripts print thirteen
    values of them, and until this revision not one had an engine owner:
    every one was a transcription.  ``params.keepup_simt`` / ``keepup_tensor``
    are the two expressions; this group reads each printed instance back out
    of the sources and re-derives it.

    The budget is not one number, because r is not.  The four r=12 rungs are
    charged 6.25 per modulus on GB300 and 2.27 on Rubin; the all-byte A rung
    runs at r'=15 and is charged 5.00 and 1.82.  Both captions and both prose
    sites are checked against the r they each name, so a future edit that
    quotes one rung's budget at another rung fails here rather than in
    review.

    Tolerances are the half-ulp of the precision each site prints at, and
    nothing wider.  That is what caught the last defect: Part 1 printed 4.6
    for a hypothetical 2x integer pipe, which is 2 x 2.3 -- the doubling of
    an already-rounded number, where the value is 4.5454... and prints as
    4.5.  Admitting 4.6 would have taken tol=0.1 on a one-decimal quantity,
    i.e. widening the gate to fit the defect.  The manuscript was corrected
    instead.

    Negative-tested before it was trusted, by a thirteen-case sabotage matrix
    run against copies of the bundle: the coarse value quoted in a two-decimal
    caption (2.27 -> 2.3), the r'-pair transposed, a caption's r' retyped as
    r, a rung value moved, the bandwidth ratio moved, the tensor budget moved
    by less than the hundred it prints at, an anchor phrase re-worded so the
    regex stops matching, and -- the direction a text-only checker most easily
    misses -- three engine-side perturbations with the manuscripts untouched
    (BW[Rubin] 22->20 TB/s, ROUTES[Adp] r 15->12, PF8 17.5->16.0 PF).  All
    thirteen raise the group's mismatch count; none is a no-op.
    """
    sec = "keep-up budgets"

    # --- the engine's own two expressions, and the ratio the papers explain
    #     the shrink by.  2.75x is printed five times across the two papers
    #     as a bandwidth ratio; it is BW["Rubin"]/BW["GB300"] exactly, and
    #     checking it here is what stops a platform-table edit from moving
    #     the budgets while the prose keeps explaining the old ones.
    bw_ratio = P.BW["Rubin"] / P.BW["GB300"]
    m = _grab(oz, r"because bandwidth grew\s*\$([\d.]+)\\times\$ while the "
                  r"integer pipe did not", sec, "Ozaki 2.75x bandwidth ratio")
    record(sec, "Ozaki bandwidth ratio Rubin/GB300",
           float(m.group(1)) if m else None, bw_ratio, tol=0.005)

    # --- Part 1, the two-bullet itemize (\paragraph{The two keep-up budgets.})
    m = _grab(p1, r"Tensor budget\}[^:]*:\s*"
                  r"\$\\approx\\!([\d{},]+)\$\s*\\fp\{8\}-ops per element on "
                  r"B300, and\s*\$\\approx\\!([\d{},]+)\$ on Rubin",
              sec, "Part 1 tensor-budget bullet")
    # B300's columns carry the frozen GB300 rates (Part 1 l.947, l.3302), so
    # the printed "B300" budget is keepup_tensor("GB300").
    record(sec, "Part1 tensor budget per element, B300",
           _kn(m.group(1)) if m else None, P.keepup_tensor("GB300"), tol=0.5)
    record(sec, "Part1 tensor budget per element, Rubin",
           _kn(m.group(2)) if m else None, P.keepup_tensor("Rubin"), tol=50.0)
    # The direction of travel is the bullet's actual claim ("it grows").
    record(sec, "tensor budget grows with the generation",
           float(P.keepup_tensor("Rubin") > P.keepup_tensor("GB300")), 1.0)

    m = _grab(p1, r"SIMT budget\}[^:]*:\s*"
                  r"\$(\d+)\$ instructions per element on B300 "
                  r"\(\$([\d.]+)\$ per modulus at\s*\$r\{=\}(\d+)\$\), but "
                  r"only \$\\approx\\!(\d+)\$ on Rubin\s*"
                  r"\(\$([\d.]+)\$ per modulus;\s*\$([\d.]+)\$ at "
                  r"\$r\{=\}(\d+)\$\)",
              sec, "Part 1 SIMT-budget bullet")
    if m:
        r12, r15 = float(m.group(3)), float(m.group(7))
        record(sec, "Part1 SIMT bullet names r=12", r12, P.ROUTES["S0"][1])
        record(sec, "Part1 SIMT bullet names r'=15", r15, P.ROUTES["Adp"][1])
    else:
        r12 = r15 = 12          # only reached when the bullet has been lost;
        #                         the four records below then read NOT FOUND.
    record(sec, "Part1 SIMT budget per element, B300",
           float(m.group(1)) if m else None, P.keepup_simt("GB300"), tol=0.5)
    record(sec, "Part1 SIMT budget per modulus at r=12, B300",
           float(m.group(2)) if m else None, P.keepup_simt("GB300", r12),
           tol=0.005)
    record(sec, "Part1 SIMT budget per element, Rubin",
           float(m.group(4)) if m else None, P.keepup_simt("Rubin"), tol=0.5)
    record(sec, "Part1 SIMT budget per modulus at r=12, Rubin",
           float(m.group(5)) if m else None, P.keepup_simt("Rubin", r12),
           tol=0.05)
    record(sec, "Part1 SIMT budget per modulus at r'=15, Rubin",
           float(m.group(6)) if m else None, P.keepup_simt("Rubin", r15),
           tol=0.05)
    record(sec, "SIMT budget shrinks with the generation",
           float(P.keepup_simt("Rubin") < P.keepup_simt("GB300")), 1.0)

    m = _grab(p1, r"Even a \$(\d+)\\times\$\s*integer-pipe scaling reaches "
                  r"only \$([\d.]+)\$ per modulus", sec,
              "Part 1 2x-integer-pipe sentence")
    # Scaling the pipe scales the budget linearly: the sentence's factor is
    # read out of the sentence too, so a "4x" edit re-derives rather than
    # silently keeping the old value.
    record(sec, "Part1 2x-pipe budget per modulus, Rubin r=12",
           float(m.group(2)) if m else None,
           float(m.group(1)) * P.keepup_simt("Rubin", r12) if m else 0.0,
           tol=0.05)

    # --- Part 1, the pivotal-result paragraph: three budgets quoted as the
    #     thresholds the software floors are scored against.
    m = _grab(p1, r"inside B300's \$([\d.]+)\$-per-modulus budget", sec,
              "Part 1 pivotal result, B300 threshold")
    record(sec, "Part1 pivotal B300 threshold",
           float(m.group(1)) if m else None, P.keepup_simt("GB300", 12),
           tol=0.005)
    m = _grab(p1, r"read against its own \$r'\{=\}(\d+)\$ budget of\s*"
                  r"\$([\d.]+)\$", sec, "Part 1 all-byte own-budget clause")
    record(sec, "Part1 all-byte own r'", float(m.group(1)) if m else None,
           P.ROUTES["Adp"][1])
    record(sec, "Part1 all-byte own budget, B300",
           float(m.group(2)) if m else None,
           P.keepup_simt("GB300", P.ROUTES["Adp"][1]), tol=0.005)
    m = _grab(p1, r"floor fits Rubin's \$([\d.]+)\$", sec,
              "Part 1 pivotal result, Rubin threshold")
    record(sec, "Part1 pivotal Rubin threshold",
           float(m.group(1)) if m else None, P.keepup_simt("Rubin", 12),
           tol=0.05)

    # --- Ozaki prose (Sec. 2 framing): the same pair, one decimal coarser.
    m = _grab(oz, r"behind: \$([\d.]+)\$ on GB300 but only \$([\d.]+)\$ on "
                  r"Rubin", sec, "Ozaki keep-up framing sentence")
    record(sec, "Ozaki budget per modulus, GB300",
           float(m.group(1)) if m else None, P.keepup_simt("GB300", 12),
           tol=0.005)
    record(sec, "Ozaki budget per modulus, Rubin",
           float(m.group(2)) if m else None, P.keepup_simt("Rubin", 12),
           tol=0.05)

    # --- the fig:anatomy captions.  Panel (b) draws one tick per rung per
    #     platform, so the caption quotes four budgets and the r each pair
    #     belongs to.  Both captions are checked because they were written
    #     separately and can drift apart.
    m = _grab(oz, r"\$r\{=\}(\d+)\$ rungs are charged against \$([\d.]+)\$ "
                  r"instructions per modulus on\s*GB300 and \$([\d.]+)\$ on "
                  r"Rubin, while the all-byte \$A\$ rung runs at\s*"
                  r"\$r'\{=\}(\d+)\$ and is charged against \$([\d.]+)\$ and "
                  r"\$([\d.]+)\$", sec, "Ozaki fig:anatomy caption budgets")
    _caption_budgets(sec, "Ozaki caption", m, "GB300")

    m = _grab(p1, r"are charged against \$([\d.]+)\$ per\s*modulus on B300 "
                  r"and \$([\d.]+)\$ on Rubin, while the all-byte codesign at"
                  r"\s*\\texttt\{dp4a\} grain \(\$\\approx\\!([\d.]+)\$\) runs"
                  r" at \$r'\{=\}(\d+)\$ and is charged\s*against \$([\d.]+)\$"
                  r" and \$([\d.]+)\$", sec,
              "Part 1 fig:anatomy caption budgets")
    if m:
        record(sec, "Part1 caption Adp rung c_q", float(m.group(3)),
               P.ROUTES["Adp"][3], tol=0.05)
        # re-order to the Ozaki caption's (r12, b12g, b12r, r15, b15g, b15r)
        m = _P1Caption(m)
    _caption_budgets(sec, "Part1 caption", m, "GB300")

    # The rungs the Part 1 caption names in the same breath, so that the
    # figure, its caption and params.ROUTES cannot drift apart.  (The 6.3
    # two-limb residual is not a ROUTES parameter: it is the paper's own
    # displayed sum 4/r + 1 + 2 + 3 at r=12, re-evaluated here.)
    for what, pat, eng in (
            ("memo-counted S0", r"the memo-counted \$(\d+)\$;",
             P.ROUTES["S0"][3]),
            ("direct dp4a L1d", r"route\s*\$\\approx\\!([\d.]+)\$ and its",
             P.ROUTES["L1d"][3]),
            ("reuse-schedule L1a",
             r"unverified \$\\approx\\!([\d.]+)\$ reuse-schedule",
             P.ROUTES["L1a"][3]),
            ("two-limb residual",
             r"the two-limb residual \$([\d.]+)\$\)",
             4.0 / P.ROUTES["S2L"][1] + 1 + 2 + 3)):
        mm = _grab(p1, pat, sec, "Part 1 caption rung: %s" % what)
        record(sec, "Part1 caption rung %s" % what,
               float(mm.group(1)) if mm else None, eng, tol=0.05)

    # The caption's closing claim -- "every bar ends to the right of both of
    # its own ticks" -- is the figure's whole point, and it is a property of
    # the engine, not of the drawing.  Assert it directly, per rung, on the
    # same five routes render_anatomy.py puts on the panel.
    tight = []
    for key in ("S0", "L1d", "L1a", "S2L", "Adp"):
        r_k = P.ROUTES[key][1]
        cq = 6.3 if key == "S2L" else P.ROUTES[key][3]
        for plat in ("Rubin", "GB300"):
            b = P.keepup_simt(plat, r_k)
            record(sec, "panel(b) %s bar %.2f clears %s tick %.2f"
                   % (key, cq, plat, b), float(cq > b), 1.0)
            tight.append((cq - b, key, plat, b))
    # ...and that the narrowest clearance is the one the captions single out.
    tight.sort()
    record(sec, "narrowest clearance is S2L vs GB300",
           float(tight[0][1] == "S2L" and tight[0][2] == "GB300"), 1.0)

    # --- the P_int reconciliation notes (Rev 36 / Draft 25).  The spectral
    #     companion normalises the same pipe at 41.7 T inst/s; both papers
    #     now carry that value as a stated sensitivity, and the numbers they
    #     print for it -- OI* at the two P_fp64 working points, and the two
    #     keep-up budgets -- must be the engine's expressions evaluated at
    #     41.7e12, not transcriptions.  P_ALT is local to this check on
    #     purpose: the engine's reference constant stays P_SIMT.
    P_ALT = 41.7e12
    cq_ref, r_ref = 16, 12
    oi_p1 = cq_ref * r_ref * 1.3e12 / (8 * P_ALT)    # Part 1's working point
    oi_ds = cq_ref * r_ref * 1.4e12 / (8 * P_ALT)    # NVL72-derived 1.4 TF
    m = _grab(p1, r"\$P_\{\\text\{int\}\} = 41\.7\$~T~inst/s and this paper's "
                  r"working point,\s*\$\\mathrm\{OI\}\^\{\*\} \\approx ([\d.]+)\$",
              sec, "Part1 OI* at 41.7 (working point)")
    record(sec, "Part1 OI* at 41.7 T inst/s, P_fp64=1.3",
           float(m.group(1)) if m else None, oi_p1, tol=0.005)
    m = _grab(p1, r"\(\$\\approx ([\d.]+)\$ at the\s*(?:datasheet|NVL72-derived) "
                  r"\$P_\{\\fp\{64\}\} = 1\.4\$~TFLOPS",
              sec, "Part1 OI* at 41.7 (NVL72-derived 1.4 TF)")
    record(sec, "Part1 OI* at 41.7 T inst/s, P_fp64=1.4",
           float(m.group(1)) if m else None, oi_ds, tol=0.005)
    b_gb = 8.0 * P_ALT / P.BW["GB300"] / r_ref
    b_ru = 8.0 * P_ALT / P.BW["Rubin"] / r_ref
    # Part 1 writes "falls from $6.25$ to ${\approx}3.5$"; Ozaki writes
    # "$6.25 \to {\approx}3.5$" -- one regex spanning both spellings.
    for src_, lab in ((p1, "Part1"), (oz, "Ozaki")):
        m = _grab(src_, r"6\.25\$?\s*(?:\\to|to)\s*\$?\{\\approx\}([\d.]+)\$",
                  sec, lab + " keep-up at 41.7, GB300")
        record(sec, lab + " keep-up/modulus at 41.7, GB300",
               float(m.group(1)) if m else None, b_gb, tol=0.05)
        m = _grab(src_, r"2\.3\$?\s*(?:\\to|to)\s*\$?\{\\approx\}([\d.]+)\$",
                  sec, lab + " keep-up at 41.7, Rubin")
        record(sec, lab + " keep-up/modulus at 41.7, Rubin",
               float(m.group(1)) if m else None, b_ru, tol=0.05)
    # the direction claim both notes make: every bounded quantity tightens
    record(sec, "41.7 case tightens keep-up (GB300)", float(b_gb < P.keepup_simt("GB300", r_ref)), 1.0)
    record(sec, "41.7 case tightens keep-up (Rubin)", float(b_ru < P.keepup_simt("Rubin", r_ref)), 1.0)


class _P1Caption:
    """Part 1's caption names the Adp c_q mid-clause, so its groups run
    (b12_B300, b12_Rubin, cq_Adp, r', b15_B300, b15_Rubin).  Present them in
    the Ozaki caption's order so one comparator serves both."""

    def __init__(self, m):
        self._g = [None, "12", m.group(1), m.group(2), m.group(4),
                   m.group(5), m.group(6)]

    def group(self, i):
        return self._g[i]


def _caption_budgets(sec, tag, m, gb_name):
    """Record one fig:anatomy caption's four budgets against their two radices.

    Groups, in both captions after normalisation: (1) the shared r of the
    four upper rungs, (2,3) that r's budget on GB300 / Rubin, (4) the A
    rung's r', (5,6) r''s budget on GB300 / Rubin.
    """
    if m is None:
        for what in ("r of the upper rungs", "budget GB300", "budget Rubin",
                     "r' of the A rung", "budget GB300 at r'",
                     "budget Rubin at r'"):
            record(sec, "%s %s" % (tag, what), None, "-")
        return
    r12, r15 = float(m.group(1)), float(m.group(4))
    record(sec, "%s r of the upper rungs" % tag, r12, P.ROUTES["S0"][1])
    record(sec, "%s r' of the A rung" % tag, r15, P.ROUTES["Adp"][1])
    record(sec, "%s budget %s at r" % (tag, gb_name), float(m.group(2)),
           P.keepup_simt(gb_name, r12), tol=0.005)
    record(sec, "%s budget Rubin at r" % tag, float(m.group(3)),
           P.keepup_simt("Rubin", r12), tol=0.005)
    record(sec, "%s budget %s at r'" % (tag, gb_name), float(m.group(5)),
           P.keepup_simt(gb_name, r15), tol=0.005)
    record(sec, "%s budget Rubin at r'" % tag, float(m.group(6)),
           P.keepup_simt("Rubin", r15), tol=0.005)


# ================================================================= driver
def check_whyhalf(oz):
    """The why-one-half paragraph (eq:whyhalf, Draft 26): every number in
    the closed-form decomposition of the deconstruction-lambda floor, the
    provisioning dial, the GB300 roof-cap recovery, and the feed-starvation
    caps, against the engine.  The paragraph is the paper's answer to 'why
    is the floor 0.50 and not some fitted 63%', so the three design
    integers it prints must be engine-owned, not transcribed -- and the
    figure that draws them (fig_lambda_floor.pdf) is checked from the
    rendered side by verify/figure_text.py."""
    sec = "why-one-half decomposition (Ozaki, eq:whyhalf)"
    i = oz.find("Why the floor lands at one half")
    j = oz.find("Where the published figure falls")
    slab = re.sub(r"\s+", " ", oz[i:j]) if 0 <= i < j else ""
    record(sec, "paragraph present before 'Where the published figure "
           "falls'", 1.0 if slab else 0.0, 1.0)
    if not slab:
        return

    R = reach(4, 4, P.TILE)
    nmE = P.SET_ROUTE["E"]
    a_i8 = P.ROUTES[nmE][3]
    a_s = P.ROUTES[P.SET_ROUTE["S"]][3]
    tm = P.PLATFORMS["Rubin"]["TMAC"]
    ratio = P.PLATFORMS["Rubin"]["PF8"] / tm
    roof_c = P.roof("Rubin", P.SET_ROUTE["S"])
    roof_e = P.roof("Rubin", nmE)
    alpha_c = P.PLATFORMS["Rubin"]["PF8"] / roof_c
    floor = floor_at(R)
    frac_c = floor / roof_c
    tm_g = P.PLATFORMS["GB300"]["TMAC"]
    ratio_g = P.PLATFORMS["GB300"]["PF8"] / tm_g
    form_g = R * tm_g / a_i8
    roof_g = P.roof("GB300", nmE)

    # the worked product "R x TMAC/a_i8 = 235 TFLOPS"
    m = re.search(r"= (\d+) \\times (\d+)\\,\\text\{T\}/(\d+) = "
                  r"(\d+)\$~TFLOPS", slab)
    for what, got, want, tol in (
            ("worked product: reach", m and m.group(1), R, 0),
            ("worked product: TMAC (T/s)", m and m.group(2), tm / 1e12, 0),
            ("worked product: a_i8 (route E)", m and m.group(3), a_i8, 0),
            ("worked product: floor (TF)", m and m.group(4), floor / TF,
             0.5)):
        record(sec, what, float(got) if got else None, want, tol)

    # eq:whyhalf's three underbraces and its closing fraction, as literals
    # BUILT from the engine (so a drifted integer cannot hide in math mode)
    for what, lit in (
            ("underbrace: reach", "_{%d}" % R),
            ("underbrace: provisioning 1/%d" % ratio, "_{1/%d}" % ratio),
            ("underbrace: %d/%d" % (alpha_c, a_i8),
             "_{%d/%d}" % (alpha_c, a_i8)),
            ("closing fraction and value",
             "\\frac{%d\\times %d}{%d\\times %d} \\;=\\; %.3f"
             % (R, alpha_c, ratio, a_i8, frac_c))):
        record(sec, what, 1.0 if lit in slab else 0.0, 1.0)

    # the 'within 0.3 percentage points of one half' claim
    pts = prose(slab, r"within \$([\d.]+)\$ percentage points of one half")
    record(sec, "coincidence margin (percentage points) covers |frac-1/2|",
           1.0 if pts is not None and abs(frac_c - 0.5) * 100 <= pts
           else 0.0, 1.0)

    # prose identifications of the two non-geometric integers
    record(sec, "prose: provisioning ratio named",
           prose(slab, r"\$(\d+)\$ is Rubin's provisioning ratio"),
           ratio, 0)
    record(sec, "prose: a_i8 named",
           prose(slab, r"\$(\d+)\$ is route~E's two-limb"), a_i8, 0)

    # own-roof fraction and the published set-S floor fraction
    m = re.search(r"own\} \$([\d.]+)\$-TFLOPS roof the same floor is "
                  r"\$([\d.]+)\$", slab)
    record(sec, "route-E own roof (TF)", m and float(m.group(1)),
           roof_e / TF, 0.05)
    record(sec, "floor as fraction of own roof", m and float(m.group(2)),
           floor / roof_e, 0.005)
    m = re.search(r"set~S floors at \$([\d.]+)\$ of its \$(\d+)\$-TFLOPS "
                  r"roof", slab)
    record(sec, "set-S floor fraction of its roof", m and float(m.group(1)),
           (R * tm / a_s) / roof_c, 0.005)
    record(sec, "set-S roof named beside the fraction (TF)",
           m and float(m.group(2)), roof_c / TF, 0.5)

    # the provisioning dial, own-roof capped exactly as the engine caps it
    record(sec, "dial x2: formula (TF)",
           prose(slab, r"formula to \$(\d+)\$~TFLOPS"),
           2 * R * tm / a_i8 / TF, 0.5)
    record(sec, "dial x2: capped fraction of common roof",
           prose(slab, r"caps it at \$([\d.]+)\$ of the common "
                       r"\$\d+\$-TFLOPS roof"),
           min(2 * R * tm / a_i8, roof_e) / roof_c, 0.005)
    record(sec, "dial x1/2: fraction",
           prose(slab, r"drops the floor to \$([\d.]+)\$"),
           min(0.5 * R * tm / a_i8, roof_e) / roof_c, 0.005)

    # GB300: the same formula clears the roof, so the floor never binds
    m = re.search(r"GB300's provisioning ratio \(\$\{\\approx\}(\d+)\$, "
                  r"not \$(\d+)\$\)", slab)
    record(sec, "GB300 provisioning ratio (approx)", m and float(m.group(1)),
           ratio_g, 0.5)
    record(sec, "GB300 sentence names Rubin ratio", m and float(m.group(2)),
           ratio, 0)
    record(sec, "GB300 formula value (TF)",
           prose(slab, r"the formula gives \$(\d+)\$~TFLOPS"),
           form_g / TF, 0.5)
    record(sec, "GB300 route-E roof (TF)",
           prose(slab, r"route~E's \$(\d+)\$-TFLOPS roof there"),
           roof_g / TF, 0.5)
    record(sec, "GB300 formula exceeds its roof (recovery claim holds)",
           1.0 if form_g > roof_g else 0.0, 1.0)
    m = re.search(r"from \$\{\\approx\}(\d+)\$ to \$(\d+)\$ while", slab)
    record(sec, "generation-widening sentence: GB300 ratio",
           m and float(m.group(1)), ratio_g, 0.5)
    record(sec, "generation-widening sentence: Rubin ratio",
           m and float(m.group(2)), ratio, 0)

    # feed-starvation caps (route E), same identities render_lambda_floor
    # draws and verify/figure_text.py re-derives
    m = re.search(r"capping route~E at \$(\d+)\$~TFLOPS from L2 and "
                  r"\$(\d+)\$ from HBM---both below the \$(\d+)\$", slab)
    record(sec, "feed cap from L2 (TF)", m and float(m.group(1)),
           P.B_L2["Rubin"] / (P.PLANES["E"] / P.TILE) / TF, 0.5)
    record(sec, "feed cap from HBM (TF)", m and float(m.group(2)),
           P.BW["Rubin"] / (P.PLANES["E"] / P.TILE) / TF, 0.5)
    record(sec, "feed caps compared against the floor (TF)",
           m and float(m.group(3)), floor / TF, 0.5)

    # the abstract and the contributions bullet both point at the equation
    record(sec, "abstract carries the derived-ratio clause",
           1.0 if "derived ratio of three design integers" in
           re.sub(r"\s+", " ", oz) else 0.0, 1.0)
    record(sec, "eq:whyhalf referenced outside its own paragraph",
           1.0 if len(re.findall(r"eq:whyhalf", oz)) >= 3 else 0.0, 1.0)


def check_pint_sensitivity(oz, p1):
    """The P_int reconciliation notes (Ozaki App. B; Part 1 sec:model,
    Revision 37 / Draft 27): the dense floor is a MINIMUM over terms, so it
    is not independent of P_int even though eq:whyhalf's tensor-side terms
    are.  Every floor value both notes print at the memo's 75 and at the
    spec-derived 41.7 T inst/s is recomputed here by re-running the full
    engine (rate_rec over the dispatch menu at 4096^3, reach 256) at both
    normalisations, and the two structural claims -- SIMT residual binding
    on Rubin at 41.7, and the dp4a route falling below route E's own roof
    on GB300 -- are asserted as inequalities, so an engine change that
    reverses either turns the check red."""
    sec = "P_int sensitivity of the dense floor (App. B / Part 1 sec:model)"
    R = reach(4, 4, P.TILE)
    p0 = P.P_SIMT
    vals = {}
    try:
        for ps in (75e12, 41.7e12):
            P.P_SIMT = ps
            for pl in ("Rubin", "GB300"):
                vals[(ps, pl)] = {nm: P.rate_rec(pl, nm, 4096, 4096, 4096)
                                  for nm in P.MENU}
                vals[(ps, pl, "floor")] = floor_at(R, pl)
    finally:
        P.P_SIMT = p0
    roof_s = P.roof("Rubin", P.SET_ROUTE["S"])
    f75 = vals[(75e12, "Rubin", "floor")] / TF
    f41 = vals[(41.7e12, "Rubin", "floor")] / TF
    g75 = vals[(75e12, "GB300", "floor")] / TF
    g41 = vals[(41.7e12, "GB300", "floor")] / TF
    e41 = vals[(41.7e12, "Rubin")]["Et"] / TF
    s41 = vals[(41.7e12, "Rubin")]["S2L"] / TF
    a41 = vals[(41.7e12, "Rubin")]["At"] / TF
    l41 = vals[(41.7e12, "GB300")]["L1d"] / TF
    roof_e_g = P.roof("GB300", P.SET_ROUTE["E"]) / TF

    # structural claims as inequalities
    record(sec, "Rubin: 41.7 floor below the 75 floor (SIMT residual binds)",
           1.0 if f41 < f75 - 1 else 0.0, 1.0)
    record(sec, "Rubin: route E still leads at 41.7",
           1.0 if e41 >= max(s41, a41) else 0.0, 1.0)
    record(sec, "GB300: dp4a route L1d below route E's roof at 41.7",
           1.0 if l41 < roof_e_g else 0.0, 1.0)
    record(sec, "GB300: 41.7 floor equals route E's own roof",
           g41, roof_e_g, 0.05)

    ozs = oz[oz.find("Reconciliation with the spectral companion"):
             oz.find("\\bibliographystyle")]
    ozs = re.sub(r"\s+", " ", ozs)
    record(sec, "Ozaki App. B: Rubin floor at 75 (from 235)",
           prose(ozs, r"falls from \$(\d+)\$ to"), f75, 0.5)
    record(sec, "Ozaki App. B: Rubin floor at 41.7 (~148)",
           prose(ozs, r"to \$\{\\approx\}(\d+)\$~TFLOPS \(\$0\."), f41, 0.5)
    record(sec, "Ozaki App. B: Rubin floor fraction at 41.7 (0.31)",
           prose(ozs, r"TFLOPS \(\$(0\.\d+)\$ of \$473\$"), f41 / (roof_s / TF), 0.005)
    record(sec, "Ozaki App. B: routes E and S at 41.7",
           prose(ozs, r"routes~E and S at \$(\d+)\$ and"), e41, 0.5)
    record(sec, "Ozaki App. B: route S at 41.7",
           prose(ozs, r"routes~E and S at \$\d+\$ and \$(\d+)\$"), s41, 0.5)
    record(sec, "Ozaki App. B: route A at 41.7",
           prose(ozs, r"A at \$(\d+)\$\)"), a41, 0.5)
    record(sec, "Ozaki App. B: GB300 dp4a route at 41.7 (~84)",
           prose(ozs, r"drops to \$(\d+)\$"), l41, 0.5)
    record(sec, "Ozaki App. B: GB300 floor at 75 (135)",
           prose(ozs, r"supplies the \$(\d+)\$~TFLOPS floor"), g75, 0.5)
    record(sec, "Ozaki App. B: GB300 route-E roof (125)",
           prose(ozs, r"route~E at its own \$(\d+)\$~TFLOPS roof"), roof_e_g, 0.5)

    p1s = p1[p1.find("A reconciliation note on $P_{\\text{int}}$"):]
    p1s = re.sub(r"\s+", " ", p1s[:6000])
    record(sec, "Part 1 sec:model: Rubin floor at 41.7 (~148)",
           prose(p1s, r"floor at \$\{\\approx\}(\d+)\$~TFLOPS"), f41, 0.5)
    record(sec, "Part 1 sec:model: Rubin floor fraction at 41.7 (0.31)",
           prose(p1s, r"TFLOPS \(\$(0\.\d+)\$ of \$473\$"), f41 / (roof_s / TF), 0.005)
    record(sec, "Part 1 sec:model: GB300 route-E roof (125)",
           prose(p1s, r"route~E's own \$(\d+)\$~TFLOPS roof"), roof_e_g, 0.5)
    record(sec, "Part 1 sec:model: GB300 dp4a-route floor (135)",
           prose(p1s, r"\\texttt\{dp4a\}-route \$(\d+)\$"), g75, 0.5)
    for src, name in ((oz, "Ozaki"), (p1, "Part 1")):
        record(sec, "%s: retired claim 'do not depend on P_int at all' absent" % name,
               0.0 if re.search(r"do not depend on \$P_\{\\text\{int\}\}\$ at all", src) else 1.0, 1.0)


def main():
    oz, p1 = load(OZAKI), load(PART1)
    check_ozaki_algs(oz)
    check_ozaki_rungs(oz)
    check_ozaki_nb(oz)
    check_part1_ladder(p1)
    check_kernman(oz, p1)
    check_apps_codesign(oz)
    check_scalars(oz, p1)
    check_planes(oz, p1)
    check_nacc_ledger(oz, p1)
    check_d_route(oz)
    check_listing_eqrefs(oz, p1)
    check_l2_escape(oz, p1)
    check_int8_alpha(oz)
    check_keepup(oz, p1)
    check_roof_denominators(p1)
    check_ozaki_roof_denominators(oz)
    check_whyhalf(oz)
    check_pint_sensitivity(oz, p1)
    letter_src = load(os.path.join(
        PAPER_DIR, "Response_Ozaki25_Draft27_Part1_Rev37.tex"))
    check_tmem_area(oz, letter_src)
    check_retracted_literals(oz, p1, letter_src)
    check_figure_sources()
    check_k_threshold()
    check_stail_lemma(oz, p1)
    check_schedule_tags()
    check_letter(os.path.join(PAPER_DIR,
                              "Response_Ozaki25_Draft27_Part1_Rev37.tex"))

    width = max(len(w) for _, _, w, _, _ in _checks)
    sec = None
    for ok, s, what, printed, engine in _checks:
        if s != sec:
            sec = s
            print("\n-- %s" % sec)
        print("   %-*s  printed %-10s engine %-10s %s"
              % (width, what, printed, engine, "ok" if ok else "MISMATCH"))
    bad = [c for c in _checks if not c[0]]
    print("\n%d checks, %d mismatch%s"
          % (len(_checks), len(bad), "" if len(bad) == 1 else "es"))
    if bad:
        print("PAPER-CONSISTENCY: FAIL")
        return 1
    print("PAPER-CONSISTENCY: PASS -- every checked printed number is the "
          "value this engine computes")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify/plane_algebra.py <==
#!/usr/bin/env python3
"""Exhaustive verification of the Ozaki-II FP8 plane algebra:
   digit maps, e4m3 representability, 3-product identities, accumulator grouping.
   No floating point is used for the algebra: every check is exact integer."""
import itertools, json, sys

# ---------- e4m3 exact-integer set (OCP FP8 E4M3: 1 sign, 4 exp, 3 mantissa, max 448) ----------
def e4m3_exact_ints():
    S = set()
    # normals: (1 + m/8) * 2^(e-7), e = 1..15 (e=15,m=7 is NaN in OCP e4m3)
    for e in range(1, 16):
        for m in range(8):
            if e == 15 and m == 7:      # NaN
                continue
            v = (8 + m) * (2 ** (e - 7)) / 8
            if v == int(v):
                S.add(int(v))
    # subnormals: m/8 * 2^-6  -> never integral except 0
    S.add(0)
    return S | {-x for x in S}

E4M3 = e4m3_exact_ints()
MAXE = max(E4M3)

def rep(xs):
    """all integers in xs exactly representable in e4m3?"""
    return all(int(x) in E4M3 for x in xs)

# ---------- centred residue convention: [-x/2, +x/2), -x/2 included for even x ----------
def centred(a, m):
    r = a % m
    if r >= (m + 1) // 2:
        r -= m
    lo = -(m // 2) if m % 2 == 0 else -((m - 1) // 2)
    assert lo <= r < m / 2 or r == lo
    return r

def centred_range(m):
    return [centred(a, m) for a in range(m)]

# ---------- digit maps ----------
def split_base(d, B):
    """balanced base-B two-digit split d = d1*B + d0, |d0| <= B/2."""
    d0 = d % B
    if d0 >= (B + 1) // 2:
        d0 -= B
    d1 = (d - d0) // B
    assert d1 * B + d0 == d
    return d1, d0

SQUARES  = [1089, 1024, 961, 841, 625, 529]          # published S squares
S_TAIL   = [511, 509, 503, 499, 491, 487]            # published S nonsquare tail
E_BYTES  = [251, 247, 241, 239, 233, 229, 227]       # candidate E byte tail
A_BYTES  = [251,247,241,239,233,229,227,223,211,199,197,193,191,181,179]  # all-byte A

out = {}

# ================= SQUARE MODULI: 2 stored planes, 3 products, weight {1, s, s} =================
sq = {}
for m in SQUARES:
    s = int(round(m ** 0.5)); assert s * s == m
    D = centred_range(m)
    digits = {d: split_base(d, s) for d in D}
    planes_ok = rep([v for d in D for v in digits[d]])
    maxdig = max(max(abs(a), abs(b)) for a, b in digits.values())
    # exhaustive identity check over ALL centred residue pairs
    bad = 0
    for d in D:
        d1, d0 = digits[d]
        for e in D:
            e1, e0 = digits[e]
            lhs = d0 * e0 + s * (d1 * e0 + d0 * e1)      # 3 products, d1*e1 annihilated
            if (lhs - d * e) % m != 0:
                bad += 1
    sq[m] = dict(s=s, max_digit=maxdig, e4m3=planes_ok, mismatches=bad,
                 span_ok=(2 * maxdig * s + 2 * maxdig + 1) >= m)
out['squares'] = sq

# ================= NONSQUARE: 3 stored planes (d0,d1,d0+d1), 3 products, Karatsuba =============
def karatsuba_scan(mods, tag):
    res = {}
    for m in mods:
        D = centred_range(m)
        best = None
        for b in range(2, 8):
            B = 1 << b
            dig = {d: split_base(d, B) for d in D}
            p0 = [dig[d][1] for d in D]                       # d0
            p1 = [dig[d][0] for d in D]                       # d1
            ps = [dig[d][0] + dig[d][1] for d in D]           # d0+d1  (sum plane)
            pre = [-B * dig[d][0] for d in D]                 # -2^b * d1  (pre-scaled plane)
            if not (rep(p0) and rep(p1) and rep(ps)):
                continue
            bad = 0
            for d in D:
                d1, d0 = dig[d]
                for e in D:
                    e1, e0 = dig[e]
                    kar = (d0 + d1) * (e0 + e1) - d0 * e0 - d1 * e1   # = d0e1 + d1e0
                    if d0 * e0 + B * kar + B * B * d1 * e1 != d * e:
                        bad += 1
            rec = dict(b=b, B=B, e4m3_planes=True, mismatches=bad,
                       max_plane=max(max(abs(x) for x in p0), max(abs(x) for x in p1),
                                     max(abs(x) for x in ps)),
                       prescale_e4m3=rep(pre), max_prescaled=max(abs(x) for x in pre))
            best = rec
            break
        if best is None:
            # No CANONICAL power-of-two split works.  That is not the same
            # as infeasible: earlier revisions of this script stopped here,
            # and the papers wrongly reported the tail as lying outside the
            # E4M3 envelope.  Fall back to the carry-corrected REDUNDANT
            # split at B=16 (Ozaki 2.5, Lemma 1): if d0+d1 is not
            # E4M3-exact, shift one unit of base weight.  |d0| may then
            # exceed B/2, which is exactly why it escapes the canonical
            # envelope.  See verify/stail_layout.py for the full study.
            best = carry_corrected(m)
        res[m] = best
    out[tag] = res


def carry_corrected(m, B=16):
    """Carry-corrected redundant base-B split; same record shape as the
    canonical scan, plus the merged-accumulator margin."""
    D = centred_range(m)
    def dig1(d):
        d1, d0 = split_base(d, B)
        if int(d0 + d1) not in E4M3:
            sg = 1 if d0 > 0 else -1
            d0 -= B * sg; d1 += sg
        assert d1 * B + d0 == d
        return d1, d0
    dig = {d: dig1(d) for d in D}
    p0 = [dig[d][1] for d in D]
    p1 = [dig[d][0] for d in D]
    ps = [dig[d][0] + dig[d][1] for d in D]
    pre = [-B * dig[d][0] for d in D]
    if not (rep(p0) and rep(p1) and rep(ps)):
        return dict(b=None, note="carry-corrected split still not e4m3-exact")
    bad = merged = unmerged = 0
    for d in D:
        d1, d0 = dig[d]
        for e in D:
            e1, e0 = dig[e]
            kar = (d0 + d1) * (e0 + e1) - d0 * e0 - d1 * e1
            if d0 * e0 + B * kar + B * B * d1 * e1 != d * e:
                bad += 1
            merged = max(merged, abs(d0 * e0 - B * d1 * e1))
            unmerged = max(unmerged, abs(d0 * e0),
                           abs((d0 + d1) * (e0 + e1)), abs(d1 * e1))
    ncorr = sum(1 for d in D if not (-(B // 2) <= dig[d][1] < B // 2))
    return dict(b=4, B=B, split="carry-corrected (redundant)",
                e4m3_planes=True, mismatches=bad,
                max_plane=max(max(abs(x) for x in p0), max(abs(x) for x in p1),
                              max(abs(x) for x in ps)),
                prescale_e4m3=rep(pre), max_prescaled=max(abs(x) for x in pre),
                corrected_residues=ncorr, residues=len(D),
                unmerged_max_term=unmerged,
                unmerged_Kmax=(1 << 24) // unmerged,
                merged_max_term=merged,
                merged_Kmax=(1 << 24) // merged,
                # N_acc=2 (merged) is arithmetically exact at K_slab=4096,
                # but by a single term; the papers keep the tail at N_acc=3.
                n_acc_used=3)


karatsuba_scan(S_TAIL, 'S_nonsquare_tail')
karatsuba_scan(E_BYTES, 'E_byte_tail')
karatsuba_scan(A_BYTES, 'A_all_byte')

# ================= ACCUMULATOR GROUPING: how many FP32 tiles per modulus? =====================
def pow2(x):
    x = abs(x)
    return x != 0 and (x & (x - 1)) == 0

grp = {}
# square: weights of the 3 products
for m in SQUARES[:1]:
    s = int(round(m ** 0.5))
    w = {'d0e0': 1, 'd1e0': s, 'd0e1': s}
    grp['square'] = dict(weights=w,
        shareable_pairs=[(a, c) for a, c in itertools.combinations(w, 2)
                         if w[a] == w[c] or pow2(w[a] // w[c] if w[a] % w[c] == 0 else 0)
                         or pow2(w[c] // w[a] if w[c] % w[a] == 0 else 0)])
# nonsquare Karatsuba weights: (1-B) d0e0 + B (d0+d1)(e0+e1) + (B^2-B) d1e1
B = 16
wk = {'d0e0': 1 - B, 'sum': B, 'd1e1': B * B - B}
ratio = wk['d1e1'] / wk['d0e0']
grp['nonsquare'] = dict(B=B, weights=wk, ratio_d1e1_over_d0e0=ratio,
                        ratio_is_pow2_signed=pow2(int(abs(ratio))) and float(ratio).is_integer(),
                        sum_vs_d0e0_ratio=wk['sum'] / wk['d0e0'],
                        sum_ratio_pow2=pow2(int(abs(wk['sum'] / wk['d0e0']))) if
                            float(wk['sum'] / wk['d0e0']).is_integer() else False)
out['accumulator_grouping'] = grp
print(json.dumps(out, indent=1, default=str))


==> anc/ozaki25_fp8_artifact/verify/plane_bounds.py <==
#!/usr/bin/env python3
"""Envelope theorem for e4m3 two-digit plane layouts + FP32 accumulator headroom."""
import json
def e4m3_ints():
    S={0}
    for e in range(1,16):
        for m in range(8):
            if e==15 and m==7: continue
            v=(8+m)*(2**(e-7))/8
            if v==int(v): S.add(int(v))
    return S|{-x for x in S}
E=e4m3_ints()
L=1
while L+1 in E: L+=1          # largest contiguous exact-integer bound
res={'e4m3_contiguous_bound':L,'e4m3_max_exact':max(E)}

# --- envelope: nonsquare needs sum plane d0+d1 exact -> A+B <= L ; coverage (2A+1)(2B+1) >= m
best=max(((a,L-a,(2*a+1)*(2*(L-a)+1)) for a in range(L+1)), key=lambda t:t[2])
res['nonsquare_envelope']={'argmax_(A,B)':best[:2],'max_modulus_covered':best[2]}
# --- square shortcut: no sum plane, so A=B=L
res['square_envelope']={'A=B':L,'max_modulus_covered':(2*L+1)**2,'is_square_of':2*L+1}

# --- per-set verdict
sets={'S squares':[1089,1024,961,841,625,529],'S nonsquare tail':[511,509,503,499,491,487],
      'E byte tail':[251,247,241,239,233,229,227],
      'A all-byte':[251,247,241,239,233,229,227,223,211,199,197,193,191,181,179]}
res['verdict']={k:{'max_m':max(v),'fits':max(v)<=(best[2] if 'square'not in k or 'nonsq' in k else (2*L+1)**2)}
                for k,v in sets.items()}
res['verdict']['S squares']['fits']=max(sets['S squares'])<=(2*L+1)**2

# --- FP32 accumulator headroom: exact integers up to 2^24
FP32=2**24
def hdr(name,per_term,K=4096):
    return dict(max_term=per_term,K_slab=K,accum=per_term*K,fits_fp32=per_term*K<=FP32,
                K_max=FP32//per_term)
res['accumulators']={
 'square  acc_lo = d0e0'            : hdr('sq_lo',16*16),
 'square  acc_hi = d1e0 + d0e1'     : hdr('sq_hi',2*16*16),
 'nonsq   acc_A = (d0+d1)(e0+e1)'   : hdr('ns_A',15*15),
 'nonsq   acc_B = d0e0 - 2^b d1e1'  : hdr('ns_B',8*8+128*8),
}
res['N_acc_per_modulus']={'square':2,'nonsquare':2,'total':'N_acc = 2r'}
# --- TMEM at 4 B/element, 256 KiB budget
for tile in [(64,64),(64,32),(64,16)]:
    per=tile[0]*tile[1]*4
    res.setdefault('tmem_KiB',{})[f'{tile[0]}x{tile[1]}']={
        rt:{'N_acc=r':r*per//1024,'N_acc=2r':2*r*per//1024,'N_acc=3r':3*r*per//1024,
            'fits_2r':2*r*per<=256*1024}
        for rt,r in [('S',12),('E',13),('A',15)]}
print(json.dumps(res,indent=1))


==> anc/ozaki25_fp8_artifact/verify/stail_layout.py <==
#!/usr/bin/env python3
"""
stail_layout.py -- exhaustive verification of the carry-corrected
three-plane E4M3 layout for the nonsquare S-tail moduli (Lemma: carry).

Establishes, by exhaustion and with no sampling:

  (1) the set E of integers exactly representable in E4M3;
  (2) that the CANONICAL balanced base-B split fails for every
      nonsquare S-tail modulus 487..511 at every base B (so the
      paper's own negative result is real, and stronger than stated);
  (3) the true canonical envelope (largest nonsquare m for which some
      base B admits a canonical balanced split with all three planes
      in E)  -- claimed in the paper as m <= 321 at base 17;
  (4) the reachable REDUNDANT optimum over all bases -- claimed as
      m <= 577 at base 18;
  (5) that the closed-form carry-corrected base-16 rule of the Lemma
      works for every nonsquare m <= 513 and fails first at m = 514;
  (6) the plane bounds |d0|<=14, |d1|<=16, |d0+d1|<=22 and hence
      max|term| = 484 and K_max = floor(2**24/484) = 34662 >= K_slab;
  (7) the Karatsuba epilogue identity over ALL m^2 ordered centred
      pairs for each of the six S-tail moduli, with zero mismatches.

Exit 0 on full agreement with the paper, 1 otherwise.
"""
import sys

K_SLAB = 4096

# ---------------------------------------------------------------- (1)
def e4m3_exact():
    """Integers of the form M*2^e, |M| <= 15, magnitude <= 448.
    448 = 15*2^5 is the largest finite E4M3 magnitude (480 is the NaN
    code in the OCP e4m3 'finite' encoding used throughout)."""
    s = {0}
    for M in range(1, 16):
        e = 0
        while M * (1 << e) <= 448:
            s.add(M * (1 << e))
            s.add(-M * (1 << e))
            e += 1
    return s

E = e4m3_exact()

def centred(m):
    """Centred residue range [-m/2, m/2) as the paper defines it."""
    lo = -(m // 2)
    return range(lo, lo + m)

# ---------------------------------------------------------------- (2,3)
def canonical_split(d, B):
    """Balanced base-B split: d0 in [-B/2, B/2), d1 = (d-d0)/B."""
    d0 = d % B
    if d0 >= (B + 1) // 2:
        d0 -= B
    return d0, (d - d0) // B

def canonical_ok(m, B):
    for d in centred(m):
        d0, d1 = canonical_split(d, B)
        if d0 not in E or d1 not in E or (d0 + d1) not in E:
            return False
    return True

def canonical_best_base(m, bases):
    for B in bases:
        if canonical_ok(m, B):
            return B
    return None

# ---------------------------------------------------------------- (4)
def redundant_ok(m, B):
    """Redundant split: for each d, ANY (d0,d1) with d = d0 + B*d1 and
    all three planes in E.  Feasible iff every centred residue has at
    least one such witness."""
    for d in centred(m):
        hit = False
        # d1 is bounded: |d1| <= (|d| + max|d0|)/B and |d0| <= 448
        lo = (d - 448) // B - 1
        hi = (d + 448) // B + 1
        for d1 in range(lo, hi + 1):
            if d1 not in E:
                continue
            d0 = d - B * d1
            if d0 in E and (d0 + d1) in E:
                hit = True
                break
        if not hit:
            return False
    return True

# ---------------------------------------------------------------- (5)
def carry_split(d):
    """The Lemma's closed-form rule at base 16."""
    d0 = d % 16
    if d0 >= 8:
        d0 -= 16
    d1 = (d - d0) // 16
    if (d0 + d1) not in E:
        s = 1 if d0 > 0 else -1
        d0 -= 16 * s
        d1 += s
    return d0, d1

def carry_ok(m):
    for d in centred(m):
        d0, d1 = carry_split(d)
        if d0 + 16 * d1 != d:
            return False
        if d0 not in E or d1 not in E or (d0 + d1) not in E:
            return False
    return True

# ---------------------------------------------------------------- (7)
def epilogue_exhaustive(m):
    """(1-16) d0 e0 + 16 (d0+d1)(e0+e1) + (256-16) d1 e1 == d*e
    over all m^2 ordered centred pairs.  Returns (mismatches, npairs,
    maxabs_term, maxabs_plane, ncorrected)."""
    sp = {d: carry_split(d) for d in centred(m)}
    ncorr = sum(1 for d in centred(m)
                if not (-8 <= sp[d][0] <= 7))
    mm = 0
    mt = 0
    b0 = b1 = bs = 0
    for d in centred(m):
        d0, d1 = sp[d]
        b0, b1, bs = (max(b0, abs(d0)), max(b1, abs(d1)),
                      max(bs, abs(d0 + d1)))
        for e in centred(m):
            e0, e1 = sp[e]
            t1 = -15 * d0 * e0
            t2 = 16 * (d0 + d1) * (e0 + e1)
            t3 = 240 * d1 * e1
            mt = max(mt, abs(d0 * e0), abs((d0 + d1) * (e0 + e1)),
                     abs(d1 * e1))
            if t1 + t2 + t3 != d * e:
                mm += 1
    return mm, m * m, mt, (b0, b1, bs), ncorr


def main():
    ok = True
    def chk(cond, msg):
        nonlocal ok
        print(("PASS  " if cond else "FAIL  ") + msg)
        if not cond:
            ok = False

    print("== stail_layout.py : carry-corrected three-plane E4M3 layout ==")
    pos = sorted(x for x in E if x > 0)
    print(f"|E| = {len(E)} ({len(pos)} positive, max {max(pos)})")
    chk(len(pos) == 54 and max(pos) == 448,
        "E4M3-exact positive integers: 54 values, max 448")
    nonexact = [x for x in range(1, 40) if x not in E]
    chk(nonexact == [17, 19, 21, 23, 25, 27, 29, 31, 33, 34, 35, 37, 38, 39],
        f"non-representable integers below 40: {nonexact}")

    STAIL = [487, 491, 499, 503, 509, 511]
    BASES = range(2, 449)

    # (2) canonical split fails for the S-tail at EVERY base
    bad = [m for m in STAIL if canonical_best_base(m, BASES) is not None]
    chk(not bad,
        "canonical balanced split fails for all six S-tail moduli "
        "487-511 at every base 2..448")

    # (3) true canonical envelope
    cmax, cbase = 0, None
    for m in range(2, 700):
        B = canonical_best_base(m, BASES)
        if B is not None:
            cmax, cbase = m, B
    chk(cmax == 321 and cbase == 17,
        f"largest canonically-splittable modulus = {cmax} at base {cbase} "
        "(paper: 321 at base 17)")

    # (4) reachable redundant optimum
    rmax, rbase = 0, None
    for m in range(2, 700):
        for B in BASES:
            if redundant_ok(m, B):
                rmax, rbase = m, B
                break
    chk(rmax == 577 and rbase == 18,
        f"largest redundantly-splittable modulus = {rmax} at base {rbase} "
        "(paper: 577 at base 18)")

    # (5) the Lemma's closed-form rule
    good = [m for m in range(2, 700) if carry_ok(m)]
    last = max(good)
    first_fail = next(m for m in range(2, 700) if not carry_ok(m) and m > last)
    chk(last == 513, f"closed-form carry rule holds up to m = {last} "
                     "(paper: 513)")
    chk(first_fail == 514, f"first failing modulus = {first_fail} "
                           "(paper: 514)")
    chk(all(m in good for m in STAIL),
        "all six S-tail moduli admit the closed-form layout")

    # (6,7) exhaustive epilogue check per modulus
    gmt = 0
    g0 = g1 = gs = 0
    for m in STAIL:
        mm, npairs, mt, (b0, b1, bs), ncorr = epilogue_exhaustive(m)
        gmt = max(gmt, mt)
        g0, g1, gs = max(g0, b0), max(g1, b1), max(gs, bs)
        chk(mm == 0,
            f"m={m}: {npairs} ordered centred pairs, {mm} epilogue "
            f"mismatches, max|plane product|={mt}, {ncorr} residues "
            "carry-corrected")
        if m == 511:
            chk(ncorr == 28,
                f"m=511: {ncorr} of 511 residues take the correction "
                "(paper: 28)")

    chk((g0, g1, gs) == (14, 16, 22),
        f"plane bounds over all six moduli: |d0|<={g0} |d1|<={g1} "
        f"|d0+d1|<={gs} (paper: 14, 16, 22)")
    chk(gmt == 484, f"max |plane product| = {gmt} (paper: 22^2 = 484)")
    kmax = (1 << 24) // gmt
    chk(kmax == 34663, f"exact-accumulation depth K_max = {kmax} "
                       "(paper: 34663)")
    chk(kmax >= K_SLAB,
        f"K_max = {kmax} >= K_slab = {K_SLAB} (exact at N_acc = 3)")

    print()
    print("RESULT: " + ("all checks reproduce the paper"
                        if ok else "MISMATCH against the paper"))
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify/stail_merge.py <==
#!/usr/bin/env python3
"""
stail_merge.py -- why the six S-tail moduli keep N_acc = 3.

This script exists because the reason printed in earlier revisions was the
wrong one, and the wrong one was about the wrong substrate.

The claim as it stood was: the two-accumulator merge needs the pre-scaled
plane -2^b d_1 to be representable, and S's six 9-bit nonsquare tail moduli
487..511 "cannot absorb the pre-scale ... the pre-scaled planes reach
256/252/248/244, outside [-128,127] at every admissible base".  That is an
INT8 argument, and every route in the menu runs its Ozaki product passes on
the E4M3 substrate -- "INT8-tens." in a route name denotes the deconstruction
and reconstruction HOST, never the MMA substrate.  It also does not survive
contact with the layout it describes: the carry-corrected base-16 rule of the
companion's Lemma (verify/stail_layout.py) puts |d_1| <= 16 on every one of
the six, so the pre-scaled plane reaches exactly 256 on ALL SIX, not a
descending quartet across four of them; and 256 = 2^8 IS E4M3-exact.

So the merge is not blocked on the substrate the papers actually use.  It is
available, and it is exact.  What it costs is accumulator headroom, and that
is the real -- and much narrower -- reason to decline it:

    merged accumulator   A_i = sum_k [ d_0 e_0 - 16 d_1 e_1 ]
    sum-plane accumulator S_i = sum_k [ (d_0+d_1)(e_0+e_1) ]
    epilogue             d.e = -15 A + 16 S                     (B = 16)

Over all m^2 ordered centred pairs of all six tail moduli the epilogue is
exact, and the merged term reaches 4095 -- one short of K_slab = 4096.
K_max = floor(2^24 / 4095) = 4097.  The schedule is exact BY A SINGLE TERM.
We decline a margin of one and keep the tail at three planes.  That is a
design choice with a stated margin, not an impossibility, and the papers now
say so.

For scale, the two layouts we do build on:
    unmerged three-plane (Lemma):  max|plane product| =  484 -> K_max = 34663
    merged byte modulus (acc_B):   max|term|          = 1088 -> K_max = 15420

Exit 0 on full agreement with the manuscripts, 1 otherwise.
"""
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from stail_layout import E, carry_split, centred, K_SLAB   # noqa: E402

STAIL = [487, 491, 499, 503, 509, 511]
BASE = 16
ACC_BITS = 24                     # exactly-representable integer range of fp32


def merged_scan(m):
    """Exhaustive pass over all m^2 ordered centred pairs.

    Returns per-modulus:
      pre      max |-B d_1| over the centred residues (the MMA operand the
               merge introduces; must be substrate-exact)
      pre_e4   whether every -B d_1 is E4M3-exact
      pre_i8   whether every -B d_1 fits [-128,127]
      accA     max |d_0 e_0 - B d_1 e_1|   (the merged accumulator)
      accS     max |(d_0+d_1)(e_0+e_1)|    (the sum-plane accumulator)
      mism     epilogue mismatches against d*e  (must be 0)
    """
    sp = {d: carry_split(d) for d in centred(m)}
    pre = max(abs(BASE * v[1]) for v in sp.values())
    pre_e4 = all(-BASE * v[1] in E for v in sp.values())
    pre_i8 = all(-128 <= -BASE * v[1] <= 127 for v in sp.values())
    accA = accS = mism = 0
    for d in centred(m):
        d0, d1 = sp[d]
        for e in centred(m):
            e0, e1 = sp[e]
            a = d0 * e0 - BASE * d1 * e1
            s = (d0 + d1) * (e0 + e1)
            if abs(a) > accA:
                accA = abs(a)
            if abs(s) > accS:
                accS = abs(s)
            if (1 - BASE) * a + BASE * s != d * e:
                mism += 1
    return pre, pre_e4, pre_i8, accA, accS, mism


def main():
    ok = True

    def chk(cond, msg):
        nonlocal ok
        print(("PASS  " if cond else "FAIL  ") + msg)
        if not cond:
            ok = False

    print("== stail_merge.py : the two-accumulator merge on the S tail ==")
    print(f"   base B = {BASE},  K_slab = {K_SLAB},  fp32 exact integers "
          f"< 2^{ACC_BITS} = {1 << ACC_BITS}")
    print()
    print(f"  {'m':>5s} {'max|-Bd1|':>10s} {'E4M3?':>6s} {'int8?':>6s} "
          f"{'merged max|t|':>14s} {'sum max|t|':>11s} {'K_max':>7s} "
          f"{'mismatch':>9s}")

    gA = gS = 0
    gmism = 0
    pres = []
    for m in STAIL:
        pre, pe, pi, accA, accS, mism = merged_scan(m)
        gA = max(gA, accA)
        gS = max(gS, accS)
        gmism += mism
        pres.append(pre)
        print(f"  {m:5d} {pre:10d} {str(pe):>6s} {str(pi):>6s} "
              f"{accA:14d} {accS:11d} {(1 << ACC_BITS) // accA:7d} "
              f"{mism:9d}")
    print()

    # ---------------------------------------------------------------- (1)
    # The merge is AVAILABLE on the substrate the papers actually use.
    chk(all(p == 256 for p in pres),
        f"pre-scaled plane maximum is 256 on all six tail moduli "
        f"(got {sorted(set(pres))}), not a descending quartet -- the "
        "superseded '256/252/248/244' matches no modulus of the layout")
    chk(256 in E and 256 == 2 ** 8,
        "256 = 2^8 is E4M3-exact, so the pre-scale is representable on the "
        "FP8 substrate: the merge is not blocked there")
    chk(not (-128 <= 256 <= 127),
        "256 does exceed int8's [-128,127] -- the old argument was true of "
        "INT8, which is not the substrate of any product pass in the menu")

    # ---------------------------------------------------------------- (2)
    # It is EXACT: the epilogue reproduces d.e everywhere.
    npairs = sum(m * m for m in STAIL)
    chk(gmism == 0,
        f"merged epilogue -15A + 16S = d.e over all {npairs} ordered centred "
        f"pairs of the six tail moduli: {gmism} mismatches")

    # ---------------------------------------------------------------- (3)
    # What it costs: a margin of exactly one term.
    kmax = (1 << ACC_BITS) // gA
    chk(gA == 4095, f"merged accumulator reaches {gA} on the tail (paper: 4095)")
    chk(kmax == 4097, f"K_max = floor(2^24/{gA}) = {kmax} (paper: 4097)")
    chk(kmax > K_SLAB, f"exact at K_slab = {K_SLAB}: {kmax} > {K_SLAB}")
    chk(kmax - K_SLAB == 1,
        f"...by a single term: K_max - K_slab = {kmax - K_SLAB}")
    chk(gS == 484,
        f"the sum-plane accumulator is unchanged at {gS} = 22^2 (paper: 484)")

    # ---------------------------------------------------------------- (4)
    # Scale: the two layouts the design does build on.
    for name, t, want_k in (("unmerged three-plane (Lemma)", 484, 34663),
                            ("merged byte modulus (acc_B)", 1088, 15420)):
        k = (1 << ACC_BITS) // t
        chk(k == want_k,
            f"{name}: max|term| = {t} -> K_max = {k} (paper: {want_k})")
    chk((1 << ACC_BITS) // 484 > 8 * kmax,
        f"declining the merge buys {(1 << ACC_BITS)//484 / kmax:.1f}x the "
        "exact depth, not a constant factor of a few")

    # ---------------------------------------------------------------- (5)
    # Therefore: a design choice, not an impossibility.  Both must be said.
    chk(gmism == 0 and all(p in E for p in pres) and kmax > K_SLAB,
        "conclusion: on E4M3 the merge is representable AND exact at "
        "K_slab, so N_acc = 3 on the tail is a design choice with a stated "
        "margin of one term -- not an infeasibility")

    print()
    print("RESULT: " + ("all checks reproduce the papers"
                        if ok else "MISMATCH against the papers"))
    return 0 if ok else 1


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify/stale_marker_negtest.py <==
#!/usr/bin/env python3
"""Negative test for the ``%\\stale{...}`` declaration mechanism.

``verify/paper_numbers.py``'s *retracted literals* group sweeps three
documents for numbers the papers have withdrawn, and excuses a match only
when the source line carries an explicit declaration naming it::

    %\\stale{55--67}
    a plane-deposit band of ``$55$--$67$~TB/s'' against a table one page

That group currently reports zero strays in all three documents.  ``MANIFEST``
says the mechanism is held up by negative tests; this file is those tests.
Until it existed, the claim had no owner, which is the same defect the bundle
exists to close -- and it is a defect with teeth here, because a declaration
mechanism fails *silently*.  If the marker were ignored, or matched by mere
presence, or allowed to blanket-excuse its whole line, the group would go on
printing exactly the zeros it prints now.  A green run is what all four
failure modes look like from outside.

Four cases.  Each must make the group report a MISMATCH, and -- as in
``float_fit_negtest.py`` -- the mismatch has to be the RIGHT one:

  S0  control: the shipped sources, unmodified            must PASS
  S1  every declaration deleted                           must fail
  S2  every declaration kept, renamed to a digit-free
      nonsense string                                     must fail
  S3  a fresh, undeclared retracted literal in Ozaki      must fail, alone
  S4  a DIFFERENT retracted literal appended to a prose
      line that already carries a valid declaration       must fail, alone

S0 is not a formality.  If the shipped sources do not pass, nothing S1--S4
observe can be attributed to the marker mechanism, so this test declines to
run rather than reporting four confident passes it has not earned.

S2 is the case that distinguishes a checked declaration from a trusted one.
S1 and S2 must produce *identical* findings: under S1 no marker is present,
under S2 every marker is present and names nothing.  An implementation that
tested presence -- ``does this line carry a %\\stale{}?`` -- would pass S1 and
fail to fire on S2, and the difference between those two runs is the entire
content of the word "checked".

S4 owns the sentence in ``MANIFEST`` that a marker "cannot blanket-excuse an
unrelated stray that happens to share a line", and it is two-sided: the
injected literal must be caught AND the literal the declaration does name
must still be excused.  Catching the stray by voiding the whole line would
satisfy the first half and quietly destroy the mechanism.

Nothing here compiles LaTeX, so injected text need not be typesettable; it
must only survive ``_flatten_tex``.  One consequence is worth stating,
because it is easy to trip over: ``_flatten_tex`` does not strip comments, so
a declaration line matches its own pattern and is excused by itself.  The
expected findings below are therefore computed over non-declaration lines
only -- a self-excused hit vanishes under both S1 and S2 and would otherwise
show up as a case that half-fired.

The expected findings are derived from the sources at run time, never
hard-coded.  A count baked in here would turn the next legitimate retraction
into a broken test, and a test that breaks on legitimate edits is a test that
gets switched off.

That the four cases are worth their runtime was checked the only way it can
be: by breaking the subject.  Replacing the by-name test in
``check_retracted_literals`` with ``if marks: continue`` -- the blanket
excusal, the plausible shortcut, the one a reader would assume is what a
marker does -- leaves ``paper_numbers.py`` reporting 580 checks and 0
mismatches, unchanged in every particular.  S1 and S3 still fire, because
they do not depend on the distinction.  S2, S2a, S4 and S4a all go red.
That gap is the whole justification for this file: the sabotage is invisible
from inside the gate and visible only from here.

Exit status follows the bundle convention:
    0  every case fired as specified
    1  a case did not fire -- the declaration mechanism is not load-bearing
    2  the subject or the sources are unavailable, or the control did not
       pass, so this could not run
"""
import os
import re
import shutil
import subprocess
import sys
import tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
BUNDLE = os.path.dirname(HERE)
GATE = os.path.join(HERE, "paper_numbers.py")
PAPER = os.environ.get("OZAKI_PAPER_DIR", os.path.join(BUNDLE, "paper"))

sys.path.insert(0, HERE)
import paper_numbers as PN  # noqa: E402

SECTION = "retracted literals"
NONSENSE = "no-literal-named-here"

# The three documents, in the order check_retracted_literals sweeps them, with
# the labels it prefixes its check names with.  Taken from that function so a
# rename there surfaces here as a failure rather than as a silent miss.
DOCS = [("Matsuoka_Ozaki25.tex", "Ozaki"),
        ("Matsuoka_FP8_AllYouNeed_Part1_corrected.tex", "Part 1"),
        ("Response_Ozaki25_Draft27_Part1_Rev37.tex", "letter")]


def run(paper_dir):
    p = subprocess.run([sys.executable, GATE], capture_output=True, text=True,
                       env=dict(os.environ, OZAKI_PAPER_DIR=paper_dir),
                       cwd=BUNDLE)
    return p.returncode, p.stdout + p.stderr


def mismatches(out, section=SECTION):
    """Check names reported MISMATCH inside one section of the gate's report.

    Scoped to a section on purpose.  A modified source can perturb other
    groups, and a negative test that accepts any failure anywhere proves only
    that it broke something.
    """
    sec, out_names = None, []
    for ln in out.split("\n"):
        if ln.startswith("-- "):
            sec = ln[3:].strip()
        elif sec == section and ln.rstrip().endswith("MISMATCH"):
            out_names.append(ln.strip().split("  printed ")[0].strip())
    return out_names


def stage():
    d = tempfile.mkdtemp(prefix="smneg_")
    for f in os.listdir(PAPER):
        src = os.path.join(PAPER, f)
        if os.path.isfile(src):
            shutil.copy(src, os.path.join(d, f))
    return d


def edit(d, name, fn):
    p = os.path.join(d, name)
    with open(p, encoding="utf-8") as fh:
        src = fh.read()
    with open(p, "w", encoding="utf-8") as fh:
        fh.write(fn(src))


def is_decl(line):
    """A comment-only line whose whole job is to carry declarations."""
    s = line.strip()
    return s.startswith("%") and PN._MARK.search(s) is not None


def load_bearing():
    """Every ``(label, pattern)`` a declaration is currently holding up.

    A hit on a declaration line is skipped: such a line names its own literal
    and so excuses itself, but deleting or renaming the marker deletes the
    hit along with it, so it can never appear as a finding.  Counting it here
    would make S1 and S2 look half-fired.

    Returns the exact set of check names the gate must report as MISMATCH
    once no declaration names anything -- derived from the shipped sources,
    so a new retraction or a new declaration moves it automatically.
    """
    want = set()
    for fname, lab in DOCS:
        path = os.path.join(PAPER, fname)
        if not os.path.exists(path):
            return None
        lines = open(path, encoding="utf-8").read().split("\n")
        flat = [PN._flatten_tex(ln) for ln in lines]
        for pat, plabel in PN._RETRACTED:
            rx = re.compile(pat)
            for i, fl in enumerate(flat):
                if is_decl(lines[i]):
                    continue
                for m in rx.finditer(fl):
                    hit = m.group(0).strip()
                    marks = PN._stale_marks(lines, i)
                    if any(hit in mk or mk in hit for mk in marks if mk):
                        want.add("%s: no %s (0)" % (lab, plabel))
    return want


def expect(lab, probe, label=None):
    """The check name an injection of ``probe`` into document ``lab`` must trip.

    Derived from ``_RETRACTED`` and from the injected text -- deliberately
    NOT from the gate's output.  Reading the expectation out of the result
    is how a negative test comes to match its own subject: filter the
    findings for "the one we wanted" and an empty finding set yields an empty
    expectation, so a run in which nothing fired agrees with itself.  That
    hole is not hypothetical here; it is what the first draft of this file
    did, and it would have passed S3 and S4 on a run where the sweep stayed
    clean and some unrelated group failed instead.

    Returns None when the probe text matches no pattern, or more than one --
    an ambiguous probe cannot support an exact-attribution claim.
    """
    flat = PN._flatten_tex(probe)
    hits = [pl for pat, pl in PN._RETRACTED if re.search(pat, flat)]
    if label is not None:
        hits = [pl for pl in hits if pl == label]
    if len(hits) != 1:
        return None
    return "%s: no %s (0)" % (lab, hits[0])


def declared_prose_line(fname, lab):
    """A prose line carrying a hit that a declaration above it excuses.

    Located rather than hard-coded: this is the site S4 needs -- a line whose
    declaration is doing real work -- and that work must survive the
    injection, which is the half of S4 a line-voiding implementation fails.

    Returns ``(line index, the check name that declaration is holding up)``.
    The second element is what makes S4a an independent assertion rather
    than a restatement of S4.
    """
    lines = open(os.path.join(PAPER, fname), encoding="utf-8").read().split("\n")
    flat = [PN._flatten_tex(ln) for ln in lines]
    for i, fl in enumerate(flat):
        if is_decl(lines[i]) or not lines[i].strip():
            continue
        marks = PN._stale_marks(lines, i)
        if not any(marks):
            continue
        for pat, plabel in PN._RETRACTED:
            for m in re.finditer(pat, fl):
                hit = m.group(0).strip()
                if any(hit in mk or mk in hit for mk in marks if mk):
                    return i, "%s: no %s (0)" % (lab, plabel)
    return None, None


class Result(object):
    def __init__(self):
        self.bad = 0

    def case(self, name, text, rc, got, want, extra=""):
        ok = (rc == 1) and (got == want)
        print("  %-4s %-46s rc=%d  %s%s"
              % (name, text[:46], rc, "fired" if ok else "DID NOT FIRE",
                 ("  " + extra) if (ok and extra) else ""))
        if not ok:
            missing = sorted(want - got)
            extraneous = sorted(got - want)
            if rc != 1:
                print("       expected rc=1, got rc=%d" % rc)
            for n in missing:
                print("       | not reported: %s" % n)
            for n in extraneous:
                print("       | unexpected:   %s" % n)
            self.bad += 1
        return ok

    def claim(self, name, ok, text):
        print("  %-4s %-46s      %s"
              % (name, text[:46], "holds" if ok else "REFUTED"))
        if not ok:
            self.bad += 1
        return ok


def main():
    if not os.path.exists(GATE):
        print("stale_marker_negtest.py: verify/paper_numbers.py absent; the "
              "negative test cannot run.  Declared open obligation, not a "
              "pass.")
        return 2
    if not all(os.path.exists(os.path.join(PAPER, f)) for f, _ in DOCS):
        print("stale_marker_negtest.py: manuscript source(s) absent from %s"
              % PAPER)
        return 2

    want = load_bearing()
    if not want:
        print("stale_marker_negtest.py: no %%\\stale{} declaration in the "
              "shipped sources is holding up a retracted literal, so there "
              "is nothing here to negative-test.  Declared open obligation, "
              "not a pass.")
        return 2

    r = Result()
    print("== paper_numbers.py \\stale{} negative test: four ways the "
          "declaration must not be blank ==")

    # S0 -- the control.  Without it, S1-S4 are four ways of observing that
    # something, somewhere, is red.
    d = stage()
    rc0, out0 = run(d)
    shutil.rmtree(d, ignore_errors=True)
    base = mismatches(out0)
    print("  %-4s %-46s rc=%d  %s"
          % ("S0", "control: the shipped sources pass", rc0,
             "holds" if (rc0 == 0 and not base) else "REFUTED"))
    if rc0 != 0 or base:
        print("       the shipped sources do not pass paper_numbers.py, so no")
        print("       finding below can be attributed to the declarations.")
        for ln in out0.splitlines()[-6:]:
            print("       | " + ln)
        return 2
    print("       %d declaration(s) currently load-bearing over %d check(s)"
          % (sum(len(PN._MARK.findall(
                 open(os.path.join(PAPER, f), encoding="utf-8").read()))
                 for f, _ in DOCS), len(want)))

    # S1 -- every declaration deleted, as a careless de-comment would leave
    # the sources.  The marker text goes with it, so a declaration line's own
    # self-excused hit disappears too; load_bearing() already excludes those.
    d = stage()
    for fname, _lab in DOCS:
        edit(d, fname, lambda s: PN._MARK.sub(lambda m: "", s))
    rc1, out1 = run(d)
    shutil.rmtree(d, ignore_errors=True)
    got1 = set(mismatches(out1))
    r.case("S1", "every declaration deleted", rc1, got1, want,
           "%d finding(s)" % len(got1))

    # S2 -- every declaration present and correct in form, naming nothing.
    # This is the case that separates "checked" from "trusted": S1 and S2 must
    # be indistinguishable in their findings.
    d = stage()
    for fname, _lab in DOCS:
        edit(d, fname,
             lambda s: PN._MARK.sub(lambda m: "%%\\stale{%s}" % NONSENSE, s))
    rc2, out2 = run(d)
    shutil.rmtree(d, ignore_errors=True)
    got2 = set(mismatches(out2))
    r.case("S2", "every declaration renamed, digit-free", rc2, got2, want,
           "%d finding(s)" % len(got2))
    r.claim("S2a", got1 == got2,
            "presence alone excuses nothing (S1 == S2)")

    # S3 -- a fresh retracted literal with no declaration anywhere near it,
    # appended past \end{document} so no existing marker can reach it.  The
    # finding must be exactly one, and it must be the one this probe names.
    probe3 = "a plane-deposit band of $55$--$67$~TB/s"
    want3 = expect(DOCS[0][1], probe3)
    if want3 is None:
        print("  S3   probe text %r matches no single retracted pattern; "
              "cannot run" % probe3)
        return 2
    d = stage()
    edit(d, DOCS[0][0], lambda s: s + "\n\n" + probe3 + "\n")
    rc3, out3 = run(d)
    shutil.rmtree(d, ignore_errors=True)
    got3 = set(mismatches(out3))
    r.case("S3", "fresh undeclared band injected into Ozaki", rc3,
           got3, {want3}, "exactly: %s" % want3)

    # S4 -- the blanket-excusal case.  An unrelated retracted literal is
    # appended to a prose line whose declaration names something else.  Both
    # halves matter, and they are asserted separately: the stray must be the
    # sole new finding (S4), and the literal that line legitimately quotes
    # must still be absent from the findings (S4a), which is only meaningful
    # because load_bearing() independently says that declaration is holding
    # that very check up.
    probe4 = " 272~KiB"
    want4 = expect(DOCS[2][1], probe4)
    ln4, held = declared_prose_line(DOCS[2][0], DOCS[2][1])
    if want4 is None or ln4 is None:
        print("  S4   no probe/declared-prose-line pair available in the "
              "letter; cannot run")
        return 2
    if held == want4 or held not in want:
        print("  S4   the located declaration holds up %r, which is not a "
              "usable control for probe %r; cannot run" % (held, probe4))
        return 2

    def inject(s):
        lines = s.split("\n")
        lines[ln4] = lines[ln4] + probe4
        return "\n".join(lines)

    d = stage()
    edit(d, DOCS[2][0], inject)
    rc4, out4 = run(d)
    shutil.rmtree(d, ignore_errors=True)
    got4 = set(mismatches(out4))
    r.case("S4", "unrelated literal on a declared line", rc4,
           got4, {want4}, "line %d, exactly: %s" % (ln4 + 1, want4))
    r.claim("S4a", want4 in got4 and held not in got4,
            "same line, declared literal still excused")

    print("")
    if r.bad:
        print("STALE-MARKER NEGTEST: FAIL -- %d case(s) did not fire.  The "
              "%%\\stale{} mechanism is not doing what MANIFEST says it does."
              % r.bad)
        return 1
    print("STALE-MARKER NEGTEST: PASS -- all four cases fire; a declaration "
          "is load-bearing, checked by name, and cannot excuse its neighbour.")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/ozaki25_fp8_artifact/verify_candidates.py <==
#!/usr/bin/env python3
"""Executable verification of every per-set claim in the Ozaki 2.5 paper
(Appendix A obligations i-v).  Writes verify_candidates_out.txt.

Checks per modulus set (published S, candidates A, E, D):
  (i)   pairwise coprimality and exact CRT product log2(P/2);
  (ii)  canonical centred digit map: residues in [-m/2, m/2) (even-m
        endpoint -m/2 included), canonical balanced digits with the low
        digit in [-8, 7] (byte moduli, tie rule) resp. balanced base-s
        (squares); coverage and uniqueness under the stated rule;
  (iii) E4M3 exactness of every stored digit plane value and every
        Karatsuba sum actually stored (three-plane rule: d0, d1, d0+d1
        for every nonsquare modulus);
  (iv)  reduction-GEMM accumulation bound 8*255*255 < 2^19 and per-set
        maximum reduction constants;
  (v)   signed two-limb identity: for random and boundary signed 64-bit
        x, sum_k b_k R0 + 256 * sum_k b_k R1 - [x<0] * (2^64 mod m)
        === x (mod m), byte planes from the two's-complement word;
        exhaustive over all 2^16 signed 16-bit values embedded low.
"""
import math, random

E4M3 = set()
for s in (-1, 1):
    for e in range(16):
        for f in range(8):
            if e == 15 and f == 7: continue          # NaN slot
            m_ = (8 + f) if e > 0 else f
            v = s * m_ * 2.0 ** ((e if e > 0 else 1) - 7 - 3)
            E4M3.add(v)
def e4m3_exact(v): return float(v) in E4M3

SETS = {
    "S": [1089, 1024, 961, 841, 625, 529, 511, 509, 503, 499, 491, 487],
    "A": [256, 255, 253, 251, 247, 241, 239, 233, 229, 227, 223, 217, 211, 199, 197],
    "E": [1089, 1024, 961, 841, 625, 529, 251, 247, 241, 239, 233, 229, 227],
    "D": [128, 127, 125, 123, 121, 119, 113, 109, 107, 103, 101, 97, 89, 83, 79, 73, 71],
}
SQUARES = {x * x for x in range(2, 34)}
CLAIM_BITS = {"S": 110.84, "A": 116.78, "E": 112.31, "D": 112.48}   # = log2(P/2)

# Cross-assertion against the engine's canonical MODULI.  D is a tabulated-only
# candidate (route Dt is never schedulable, so it has no entry in params.ROUTE_SET
# and no PLANES row); S, A, E are the three schedulable sets and MUST agree here
# element-for-element.  This is the guard that would have caught the stale
# all-odd-prime A that verify/nacc_table.py used to carry, and with it the
# p_store(A) = 45 that the stale copy implied.
import os as _os, sys as _sys                                          # noqa: E402
_sys.path.insert(0, _os.path.dirname(_os.path.abspath(__file__)))
import params as _P                                                    # noqa: E402
for _st in ("S", "A", "E"):
    assert SETS[_st] == _P.MODULI[_st], (_st, SETS[_st], _P.MODULI[_st])
    assert _P.PLANES[_st] == sum(2 if _m in SQUARES else 3 for _m in SETS[_st]), _st
assert _P.PLANES == {"S": 30, "A": 44, "E": 33}, _P.PLANES
assert "D" not in _P.ROUTE_SET.values() and "Dt" not in _P.ROUTE_SET, "Dt schedulable?"
# D is unschedulable but not unprinted: Ozaki's rung and limits tables quote
# its r, N_acc and TMEM footprints.  It therefore needs the same single-source
# guarantee the other three have, which is params.MODULI_TABULATED.
assert SETS["D"] == _P.MODULI_TABULATED["D"], (SETS["D"], _P.MODULI_TABULATED)
assert len(SETS["D"]) == _P.ROUTES["Dt"][1], (len(SETS["D"]), _P.ROUTES["Dt"])

def centred(x, m):
    v = x % m
    return v - m if v >= (m + 1) // 2 else v      # even m: -m/2 in, +m/2 out

def byte_digits(x):                                # canonical: d0 in [-8, 7]
    d0 = ((x + 8) % 16) - 8
    if d0 == 8: d0 = -8                            # unreachable, guard
    d1 = (x - d0) // 16
    return d0, d1

out = open("verify_candidates_out.txt", "w")
ok_all = True
n_skip = 0
def chk(cond, msg):
    global ok_all
    if not cond: ok_all = False
    out.write(("PASS " if cond else "FAIL ") + msg + "\n")
    return cond
def skip(msg):
    global n_skip
    n_skip += 1
    out.write("SKIP " + msg + "\n")

for name, mods in SETS.items():
    out.write(f"== set {name} (r'={len(mods)}) ==\n")
    # (i) coprimality + product
    cop = all(math.gcd(a, b) == 1 for i, a in enumerate(mods)
              for b in mods[i + 1:])
    chk(cop, "(i) pairwise coprime")
    bits = sum(math.log2(m) for m in mods) - 1
    chk(abs(bits - CLAIM_BITS[name]) < 0.05,
        f"(i) log2(P/2) = {bits:.3f} (claimed {CLAIM_BITS[name]})")
    # (ii)+(iii) digit maps and representability
    for m in mods:
        lo, hi = -(m // 2), (m - 1) // 2 if m % 2 else m // 2 - 1
        if m in SQUARES:
            s = int(math.isqrt(m))
            okd = all(abs(d) <= (s + 1) // 2 + (1 if s % 2 == 0 else 0)
                      for x in range(lo, hi + 1)
                      for d in [((x + s // 2) % s) - s // 2,
                                (x - (((x + s // 2) % s) - s // 2)) // s])
            reps = all(e4m3_exact(d)
                       for x in range(lo, hi + 1)
                       for d in [((x + s // 2) % s) - s // 2,
                                 (x - (((x + s // 2) % s) - s // 2)) // s])
            chk(okd and reps,
                f"(ii/iii) m={m} square base-{s}: 2-plane digits E4M3-exact")
        elif m <= 256:
            good = uniq = reps = True
            for x in range(lo, hi + 1):
                d0, d1 = byte_digits(x)
                good &= (-8 <= d0 <= 7) and (-8 <= d1 <= 8) \
                        and (d1 * 16 + d0 == x)
                reps &= e4m3_exact(d0) and e4m3_exact(d1) \
                        and e4m3_exact(d0 + d1)          # three stored planes
            chk(good, f"(ii) m={m} canonical d0 in [-8,7], d1 in [-8,8], exact recomposition")
            chk(reps, f"(iii) m={m} stored planes d0, d1, d0+d1 all E4M3-exact")
        else:
            # Nonsquare ~9-bit tail.  No CANONICAL balanced split at any
            # base places these in E4M3 (their balanced digit sums reach
            # +-22, and 17/19/21/23 are not representable), so the tail
            # was formerly carried as an open SKIP.  It is now closed
            # constructively by the carry-corrected redundant split of
            # Lemma "carry": if d0+d1 is not E4M3-exact, shift one unit
            # of base weight, (d0, d1) -> (d0 - 16*sgn(d0), d1 + sgn(d0)).
            # The identity d = d0 + 16*d1 is preserved by construction;
            # we re-derive it rather than assume it, and additionally
            # check the Karatsuba epilogue over ALL m^2 ordered centred
            # pairs.  See verify/stail_layout.py for the envelope study
            # (canonical bound 321 at base 17; redundant optimum 577 at
            # base 18; this closed-form rule holds to m <= 513).
            def carry_digits(x):
                d0 = x % 16
                if d0 >= 8: d0 -= 16
                d1 = (x - d0) // 16
                if not e4m3_exact(d0 + d1):
                    sg = 1 if d0 > 0 else -1
                    d0 -= 16 * sg; d1 += sg
                return d0, d1
            sp = {}
            good = reps = True
            b0 = b1 = bs = 0
            for x in range(lo, hi + 1):
                d0, d1 = carry_digits(x)
                sp[x] = (d0, d1)
                good &= (d1 * 16 + d0 == x)
                reps &= e4m3_exact(d0) and e4m3_exact(d1) \
                        and e4m3_exact(d0 + d1)          # three stored planes
                b0, b1, bs = (max(b0, abs(d0)), max(b1, abs(d1)),
                              max(bs, abs(d0 + d1)))
            chk(good, f"(ii) m={m} carry-corrected base-16 split, exact"
                      f" recomposition; |d0|<={b0} |d1|<={b1} |d0+d1|<={bs}")
            chk(reps, f"(iii) m={m} stored planes d0, d1, d0+d1 all E4M3-exact")
            # Karatsuba epilogue, exhaustive over all m^2 ordered pairs:
            #   d*e = -15 d0 e0 + 16 (d0+d1)(e0+e1) + 240 d1 e1
            mism = 0
            for x in range(lo, hi + 1):
                d0, d1 = sp[x]
                for y in range(lo, hi + 1):
                    e0, e1 = sp[y]
                    if (-15 * d0 * e0 + 16 * (d0 + d1) * (e0 + e1)
                            + 240 * d1 * e1) != x * y:
                        mism += 1
            kmax = (1 << 24) // (bs * bs)
            chk(mism == 0 and kmax >= 4096,
                f"(iii) m={m} Karatsuba epilogue exact over all"
                f" {(hi - lo + 1) ** 2} ordered centred pairs;"
                f" max|term|={bs * bs}, K_max={kmax} >= K_slab=4096")
    # (iv) accumulation + constants
    Rmax = max(pow(2, 8 * k, m) for m in mods for k in range(8))
    chk(8 * 255 * 255 < 2 ** 19, "(iv) dot bound 8*255*255 < 2^19")
    out.write(f"     max reduction constant = {Rmax}"
              f" (one-pass exact iff <= 255: {Rmax <= 255})\n")
    # (v) signed two-limb identity
    rng = random.Random(12345)
    xs = [0, 1, -1, 2**63 - 1, -2**63, 255, -256, 2**32, -2**32]
    xs += [rng.randrange(-2**63, 2**63) for _ in range(20000)]
    xs += list(range(-2**15, 2**15))                  # exhaustive 16-bit
    okv = True
    for m in mods:
        R = [pow(2, 8 * k, m) for k in range(8)]
        R0 = [v % 256 for v in R]; R1 = [v // 256 for v in R]
        corr = pow(2, 64, m)
        for x in xs:
            u = x & (2**64 - 1)
            b = [(u >> (8 * k)) & 0xFF for k in range(8)]
            acc = sum(bb * r0 for bb, r0 in zip(b, R0)) \
                + 256 * sum(bb * r1 for bb, r1 in zip(b, R1))
            if x < 0: acc -= corr
            if (acc - x) % m != 0: okv = False; break
        if not okv: break
    chk(okv, "(v) signed two-limb identity on exhaustive 16-bit + 20k"
             " stratified 64-bit samples per modulus")
if not ok_all:
    out.write("FAILURES PRESENT\n")
elif n_skip:
    out.write(f"PASS WITH {n_skip} SKIP(S) -- open obligations remain; NOT an all-pass\n")
else:
    out.write("ALL PASS\n")
out.close()
print(open("verify_candidates_out.txt").read()[-500:])
import sys
sys.exit(1 if (not ok_all or n_skip) else 0)


==> anc/ozaki25_fp8_artifact/verify_candidates_out.txt <==
== set S (r'=12) ==
PASS (i) pairwise coprime
PASS (i) log2(P/2) = 110.841 (claimed 110.84)
PASS (ii/iii) m=1089 square base-33: 2-plane digits E4M3-exact
PASS (ii/iii) m=1024 square base-32: 2-plane digits E4M3-exact
PASS (ii/iii) m=961 square base-31: 2-plane digits E4M3-exact
PASS (ii/iii) m=841 square base-29: 2-plane digits E4M3-exact
PASS (ii/iii) m=625 square base-25: 2-plane digits E4M3-exact
PASS (ii/iii) m=529 square base-23: 2-plane digits E4M3-exact
PASS (ii) m=511 carry-corrected base-16 split, exact recomposition; |d0|<=14 |d1|<=16 |d0+d1|<=22
PASS (iii) m=511 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (iii) m=511 Karatsuba epilogue exact over all 261121 ordered centred pairs; max|term|=484, K_max=34663 >= K_slab=4096
PASS (ii) m=509 carry-corrected base-16 split, exact recomposition; |d0|<=14 |d1|<=16 |d0+d1|<=22
PASS (iii) m=509 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (iii) m=509 Karatsuba epilogue exact over all 259081 ordered centred pairs; max|term|=484, K_max=34663 >= K_slab=4096
PASS (ii) m=503 carry-corrected base-16 split, exact recomposition; |d0|<=14 |d1|<=16 |d0+d1|<=22
PASS (iii) m=503 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (iii) m=503 Karatsuba epilogue exact over all 253009 ordered centred pairs; max|term|=484, K_max=34663 >= K_slab=4096
PASS (ii) m=499 carry-corrected base-16 split, exact recomposition; |d0|<=14 |d1|<=16 |d0+d1|<=22
PASS (iii) m=499 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (iii) m=499 Karatsuba epilogue exact over all 249001 ordered centred pairs; max|term|=484, K_max=34663 >= K_slab=4096
PASS (ii) m=491 carry-corrected base-16 split, exact recomposition; |d0|<=14 |d1|<=16 |d0+d1|<=22
PASS (iii) m=491 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (iii) m=491 Karatsuba epilogue exact over all 241081 ordered centred pairs; max|term|=484, K_max=34663 >= K_slab=4096
PASS (ii) m=487 carry-corrected base-16 split, exact recomposition; |d0|<=14 |d1|<=16 |d0+d1|<=22
PASS (iii) m=487 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (iii) m=487 Karatsuba epilogue exact over all 237169 ordered centred pairs; max|term|=484, K_max=34663 >= K_slab=4096
PASS (iv) dot bound 8*255*255 < 2^19
     max reduction constant = 826 (one-pass exact iff <= 255: False)
PASS (v) signed two-limb identity on exhaustive 16-bit + 20k stratified 64-bit samples per modulus
== set A (r'=15) ==
PASS (i) pairwise coprime
PASS (i) log2(P/2) = 116.783 (claimed 116.78)
PASS (ii/iii) m=256 square base-16: 2-plane digits E4M3-exact
PASS (ii) m=255 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=255 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=253 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=253 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=251 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=251 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=247 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=247 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=241 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=241 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=239 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=239 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=233 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=233 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=229 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=229 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=227 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=227 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=223 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=223 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=217 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=217 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=211 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=211 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=199 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=199 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=197 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=197 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (iv) dot bound 8*255*255 < 2^19
     max reduction constant = 243 (one-pass exact iff <= 255: True)
PASS (v) signed two-limb identity on exhaustive 16-bit + 20k stratified 64-bit samples per modulus
== set E (r'=13) ==
PASS (i) pairwise coprime
PASS (i) log2(P/2) = 112.312 (claimed 112.31)
PASS (ii/iii) m=1089 square base-33: 2-plane digits E4M3-exact
PASS (ii/iii) m=1024 square base-32: 2-plane digits E4M3-exact
PASS (ii/iii) m=961 square base-31: 2-plane digits E4M3-exact
PASS (ii/iii) m=841 square base-29: 2-plane digits E4M3-exact
PASS (ii/iii) m=625 square base-25: 2-plane digits E4M3-exact
PASS (ii/iii) m=529 square base-23: 2-plane digits E4M3-exact
PASS (ii) m=251 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=251 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=247 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=247 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=241 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=241 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=239 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=239 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=233 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=233 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=229 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=229 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=227 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=227 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (iv) dot bound 8*255*255 < 2^19
     max reduction constant = 826 (one-pass exact iff <= 255: False)
PASS (v) signed two-limb identity on exhaustive 16-bit + 20k stratified 64-bit samples per modulus
== set D (r'=17) ==
PASS (i) pairwise coprime
PASS (i) log2(P/2) = 112.479 (claimed 112.48)
PASS (ii) m=128 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=128 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=127 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=127 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=125 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=125 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=123 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=123 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii/iii) m=121 square base-11: 2-plane digits E4M3-exact
PASS (ii) m=119 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=119 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=113 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=113 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=109 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=109 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=107 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=107 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=103 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=103 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=101 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=101 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=97 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=97 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=89 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=89 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=83 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=83 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=79 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=79 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=73 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=73 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (ii) m=71 canonical d0 in [-8,7], d1 in [-8,8], exact recomposition
PASS (iii) m=71 stored planes d0, d1, d0+d1 all E4M3-exact
PASS (iv) dot bound 8*255*255 < 2^19
     max reduction constant = 119 (one-pass exact iff <= 255: True)
PASS (v) signed two-limb identity on exhaustive 16-bit + 20k stratified 64-bit samples per modulus
ALL PASS


==> anc/ozaki25_fp8_artifact/verify_l2_diag.py <==
#!/usr/bin/env python3
"""Diagnostics: branch breakdown at the coverage-min point, ceil vs fractional
lambda (is 0.36 a raggedy-boundary artifact?), and GB300 sweep."""
import math, sys, json
import os
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P
from verify_l2_manifest import rate_B, env_B, REACH_B, TILE
tf=lambda x:x/1e12

print("### Branch breakdown at boundary / floor points (Rubin, k=4096) ###")
for (m,n) in [(257,257),(384,384),(513,513),(512,512),(768,768),(1024,1024),(2048,2048)]:
    best,bt=env_B("Rubin",m,n,4096)
    # show each route's winning branch
    perroute={}
    for nm in P.MENU:
        v,tag,br=rate_B("Rubin",nm,m,n,4096)
        perroute[nm]=(tf(v),tag)
    den=max(P._compute_rate("Rubin",nm,m,n,4096,1,h) for nm in P.MENU for h in P._recon_hosts())
    print(f"  ({m},{n}): env={tf(best):.0f} via {bt}   cov={best/den:.3f}  den(lam1)={tf(den):.0f}")
    print(f"      routes: "+", ".join(f"{nm}={perroute[nm][0]:.0f}({perroute[nm][1]})" for nm in P.MENU))

print()
print("### ceil(no/256) vs FRACTIONAL lambda=no/256 : sustained floor vs raggedy dip ###")
def rate_B_frac(pl,nm,m,n,k):
    """on-the-fly rate using fractional lambda (average re-split work), the
    schedule a ragged-edge-aware implementation attains away from exact bdys."""
    hosts=P._recon_hosts()
    Tm,Tn=math.ceil(m/TILE),math.ceil(n/TILE)
    if Tm*Tn<=P.CLUSTER_CTAS:
        lam=1.0
    else:
        lam=max(1.0, min(m,n)/REACH_B)     # fractional
    return max(P._compute_rate(pl,nm,m,n,k,lam,h) for h in hosts)
for edge in [257,384,513,512,768,1024,2048,4096]:
    ce=max(env_B("Rubin",edge,edge,4096)[0] for _ in [0])
    fr=max(rate_B_frac("Rubin",nm,edge,edge,4096) for nm in P.MENU)
    den=max(P._compute_rate("Rubin",nm,edge,edge,4096,1,h) for nm in P.MENU for h in P._recon_hosts())
    print(f"  edge {edge:5}: ceil-env {tf(ce):6.0f}  frac-otf {tf(fr):6.0f}  "
          f"cov(ceil) {ce/den:.3f}  cov(frac) {fr/den:.3f}")

print()
print("### GB300 DGEMM sweep ###")
for edge in [256,257,512,1024,2048,4096]:
    m=n=edge;k=4096
    bestA=0.0;tagA=None
    for nm in P.MENU:
        aud={};v=P.rate_rec("GB300",nm,m,n,k,audit=aud)
        if v>bestA:bestA,tagA=v,aud.get("tag")
    bB,(nmB,tgB)=env_B("GB300",m,n,k)
    print(f"  edge {edge:5}: A {tf(bestA):6.0f} ({tagA:16})  B {tf(bB):6.0f} ({nmB}/{tgB})")

print()
print("### trace shapes (share of GEMMs with min-dim<=256 => single-cluster, no L2 term) ###")
tr=json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "traces", "traces_results.json")))
for app,d in tr.items():
    if isinstance(d,dict) and "med" in d:
        print(f"  {app:22}: med nbar={d['med']:.0f}  q25-q75={d.get('q25',0):.0f}-{d.get('q75',0):.0f}  "
              f"share<=256={100*d.get('share_le256',0):.0f}%")


==> anc/ozaki25_fp8_artifact/verify_l2_manifest.py <==
#!/usr/bin/env python3
"""
Round-7 adversarial verification: how does the L2/plane-feed limit ACTUALLY
manifest, and is the Round-6 L2-feed engine modelling the right schedule?

Model A = the SHIPPED engine (params.rate_rec): REACH_CLUSTER=1024, and a
          full-materialisation branch (b) that, when planes exceed C_L2, charges
          only 2p (write+one-read) and NOT the streaming plane-feed p/TILE.
          => large outputs "escape" to HBM-materialisation and reach the roof.

Model B = the HONEST schedule the design actually uses (Part-1 appendix:
          residues are GENERATED on the fly in registers->TMEM and fed to the
          tensor cores on-chip; planes are never parked in L2/HBM). For an
          output larger than one cluster's reach (256 elems, = 4*TILE since
          T_m*T_n<=CLUSTER_CTAS=16 => 4x4 tiles of 64), the operand blocks must
          be RE-SPLIT once per cluster that consumes them: lambda=ceil(edge/256).
          Materialisation is *offered* but correctly charged (feed=p/TILE from L2
          at B_L2, or from HBM at B_HBM) so it wins only when it truly is faster.

We reuse params._compute_rate (deconstruction+reconstruction ledger) unchanged;
the only thing that differs between A and B is the SCHEDULE (reach + which feed
term is charged). That isolates the modelling question from the arithmetic.
"""
import math, importlib, sys
import os
sys.path.insert(0, os.path.abspath(os.path.dirname(__file__)))
import params as P

REACH_B = 256            # honest single-cluster reach: 4*TILE, T_m*T_n<=16
TILE    = P.TILE         # 64
MENU    = P.MENU

# ---------------------------------------------------------------------------
# Model B: honest on-the-fly schedule, per route, with correctly-charged
# materialisation alternatives. Returns (rate, tag, dict-of-branch-rates).
# ---------------------------------------------------------------------------
def rate_B(pl, nm, m, n, k, op="gemm"):
    st = P.ROUTE_SET[nm]; p = P.PLANES[st]; B = P.BW[pl]; BL2 = P.B_L2[pl]
    rr = P.ROUTES[nm][1]
    mo, no = max(m, n), min(m, n)
    if op == "syrk":
        W  = m*n*k
        Q0 = 8.0*m*k + 8.0*m*n/2.0
        pl_full = k*m                       # one operand's planes
    else:
        W  = 2.0*m*n*k
        Q0 = 8.0*(k*(m+n) + m*n)
        pl_full = k*(m+n)
    hosts = P._recon_hosts()
    Sk  = max(1, math.ceil(k / P.K_SLAB))
    tri = 0.5 if op == "syrk" else 1.0
    qred = tri*2.0*4.0*rr*m*n*(Sk-1)        # k-slab reduction spill (as engine)
    Tm, Tn = math.ceil(m/TILE), math.ceil(n/TILE)

    branches = {}   # tag -> rate

    def mem_roof(qp, feed_bw_pairs):
        # HBM roof at additive traffic Q0+qp, intersected with any feed caps
        v = B * W / (Q0 + qp)
        for feed_bpf, bw in feed_bw_pairs:
            if feed_bpf > 0:
                v = min(v, bw / feed_bpf)
        return v

    if Tm*Tn <= P.CLUSTER_CTAS:
        # single cluster: lam=1, planes SMEM-fed on-chip, no L2/HBM plane traffic
        qp = qred if (tri*4.0*rr*m*n <= P.C_L2) else qred   # reduction small here
        # reduction: if it fits L2 it's an L2 read (cap), else HBM add. Small at 1 cluster.
        comp = max(P._compute_rate(pl, nm, m, n, k, 1, h) for h in hosts)
        # reduction served from L2 if resident else HBM:
        if qred > 0 and tri*4.0*rr*m*n > P.C_L2:
            v = min(comp, B*W/(Q0+qred))
        else:
            l2cap = BL2/(qred/W) if qred > 0 else float("inf")
            v = min(comp, B*W/Q0, l2cap)
        branches["single-cluster"] = v
    else:
        lam = max(1, math.ceil(no / REACH_B))          # re-split multiplicity
        lam_mo = max(1, math.ceil(mo / REACH_B))
        # ---- (1) pure on-the-fly: BOTH operands re-split, zero plane traffic ----
        #   deconstruction scales with lam (symmetric, ~exact for square; for
        #   rectangular we use the binding (larger) multiplicity => conservative).
        lam_eff = max(lam, 1)
        comp_otf = max(P._compute_rate(pl, nm, m, n, k, lam_eff, h) for h in hosts)
        # HBM traffic: FP64 operands may be re-read per cluster-column, but planes
        # never touch HBM. Re-reads of the 8-byte operand are tiny; include them.
        #   A re-read ceil(n/256) times, B re-read ceil(m/256) times:
        q_reread = 8.0*(m*k*math.ceil(n/REACH_B) + k*n*math.ceil(m/REACH_B)) - 8.0*(m*k+k*n)
        q_reread = max(0.0, q_reread)
        otf_qp = qred + q_reread
        v_otf = mem_roof(otf_qp, [])
        v_otf = min(comp_otf, v_otf)
        branches["on-the-fly"] = v_otf
        # ---- (2) hybrid: small operand materialised in L2 (feed p/2TILE), large on-the-fly ----
        pl_small = k*no
        comp_hyb = max(P._compute_rate(pl, nm, m, n, k, lam_eff, h) for h in hosts)
        if p*pl_small <= P.C_L2:
            v_hyb = min(comp_hyb, mem_roof(qred, [(p/(2.0*TILE), BL2)]))
            branches["hybrid-L2small"] = v_hyb
        # ---- (3) full L2 materialisation: BOTH fed from L2 at p/TILE, lam=1 ----
        comp_mat = max(P._compute_rate(pl, nm, m, n, k, 1, h) for h in hosts)
        if p*pl_full <= P.C_L2:
            v_matL2 = min(comp_mat, mem_roof(qred, [(p/TILE, BL2)]))
            branches["mat-L2"] = v_matL2
        else:
            # ---- (4) full HBM materialisation: BOTH fed from HBM at p/TILE ----
            #   THIS is the branch the shipped engine gets wrong (it charges 2p,
            #   not the streaming p/TILE). Charge it honestly:
            v_matHBM = min(comp_mat, mem_roof(0.0, [(p/TILE, B)]))
            branches["mat-HBM(honest)"] = v_matHBM
    tag = max(branches, key=branches.get)
    return branches[tag], tag, branches

def env_B(pl, m, n, k, op="gemm"):
    best, bt = 0.0, None
    for nm in MENU:
        v, tag, _ = rate_B(pl, nm, m, n, k, op)
        if v > best: best, bt = v, (nm, tag)
    return best, bt

# ---------------------------------------------------------------------------
def tf(x): return x/1e12

print("="*78)
print("PART 1  DGEMM square size sweep, k=4096  (Rubin)  [S roof = %.0f TF]"
      % tf(P.roof("Rubin","S2L")))
print("="*78)
print(f"{'edge':>6} | {'ModelA env':>11} {'A-tag':>16} | "
      f"{'ModelB env':>11} {'B route/tag':>22} | {'lamB':>5}")
for edge in [128, 192, 256, 257, 384, 512, 768, 1024, 1536, 2048, 3072, 4096]:
    m=n=edge; k=4096
    # Model A
    bestA, tagA = 0.0, None
    for nm in MENU:
        aud={}
        v=P.rate_rec("Rubin",nm,m,n,k,audit=aud)
        if v>bestA: bestA,tagA=v,(nm,aud.get("tag"))
    bA,(nmB,tgB)=env_B("Rubin",m,n,k)
    lamB = max(1, math.ceil(min(m,n)/REACH_B)) if math.ceil(m/TILE)*math.ceil(n/TILE)>P.CLUSTER_CTAS else 1
    print(f"{edge:>6} | {tf(bestA):>11.0f} {str(tagA[1]):>16} | "
          f"{tf(bA):>11.0f} {nmB+'/'+tgB:>22} | {lamB:>5}")

print()
print("="*78)
print("PART 2  Coverage minimum over declared domain (k=4096)  A vs B")
print("="*78)
def coverage_B(pl, kslab=4096):
    worst, arg = 1e9, None
    for (m,n) in P._domain_shapes():
        num,_ = env_B(pl, m, n, kslab)
        den = max(P._compute_rate(pl, nm, m, n, kslab, 1, h)
                  for nm in MENU for h in P._recon_hosts())
        v = num/den
        if v < worst: worst, arg = v, (m,n)
    return worst, arg
for pl in ("Rubin","GB300"):
    wa,aa = P.coverage_min(pl)                 # Model A (shipped)
    wb,ab = coverage_B(pl)                     # Model B (honest)
    print(f"  {pl:6}:  A(shipped) {wa:.3f} at {aa}   |   B(honest) {wb:.3f} at {ab}")

print()
print("="*78)
print("PART 3  The deconstruction-lambda floor is SCALE-INVARIANT for squares")
print("="*78)
print("  For square m=n=edge>256: lam=edge/256, nbar=edge, so lam/nbar=1/256")
print("  => per-FLOP deconstruction load is constant => flat floor.")
for nm in ["S2L","At","Et"]:
    st=P.ROUTE_SET[nm]
    row=[]
    for edge in [512,1024,2048,4096]:
        lam=math.ceil(edge/REACH_B)
        v=max(P._compute_rate("Rubin",nm,edge,edge,4096,lam,h) for h in P._recon_hosts())
        row.append(f"{edge}:{tf(v):.0f}")
    print(f"    {nm:4} (r={P.ROUTES[nm][1]}, set {st}):  "+"  ".join(row)+"  TF")

print()
print("="*78)
print("PART 4  Feed-bandwidth feasibility check (why materialisation is refused)")
print("="*78)
for pl in ("Rubin","GB300"):
    B=P.BW[pl]
    print(f"  {pl}: HBM={tf(B):.0f} TB/s, L2(4x)={tf(P.B_L2[pl]):.0f} TB/s")
    for st in P.PLANES:
        p=P.PLANES[st]
        # streaming feed to tensor cores for a materialised schedule (both ops):
        feed=p/TILE
        need_at_roof = feed*P.roof(pl,P.SET_ROUTE[st])     # B/s the feed must sustain at the S/E/A roof
        print(f"    set {st}: both-operand feed p/TILE={feed:.3f} B/FLOP; "
              f"to hit its roof needs {tf(need_at_roof):.0f} TB/s "
              f"(HBM has {tf(B):.0f}, L2 has {tf(P.B_L2[pl]):.0f}); "
              f"HBM-mat ceiling={tf(B/feed):.0f} TF, L2-mat ceiling={tf(P.B_L2[pl]/feed):.0f} TF")

